Quantum Kerr oscillators' evolution in phase space: Wigner current, symmetries, shear suppression and special states

The creation of quantum coherences requires a system to be anharmonic. The simplest such continuous 1D quantum system is the Kerr oscillator. It has a number of interesting symmetries we derive. Its quantum dynamics is best studied in phase space, using Wigner's distribution W and the associated Wigner phase space current J. Expressions for the continuity equation governing its time evolution are derived in terms of J and it is shown that J for Kerr oscillators follows circles in phase space. Using J we also show that the evolution's classical shear in phase space is quantum suppressed by an effective `viscosity'. Quantifying this shear suppression provides measures to contrast classical with quantum evolution and allows us to identify special quantum states.

==> Figures/151020_KERR__WFlow__Fig_5_SqueeState.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    324162,       7791]
NotebookOptionsPosition[    318064,       7621]
NotebookOutlinePosition[    318939,       7649]
CellTagsIndexPosition[    318896,       7646]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Quantum Kerr Oscillator", "Title",
 CellChangeTimes->{{3.6149642069439497`*^9, 3.6149642195438023`*^9}, {
   3.615042293352717*^9, 3.6150422968241043`*^9}, 3.625311915921473*^9, 
   3.629566265496887*^9, {3.6481255432372704`*^9, 3.6481255440958643`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Quit", "[", "]"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";", 
    RowBox[{"Clear", "[", "Derivative", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"CreatePalette", "[", 
     RowBox[{"Dynamic", "@", 
      RowBox[{"ProgressIndicator", "[", "progressCount", "]"}]}], "]"}], 
    "*)"}], "\n", 
   RowBox[{
    RowBox[{"progressCount", "=", "0"}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.6156320458775873`*^9, 
   3.615632066333396*^9}, 3.6156331592048607`*^9, 3.6156331921326523`*^9, {
   3.61563347871996*^9, 3.615633504831564*^9}, {3.615633534974391*^9, 
   3.615633571018347*^9}, {3.615633637584827*^9, 3.615633656101695*^9}, {
   3.615633687291555*^9, 3.615633702998143*^9}, 3.615633767353943*^9, 
   3.615634260064809*^9, {3.615634516238912*^9, 3.6156345165996103`*^9}, {
   3.615640718301269*^9, 3.615640723993116*^9}, {3.615640965047326*^9, 
   3.6156409652607117`*^9}, {3.615641364047477*^9, 3.615641365896698*^9}, 
   3.615641846478875*^9, 3.6156420647131767`*^9, {3.615648084078582*^9, 
   3.6156481144810963`*^9}, 3.6156498327198343`*^9, 3.6157177256918793`*^9, {
   3.615717771202983*^9, 3.615717798779161*^9}, {3.6157181718105164`*^9, 
   3.615718282003779*^9}, {3.615719385664939*^9, 3.615719388771999*^9}, {
   3.615724780152248*^9, 3.615724787339726*^9}, {3.6157309564883137`*^9, 
   3.615731030826474*^9}, {3.615731074372919*^9, 3.61573114030761*^9}, {
   3.615731221093851*^9, 3.615731224848073*^9}, {3.6157314468020973`*^9, 
   3.615731470924478*^9}, {3.615731536071617*^9, 3.615731540499689*^9}, {
   3.615731607905945*^9, 3.615731623780262*^9}, {3.615731663309916*^9, 
   3.6157316861671352`*^9}, {3.615731718343873*^9, 3.615731738235317*^9}, {
   3.6157317701934967`*^9, 3.615731806749566*^9}, {3.6157318683178463`*^9, 
   3.615731882165018*^9}, {3.615731914516308*^9, 3.615731949377364*^9}, {
   3.6157319862071753`*^9, 3.615731994269411*^9}, {3.615732088833954*^9, 
   3.6157320902528753`*^9}, {3.6157321530526648`*^9, 3.61573217229843*^9}, {
   3.6157324153143797`*^9, 3.615732513813241*^9}, 3.615740661005199*^9, {
   3.615758274977693*^9, 3.615758276562348*^9}, {3.6157592315738153`*^9, 
   3.6157592323300734`*^9}, 3.615759981718157*^9, {3.6158225675164633`*^9, 
   3.6158225693822193`*^9}, {3.616045417246179*^9, 3.6160454257091827`*^9}, {
   3.616045531559072*^9, 3.616045531928966*^9}, {3.616067735438904*^9, 
   3.616067736005248*^9}, {3.61606851236817*^9, 3.616068514824626*^9}, {
   3.616070893498361*^9, 3.616070900398108*^9}, 3.616074615415929*^9, {
   3.616078112415565*^9, 3.616078113530233*^9}, 3.616079102974662*^9, {
   3.6165105547529297`*^9, 3.6165105719640102`*^9}, {3.6165108370872707`*^9, 
   3.6165108371121063`*^9}, {3.624955694060576*^9, 3.624955723011841*^9}, {
   3.625311042746018*^9, 3.625311042942409*^9}, {3.6253114467779493`*^9, 
   3.625311447056411*^9}, {3.625312009651863*^9, 3.625312014721457*^9}, {
   3.6253121746040087`*^9, 3.625312176561607*^9}, 3.625312517659998*^9, {
   3.646528237212318*^9, 3.646528240487083*^9}, {3.646528567067741*^9, 
   3.646528567630477*^9}, {3.646553033831624*^9, 3.646553041901435*^9}, {
   3.6465540283623657`*^9, 3.646554029653775*^9}, 3.646554974743787*^9, {
   3.6465551308370132`*^9, 3.6465552238336163`*^9}, {3.646992616136801*^9, 
   3.646992622216215*^9}, 3.6469926624627857`*^9, {3.646992815002122*^9, 
   3.646992826336493*^9}, 3.6469981390459223`*^9, {3.647097731410119*^9, 
   3.6470977450637074`*^9}}],

Cell[BoxData[{
 RowBox[{"stateCASE", "=", 
  RowBox[{"(*", "coherentState", "*)"}], 
  "squeezedVacuumState"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"TrueQ", "[", 
     RowBox[{"stateCASE", "==", "squeezedVacuumState"}], "]"}], ",", 
    RowBox[{"(*", "squeezedState", "*)"}], 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"sQueeze", "=", 
       RowBox[{"1", "/", "3"}]}], " ", ";", 
      RowBox[{"stateParameter", "=", "sQueeze"}], ";", 
      RowBox[{"ttevol", ":=", 
       RowBox[{"TT", "/", "3"}]}], ";", 
      RowBox[{"smallLAMBDA", "=", "1"}], ";", 
      RowBox[{"NMAX", "=", "8"}], ";", 
      RowBox[{"RR", "=", 
       RowBox[{"16", "/", "10"}]}], ";"}], "}"}], ",", 
    RowBox[{"(*", "coherentState", "*)"}], 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Displace", "=", 
       RowBox[{"5", "/", "4"}]}], ",", 
      RowBox[{
       RowBox[{"stateParameter", "=", "Displace"}], ";", 
       RowBox[{"ttevol", ":=", 
        RowBox[{"TT", "/", "4"}]}], ";", 
       RowBox[{"smallLAMBDA", "=", 
        RowBox[{"1", "/", "4"}]}], ";", 
       RowBox[{"NMAX", "=", "8"}], ";", 
       RowBox[{"RR", "=", 
        RowBox[{"10", "/", "10"}]}], ";"}]}], "}"}]}], "]"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Displace", "=", 
       RowBox[{"7", "/", "12"}]}], ",", 
      RowBox[{
       RowBox[{"stateParameter", "=", "Displace"}], ";", 
       RowBox[{"ttevol", ":=", 
        RowBox[{"TT", "/", "4"}]}], ";", 
       RowBox[{"smallLAMBDA", "=", 
        RowBox[{"1", "/", "4"}]}], ";", 
       RowBox[{"NMAX", "=", "8"}], ";", 
       RowBox[{"RR", "=", 
        RowBox[{"9", "/", "10"}]}], ";"}]}], "}"}], "]"}], 
   "\[IndentingNewLine]", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"invertKerr", "=", "1"}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"=", 
    RowBox[{
     RowBox[{"1", ":", " ", 
      RowBox[{"not", " ", "inverted", "     ", "OR"}]}], "   ", "=", 
     RowBox[{"I", ":", " ", "Inverted"}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Hbar", "=", "1"}], ";", " ", 
   RowBox[{"M", "=", "1"}], ";", " ", 
   RowBox[{"K", "=", "1"}], ";", " ", 
   RowBox[{"mMixAngle", "=", 
    RowBox[{"Pi", "/", "6"}]}], ";", "  ", 
   RowBox[{"LAMBDA", "=", 
    RowBox[{"invertKerr", "*", "smallLAMBDA"}]}], ";", "  ", 
   RowBox[{"FixParameters", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"h", "->", "Hbar"}], ",", 
      RowBox[{"m", "->", "M"}], ",", 
      RowBox[{"k", "->", "K"}], ",", 
      RowBox[{"\[CapitalLambda]", "->", "LAMBDA"}], ",", 
      RowBox[{"\[Lambda]", "->", "LAMBDA"}]}], "}"}]}], " ", ";"}], " ", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TT", ":=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{
          RowBox[{"Pi", " ", "/", " ", 
           RowBox[{"smallLAMBDA", "^", "2"}]}], " ", "/", 
          RowBox[{"Abs", "[", 
           RowBox[{
            RowBox[{"E0", "[", "1", "]"}], "-", 
            RowBox[{"E0", "[", "0", "]"}]}], "]"}]}]}], ")"}], "/", "8"}], 
      " ", "/.", "FixParameters"}], ",", "4"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DTT", ":=", 
    RowBox[{"N", "[", 
     RowBox[{"TT", "/", "numberOfFrames"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ClearParameters", "=", 
    RowBox[{"ClearAll", "[", 
     RowBox[{
     "h", ",", "m", ",", "k", ",", "\[Lambda]", ",", "\[CapitalLambda]"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"labelPlot", "=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"TrueQ", "[", 
     RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], ",", 
    RowBox[{"StringJoin", "[", 
     RowBox[{"\"\<Squeeze=\>\"", ",", 
      RowBox[{"ToString", "[", 
       RowBox[{"N", "[", 
        RowBox[{"stateParameter", ",", "4"}], "]"}], "]"}]}], "]"}], ",", 
    RowBox[{"StringJoin", "[", 
     RowBox[{"\"\<Coherent=\>\"", ",", 
      RowBox[{"ToString", "[", 
       RowBox[{"N", "[", 
        RowBox[{"stateParameter", ",", "4"}], "]"}], "]"}]}], "]"}]}], 
   "]"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"VuPoi", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "2"}], ",", 
      RowBox[{"-", "4"}], ",", "5"}], "}"}]}], ";", " ", 
   RowBox[{"export$Directoy", "=", "\"\</home/ole/Shared/temp/\>\""}], ";", 
   " ", 
   RowBox[{"animationCreation", "=", "True"}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{"numberOfFrames", "=", 
  RowBox[{"70", "-", "45"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"numberOfPlotPoints", "=", "31"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"imgRes", "=", "600"}]}], "Input",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.6156320458775873`*^9, 
   3.615632066333396*^9}, 3.6156331592048607`*^9, 3.6156331921326523`*^9, {
   3.61563347871996*^9, 3.615633504831564*^9}, {3.615633534974391*^9, 
   3.615633571018347*^9}, {3.615633637584827*^9, 3.615633656101695*^9}, {
   3.615633687291555*^9, 3.615633702998143*^9}, 3.615633767353943*^9, 
   3.615634260064809*^9, {3.615634516238912*^9, 3.6156345165996103`*^9}, {
   3.615640718301269*^9, 3.615640723993116*^9}, {3.615640965047326*^9, 
   3.6156409652607117`*^9}, {3.615641364047477*^9, 3.615641365896698*^9}, 
   3.615641846478875*^9, 3.6156420647131767`*^9, {3.615648084078582*^9, 
   3.6156481144810963`*^9}, 3.6156498327198343`*^9, 3.6157177256918793`*^9, {
   3.615717771202983*^9, 3.615717798779161*^9}, {3.6157181718105164`*^9, 
   3.615718282003779*^9}, {3.615719385664939*^9, 3.615719388771999*^9}, {
   3.615724780152248*^9, 3.615724787339726*^9}, {3.6157309564883137`*^9, 
   3.615731030826474*^9}, {3.615731074372919*^9, 3.61573114030761*^9}, {
   3.615731221093851*^9, 3.615731224848073*^9}, {3.6157314468020973`*^9, 
   3.615731470924478*^9}, {3.615731536071617*^9, 3.615731540499689*^9}, {
   3.615731607905945*^9, 3.615731623780262*^9}, {3.615731663309916*^9, 
   3.6157316861671352`*^9}, {3.615731718343873*^9, 3.615731738235317*^9}, {
   3.6157317701934967`*^9, 3.615731806749566*^9}, {3.6157318683178463`*^9, 
   3.615731882165018*^9}, {3.615731914516308*^9, 3.615731949377364*^9}, {
   3.6157319862071753`*^9, 3.615731994269411*^9}, {3.615732088833954*^9, 
   3.6157320902528753`*^9}, {3.6157321530526648`*^9, 3.61573217229843*^9}, {
   3.6157324153143797`*^9, 3.615732513813241*^9}, 3.615740661005199*^9, {
   3.615758274977693*^9, 3.615758276562348*^9}, {3.6157592315738153`*^9, 
   3.6157592323300734`*^9}, 3.615759981718157*^9, {3.6158225675164633`*^9, 
   3.6158225693822193`*^9}, {3.616045417246179*^9, 3.6160454257091827`*^9}, {
   3.616045531559072*^9, 3.616045531928966*^9}, {3.616067735438904*^9, 
   3.616067736005248*^9}, {3.61606851236817*^9, 3.616068514824626*^9}, {
   3.616070893498361*^9, 3.616070900398108*^9}, 3.616074615415929*^9, {
   3.616078112415565*^9, 3.616078113530233*^9}, 3.616079102974662*^9, {
   3.6165105547529297`*^9, 3.6165105719640102`*^9}, {3.6165108370872707`*^9, 
   3.6165108371121063`*^9}, {3.624955694060576*^9, 3.624955723011841*^9}, {
   3.625311042746018*^9, 3.625311042942409*^9}, {3.6253114467779493`*^9, 
   3.625311447056411*^9}, {3.625312009651863*^9, 3.625312014721457*^9}, {
   3.6253121746040087`*^9, 3.625312176561607*^9}, 3.625312517659998*^9, {
   3.646528237212318*^9, 3.646528240487083*^9}, {3.646528567067741*^9, 
   3.646528567630477*^9}, {3.646553033831624*^9, 3.646553041901435*^9}, {
   3.6465540283623657`*^9, 3.646554029653775*^9}, 3.646554974743787*^9, {
   3.6465551308370132`*^9, 3.6465552238336163`*^9}, {3.646992616136801*^9, 
   3.646992622216215*^9}, 3.6469926624627857`*^9, {3.646992815002122*^9, 
   3.646992826336493*^9}, 3.6469981390459223`*^9, {3.647097731410119*^9, 
   3.6470977711808157`*^9}, 3.647360477023466*^9, 3.6473623159039183`*^9, 
   3.647639486991949*^9, 3.647775743906917*^9, 3.647776081497377*^9, 
   3.647776862032036*^9, 3.6477810324993067`*^9, 3.647781147037665*^9, {
   3.647782110497978*^9, 3.647782113027494*^9}, {3.647941243590602*^9, 
   3.64794128585658*^9}, {3.647942322800074*^9, 3.6479423229765377`*^9}, {
   3.647942359387619*^9, 3.647942389854985*^9}, {3.647942973689354*^9, 
   3.6479429761961937`*^9}, {3.6479448159915323`*^9, 3.647944822222885*^9}, {
   3.6479451827971373`*^9, 3.647945198242318*^9}, 3.6479487683466263`*^9, {
   3.648121593649688*^9, 3.6481215947008877`*^9}, {3.648123654723319*^9, 
   3.648123693583171*^9}, {3.6481237975721817`*^9, 3.64812379839423*^9}, 
   3.648123869500578*^9, {3.648123963752718*^9, 3.648123987226544*^9}, {
   3.648124139183362*^9, 3.648124141762126*^9}, 3.648124385596273*^9, {
   3.648124450489668*^9, 3.648124470144237*^9}, {3.648125497539983*^9, 
   3.6481254980803022`*^9}, 3.648127207683023*^9, {3.648129733205455*^9, 
   3.64812973433359*^9}, {3.648131598587099*^9, 3.64813164436154*^9}, {
   3.648132790038649*^9, 3.6481327913054657`*^9}, 3.648135280197627*^9, {
   3.6481356487240334`*^9, 3.648135648877891*^9}, {3.648136022075742*^9, 
   3.648136025741894*^9}, 3.648136986947774*^9, 3.648137512475025*^9, 
   3.648138660203727*^9, 3.648139523582602*^9, {3.6481551655813503`*^9, 
   3.648155170975871*^9}, 3.648159439960387*^9, 3.648160762338786*^9, {
   3.648161149366193*^9, 3.6481611508060713`*^9}, 3.648162338766151*^9, {
   3.648198137495487*^9, 3.64819820905842*^9}, {3.648198359532854*^9, 
   3.6481983979523363`*^9}, {3.648198477337332*^9, 3.6481984788957777`*^9}, {
   3.648198925937114*^9, 3.648198934610105*^9}, 3.6481992392334223`*^9, {
   3.648212263091679*^9, 3.648212268924767*^9}, {3.648213281124625*^9, 
   3.648213281256587*^9}, {3.648215624999454*^9, 3.64821562866201*^9}, 
   3.648215821996347*^9, {3.648231932469376*^9, 3.648231938342593*^9}, {
   3.648242036189931*^9, 3.6482420810387383`*^9}, {3.64824211231628*^9, 
   3.648242118720455*^9}, {3.648320087568425*^9, 3.648320095223948*^9}, 
   3.64832548424756*^9, {3.648357230085614*^9, 3.6483573901263123`*^9}, 
   3.648357448782195*^9, 3.648357480766802*^9, {3.648357799253729*^9, 
   3.648357873870412*^9}, 3.6483579342341557`*^9, {3.6483580238104*^9, 
   3.648358027574563*^9}, 3.6484780796643133`*^9, {3.648478878529975*^9, 
   3.648478890957799*^9}, {3.648478938245063*^9, 3.648478942684215*^9}, 
   3.648481683308153*^9, {3.648484653043892*^9, 3.6484846545325336`*^9}, 
   3.648558200202774*^9, {3.648558529051745*^9, 3.648558529711141*^9}, 
   3.648566542907082*^9, {3.648595548006069*^9, 3.648595552163698*^9}, {
   3.648595608535007*^9, 3.6485956300909367`*^9}, 3.648596244953361*^9, {
   3.6486327691780367`*^9, 3.6486327704389343`*^9}, {3.653827115383219*^9, 
   3.653827130794415*^9}, 3.653979488449481*^9, {3.6539796997956944`*^9, 
   3.6539797076329117`*^9}, {3.654101323247204*^9, 3.654101324725233*^9}, 
   3.6541013648112307`*^9, {3.6541041865407467`*^9, 3.654104190469612*^9}, 
   3.654104523098547*^9, {3.654105139327928*^9, 3.654105192084413*^9}, {
   3.654106134008523*^9, 3.654106134285*^9}, {3.654340257913258*^9, 
   3.654340258366995*^9}, 3.6543425719640017`*^9, {3.6543435595660152`*^9, 
   3.654343571800378*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"$t0", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"timePrint", ",", 
    RowBox[{"{", 
     RowBox[{"HoldAll", ",", "Listable"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"prn", "[", "arg_", "]"}], ":=", 
   RowBox[{"Print", "[", 
    RowBox[{
     RowBox[{"HoldForm", "[", "arg", "]"}], ",", "\"\< = \>\"", ",", "arg"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"timePrint", "[", "XX_", "]"}], ":=", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Time spent= \>\"", ",", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ",", "4"}], "]"}], 
      ",", "\"\< Seconds  = \>\"", ",", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ")"}], "/", 
         "60"}], ",", "4"}], "]"}], ",", "\"\< Minutes   for   \>\"", ",", 
      RowBox[{"HoldForm", "[", " ", "XX", "]"}], ",", "\"\< = \>\"", ",", 
      "XX"}], "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 

 RowBox[{
  RowBox[{"Derivative", "/:", 
   RowBox[{"MakeBoxes", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Derivative", "[", "\[Alpha]__", "]"}], "[", "wflow_", "]"}], 
      "[", "vars__Symbol", "]"}], ",", "TraditionalForm"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"bb", ",", "dd", ",", "sp"}], "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"MakeBoxes", "[", 
        RowBox[{"dd", ",", "_"}], "]"}], "^=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"{", "\[Alpha]", "}"}], "]"}], "\[Equal]", "1"}], ",", 
         "\"\<\[DifferentialD]\>\"", ",", "\"\<\[PartialD]\>\""}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"MakeBoxes", "[", 
        RowBox[{"sp", ",", "_"}], "]"}], "^=", "\"\<\[ThinSpace]\>\""}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"bb", "/:", 
       RowBox[{"MakeBoxes", "[", 
        RowBox[{
         RowBox[{"bb", "[", "x__", "]"}], ",", "_"}], "]"}], ":=", 
       RowBox[{"RowBox", "[", 
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"ToBoxes", "[", "#", "]"}], "&"}], ",", 
          RowBox[{"{", "x", "}"}]}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"FractionBox", "[", 
       RowBox[{
        RowBox[{"ToBoxes", "[", 
         RowBox[{"bb", "[", 
          RowBox[{
           RowBox[{"dd", "^", 
            RowBox[{"Plus", "[", "\[Alpha]", "]"}]}], ",", "wflow"}], "]"}], 
         "]"}], ",", 
        RowBox[{"ToBoxes", "[", 
         RowBox[{"Apply", "[", 
          RowBox[{"bb", ",", 
           RowBox[{"Riffle", "[", 
            RowBox[{
             RowBox[{"Map", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"bb", "[", 
                 RowBox[{"dd", ",", "#"}], "]"}], "&"}], ",", 
               RowBox[{"Select", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"{", "vars", "}"}], "^", 
                   RowBox[{"{", "\[Alpha]", "}"}]}], ")"}], ",", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"#", "=!=", "1"}], "&"}], ")"}]}], "]"}]}], "]"}], 
             ",", "sp"}], "]"}]}], "]"}], "]"}]}], "]"}]}]}], "]"}]}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Make", " ", "Derivative", " ", "Output", " ", "BEAUTIFUL", "    ", 
     RowBox[{"http", ":"}]}], "//", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"pages", ".", "uoregon", ".", "edu"}], "/", "noeckel"}], "/", 
       "computernotes"}], "/", "Mathematica"}], "/", 
     RowBox[{"EquationEditing", ".", "html"}]}]}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Make3d", "[", 
    RowBox[{"plot_", ",", "height_", ",", "opacity_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "newplot", "}"}], ",", 
     RowBox[{
      RowBox[{"newplot", "=", 
       RowBox[{"First", "@", 
        RowBox[{"Graphics", "[", "plot", "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"newplot", "=", 
       RowBox[{
        RowBox[{"N", "@", "newplot"}], "/.", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"x_", "?", "AtomQ"}], ",", 
           RowBox[{"y_", "?", "AtomQ"}]}], "}"}], "\[RuleDelayed]", 
         RowBox[{"{", 
          RowBox[{"x", ",", "y", ",", "height"}], "}"}]}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"newplot", "/.", 
       RowBox[{
        RowBox[{"GraphicsComplex", "[", "xx__", "]"}], "\[RuleDelayed]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Opacity", "[", "opacity", "]"}], ",", 
          RowBox[{"GraphicsComplex", "[", "xx", "]"}]}], "}"}]}]}]}]}], 
    "]"}]}], "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Show", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"plotWF", ",", 
        RowBox[{"Graphics3D", "[", 
         RowBox[{"Make3d", "[", 
          RowBox[{"streamInColor", ",", "maxWF", ",", ".75"}], "]"}], "]"}]}],
        "}"}], ",", 
      RowBox[{"ViewPoint", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "100"}], "}"}]}]}], "]"}], "  ", "does", 
    " ", "NOT", " ", "work"}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"to3d", "[", 
     RowBox[{"plot_", ",", "height_", ",", "opacity_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "newplot", "}"}], ",", 
      RowBox[{
       RowBox[{"newplot", "=", 
        RowBox[{"First", "@", 
         RowBox[{"Graphics", "[", "plot", "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"newplot", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"N", "@", "newplot"}], "/.", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x_", "?", "AtomQ"}], ",", 
             RowBox[{"y_", "?", "AtomQ"}]}], "}"}], "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"x", ",", "y", ",", "height"}], "}"}]}]}], "/.", 
         RowBox[{
          RowBox[{"Arrowheads", "[", 
           RowBox[{"List", "[", 
            RowBox[{"List", "[", 
             RowBox[{"x_", ",", "y_", ",", "notz_"}], "]"}], "]"}], "]"}], 
          "\[Rule]", 
          RowBox[{"Arrowheads", "[", 
           RowBox[{"List", "[", 
            RowBox[{"List", "[", 
             RowBox[{"x", ",", "y"}], "]"}], "]"}], "]"}]}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"newplot", "/.", 
        RowBox[{
         RowBox[{"GraphicsComplex", "[", "xx__", "]"}], "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Opacity", "[", "opacity", "]"}], ",", 
           RowBox[{"GraphicsComplex", "[", "xx", "]"}]}], "}"}]}]}]}]}], 
     "]"}]}], ";"}], "\[IndentingNewLine]", "\n", 
  RowBox[{"(*", 
   RowBox[{"dChange", "[", 
    RowBox[{"expression", ",", 
     RowBox[{"{", "transformations", "}"}], ",", 
     RowBox[{"{", "oldVars", "}"}], ",", 
     RowBox[{"{", "newVars", "}"}], ",", 
     RowBox[{"{", "functions", "}"}]}], "]"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ClearAll", "[", "dChange", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dChange", "[", 
    RowBox[{
    "expr_", ",", "transformations_List", ",", "oldVars_List", ",", 
     "newVars_List", ",", "functions_List"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "pos", ",", "functionsReplacements", ",", "variablesReplacements", ",", 
       "arguments", ",", "heads", ",", "newVarsSolved"}], "}"}], ",", 
     RowBox[{
      RowBox[{"pos", "=", 
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{"Outer", "[", 
          RowBox[{"Position", ",", "functions", ",", "oldVars"}], "]"}], ",", 
         
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "2", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"3", ",", "4"}], "}"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"heads", "=", 
       RowBox[{"functions", "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "0"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"arguments", "=", 
       RowBox[{"List", "@@@", "functions"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"newVarsSolved", "=", 
       RowBox[{"newVars", "/.", 
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{"transformations", ",", "newVars"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"functionsReplacements", "=", 
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{"Function", "[", 
          RowBox[{"i", ",", 
           RowBox[{
            RowBox[{"heads", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Function", "[", 
                RowBox[{"#", ",", "#2"}], "]"}], "&"}], "[", 
              RowBox[{
               RowBox[{"arguments", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", 
               RowBox[{"ReplacePart", "[", 
                RowBox[{
                 RowBox[{"functions", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", 
                 RowBox[{"Thread", "[", 
                  RowBox[{
                   RowBox[{"pos", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
                   "newVarsSolved"}], "]"}]}], "]"}]}], "]"}], ")"}]}]}], 
          "]"}], ",", 
         RowBox[{"Range", "@", 
          RowBox[{"Length", "@", "functions"}]}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"variablesReplacements", "=", 
       RowBox[{
        RowBox[{"Solve", "[", 
         RowBox[{"transformations", ",", "oldVars"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"expr", "/.", "functionsReplacements"}], "/.", 
         "variablesReplacements"}], "//", "Simplify"}], "//", "Normal"}]}]}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"dChange", "[", 
   RowBox[{"expr_", ",", 
    RowBox[{"functions", ":", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"_", "[", "___", "]"}], "\[Equal]", "_"}], ")"}], ".."}], 
      "}"}]}]}], "]"}], ":=", 
  RowBox[{"expr", "/.", 
   RowBox[{"Replace", "[", 
    RowBox[{"functions", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"f_", "[", "vars__", "]"}], "\[Equal]", "body_"}], ")"}], 
      "\[RuleDelayed]", 
      RowBox[{"(", 
       RowBox[{"f", "\[Rule]", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", "vars", "}"}], ",", "body"}], "]"}]}], ")"}]}], ",", 
     RowBox[{"{", "1", "}"}]}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dChange", "[", 
    RowBox[{"expr_", ",", "x___"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"dChange", "[", 
      RowBox[{"expr", ",", "##"}], "]"}], "&"}], "@@", 
    RowBox[{"Replace", "[", 
     RowBox[{
      RowBox[{"{", "x", "}"}], ",", 
      RowBox[{
       RowBox[{"var", ":", 
        RowBox[{"Except", "[", "_List", "]"}]}], "\[RuleDelayed]", 
       RowBox[{"{", "var", "}"}]}], ",", 
      RowBox[{"{", "1", "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.646998142831975*^9, {3.6476413934824963`*^9, 3.647641439641926*^9}, 
   3.6476415793211184`*^9, {3.648198402668096*^9, 3.648198404464897*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"dChange", "[", 
    RowBox[{"expression", ",", 
     RowBox[{"{", "transformations", "}"}], ",", 
     RowBox[{"{", "oldVars", "}"}], ",", 
     RowBox[{"{", "newVars", "}"}], ",", 
     RowBox[{"{", "functions", "}"}]}], "]"}], "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{
   RowBox[{"dChange", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"u", "[", 
         RowBox[{"x", ",", "t"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "2"}], "}"}]}], "]"}], "\[Equal]", 
      RowBox[{
       RowBox[{"c", "^", "2"}], " ", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"u", "[", 
          RowBox[{"x", ",", "t"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "\[Equal]", 
        RowBox[{"x", "+", 
         RowBox[{"c", " ", "t"}]}]}], ",", 
       RowBox[{"r", "\[Equal]", 
        RowBox[{"x", "-", 
         RowBox[{"c", " ", "t"}]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "t"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "r"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", "[", 
       RowBox[{"x", ",", "t"}], "]"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
   
   RowBox[{"dChange", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"\[Eta]", "*", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"f", "[", "\[Eta]", "]"}], ",", "\[Eta]"}], "]"}]}], ",",
           "\[Eta]"}], "]"}], "/", "\[Eta]"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"s", "^", "2"}], "/", 
           RowBox[{"\[Eta]", "^", "2"}]}]}], ")"}], "*", 
        RowBox[{"f", "[", "\[Eta]", "]"}]}], "-", 
       RowBox[{
        RowBox[{"f", "[", "\[Eta]", "]"}], "^", "3"}]}], "\[Equal]", "0"}], 
     ",", 
     RowBox[{"\[Eta]", "\[Equal]", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "z"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}], "]"}]}], ",", "\[Eta]", ",", "z", 
     ",", 
     RowBox[{"f", "[", "\[Eta]", "]"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dChange", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"u", "[", 
           RowBox[{"x", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], "+", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"u", "[", 
          RowBox[{"x", ",", "t"}], "]"}], ",", 
         RowBox[{"{", "t", "}"}]}], "]"}], "-", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"x", " ", 
          RowBox[{"u", "[", 
           RowBox[{"x", ",", "t"}], "]"}]}], ",", 
         RowBox[{"{", "x", "}"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"u", "[", 
        RowBox[{"x", ",", "t"}], "]"}], "\[Equal]", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], " ", 
          RowBox[{"x", "^", "2"}]}], "]"}], " ", 
        RowBox[{"f", "[", "x", "]"}], " ", 
        RowBox[{"T", "[", "t", "]"}]}]}]}], "]"}], "//", 
    "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.647641475160035*^9, 3.647641498154008*^9}, {
   3.647641543282469*^9, 3.647641544305929*^9}, 3.647641592260879*^9}],

Cell[CellGroupData[{

Cell["Classical Eigenfunctions", "Subtitle",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630620536209*^9}, {
   3.615630656303398*^9, 3.6156306666273937`*^9}, {3.648462292665238*^9, 
   3.6484623020688343`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"jj", "=", "2"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"XX", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"p", "+", 
       RowBox[{"I", " ", "x"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"p", "-", 
       RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
   RowBox[{"(", 
    RowBox[{"jj", "/", "2"}], ")"}]}], ";"}], "\n", 
 RowBox[{"GraphicsRow", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Plot3D", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"p", "+", 
              RowBox[{"I", " ", "x"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"p", "-", 
              RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"jj", "/", "2"}], ")"}]}], "]"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", 
         RowBox[{"-", "XX"}], ",", "XX"}], "}"}]}], "]"}], ",", 
     RowBox[{"Plot3D", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Im", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"p", "+", 
              RowBox[{"I", " ", "x"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"p", "-", 
              RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"jj", "/", "2"}], ")"}]}], "]"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", 
         RowBox[{"-", "XX"}], ",", "XX"}], "}"}]}], "]"}], ",", 
     RowBox[{"Plot3D", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"p", "+", 
               RowBox[{"I", " ", "x"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"p", "-", 
               RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"jj", "/", "2"}], ")"}]}], "]"}], ",", 
         RowBox[{"Im", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"p", "+", 
               RowBox[{"I", " ", "x"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"p", "-", 
               RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"jj", "/", "2"}], ")"}]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", 
         RowBox[{"-", "XX"}], ",", "XX"}], "}"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6484623066456842`*^9, 3.648462313322529*^9}, {
  3.648462343757187*^9, 3.648462348946628*^9}, {3.648462414414464*^9, 
  3.648462423777483*^9}, {3.6484625700068913`*^9, 3.648462716605606*^9}, {
  3.648462751914608*^9, 3.648462870658814*^9}, {3.648476488978311*^9, 
  3.648476512262414*^9}, {3.648484803819274*^9, 3.648484809093198*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Squeezed Vacuum and its cutoff", "Subtitle",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630620536209*^9}, {
   3.615630656303398*^9, 3.6156306666273937`*^9}}],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"TrueQ", "[", 
    RowBox[{"stateCASE", "==", "squeezedVacuumState"}], "]"}], ",", 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"n_", ",", "r_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"Mod", "[", 
        RowBox[{"n", ",", "2"}], "]"}]}], ")"}], "*", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", 
          RowBox[{"Tanh", "[", "r", "]"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"n", "/", "2"}], ")"}]}], "/", 
       RowBox[{"2", "^", 
        RowBox[{"(", 
         RowBox[{"n", "/", "2"}], ")"}]}]}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "/", "2"}], ")"}], "!"}]}], " ", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"n", "!"}], "/", 
       RowBox[{"Cosh", "[", "r", "]"}]}], "]"}]}]}], 
   RowBox[{"(*", 
    RowBox[{"Squeezed", " ", "Vacuum"}], "*)"}], "\[IndentingNewLine]", ",", 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"n_", ",", "r_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"r", "^", "2"}]}], "/", "2"}], "]"}], "*", 
     RowBox[{
      RowBox[{"r", "^", "n"}], "/", " ", 
      RowBox[{"Sqrt", "[", " ", 
       RowBox[{"n", "!"}], "]"}]}]}]}]}], 
  RowBox[{"(*", 
   RowBox[{"Coherent", " ", "State"}], "*)"}], "]"}]], "Input",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.615630728652275*^9, 
   3.615630777189464*^9}, {3.61563081930855*^9, 3.615630829989641*^9}, {
   3.6156309214343233`*^9, 3.615630946955887*^9}, {3.615630977592058*^9, 
   3.6156310861637573`*^9}, {3.615631131220243*^9, 3.6156311872428627`*^9}, {
   3.615631230817059*^9, 3.6156312685815687`*^9}, {3.6156313480841846`*^9, 
   3.6156313901882677`*^9}, {3.615631486800911*^9, 3.615631487915812*^9}, {
   3.615631536011013*^9, 3.615631637816193*^9}, 3.615631868100024*^9, {
   3.615631924512506*^9, 3.6156319262381363`*^9}, {3.615631959743784*^9, 
   3.6156320368530083`*^9}, {3.615632218620048*^9, 3.6156322530705214`*^9}, {
   3.615632396608055*^9, 3.615632397442463*^9}, 3.615632441121344*^9, {
   3.615632513038216*^9, 3.6156325315957212`*^9}, 3.615632567448143*^9, {
   3.615632632047385*^9, 3.6156326781963997`*^9}, {3.6156327585698853`*^9, 
   3.6156327972272387`*^9}, {3.615632892706315*^9, 3.615632927673995*^9}, {
   3.61563302029067*^9, 3.615633021730453*^9}, {3.615633052247924*^9, 
   3.615633139391014*^9}, {3.615633250742509*^9, 3.615633252300255*^9}, {
   3.615633371965705*^9, 3.6156334715337543`*^9}, {3.615633521473732*^9, 
   3.615633523585849*^9}, {3.615633605978108*^9, 3.615633631917869*^9}, {
   3.6156338087883387`*^9, 3.615633870979003*^9}, {3.615634363709557*^9, 
   3.615634377815282*^9}, {3.6157191114523706`*^9, 3.615719118711396*^9}, {
   3.615719376199911*^9, 3.615719377060686*^9}, 3.615724760534513*^9, {
   3.647774676640965*^9, 3.647774946387105*^9}, {3.647774982276249*^9, 
   3.647775028150834*^9}, {3.6477751576146173`*^9, 3.647775272638075*^9}, 
   3.6477753802410517`*^9, {3.647775426490138*^9, 3.647775489004987*^9}, {
   3.64777555227553*^9, 3.647775553578343*^9}, 3.647775599297473*^9, {
   3.6477756710072947`*^9, 3.6477757161661587`*^9}, 3.64777579603017*^9, 
   3.6477758345738173`*^9, {3.647775875783554*^9, 3.647775888651189*^9}, 
   3.6477759673695087`*^9, {3.6477760165804253`*^9, 3.647776061173418*^9}, 
   3.6477809577883244`*^9, {3.648135481979289*^9, 3.648135570976281*^9}, {
   3.648135622784834*^9, 3.648135634006173*^9}, {3.648135671391283*^9, 
   3.6481357234700813`*^9}, {3.6481357703769617`*^9, 3.64813577096496*^9}, 
   3.6481370020405083`*^9, {3.6481375002486343`*^9, 3.648137500655303*^9}, {
   3.648138610690114*^9, 3.648138649438416*^9}, {3.648139474880383*^9, 
   3.648139476208766*^9}, {3.64816080585052*^9, 3.648160809050832*^9}, {
   3.648161090409831*^9, 3.648161135631425*^9}, {3.648198236272389*^9, 
   3.648198302347412*^9}, 3.648198346713374*^9, {3.6481987744837513`*^9, 
   3.648198787694199*^9}, {3.648198824809278*^9, 3.648198830944315*^9}, {
   3.648198861661236*^9, 3.648198895409309*^9}, 3.648358032439155*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"schleichAm", "[", 
    RowBox[{"n_", ",", "squee_", ",", "displace_"}], "]"}], " ", "=", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"2", " ", "Pi", " ", "squee", " ", "*", 
       RowBox[{"(", 
        RowBox[{"n", "+", 
         RowBox[{"1", "/", "2"}], "-", 
         RowBox[{"displace", "^", "2"}]}], ")"}]}], "]"}]}], "*", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "+", 
         RowBox[{"1", "/", "2"}], "-", 
         RowBox[{"displace", "^", "2"}]}], ")"}], "/", "squee"}]}], "]"}]}]}], 
  RowBox[{"(*", 
   RowBox[{"schleich", "  ", 
    RowBox[{"(", 
     RowBox[{"4.43", "a"}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"n_", ",", "r_"}], "]"}], "=", 
    RowBox[{
     RowBox[{"Sqrt", "[", "2", "]"}], "*", 
     RowBox[{
      RowBox[{"schleichAm", "[", 
       RowBox[{"n", ",", "Squee", ",", "Displace"}], "]"}], "^", 
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}]}], "*", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", 
         RowBox[{"(", "n", ")"}]}], "*", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", "*", "Displace", "*", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"n", "+", 
            RowBox[{"1", "/", "2"}]}], "]"}]}], "]"}]}]}], ")"}]}]}], "*)"}], 
  
  RowBox[{"(*", 
   RowBox[{"Squeezed", " ", 
    RowBox[{"Coherent", ":", " ", 
     RowBox[{"schleich", " ", 
      RowBox[{"(", "4.47", ")"}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"sumRest", "[", 
      RowBox[{"r_", ",", "N_"}], "]"}], "=", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"c", "[", 
          RowBox[{"n", ",", "r"}], "]"}], "^", "2"}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", 
          RowBox[{"N", "+", "1"}], ",", "Infinity"}], "}"}]}], "]"}], "//", 
      "Simplify"}]}], ";"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"sumRest", "[", 
      RowBox[{"r", ",", 
       RowBox[{"Floor", "[", "nCutOff", "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0.01", ",", "1.7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"nCutOff", ",", "6", ",", "40"}], "}"}]}], "]"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nmax", "=", " ", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"sQueeze", "<", "0.75"}], ",", "4", ",", 
     RowBox[{"Ceiling", "[", 
      RowBox[{"Re", "[", 
       RowBox[{"nN", "/.", " ", 
        RowBox[{"FindRoot", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"sumRest", "[", 
             RowBox[{"sQueeze", ",", "nN"}], "]"}], "*", 
            RowBox[{"Conjugate", "[", 
             RowBox[{"sumRest", "[", 
              RowBox[{"sQueeze", ",", "nN"}], "]"}], "]"}]}], "\[Equal]", 
           RowBox[{"0.01", "^", "2"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"nN", ",", "1"}], "}"}]}], "]"}]}], "]"}], "]"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Cut-off at        Nmax = \>\"", ",", "Nmax"}], "]"}]}], "Input",\

 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.615630728652275*^9, 
   3.615630777189464*^9}, {3.61563081930855*^9, 3.615630829989641*^9}, {
   3.6156309214343233`*^9, 3.615630946955887*^9}, {3.615630977592058*^9, 
   3.6156310861637573`*^9}, {3.615631131220243*^9, 3.6156311872428627`*^9}, {
   3.615631230817059*^9, 3.6156312685815687`*^9}, {3.6156313480841846`*^9, 
   3.6156313901882677`*^9}, {3.615631486800911*^9, 3.615631487915812*^9}, {
   3.615631536011013*^9, 3.615631637816193*^9}, 3.615631868100024*^9, {
   3.615631924512506*^9, 3.6156319262381363`*^9}, {3.615631959743784*^9, 
   3.6156320368530083`*^9}, {3.615632218620048*^9, 3.6156322530705214`*^9}, {
   3.615632396608055*^9, 3.615632397442463*^9}, 3.615632441121344*^9, {
   3.615632513038216*^9, 3.6156325315957212`*^9}, 3.615632567448143*^9, {
   3.615632632047385*^9, 3.6156326781963997`*^9}, {3.6156327585698853`*^9, 
   3.6156327972272387`*^9}, {3.615632892706315*^9, 3.615632927673995*^9}, {
   3.61563302029067*^9, 3.615633021730453*^9}, {3.615633052247924*^9, 
   3.615633139391014*^9}, {3.615633250742509*^9, 3.615633252300255*^9}, {
   3.615633371965705*^9, 3.6156334715337543`*^9}, {3.615633521473732*^9, 
   3.615633523585849*^9}, {3.615633605978108*^9, 3.615633631917869*^9}, {
   3.6156338087883387`*^9, 3.615633870979003*^9}, {3.615634363709557*^9, 
   3.615634377815282*^9}, {3.6157191114523706`*^9, 3.615719118711396*^9}, {
   3.615719376199911*^9, 3.615719377060686*^9}, 3.615724760534513*^9, {
   3.647774676640965*^9, 3.647774946387105*^9}, {3.647774982276249*^9, 
   3.647775028150834*^9}, {3.6477751576146173`*^9, 3.647775272638075*^9}, 
   3.6477753802410517`*^9, {3.647775426490138*^9, 3.647775489004987*^9}, {
   3.64777555227553*^9, 3.647775553578343*^9}, 3.647775599297473*^9, {
   3.6477756710072947`*^9, 3.6477757161661587`*^9}, 3.64777579603017*^9, 
   3.6477758345738173`*^9, {3.647775875783554*^9, 3.647775888651189*^9}, 
   3.6477759673695087`*^9, {3.6477760165804253`*^9, 3.647776061173418*^9}, 
   3.6477809577883244`*^9, {3.648135481979289*^9, 3.648135570976281*^9}, {
   3.648135622784834*^9, 3.648135634006173*^9}, {3.648135671391283*^9, 
   3.6481357234700813`*^9}, {3.6481357703769617`*^9, 3.64813577096496*^9}, 
   3.6481370020405083`*^9, {3.6481375002486343`*^9, 3.648137500655303*^9}, {
   3.648138610690114*^9, 3.648138649438416*^9}, {3.648139474880383*^9, 
   3.648139476208766*^9}, {3.64816080585052*^9, 3.648160809050832*^9}, {
   3.648161090409831*^9, 3.648161135631425*^9}, {3.648198236272389*^9, 
   3.648198302347412*^9}, 3.648198346713374*^9, 3.6481987744837513`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Nmax", "=", "NMAX"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{"sumC", "=", 
  RowBox[{
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"n", ",", "stateParameter"}], "]"}], "^", "2"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "Nmax"}], "}"}]}], "]"}], "//", 
   "N"}]}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n", ",", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{"c", "[", 
          RowBox[{"n", ",", "r"}], "]"}], "]"}], "/.", 
        RowBox[{"r", "\[Rule]", "stateParameter"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "Nmax"}], "}"}]}], "]"}], ",", 
   RowBox[{"Filling", "\[Rule]", "Axis"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"PointSize", "[", "Large", "]"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", "e", "]"}]}], "Input",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.615630728652275*^9, 
   3.615630761234407*^9}, {3.6156337325919237`*^9, 3.615633748118788*^9}, {
   3.6156337824151287`*^9, 3.615633791809537*^9}, 3.6156340162062902`*^9, {
   3.6156344340348043`*^9, 3.615634448277055*^9}, {3.615731495335596*^9, 
   3.615731496258127*^9}, {3.615731554159746*^9, 3.615731588995831*^9}, {
   3.615731645456256*^9, 3.615731650031377*^9}, {3.6157325652719793`*^9, 
   3.615732594288124*^9}, {3.616155043898801*^9, 3.616155049634276*^9}, {
   3.6161551558787947`*^9, 3.616155166172997*^9}, 3.616155224429307*^9, {
   3.625313289975685*^9, 3.625313291263955*^9}, {3.646529214381423*^9, 
   3.646529239106741*^9}, 3.6465529964404716`*^9, 3.6465550276634197`*^9, 
   3.646556773695417*^9, {3.646581692332983*^9, 3.6465817191043987`*^9}, {
   3.6469925942213173`*^9, 3.646992597246503*^9}, {3.6476358612452717`*^9, 
   3.647635861842379*^9}, 3.647635918718376*^9, {3.6476360408497066`*^9, 
   3.647636044244774*^9}, 3.64777529405916*^9, {3.647775399493689*^9, 
   3.6477754114587717`*^9}, {3.647775511734724*^9, 3.64777551381595*^9}, {
   3.647775570004334*^9, 3.6477755802211523`*^9}, {3.647775767127709*^9, 
   3.647775767601615*^9}, {3.647775807556218*^9, 3.647775812978774*^9}, {
   3.647775898460167*^9, 3.6477759024925117`*^9}, {3.647776718165799*^9, 
   3.647776735925946*^9}, 3.647780972797079*^9, {3.6477811193994617`*^9, 
   3.647781132601787*^9}, {3.648135741617066*^9, 3.64813574925666*^9}, {
   3.648161185974351*^9, 3.648161194319182*^9}, {3.6481989143068447`*^9, 
   3.64819891595432*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["HOSc Wavefunctions Solve QHOSc and Kerr Hamiltonian ", "Subtitle",
 CellChangeTimes->{{3.614964414963908*^9, 3.6149644331540117`*^9}, {
  3.614964507388142*^9, 3.614964586068369*^9}, {3.6149646215863237`*^9, 
  3.614964625709463*^9}, {3.6149647479826317`*^9, 3.614964750427102*^9}, {
  3.614965548700951*^9, 3.61496556082316*^9}, {3.61532395486687*^9, 
  3.6153239833848543`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Alpha]", "=", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{"k", " ", "m"}], "]"}], "/", "h"}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Psi]", "[", 
   RowBox[{"n_", ",", "x_"}], "]"}], ":=", 
  RowBox[{
   SqrtBox[
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SuperscriptBox["2", "n"], " ", 
       RowBox[{"n", "!"}]}]], 
     SqrtBox[
      FractionBox["\[Alpha]", "\[Pi]"]]}]], 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["x", "2"], " ", "\[Alpha]"}], "2"]}]], " ", 
   RowBox[{"HermiteH", "[", 
    RowBox[{"n", ",", 
     RowBox[{"x", " ", 
      SqrtBox["\[Alpha]"]}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"XX", "=", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "@", 
    RowBox[{"Append", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Psi]", "[", 
           RowBox[{"n", ",", "x"}], "]"}], "+", "n", "+", 
          RowBox[{"1", "/", "2"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "0", ",", "Nmax"}], "}"}]}], "]"}], "/.", 
       "FixParameters"}], ",", 
      RowBox[{
       RowBox[{"x", "^", "2"}], "/", "2"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
   RowBox[{"Filling", "\[Rule]", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"n", "->", 
       RowBox[{"n", "-", 
        RowBox[{"1", "/", "2"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", 
        RowBox[{"1", "+", "Nmax"}]}], "}"}]}], "]"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"Nmax", "+", 
       RowBox[{"3", "/", "2"}]}]}], "}"}]}], ",", 
   RowBox[{"Epilog", "\[Rule]", 
    RowBox[{"Text", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{
        RowBox[{"ToExpression", "[", 
         RowBox[{"\"\<\\\\Psi s\>\"", ",", "TeXForm", ",", "HoldForm"}], 
         "]"}], ",", "Large"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"XX", "-", "1"}], ",", "Nmax"}], "}"}]}], "]"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<NormY[\>\"", ",", "n", ",", "\"\<]=\>\"", ",", 
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}], "^", "2"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", 
          RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}], ",", 
        RowBox[{"Assumptions", "\[Rule]", 
         RowBox[{
          RowBox[{"Re", "[", "\[Alpha]", "]"}], ">", "0"}]}]}], "]"}]}], 
     "]"}], ";", 
    RowBox[{"progressCount", "=", 
     RowBox[{"n", "/", "Nmax"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "0", ",", "3"}], "}"}]}], "]"}], "\n", 
 RowBox[{
  RowBox[{"SEq", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"h", "^", "2"}]}], "/", "2"}], " ", "/", "m"}], ")"}], " ", 
     RowBox[{"D", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"k", " ", "/", "2"}], " ", 
     RowBox[{"x", "^", "2"}], " ", "#"}]}], "&"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E0", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"n", "+", 
     RowBox[{"1", "/", "2"}]}], ")"}], "h", " ", 
   RowBox[{"Sqrt", "[", 
    RowBox[{"k", "/", "m"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EKerr", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      RowBox[{"\[CapitalLambda]", "^", "2"}], 
      RowBox[{"E0", "[", "n", "]"}]}]}], ")"}], 
   RowBox[{"E0", "[", "n", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SEqKerr", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"SEq", "[", "n", "]"}], "[", "#", " ", "]"}], "+", 
    RowBox[{
     RowBox[{"\[CapitalLambda]", "^", "2"}], 
     RowBox[{
      RowBox[{"SEq", "[", "n", "]"}], "[", 
      RowBox[{
       RowBox[{"SEq", "[", "n", "]"}], "[", "#", "]"}], "]"}]}]}], " ", 
   "&"}]}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<Schroedinger Equation [\>\"", ",", "n", ",", "\"\<]  =  \>\"", ",", 
     RowBox[{"Simplify", " ", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"SEq", "[", "n", "]"}], "[", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}], "]"}], "-", 
        RowBox[{
         RowBox[{"E0", "[", "n", "]"}], " ", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}]}]}], ",", 
       RowBox[{"m", ">", "0"}]}], "]"}], ",", "\"\<  KerrSchroedinger = \>\"",
      ",", 
     RowBox[{"Simplify", " ", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"SEqKerr", "[", "n", "]"}], "[", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}], "]"}], "-", 
        RowBox[{
         RowBox[{"EKerr", "[", "n", "]"}], " ", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}]}]}], ",", 
       RowBox[{"m", ">", "0"}]}], "]"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6149712970450697`*^9, 3.6149713150958347`*^9}, {
   3.614971353000649*^9, 3.6149713551262617`*^9}, {3.614971389418667*^9, 
   3.614971394532563*^9}, {3.614971569897333*^9, 3.614971655105781*^9}, {
   3.6149717063260717`*^9, 3.614971740546277*^9}, {3.6149717716282673`*^9, 
   3.614971863352543*^9}, {3.614972167324223*^9, 3.6149721682640953`*^9}, {
   3.6149722101573257`*^9, 3.614972305568782*^9}, {3.6149723501856318`*^9, 
   3.61497235253734*^9}, {3.614972397727605*^9, 3.614972430994451*^9}, {
   3.614972461310595*^9, 3.6149724853912773`*^9}, {3.614972541476495*^9, 
   3.61497263572766*^9}, {3.614973051987741*^9, 3.614973101858994*^9}, {
   3.614973161834687*^9, 3.6149732224471083`*^9}, {3.614973325384207*^9, 
   3.614973354540308*^9}, {3.614974089425714*^9, 3.6149741679898376`*^9}, {
   3.615036620444438*^9, 3.615036629665597*^9}, {3.615036689801827*^9, 
   3.615036755536851*^9}, {3.615038199251889*^9, 3.615038228542738*^9}, 
   3.615038280800419*^9, {3.615038318536511*^9, 3.615038352499639*^9}, {
   3.61503840371795*^9, 3.61503842887295*^9}, 3.615038571277171*^9, {
   3.6150386047327642`*^9, 3.615038621093993*^9}, 3.615038659580532*^9, 
   3.615038708858124*^9, {3.615115432860112*^9, 3.6151155170432463`*^9}, {
   3.61512073113266*^9, 3.615120847596033*^9}, {3.615287243583329*^9, 
   3.615287303942059*^9}, {3.615287368497786*^9, 3.615287379087604*^9}, {
   3.615287411698729*^9, 3.615287412838089*^9}, {3.615287764848983*^9, 
   3.615287779263331*^9}, {3.61528783711241*^9, 3.6152878404579563`*^9}, {
   3.615287889615262*^9, 3.6152878937792807`*^9}, {3.615287948211751*^9, 
   3.615287954320362*^9}, {3.6152880211708117`*^9, 3.6152880565529757`*^9}, {
   3.615288089213471*^9, 3.615288129554603*^9}, {3.615288230420476*^9, 
   3.6152882384160423`*^9}, 3.615288299840619*^9, {3.615312421831871*^9, 
   3.615312430032889*^9}, 3.615312517420349*^9, {3.615312550279986*^9, 
   3.615312599789455*^9}, {3.6153126308524227`*^9, 3.6153127096748667`*^9}, 
   3.61531275535991*^9, {3.615312810930678*^9, 3.615312856923562*^9}, {
   3.615313690496354*^9, 3.6153137563833437`*^9}, {3.615313815075828*^9, 
   3.615313816953742*^9}, {3.615313853944314*^9, 3.615313898246543*^9}, {
   3.615313935717043*^9, 3.6153139610936747`*^9}, 3.615314031927821*^9, {
   3.615323045097859*^9, 3.6153230712209263`*^9}, {3.615323112092744*^9, 
   3.615323207639126*^9}, {3.615323238695693*^9, 3.615323260844934*^9}, {
   3.615323363383919*^9, 3.6153236204357567`*^9}, {3.615323661199132*^9, 
   3.615323672706085*^9}, {3.615323791679906*^9, 3.615323900962809*^9}, {
   3.615375674168036*^9, 3.615375682837879*^9}, {3.6153757579686117`*^9, 
   3.615375817873116*^9}, {3.615624518020364*^9, 3.615624530107736*^9}, 
   3.6156302418856897`*^9, {3.615633886870707*^9, 3.615633915728862*^9}, 
   3.615633988416417*^9, {3.615732755499036*^9, 3.615732786733766*^9}, {
   3.6157565088817663`*^9, 3.615756515898457*^9}}],

Cell[BoxData[{
 RowBox[{"omega", ":=", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"k", "/", "m"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Anni", "[", 
   RowBox[{"x_", ",", "p_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Sqrt", "[", 
    RowBox[{"m", " ", 
     RowBox[{
      RowBox[{"omega", "/", " ", "2"}], "/", "h"}]}], "]"}], " ", 
   RowBox[{"(", " ", 
    RowBox[{"x", "+", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"I", " ", "/", "m"}], " ", "/", " ", "omega"}], " ", "p"}]}], 
    "  ", ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CreA", "[", 
   RowBox[{"x_", ",", "p_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Sqrt", "[", 
    RowBox[{"m", " ", 
     RowBox[{
      RowBox[{"omega", "/", " ", "2"}], "/", "h"}]}], "]"}], " ", 
   RowBox[{"(", " ", 
    RowBox[{"x", "-", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"I", " ", "/", "m"}], " ", "/", " ", "omega"}], " ", "p"}]}], 
    "  ", ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Anni", "[", 
  RowBox[{"x", ",", "p"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"CreA", "[", 
  RowBox[{"x", ",", "p"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LindbladTerm", "[", 
   RowBox[{"x_", ",", "p_", ",", "\[Gamma]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"\[Gamma]", "/", "2"}], " ", 
   RowBox[{"(", "1", ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.625479872163656*^9, 3.625479875424397*^9}, {
   3.625480075398456*^9, 3.6254802279213877`*^9}, {3.625480283282508*^9, 
   3.62548037346877*^9}, {3.6254804166783543`*^9, 3.625480506102989*^9}, {
   3.6254805386991043`*^9, 3.6254806184136467`*^9}, 3.625481408546853*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Moyal Bracket", "Subtitle",
 CellChangeTimes->{{3.615037249391127*^9, 3.615037256084381*^9}}],

Cell[BoxData[{
 RowBox[{"InnerBracket", ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"h", "/", "2"}], 
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"#", ",", "X"}], "]"}], ",", "p"}], "]"}], "-", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"#", ",", "P"}], "]"}], ",", "x"}], "]"}]}], ")"}]}], 
   "&"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NestedInnerBracket", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Nest", "[", 
    RowBox[{"InnerBracket", ",", "#", ",", "n"}], "]"}], "&"}]}], "\n", 
 RowBox[{
  RowBox[{"F", "[", 
   RowBox[{"x_", ",", "p_", ",", "X_", ",", "P_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WF", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}], 
   RowBox[{"H", "[", 
    RowBox[{"X", ",", "P"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"H", "[", 
   RowBox[{"X_", ",", "P_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"P", "^", "2"}], "/", "2"}], "/", "m"}], "+", 
   RowBox[{
    RowBox[{"X", "^", "2"}], 
    RowBox[{"k", "/", "2"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[CapitalLambda]", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"P", "^", "2"}], "/", "2"}], "/", "m"}]}], "+", 
      RowBox[{"\[Lambda]", " ", 
       RowBox[{"X", "^", "2"}], 
       RowBox[{"k", "/", "2"}]}]}], ")"}], "^", 
    "2"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<H = \>\"", ",", 
   RowBox[{"H", "[", 
    RowBox[{"X", ",", "P"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MoyalBracket", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"2", "/", "h"}], " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"NestedInnerBracket", "[", 
             RowBox[{
              RowBox[{"2", "n"}], "+", "1"}], "]"}], "[", 
            RowBox[{"F", "[", 
             RowBox[{"x", ",", "p", ",", "X", ",", "P"}], "]"}], "]"}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"n", "+", "1"}], ")"}]}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "n"}], "+", "1"}], ")"}], "!"}], ")"}]}]}], ",", 
          
          RowBox[{"{", 
           RowBox[{"n", ",", "0", ",", "2"}], "}"}]}], "]"}]}], "/.", 
       RowBox[{"X", "\[Rule]", "x"}]}], "/.", 
      RowBox[{"P", "\[Rule]", "p"}]}], "//", "Simplify"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"//", "TraditionalForm"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"MoyalKerrFinest", "=", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"ExpandAll", "[", "MoyalBracket", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"Derivative", ",", "\[CapitalLambda]", ",", "\[Lambda]"}], 
      "}"}]}], "]"}], "//", "TraditionalForm"}]}], "\n", 
 RowBox[{
  RowBox[{"MoyalKerr", "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"MoyalBracket", ",", 
      RowBox[{"{", 
       RowBox[{"Derivative", ",", "\[CapitalLambda]"}], "}"}]}], "]"}], "//", 
    "InputForm"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"MoyalKerr", "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"MoyalBracket", ",", 
      RowBox[{"{", 
       RowBox[{"Derivative", ",", "\[CapitalLambda]"}], "}"}]}], "]"}], "//", 
    "OutputForm"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MoyalKerr", "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"MoyalBracket", ",", 
      RowBox[{"{", 
       RowBox[{"Derivative", ",", "\[CapitalLambda]"}], "}"}]}], "]"}], "//", 
    "StandardForm"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"MoyalKerrFinest", " ", "/.", 
     RowBox[{"m", "\[Rule]", "M"}]}], "/.", 
    RowBox[{"h", "\[Rule]", "hbar"}]}], "//", " ", "TeXForm"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.615018982555271*^9, 3.615019021654953*^9}, {
   3.615019056637583*^9, 3.615019169814467*^9}, {3.6150347639203367`*^9, 
   3.615034807348419*^9}, {3.615034842867296*^9, 3.6150348491357813`*^9}, {
   3.615034918050912*^9, 3.615034921839909*^9}, {3.615034994191354*^9, 
   3.6150350361348677`*^9}, {3.615035111811181*^9, 3.615035224682994*^9}, {
   3.6150353043096*^9, 3.615035307723707*^9}, {3.615035422051449*^9, 
   3.615035437183424*^9}, {3.6150355659644957`*^9, 3.61503557086731*^9}, {
   3.615035671902892*^9, 3.615035674277556*^9}, {3.615035736571361*^9, 
   3.615035750951644*^9}, {3.61503588209053*^9, 3.615035896819859*^9}, 
   3.615036820773353*^9, {3.615036919919993*^9, 3.615036921954317*^9}, {
   3.6150404378473043`*^9, 3.6150405653034973`*^9}, {3.615040653180766*^9, 
   3.615040703612061*^9}, 3.615042219086753*^9, 3.615042351355496*^9, {
   3.615115699963099*^9, 3.615115713448882*^9}, {3.6151157565216637`*^9, 
   3.615115763350399*^9}, {3.61511584473072*^9, 3.615115847424518*^9}, {
   3.615116160872566*^9, 3.61511616303062*^9}, {3.615117232161532*^9, 
   3.615117246801209*^9}, {3.6151174123138514`*^9, 3.615117480822221*^9}, {
   3.615117670363701*^9, 3.615117671533584*^9}, {3.615117733481123*^9, 
   3.615117772716714*^9}, {3.615120594715362*^9, 3.615120604554988*^9}, {
   3.615121324725821*^9, 3.6151213386855993`*^9}, {3.615121746426581*^9, 
   3.6151217504028397`*^9}, {3.615122026428989*^9, 3.6151220489863787`*^9}, 
   3.615288162975751*^9, {3.615288505967013*^9, 3.6152886320253572`*^9}, {
   3.615288683852578*^9, 3.615288719262138*^9}, {3.6153002594534073`*^9, 
   3.615300270615068*^9}, {3.615300308841262*^9, 3.6153003101682377`*^9}, {
   3.615300491021636*^9, 3.6153004912098513`*^9}, 3.6157249031030083`*^9, {
   3.6157249844657373`*^9, 3.6157250052715683`*^9}, 3.6465633210574207`*^9, {
   3.647641836785802*^9, 3.647641839299685*^9}, 3.647642452862856*^9, {
   3.6479425054307003`*^9, 3.647942536508113*^9}}],

Cell["\<\
(*dChange[expression,{transformations},{oldVars},{newVars},{functions}]*)
MoyalKerr
Assuming[{r > 0, theta > 0, theta < Pi/2}, dChange[MoyalKerr, {r^2 == x^2 + \
p^2, theta == ArcTan[p/x]}, {x, p}, {r, theta}, {WF[x, p, \
t]}]](*/.C[1]\[Rule]0/2*)\
\>", "Text",
 CellChangeTimes->{{3.64764189070016*^9, 3.647642038077449*^9}, {
   3.647642073216033*^9, 3.647642075007023*^9}, {3.647642226926365*^9, 
   3.647642242204768*^9}, {3.6476423106307487`*^9, 3.6476423157109547`*^9}, {
   3.6476424868353786`*^9, 3.647642496174294*^9}, {3.647642582051828*^9, 
   3.647642591197427*^9}, {3.647642641523151*^9, 3.647642675232442*^9}, 
   3.6476427789152946`*^9, 3.6476428109958*^9, {3.647642926739524*^9, 
   3.647642933610669*^9}, {3.6476430635557117`*^9, 3.647643124757526*^9}, 
   3.647643174395816*^9, {3.6476444328497334`*^9, 3.647644493221175*^9}, 
   3.64794247885168*^9}],

Cell["\<\
MoyalKerr
MoyalKerr /. Derivative[n_, m_, 0][WF_][x_, p_, T_] :> D[WF[r*Cos[theta], \
r*Sin[theta], T], {r, n}, {theta, m}] // Simplify
(*rep=eqs/.Derivative[n_,m_][F_][x_,y_]\[RuleDelayed]D[F[x[s,t],y[s,t]],{s,n},\
{t,m}]*)\
\>", "Text",
 CellChangeTimes->{{3.64764189070016*^9, 3.647642038077449*^9}, {
   3.647642073216033*^9, 3.647642075007023*^9}, {3.647642226926365*^9, 
   3.647642242204768*^9}, {3.6476423106307487`*^9, 3.6476423157109547`*^9}, {
   3.6476424868353786`*^9, 3.647642496174294*^9}, {3.647642582051828*^9, 
   3.647642591197427*^9}, {3.647642641523151*^9, 3.647642675232442*^9}, 
   3.6476427789152946`*^9, 3.6476428109958*^9, {3.647642926739524*^9, 
   3.647642933610669*^9}, {3.6476430635557117`*^9, 3.647643124757526*^9}, {
   3.647643174395816*^9, 3.647643196544937*^9}, {3.64764323762572*^9, 
   3.6476432660230722`*^9}, {3.647643300170163*^9, 3.64764330349721*^9}, {
   3.6476439340798264`*^9, 3.64764395159424*^9}, {3.647643996506928*^9, 
   3.647644044494582*^9}, {3.647644081746207*^9, 3.647644126031889*^9}, {
   3.647644218202504*^9, 3.647644218546474*^9}, {3.647644355390951*^9, 
   3.6476443586883497`*^9}, 3.647942478854279*^9}],

Cell[CellGroupData[{

Cell["Assign Wigner Flow Components", "Subsubtitle",
 CellChangeTimes->{{3.615725032093897*^9, 3.615725044180377*^9}, 
   3.615725463701329*^9, {3.6157255135097227`*^9, 3.615725557342465*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"WFx", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", "4"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "switch", " ", "\[CapitalLambda]", " ", "\[Lambda]", " ", "k", " ", 
        RowBox[{"h", "^", "2"}], " ", "m", " ", "x", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"WF", "[", 
           RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "p", ",", "x"}], 
         "]"}]}], "+", " ", 
       RowBox[{"m", " ", "\[CapitalLambda]", " ", "\[Lambda]", " ", 
        RowBox[{"h", "^", "2"}], " ", "k", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "switch"}], ")"}], " ", "p", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"WF", "[", 
           RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", "2"}], "}"}]}], "]"}]}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"4", " ", "p", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "4"}], " ", "\[CapitalLambda]", " ", 
           "\[CapitalLambda]", " ", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"WF", "[", 
              RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"x", ",", "2"}], "}"}]}], "]"}], " ", 
           RowBox[{"h", "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"WF", "[", 
            RowBox[{"x", ",", "p", ",", "t"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalLambda]", " ", "\[CapitalLambda]", " ", 
                RowBox[{"p", "^", "2"}]}], "+", 
               RowBox[{"\[Lambda]", " ", "\[CapitalLambda]", " ", "k", " ", 
                RowBox[{"x", "^", "2"}], " ", "m"}]}], ")"}], "+", "m"}], 
            ")"}]}]}], ")"}]}]}], ")"}], "/", 
     RowBox[{"m", "^", "2"}]}]}], "/.", 
   RowBox[{"switch", "\[Rule]", "s"}]}]}]], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.6240441507393312`*^9}, 3.624044333965494*^9, {3.624868809299417*^9, 
   3.624868889248692*^9}, {3.624875377631196*^9, 3.624875380070023*^9}, {
   3.625310382407557*^9, 3.6253104128767033`*^9}, {3.6295663802678833`*^9, 
   3.6295663870851583`*^9}, {3.646563695716837*^9, 3.6465637860736237`*^9}, 
   3.6465663019076967`*^9, {3.64700669762381*^9, 3.6470067943761578`*^9}, {
   3.6470068254882402`*^9, 3.647007004726845*^9}}],

Cell[BoxData[{
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"WFx", "[", 
     RowBox[{"X", ",", "P", ",", "T", ",", "s"}], "]"}], "//", "ExpandAll"}], 
   ",", "s"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"WFx", "[", 
          RowBox[{"X", ",", "P", ",", "T", ",", "s"}], "]"}], "//", 
         "ExpandAll"}], ",", "s"}], "]"}], "/.", 
      RowBox[{"m", "\[Rule]", "MM"}]}], "/.", 
     RowBox[{"s", "\[Rule]", "0"}]}], "/.", 
    RowBox[{"h", "\[Rule]", "hbar"}]}], "//", "TraditionalForm"}], "//", 
  "TeXForm"}]}], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.6240441507393312`*^9}, 3.624044333965494*^9, {3.624868809299417*^9, 
   3.624868889248692*^9}, {3.624875377631196*^9, 3.624875380070023*^9}, {
   3.625310382407557*^9, 3.6253104128767033`*^9}, {3.6295663802678833`*^9, 
   3.6295663870851583`*^9}, {3.646563695716837*^9, 3.6465637860736237`*^9}, 
   3.6465663019076967`*^9, {3.64700669762381*^9, 3.647006751576983*^9}, 
   3.64700711983996*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WFp", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "4"}], " ", "switch", " ", "\[CapitalLambda]", " ", 
        "\[Lambda]", " ", 
        RowBox[{"h", "^", "2"}], " ", "p", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"WF", "[", 
           RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "1"}], "}"}]}], "]"}]}], "+", " ", 
       RowBox[{
        RowBox[{"1", "/", "4"}], 
        RowBox[{"h", "^", "2"}], "\[CapitalLambda]", " ", "\[Lambda]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "switch"}], ")"}], "x", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"WF", "[", 
           RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "4"}], "\[Lambda]", " ", "\[Lambda]", 
           " ", "k", " ", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"WF", "[", 
              RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"p", ",", "2"}], "}"}]}], "]"}], " ", 
           RowBox[{"h", "^", "2"}], " ", "m"}], "+", 
          RowBox[{
           RowBox[{"WF", "[", 
            RowBox[{"x", ",", "p", ",", "t"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalLambda]", " ", "\[Lambda]", " ", 
                RowBox[{"p", "^", "2"}]}], "+", 
               RowBox[{"\[Lambda]", " ", "\[Lambda]", " ", "k", " ", 
                RowBox[{"x", "^", "2"}], " ", "m"}]}], ")"}], "+", "m"}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], " ", 
    RowBox[{"k", "/", "m"}]}], "/.", 
   RowBox[{"switch", "\[Rule]", "s"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"WFp", "[", 
      RowBox[{"X", ",", "P", ",", "T", ",", "s"}], "]"}], "//", "ExpandAll"}],
     ",", "s"}], "]"}], "//", "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"WFp", "[", 
          RowBox[{"X", ",", "P", ",", "T", ",", "s"}], "]"}], "//", 
         "ExpandAll"}], ",", "s"}], "]"}], "/.", 
      RowBox[{"m", "\[Rule]", "MM"}]}], "/.", 
     RowBox[{"s", "\[Rule]", "0"}]}], "/.", 
    RowBox[{"h", "\[Rule]", "hbar"}]}], "//", "TraditionalForm"}], "//", 
  "TeXForm"}]}], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.624044116541326*^9}, {3.624044177273033*^9, 3.624044180116425*^9}, 
   3.624044299297868*^9, {3.6248689045480223`*^9, 3.624868909746416*^9}, {
   3.625310440565892*^9, 3.6253104547216988`*^9}, {3.629566365472601*^9, 
   3.629566368310835*^9}, {3.6465639009238157`*^9, 3.64656390479714*^9}, 
   3.646566375747611*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WFxClassical", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], ":=", 
  StyleBox[
   RowBox[{
    RowBox[{"k", " ", "\[Lambda]", " ", "\[CapitalLambda]", " ", "p", " ", 
     SuperscriptBox["x", "2"], " ", 
     RowBox[{
      RowBox[{"WF", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/", "m"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[CapitalLambda]", "2"], " ", 
     SuperscriptBox["p", "3"], " ", 
     RowBox[{
      RowBox[{"WF", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/", 
      SuperscriptBox["m", "2"]}]}], "+", 
    RowBox[{"p", " ", 
     RowBox[{
      RowBox[{"WF", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/", "m"}]}]}], 
   "Input"]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WFpClassical", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "k"}], " ", "x", " ", 
    RowBox[{"WF", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], "-", 
   RowBox[{
    SuperscriptBox["k", "2"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", 
    RowBox[{"WF", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], "-", 
   RowBox[{"k", " ", 
    SuperscriptBox["p", "2"], " ", "x", " ", "\[Lambda]", " ", 
    "\[CapitalLambda]", " ", 
    RowBox[{
     RowBox[{"WF", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/", 
     "m"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{"WFxClassical", "[", 
   RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{"WFpClassical", "[", 
   RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.6240441507393312`*^9}, 3.624044333965494*^9, {3.624868809299417*^9, 
   3.624868889248692*^9}, {3.624875377631196*^9, 3.624875380070023*^9}, {
   3.625310382407557*^9, 3.6253104128767033`*^9}, {3.6295663802678833`*^9, 
   3.6295663870851583`*^9}, {3.646563695716837*^9, 3.6465637860736237`*^9}, 
   3.6465663019076967`*^9, {3.64700669762381*^9, 3.6470067943761578`*^9}, {
   3.6470068254882402`*^9, 3.647007004726845*^9}, {3.647007058254902*^9, 
   3.6470070970415173`*^9}, {3.647007143267346*^9, 3.647007165496517*^9}, {
   3.647007209389969*^9, 3.6470072267167*^9}, {3.647007353332209*^9, 
   3.647007363590686*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WFxQuantum", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WFx", 
    StyleBox["[", "Input"], 
    RowBox[{
     StyleBox["x", "Input"], 
     StyleBox[",", "Input"], 
     StyleBox["p", "Input"], 
     StyleBox[",", "Input"], 
     StyleBox["t", "Input"], ",", "s"}], "]"}], "-", 
   RowBox[{"WFxClassical", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WFpQuantum", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WFp", 
    StyleBox["[", "Input"], 
    RowBox[{
     StyleBox["x", "Input"], 
     StyleBox[",", "Input"], 
     StyleBox["p", "Input"], 
     StyleBox[",", "Input"], 
     StyleBox["t", "Input"], ",", "s"}], "]"}], "-", 
   RowBox[{"WFpClassical", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{"WFxQuantum", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "]"}], "//", 
  "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{"WFpQuantum", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "]"}], "//", 
  "TraditionalForm"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.6470082568713923`*^9, 3.6470083858823757`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Term1", "=", "MoyalBracket"}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Term2", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"WFx", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "S"}], "]"}], ",", "x"}], "]"}],
      "+", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"WFp", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ",", "p"}], 
      "]"}]}], ")"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"thatDifference", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Term1", "-", "Term2"}], "/.", 
     RowBox[{"S", "\[Rule]", "s"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", "thatDifference", "]"}]}], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.624044116541326*^9}, {3.624044177273033*^9, 3.624044180116425*^9}, 
   3.624044299297868*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WFx$s", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WFx", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
   RowBox[{"WFx", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "0"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFx$s", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "//", "Simplify"}], "//",
   "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      FormBox[
       FormBox[
        RowBox[{
         SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
         "\[CapitalLambda]", " ", "s", " "}],
        TraditionalForm],
       TraditionalForm], "/", "4"}], "/", "m"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"x", " ", 
         RowBox[{"WF", "[", 
          RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "+", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"p", " ", 
         RowBox[{"WF", "[", 
          RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "2"}], "}"}]}], "]"}]}], ")"}]}], "//", 
   "HoldForm"}], "//", "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WFxsElegant", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     FormBox[
      FormBox[
       RowBox[{
        SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
        "\[CapitalLambda]", " ", "s", " "}],
       TraditionalForm],
      TraditionalForm], "/", "4"}], "/", "m"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"x", " ", 
        RowBox[{"WF", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "+", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"p", " ", 
        RowBox[{"WF", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "2"}], "}"}]}], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFx$s", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
   RowBox[{"WFxsElegant", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}]}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.624176466042376*^9, 3.62417683252396*^9}, {
   3.624176924608576*^9, 3.624177220730056*^9}, 3.6241772821715097`*^9, 
   3.6241776849862747`*^9, {3.624177874394723*^9, 3.624177932802676*^9}, {
   3.6241779663616858`*^9, 3.624178013709126*^9}, {3.624178101207879*^9, 
   3.6241781636421223`*^9}, {3.6241814797152777`*^9, 3.624181521896975*^9}, {
   3.624181574795165*^9, 3.624181650453536*^9}, {3.624181769765004*^9, 
   3.624181951890307*^9}, {3.6247890313855333`*^9, 3.624789100674017*^9}, {
   3.6247891335910873`*^9, 3.624789134396093*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"WFp$s", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"WFp", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
    RowBox[{"WFp", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "0"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFp$s", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "//", "Simplify"}], "//",
   "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FormBox[
        FormBox[
         RowBox[{
          SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
          "\[CapitalLambda]", " ", "s", " "}],
         TraditionalForm],
        TraditionalForm]}], "/", "4"}], "/", "m"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"p", " ", 
         RowBox[{"WF", "[", 
          RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "+", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"x", " ", 
         RowBox[{"WF", "[", 
          RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], ")"}]}], "//", 
   "HoldForm"}], "//", "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WFpsElegant", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FormBox[
       FormBox[
        RowBox[{
         SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
         "\[CapitalLambda]", " ", "s", " "}],
        TraditionalForm],
       TraditionalForm]}], "/", "4"}], "/", "m"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"p", " ", 
        RowBox[{"WF", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "+", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"x", " ", 
        RowBox[{"WF", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"WFp$s", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
    RowBox[{"WFpsElegant", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}]}], "//", "Simplify"}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.6247891570460873`*^9, 3.624789170168043*^9}, {
   3.624789210102661*^9, 3.624789234886491*^9}, 3.624789267740053*^9, {
   3.624789300635976*^9, 3.624789338496626*^9}, 3.647942604731247*^9, 
   3.647942641228479*^9}],

Cell["\<\
timePrint[WFx[x, p, t, 0] // Expand // TraditionalForm]
timePrint[WFx[x, p, t, 1] // Expand // TraditionalForm]
timePrint[WFx[x, p, t, s] - WFx[x, p, t, 0] // Expand // TraditionalForm]\
\>", "Text",
 CellChangeTimes->{{3.624182264794106*^9, 3.6241823053134117`*^9}, {
   3.624182794619049*^9, 3.624182800937439*^9}, {3.6241832838527193`*^9, 
   3.62418330201934*^9}, {3.624788510144264*^9, 3.624788524779582*^9}, 
   3.647942653237974*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time spent= \"\>", "\[InvisibleSpace]", "2.989235`4.", 
   "\[InvisibleSpace]", "\<\" Seconds  = \"\>", "\[InvisibleSpace]", 
   "0.04982116666666666666666666666666666667`4.", 
   "\[InvisibleSpace]", "\<\" Minutes   for   \"\>", "\[InvisibleSpace]", 
   TagBox[
    TagBox[
     FormBox[
      RowBox[{"Expand", "[", 
       RowBox[{"WFx", "(", 
        RowBox[{"x", ",", "p", ",", "t", ",", "0"}], ")"}], "]"}],
      TraditionalForm],
     TraditionalForm,
     Editable->True],
    HoldForm], "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   TagBox[
    FormBox[
     RowBox[{
      FractionBox[
       RowBox[{
       "k", " ", "\[Lambda]", " ", "\[CapitalLambda]", " ", "p", " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"WF", "(", 
         RowBox[{"x", ",", "p", ",", "t"}], ")"}]}], "m"], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", "2"], " ", 
        SuperscriptBox["p", "3"], " ", 
        RowBox[{"WF", "(", 
         RowBox[{"x", ",", "p", ",", "t"}], ")"}]}], 
       SuperscriptBox["m", "2"]], "+", 
      FractionBox[
       RowBox[{"p", " ", 
        RowBox[{"WF", "(", 
         RowBox[{"x", ",", "p", ",", "t"}], ")"}]}], "m"], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
        "\[CapitalLambda]", " ", "p", " ", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[PartialD]", "2"], "WF"}], 
         RowBox[{"\[PartialD]", 
          SuperscriptBox["p", "2"]}]]}], 
       RowBox[{"4", " ", "m"}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["h", "2"], " ", 
        SuperscriptBox["\[CapitalLambda]", "2"], " ", "p", " ", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[PartialD]", "2"], "WF"}], 
         RowBox[{"\[PartialD]", 
          SuperscriptBox["x", "2"]}]]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["m", "2"]}]]}],
     TraditionalForm],
    TraditionalForm,
    Editable->True]}],
  SequenceForm[
  "Time spent= ", 2.989235`4., " Seconds  = ", 
   0.04982116666666666666666666666666666667`4., " Minutes   for   ", 
   HoldForm[
    TraditionalForm[
     Expand[
      $CellContext`WFx[$CellContext`x, $CellContext`p, $CellContext`t, 0]]]], 
   " = ", 
   TraditionalForm[($CellContext`m^(-1) $CellContext`p) \
$CellContext`WF[$CellContext`x, $CellContext`p, $CellContext`t] + \
((((($CellContext`k/$CellContext`m) $CellContext`p) $CellContext`x^2) \
$CellContext`\[Lambda]) $CellContext`\[CapitalLambda]) \
$CellContext`WF[$CellContext`x, $CellContext`p, $CellContext`t] + \
(($CellContext`m^(-2) $CellContext`p^3) $CellContext`\[CapitalLambda]^2) \
$CellContext`WF[$CellContext`x, $CellContext`p, $CellContext`t] + ((((((
           Rational[-1, 
             4] $CellContext`h^2) $CellContext`k)/$CellContext`m) \
$CellContext`p) $CellContext`\[Lambda]) $CellContext`\[CapitalLambda]) 
     Derivative[
      0, 2, 0][$CellContext`WF][$CellContext`x, $CellContext`p, \
$CellContext`t] + ((((
         Rational[-1, 
           4] $CellContext`h^2) $CellContext`m^(-2)) $CellContext`p) \
$CellContext`\[CapitalLambda]^2) 
     Derivative[
      2, 0, 0][$CellContext`WF][$CellContext`x, $CellContext`p, \
$CellContext`t]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.647942559513177*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time spent= \"\>", "\[InvisibleSpace]", "3.00438`4.", 
   "\[InvisibleSpace]", "\<\" Seconds  = \"\>", "\[InvisibleSpace]", 
   "0.05007341666666666666666666666666666667`4.", 
   "\[InvisibleSpace]", "\<\" Minutes   for   \"\>", "\[InvisibleSpace]", 
   TagBox[
    TagBox[
     FormBox[
      RowBox[{"Expand", "[", 
       RowBox[{"WFx", "(", 
        RowBox[{"x", ",", "p", ",", "t", ",", "1"}], ")"}], "]"}],
      TraditionalForm],
     TraditionalForm,
     Editable->True],
    HoldForm], "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   TagBox[
    FormBox[
     RowBox[{
      FractionBox[
       RowBox[{
       "k", " ", "\[Lambda]", " ", "\[CapitalLambda]", " ", "p", " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"WF", "(", 
         RowBox[{"x", ",", "p", ",", "t"}], ")"}]}], "m"], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", "2"], " ", 
        SuperscriptBox["p", "3"], " ", 
        RowBox[{"WF", "(", 
         RowBox[{"x", ",", "p", ",", "t"}], ")"}]}], 
       SuperscriptBox["m", "2"]], "+", 
      FractionBox[
       RowBox[{"p", " ", 
        RowBox[{"WF", "(", 
         RowBox[{"x", ",", "p", ",", "t"}], ")"}]}], "m"], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
        "\[CapitalLambda]", " ", "x", " ", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[PartialD]", "2"], "WF"}], 
         RowBox[{
          RowBox[{"\[PartialD]", "x"}], "\[ThinSpace]", 
          RowBox[{"\[PartialD]", "p"}]}]]}], 
       RowBox[{"4", " ", "m"}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["h", "2"], " ", 
        SuperscriptBox["\[CapitalLambda]", "2"], " ", "p", " ", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[PartialD]", "2"], "WF"}], 
         RowBox[{"\[PartialD]", 
          SuperscriptBox["x", "2"]}]]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["m", "2"]}]]}],
     TraditionalForm],
    TraditionalForm,
    Editable->True]}],
  SequenceForm[
  "Time spent= ", 3.00438`4., " Seconds  = ", 
   0.05007341666666666666666666666666666667`4., " Minutes   for   ", 
   HoldForm[
    TraditionalForm[
     Expand[
      $CellContext`WFx[$CellContext`x, $CellContext`p, $CellContext`t, 1]]]], 
   " = ", 
   TraditionalForm[($CellContext`m^(-1) $CellContext`p) \
$CellContext`WF[$CellContext`x, $CellContext`p, $CellContext`t] + \
((((($CellContext`k/$CellContext`m) $CellContext`p) $CellContext`x^2) \
$CellContext`\[Lambda]) $CellContext`\[CapitalLambda]) \
$CellContext`WF[$CellContext`x, $CellContext`p, $CellContext`t] + \
(($CellContext`m^(-2) $CellContext`p^3) $CellContext`\[CapitalLambda]^2) \
$CellContext`WF[$CellContext`x, $CellContext`p, $CellContext`t] + ((((((
           Rational[
            1, 4] $CellContext`h^2) $CellContext`k)/$CellContext`m) \
$CellContext`x) $CellContext`\[Lambda]) $CellContext`\[CapitalLambda]) 
     Derivative[
      1, 1, 0][$CellContext`WF][$CellContext`x, $CellContext`p, \
$CellContext`t] + ((((
         Rational[-1, 
           4] $CellContext`h^2) $CellContext`m^(-2)) $CellContext`p) \
$CellContext`\[CapitalLambda]^2) 
     Derivative[
      2, 0, 0][$CellContext`WF][$CellContext`x, $CellContext`p, \
$CellContext`t]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.647942559517158*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time spent= \"\>", "\[InvisibleSpace]", "3.01978`4.", 
   "\[InvisibleSpace]", "\<\" Seconds  = \"\>", "\[InvisibleSpace]", 
   "0.05033011666666666666666666666666666667`4.", 
   "\[InvisibleSpace]", "\<\" Minutes   for   \"\>", "\[InvisibleSpace]", 
   TagBox[
    TagBox[
     FormBox[
      RowBox[{"Expand", "[", 
       RowBox[{
        RowBox[{"WFx", "(", 
         RowBox[{"x", ",", "p", ",", "t", ",", "s"}], ")"}], "-", 
        RowBox[{"WFx", "(", 
         RowBox[{"x", ",", "p", ",", "t", ",", "0"}], ")"}]}], "]"}],
      TraditionalForm],
     TraditionalForm,
     Editable->True],
    HoldForm], "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   TagBox[
    FormBox[
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
        "\[CapitalLambda]", " ", "s", " ", "x", " ", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[PartialD]", "2"], "WF"}], 
         RowBox[{
          RowBox[{"\[PartialD]", "x"}], "\[ThinSpace]", 
          RowBox[{"\[PartialD]", "p"}]}]]}], 
       RowBox[{"4", " ", "m"}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
        "\[CapitalLambda]", " ", "p", " ", "s", " ", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[PartialD]", "2"], "WF"}], 
         RowBox[{"\[PartialD]", 
          SuperscriptBox["p", "2"]}]]}], 
       RowBox[{"4", " ", "m"}]]}],
     TraditionalForm],
    TraditionalForm,
    Editable->True]}],
  SequenceForm[
  "Time spent= ", 3.01978`4., " Seconds  = ", 
   0.05033011666666666666666666666666666667`4., " Minutes   for   ", 
   HoldForm[
    TraditionalForm[
     Expand[$CellContext`WFx[$CellContext`x, $CellContext`p, $CellContext`t, \
$CellContext`s] - $CellContext`WFx[$CellContext`x, $CellContext`p, \
$CellContext`t, 0]]]], " = ", 
   TraditionalForm[(((((((
            Rational[
             1, 4] $CellContext`h^2) $CellContext`k)/$CellContext`m) \
$CellContext`p) $CellContext`s) $CellContext`\[Lambda]) $CellContext`\
\[CapitalLambda]) 
     Derivative[
      0, 2, 0][$CellContext`WF][$CellContext`x, $CellContext`p, \
$CellContext`t] + (((((((
            Rational[
             1, 4] $CellContext`h^2) $CellContext`k)/$CellContext`m) \
$CellContext`s) $CellContext`x) $CellContext`\[Lambda]) $CellContext`\
\[CapitalLambda]) 
     Derivative[
      1, 1, 0][$CellContext`WF][$CellContext`x, $CellContext`p, \
$CellContext`t]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.647942559519431*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Continuity Equation (Moyal bracket only!)", \
"Subsection"]], "Chapter",
 CellChangeTimes->{{3.624954279811018*^9, 3.624954286338881*^9}, {
  3.624954573355047*^9, 3.624954587867218*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"wfuncDt", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}], "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"WF", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "t"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"continuityEquationFullfilled", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"0", "*", 
        RowBox[{"wfuncDt", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], "+", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"WFx", "[", 
          RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ",", "x"}], 
        "]"}], "+", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"WFp", "[", 
          RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ",", "p"}], 
        "]"}], "-", "MoyalBracket"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "p", ",", "t"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", "continuityEquationFullfilled", "]"}]}], "Input",
 CellChangeTimes->{{3.62495440060717*^9, 3.624954467685678*^9}, {
  3.624954536592366*^9, 3.62495456697657*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Wigner Functions ", "Subtitle",
 CellChangeTimes->{{3.615311702645843*^9, 3.615311707246711*^9}, {
   3.615311745926982*^9, 3.61531180732405*^9}, {3.6153119459079247`*^9, 
   3.615311949238516*^9}, {3.615312183516096*^9, 3.6153122039492273`*^9}, 
   3.615725910850113*^9}],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", 
  RowBox[{"i", ",", "ii", ",", "j"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Energy", "[", "i_", "]"}], ":=", 
    RowBox[{"E0", "[", "i", "]"}]}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Energy", "[", "i_", "]"}], ":=", 
  RowBox[{"EKerr", "[", "i", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"i", "=", "0"}], ";", " ", 
  RowBox[{"j", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Xi]", "[", 
     RowBox[{"x_", ",", "t_", ",", "\[Tau]_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"Cos", "[", "\[Tau]", "]"}], 
      RowBox[{"\[Psi]", "[", 
       RowBox[{"i", ",", "x"}], "]"}], 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", " ", "I"}], " ", "t", " ", 
        RowBox[{
         RowBox[{"Energy", "[", "i", "]"}], "/", "h"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Sin", "[", "\[Tau]", "]"}], 
      RowBox[{"\[Psi]", "[", 
       RowBox[{"j", ",", "x"}], "]"}], 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "I"}], " ", "t", " ", 
        RowBox[{
         RowBox[{"Energy", "[", "j", "]"}], "/", "h"}]}], "]"}]}]}]}], " ", 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Xi]", "[", 
    RowBox[{"x_", ",", "t_", ",", "\[Tau]_"}], "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"ii", ",", "stateParameter"}], "]"}], 
      RowBox[{"\[Psi]", "[", 
       RowBox[{"ii", ",", "x"}], "]"}], 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "I"}], " ", "t", " ", 
        RowBox[{
         RowBox[{"Energy", "[", "ii", "]"}], "/", "h"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Xi]conj", "[", 
     RowBox[{"x_", ",", "t_", ",", "\[Tau]_"}], "]"}], ":=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Conjugate", "[", 
        RowBox[{"c", "[", 
         RowBox[{"ii", ",", "stateParameter"}], "]"}], "]"}], 
       RowBox[{"\[Psi]", "[", 
        RowBox[{"ii", ",", "x"}], "]"}], 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"+", "I"}], " ", "t", " ", 
         RowBox[{
          RowBox[{"Energy", "[", "ii", "]"}], "/", "h"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SEQ$Fullfilled", "=", 
   RowBox[{"Simplify", " ", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"SEqKerr", "[", "n", "]"}], "[", 
       RowBox[{"\[Xi]", "[", 
        RowBox[{"x", ",", "t", ",", "\[Tau]"}], "]"}], "]"}], "-", 
      RowBox[{"I", "  ", "h", " ", 
       RowBox[{"D", "[", " ", 
        RowBox[{
         RowBox[{"\[Xi]", "[", 
          RowBox[{"x", ",", "t", ",", "\[Tau]"}], "]"}], ",", "t"}], 
        "]"}]}]}], ",", 
     RowBox[{"m", ">", "0"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", "SEQ$Fullfilled", "]"}]}], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, 
   3.615328385704236*^9, {3.615328744378584*^9, 3.6153287799687347`*^9}, {
   3.615328987316884*^9, 3.615328990741791*^9}, 3.615329097580762*^9, 
   3.615329253855715*^9, {3.615330658311314*^9, 3.6153307498683777`*^9}, 
   3.615330921555663*^9, 3.61533204568215*^9, 3.615332563209057*^9, {
   3.615634190510241*^9, 3.615634239773162*^9}, {3.615634478087792*^9, 
   3.615634481089449*^9}, {3.615634623602338*^9, 3.615634626481221*^9}, 
   3.615641438572461*^9, {3.6157395944797697`*^9, 3.615739665757576*^9}, {
   3.615739734213461*^9, 3.615739768659885*^9}, {3.615739881661104*^9, 
   3.615739933286222*^9}, {3.615740011872445*^9, 3.615740025625989*^9}, {
   3.615740073397553*^9, 3.615740091891831*^9}, {3.615740325925481*^9, 
   3.615740330470478*^9}, {3.615742891394403*^9, 3.615742894679743*^9}, {
   3.6157430310993*^9, 3.615743099122088*^9}, {3.615743150179474*^9, 
   3.615743151709302*^9}, {3.615743187251524*^9, 3.615743248189742*^9}, 
   3.615753975574485*^9, {3.6157540161118097`*^9, 3.615754050815352*^9}, {
   3.615754172481432*^9, 3.615754177655167*^9}, {3.615754208084609*^9, 
   3.6157542161206903`*^9}, {3.615754360004344*^9, 3.615754453254593*^9}, {
   3.6157545277695637`*^9, 3.615754530994121*^9}, {3.615754603679699*^9, 
   3.6157546264101057`*^9}, {3.615754658937257*^9, 3.615754666490737*^9}, 
   3.615754772231031*^9, 3.615756984538136*^9, {3.61575701896502*^9, 
   3.615757019682733*^9}, {3.615757052182633*^9, 3.615757072552759*^9}, {
   3.615757114785241*^9, 3.615757157415572*^9}, 3.6157575403076963`*^9, {
   3.61575802427798*^9, 3.6157580594924707`*^9}, {3.615758113186903*^9, 
   3.6157581138698463`*^9}, {3.6157582108072777`*^9, 
   3.6157582272845507`*^9}, {3.61575844149684*^9, 3.615758456106846*^9}, {
   3.61575852021458*^9, 3.615758528087078*^9}, {3.615758566212085*^9, 
   3.615758595340784*^9}, {3.6157586264375668`*^9, 3.615758750434924*^9}, {
   3.615758786466999*^9, 3.615758872009001*^9}, {3.6157589587577133`*^9, 
   3.6157589711151867`*^9}, {3.616510649457903*^9, 3.6165106690543203`*^9}, 
   3.6165126623992863`*^9, {3.616512830402712*^9, 3.616512847525229*^9}, 
   3.616513151884907*^9, {3.624955013589396*^9, 3.624955014059816*^9}, {
   3.624955483923208*^9, 3.624955484050034*^9}, {3.625313264593042*^9, 
   3.625313270599378*^9}, {3.647774620968156*^9, 3.6477746546056023`*^9}, {
   3.647776763745688*^9, 3.647776794945004*^9}, {3.647780994301491*^9, 
   3.647781020161085*^9}, {3.648135803297061*^9, 3.64813587557316*^9}, 
   3.64815521172173*^9, {3.648161225895842*^9, 3.6481612315676413`*^9}, 
   3.648198445210218*^9, {3.6483575377569513`*^9, 3.648357562584592*^9}, {
   3.648558416509809*^9, 3.648558416590852*^9}, {3.648558449387416*^9, 
   3.6485584527321167`*^9}, {3.648558502147355*^9, 3.648558502216867*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPsi]", "[", 
    RowBox[{"x_", ",", "t_", ",", "\[Tau]_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"x", "^", "2"}]}], " ", 
      RowBox[{"\[Alpha]", "/", "2"}]}], "]"}], 
    RowBox[{"Simplify", "[", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"Expand", "[", 
        RowBox[{
         RowBox[{"\[Xi]", "[", 
          RowBox[{"x", ",", "t", ",", "\[Tau]"}], "]"}], 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"x", "^", "2"}], " ", 
           RowBox[{"\[Alpha]", "/", "2"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "Exp"}], "}"}]}], "]"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{"timePrint", "[", 
  RowBox[{"\[CapitalPsi]", "[", 
   RowBox[{"X", ",", "T", ",", "mMixAngle"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, 
   3.615328385704236*^9, {3.615328744378584*^9, 3.6153287799687347`*^9}, {
   3.615328987316884*^9, 3.615328990741791*^9}, 3.615329097580762*^9, 
   3.615329253855715*^9, {3.615330658311314*^9, 3.6153307498683777`*^9}, 
   3.615330921555663*^9, 3.61533204568215*^9, 3.615332563209057*^9, {
   3.615634190510241*^9, 3.615634239773162*^9}, {3.615634478087792*^9, 
   3.615634481089449*^9}, {3.615634623602338*^9, 3.615634626481221*^9}, 
   3.615641438572461*^9, {3.6157395944797697`*^9, 3.615739665757576*^9}, {
   3.615739734213461*^9, 3.615739768659885*^9}, {3.615739881661104*^9, 
   3.615739933286222*^9}, {3.615740011872445*^9, 3.615740025625989*^9}, {
   3.615740073397553*^9, 3.615740091891831*^9}, {3.615740325925481*^9, 
   3.615740330470478*^9}, {3.615742891394403*^9, 3.615742894679743*^9}, {
   3.6157430310993*^9, 3.6157430890337467`*^9}, {3.615757787600575*^9, 
   3.615757840711211*^9}, 3.6157580200698843`*^9, {3.6157610777939367`*^9, 
   3.615761081009884*^9}, {3.6157611392790956`*^9, 3.615761157137271*^9}, 
   3.616043059537681*^9, 3.6483581381488113`*^9, 3.6485582002313557`*^9, {
   3.648558416614324*^9, 3.64855841662016*^9}, {3.648558502242507*^9, 
   3.648558502248784*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]", "[", 
    RowBox[{"x_", ",", "y_", ",", "t_", ",", "\[Tau]_"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Xi]conj", "[", 
      RowBox[{
       RowBox[{"x", "+", "y"}], ",", 
       RowBox[{"+", "t"}], ",", "\[Tau]"}], "]"}], " ", 
     RowBox[{"\[CapitalPsi]", "[", 
      RowBox[{
       RowBox[{"x", "-", "y"}], ",", "t", ",", "\[Tau]"}], "]"}]}], "/.", 
    "FixParameters"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"timePrint", "[", 
   RowBox[{"\[Rho]", "[", 
    RowBox[{"x", ",", "y", ",", "t", ",", "\[Tau]"}], "]"}], "]"}], 
  RowBox[{"(*", " ", 
   RowBox[{"DW", "=", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Rho]", "[", 
         RowBox[{"x", ",", "y", ",", "t", ",", "\[Tau]"}], "]"}], 
        RowBox[{"Exp", "[", 
         RowBox[{"I", " ", "2", " ", "y", " ", "p"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", 
         RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}]}], "]"}], " ", 
     "Prohibitively", " ", 
     RowBox[{"SLOW", "!"}]}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WignerFunction", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"FourierTransform", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"\[Rho]", "[", 
          RowBox[{"x", ",", " ", 
           RowBox[{"y", "/", "2"}], ",", "t", ",", "\[Tau]"}], "]"}], "/", 
         "h"}], "/", "Pi"}], ",", "y", ",", "p"}], "]"}], "/.", 
     RowBox[{"h", "\[Rule]", "1"}]}], "/.", 
    RowBox[{"\[Tau]", "\[Rule]", "mMixAngle"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"timePrint", "[", "WignerFunction", 
   RowBox[{"(*", 
    RowBox[{"[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}], "*)"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Count", "[", 
  RowBox[{
   RowBox[{"Expand", "[", 
    RowBox[{"WignerFunction", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], ",", 
   RowBox[{"+", "_"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, {
   3.615328385704236*^9, 3.61532842127243*^9}, {3.615328452177451*^9, 
   3.615328700955434*^9}, {3.61532913868193*^9, 3.615329140662854*^9}, {
   3.615329209708338*^9, 3.615329231643388*^9}, {3.615329538017696*^9, 
   3.6153295577324953`*^9}, {3.615330828281961*^9, 3.615330837113493*^9}, {
   3.6156389980699053`*^9, 3.615639089290873*^9}, {3.615639143068521*^9, 
   3.615639253553862*^9}, {3.6156393013390093`*^9, 3.6156393105481*^9}, {
   3.615639351484426*^9, 3.6156393555923357`*^9}, {3.615639410246297*^9, 
   3.615639423347652*^9}, {3.6156395121911697`*^9, 3.61563951611325*^9}, 
   3.615640096430455*^9, {3.615640442620921*^9, 3.615640460798748*^9}, {
   3.6156405179817133`*^9, 3.615640518330245*^9}, {3.6157256355018253`*^9, 
   3.61572563566157*^9}, {3.615725679695396*^9, 3.615725689107225*^9}, {
   3.615725903901721*^9, 3.6157259246853333`*^9}, {3.6157328388913403`*^9, 
   3.6157328561011133`*^9}, {3.615732897391026*^9, 3.615732919763029*^9}, {
   3.6157330434262857`*^9, 3.615733051956244*^9}, {3.615739058818254*^9, 
   3.6157390844150867`*^9}, {3.6157401863675337`*^9, 
   3.6157402093576937`*^9}, {3.6157402648349543`*^9, 3.615740267420556*^9}, 
   3.6157403380019217`*^9, 3.61574046647064*^9, {3.6157572043922*^9, 
   3.6157572085762463`*^9}, 3.615759117066454*^9, 3.615759196823285*^9, {
   3.6157595390100737`*^9, 3.615759545973748*^9}, {3.615759579691811*^9, 
   3.615759627921238*^9}, {3.624955394225871*^9, 3.624955466609825*^9}, 
   3.646557129686454*^9, 3.646993253447712*^9, 3.646993310004129*^9, {
   3.647776823505705*^9, 3.6477768270301523`*^9}, 3.64855820024431*^9, {
   3.6485584166304073`*^9, 3.648558416801186*^9}, {3.6485585022595387`*^9, 
   3.6485585022693167`*^9}}],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Wigner Flow analytical with Continuity Equation (\
\[Lambda] ->\[CapitalLambda])", "Section"]], "Subsubtitle",
 CellChangeTimes->{{3.615725928887197*^9, 3.615725936711233*^9}, {
  3.624966082984323*^9, 3.6249661051841717`*^9}, {3.624966855615535*^9, 
  3.6249668724076*^9}}],

Cell[BoxData[{
 RowBox[{"ss", "=", "1"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"wfxAnalytical", "[", 
     RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"WFx", "[", 
       RowBox[{"x", ",", "p", ",", "t", ",", "ss"}], "]"}], "/.", 
      RowBox[{"WF", "\[Rule]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"WignerFunction", "[", 
          RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.",
      "FixParameters"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Count", "[", 
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{"wfxAnalytical", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], ",", 
     RowBox[{"+", "_"}]}], "]"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"wfpAnalytical", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"WFp", "[", 
      RowBox[{"x", ",", "p", ",", "t", ",", "ss"}], "]"}], "/.", 
     RowBox[{"WF", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"WignerFunction", "[", 
         RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.", 
    "FixParameters"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"wfAnalytical", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"wfxAnalytical", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "x"}], "]"}], "+", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"wfpAnalytical", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "p"}], "]"}]}]}], "\n", 
  
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"timePrint", "[", 
     RowBox[{"Simplify", "[", 
      RowBox[{"wfAnalytical", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], "]"}], ";"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"wfuncDt", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}], "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"WignerFunction", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "t"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"timePrint", "[", 
     RowBox[{"Simplify", "[", 
      RowBox[{"wfuncDt", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], "]"}], ";", "\n", 
    RowBox[{"continuityEquation", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"wfuncDt", "[", 
            RowBox[{"x", ",", "p", ",", "t"}], "]"}], "+", 
           RowBox[{"wfAnalytical", "[", 
            RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "p", ",", "t"}], "}"}]}], "]"}], "/.", 
        RowBox[{"\[Lambda]", "\[Rule]", "\[CapitalLambda]"}]}], ",", 
       RowBox[{"m", ">", "0"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "*)"}], 
  RowBox[{"timePrint", "[", "continuityEquation", "]"}]}]}], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, {
   3.615328385704236*^9, 3.61532842127243*^9}, {3.615328452177451*^9, 
   3.615328700955434*^9}, {3.61532913868193*^9, 3.615329140662854*^9}, {
   3.615329209708338*^9, 3.615329231643388*^9}, {3.615329538017696*^9, 
   3.6153295577324953`*^9}, {3.615330828281961*^9, 3.615330837113493*^9}, {
   3.6156389980699053`*^9, 3.615639089290873*^9}, {3.615639143068521*^9, 
   3.615639253553862*^9}, {3.6156393013390093`*^9, 3.6156393105481*^9}, {
   3.615639351484426*^9, 3.6156393555923357`*^9}, {3.615639410246297*^9, 
   3.615639423347652*^9}, {3.6156395121911697`*^9, 3.61563951611325*^9}, 
   3.615640096430455*^9, {3.615640442620921*^9, 3.615640460798748*^9}, {
   3.6156405179817133`*^9, 3.615640518330245*^9}, {3.6157256355018253`*^9, 
   3.61572563566157*^9}, {3.615725679695396*^9, 3.615725689107225*^9}, {
   3.615725903901721*^9, 3.615726007983356*^9}, {3.615726223510936*^9, 
   3.615726227431016*^9}, {3.6157420001868467`*^9, 3.615742006151602*^9}, {
   3.615742040590849*^9, 3.615742122827833*^9}, {3.615742195261923*^9, 
   3.615742230972183*^9}, {3.6157423951717777`*^9, 3.615742460213076*^9}, {
   3.615757446793147*^9, 3.6157574620257597`*^9}, {3.6160431623304577`*^9, 
   3.616043189595357*^9}, {3.616043254953803*^9, 3.616043293541442*^9}, {
   3.616043328990443*^9, 3.616043342309023*^9}, {3.6165110851208897`*^9, 
   3.616511091061223*^9}, {3.616511154796013*^9, 3.6165111776629868`*^9}, {
   3.6249537488892117`*^9, 3.6249537623589153`*^9}, {3.624954672091284*^9, 
   3.62495469089832*^9}, 3.624954847418378*^9, {3.6249550855471573`*^9, 
   3.624955091287768*^9}, {3.624955198841002*^9, 3.624955200431562*^9}, {
   3.6249552316841373`*^9, 3.624955336120886*^9}, {3.625311379870614*^9, 
   3.625311400913364*^9}, {3.646552860600666*^9, 3.6465528738692007`*^9}, {
   3.6465533062612543`*^9, 3.646553316266013*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"continuityEquation", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"wfuncDt", "[", 
        RowBox[{"x", ",", "p", ",", "t"}], "]"}], "+", 
       RowBox[{"wfAnalytical", "[", 
        RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], "/.", 
      RowBox[{"\[Lambda]", "\[Rule]", "\[CapitalLambda]"}]}], ",", 
     RowBox[{"m", ">", "0"}]}], "]"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.6249549163991737`*^9, 3.6249549664723883`*^9}, {
  3.624955610626749*^9, 3.624955612449327*^9}, {3.646553395032299*^9, 
  3.646553398280514*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Wigner Functions numerical", "Subsubtitle",
 CellChangeTimes->{{3.6157257941396627`*^9, 3.615725802449313*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6482018763316507`*^9, 3.648201892820087*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"schneller", "=", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "-", 
          FractionBox["y", "2"]}], ")"}], "2"]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "+", 
          FractionBox["y", "2"]}], ")"}], "2"]}]}]], "*", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"TrueQ", "[", 
       RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], ",", 
      "1", ",", 
      FractionBox[
       RowBox[{"Exp", "[", 
        RowBox[{"-", 
         RowBox[{"stateParameter", "^", "2"}]}], "]"}], 
       RowBox[{"Sqrt", "[", "Pi", "]"}]]}], "]"}], 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{"ExpToTrig", "[", 
       RowBox[{"Expand", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Rho]", "[", 
           RowBox[{"x", ",", " ", 
            RowBox[{"y", "/", "2"}], ",", "t", ",", "\[Tau]"}], "]"}], "/", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"x", "-", 
                FractionBox["y", "2"]}], ")"}], "2"]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"x", "+", 
                FractionBox["y", "2"]}], ")"}], "2"]}]}]]}], 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"TrueQ", "[", 
            RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], 
           ",", "1", ",", 
           RowBox[{
            RowBox[{"Sqrt", "[", "Pi", "]"}], 
            RowBox[{"Exp", "[", 
             RowBox[{"stateParameter", "^", "2"}], "]"}]}]}], "]"}]}], "]"}], 
       "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"Cos", ",", "Sin", ",", "x", ",", "y", ",", 
        RowBox[{"Tanh", "[", "sQueeze", "]"}]}], "}"}], ",", "Simplify"}], 
     "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.646998863656547*^9, 3.6469988970106173`*^9}, {
   3.646998930205627*^9, 3.6469989309873*^9}, {3.6469989932264843`*^9, 
   3.646999003185061*^9}, 3.646999104456258*^9, {3.646999187017742*^9, 
   3.6469992156515512`*^9}, 3.6481984689124804`*^9, {3.6481990124878798`*^9, 
   3.6481990254258633`*^9}, {3.648199055806405*^9, 3.648199075951848*^9}, {
   3.648199124652779*^9, 3.6481991630356092`*^9}, {3.648199194657393*^9, 
   3.648199195112032*^9}, {3.648201525992984*^9, 3.6482016180359163`*^9}, {
   3.648201665663186*^9, 3.648201688647642*^9}, {3.648201723774685*^9, 
   3.648201759259985*^9}, {3.648201863088166*^9, 3.648201929222324*^9}, {
   3.648202010019573*^9, 3.6482020394994802`*^9}, {3.648202073422988*^9, 
   3.648202079263936*^9}, {3.6482030209246607`*^9, 3.648203037396947*^9}, 
   3.648321115919221*^9, {3.648358038759696*^9, 3.648358039805983*^9}, 
   3.648558416818645*^9, 3.648558502273623*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"schneller", "=", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", 
           FractionBox["y", "2"]}], ")"}], "2"]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "+", 
           FractionBox["y", "2"]}], ")"}], "2"]}]}]], 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"ExpandAll", "[", 
        RowBox[{
         RowBox[{"\[Rho]", "[", 
          RowBox[{"x", ",", " ", 
           RowBox[{"y", "/", "2"}], ",", "t", ",", "\[Tau]"}], "]"}], "/", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"x", "-", 
               FractionBox["y", "2"]}], ")"}], "2"]}], "-", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"x", "+", 
               FractionBox["y", "2"]}], ")"}], "2"]}]}]]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"x", "+", 
          RowBox[{"y", "/", "2"}]}], ",", 
         RowBox[{"x", "-", 
          RowBox[{"y", "/", "2"}]}]}], "}"}]}], "]"}]}]}], ";"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.6156396826593037`*^9, 3.61563969949319*^9}, {
   3.615639736750227*^9, 3.615639759554955*^9}, {3.615639801040518*^9, 
   3.615639819453103*^9}, 3.615639918063538*^9, 3.615639985693759*^9, 
   3.615640058820881*^9, 3.615725712794808*^9, {3.615725818044476*^9, 
   3.615725861303022*^9}, {3.646998745429996*^9, 3.646998779911813*^9}, {
   3.646998810819689*^9, 3.6469988468724213`*^9}, {3.646999059928638*^9, 
   3.6469990960710583`*^9}, 3.6469993038210793`*^9, 3.648558416982929*^9, 
   3.648558502276964*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"WignerFunction2", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"TrueQ", "[", 
        RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], ",", 
       "1", ",", 
       RowBox[{"Exp", "[", 
        RowBox[{"-", 
         RowBox[{"stateParameter", "^", "2"}]}], "]"}]}], "]"}], "/", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"x", "^", "2"}], "+", 
       RowBox[{"p", "^", "2"}]}], "]"}]}], "*", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Expand", "[", 
         RowBox[{
          RowBox[{"FourierTransform", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"schneller", "/", "h"}], "/", "Pi"}], ",", "y", ",", 
            "p"}], "]"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"x", "^", "2"}], "+", 
            RowBox[{"p", "^", "2"}]}], "]"}], "*", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"TrueQ", "[", 
             RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], 
            ",", "1", ",", 
            RowBox[{"Exp", "[", 
             RowBox[{"stateParameter", "^", "2"}], "]"}]}], "]"}]}], "]"}], "/.", 
        RowBox[{"h", "\[Rule]", "1"}]}], "/.", 
       RowBox[{"\[Tau]", "\[Rule]", "mMixAngle"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"_Sin", ",", "_Cos", ",", "p", ",", "Pi"}], "}"}]}], "]"}]}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "This", " ", "version", " ", "`WignerFunction2`", " ", "is", " ", "not", 
      " ", "faster", " ", "or", " ", "superior"}], "..."}], "."}], " ", 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.6156396826593037`*^9, 3.61563969949319*^9}, {
   3.615639736750227*^9, 3.615639759554955*^9}, {3.615639801040518*^9, 
   3.615639819453103*^9}, 3.615639918063538*^9, 3.615639985693759*^9, 
   3.615640058820881*^9, 3.615725712794808*^9, {3.615725818044476*^9, 
   3.615725861303022*^9}, {3.646998745429996*^9, 3.646998779911813*^9}, {
   3.646998810819689*^9, 3.6469988468724213`*^9}, {3.646999059928638*^9, 
   3.646999067744164*^9}, 3.6469991496276217`*^9, {3.646999222025188*^9, 
   3.646999245251965*^9}, {3.6469992771240807`*^9, 3.646999288567875*^9}, 
   3.6475176758241177`*^9, {3.64751772477182*^9, 3.6475177293399067`*^9}, 
   3.647517768952201*^9, {3.647517882542028*^9, 3.6475178837971363`*^9}, 
   3.64820250761485*^9, {3.648202541891608*^9, 3.648202545086802*^9}, {
   3.64820258713412*^9, 3.648202588817943*^9}, {3.648202656280497*^9, 
   3.648202704054236*^9}, {3.648202764170702*^9, 3.6482027707705107`*^9}, {
   3.648202817146748*^9, 3.648202825888348*^9}, {3.6482028740265493`*^9, 
   3.648202973266466*^9}, {3.648203330907611*^9, 3.6482034022900143`*^9}, {
   3.648203584317809*^9, 3.648203643549047*^9}, {3.64820377836712*^9, 
   3.648203789240973*^9}, {3.648203821493287*^9, 3.648203860747518*^9}, 
   3.6483211265674543`*^9, {3.6483580413634367`*^9, 3.648358042708568*^9}, 
   3.648558200259639*^9, 3.648558416998453*^9, 3.648558502281013*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"WignerFunctionN", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"WignerFunction2", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], "//", "N"}], "//", "Chop"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.6156396826593037`*^9, 3.61563969949319*^9}, {
   3.615639736750227*^9, 3.615639759554955*^9}, {3.615639801040518*^9, 
   3.615639819453103*^9}, 3.615639918063538*^9, 3.615639985693759*^9, 
   3.615640058820881*^9, 3.615725712794808*^9, {3.615725818044476*^9, 
   3.615725861303022*^9}, {3.646998745429996*^9, 3.646998779911813*^9}, {
   3.646998810819689*^9, 3.6469988468724213`*^9}, {3.646999059928638*^9, 
   3.646999067744164*^9}, 3.6469991496276217`*^9, {3.646999222025188*^9, 
   3.646999245251965*^9}, {3.6469992771240807`*^9, 3.646999288567875*^9}, 
   3.6475176758241177`*^9, {3.64751772477182*^9, 3.6475177293399067`*^9}, {
   3.647517768952201*^9, 3.6475178070296907`*^9}, {3.6475178607336407`*^9, 
   3.6475178752434196`*^9}, {3.647518392723646*^9, 3.647518422230047*^9}, 
   3.648202234883527*^9, {3.64820368070606*^9, 3.6482036895546017`*^9}, 
   3.648203907201837*^9, 3.6483211344555197`*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"intermediateWF", "=", 
   RowBox[{
    RowBox[{"WignerFunctionNN", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}], "//", "Chop"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.647517906158998*^9, 3.647517939357039*^9}, {
   3.6475179949655247`*^9, 3.6475180126816053`*^9}, {3.64751805715273*^9, 
   3.647518072936112*^9}, {3.647518113874671*^9, 3.647518119720194*^9}, {
   3.6475181555847*^9, 3.647518235568243*^9}, {3.647518266492424*^9, 
   3.647518267356043*^9}, {3.647518319911366*^9, 3.64751837224555*^9}, {
   3.6475184035329237`*^9, 3.647518410499648*^9}, 3.648202257313993*^9, {
   3.64820246290351*^9, 3.648202471564665*^9}, {3.648203701358893*^9, 
   3.648203721091221*^9}, 3.648203919589829*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"WignerFunctionN", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"intermediateWF", "//", "TrigReduce"}], "//", "Chop"}], ",", 
      RowBox[{"{", 
       RowBox[{"Cos", ",", "Sin"}], "}"}]}], "]"}], "/", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"x", "^", "2"}], "+", 
      RowBox[{"p", "^", "2"}]}], "]"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.647517906158998*^9, 3.647517939357039*^9}, {
   3.6475179949655247`*^9, 3.6475180126816053`*^9}, {3.64751805715273*^9, 
   3.647518072936112*^9}, {3.647518113874671*^9, 3.647518119720194*^9}, {
   3.6475181555847*^9, 3.647518235568243*^9}, {3.647518266492424*^9, 
   3.647518267356043*^9}, {3.647518319911366*^9, 3.64751837224555*^9}, {
   3.6475184035329237`*^9, 3.647518410499648*^9}, 3.648202257313993*^9, {
   3.64820246290351*^9, 3.648202471564665*^9}, 3.648203928851054*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"XX", "=", "2.5"}], ";", " ", 
   RowBox[{"ZZ", "=", 
    RowBox[{"1", "/", "Pi"}]}], ";"}], " ", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"TT", "=", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", 
           RowBox[{"Pi", " ", "/", 
            RowBox[{"Abs", "[", 
             RowBox[{
              RowBox[{"E0", "[", "1", "]"}], "-", 
              RowBox[{"E0", "[", "0", "]"}]}], "]"}]}]}], ")"}], "/", "8"}], 
        " ", "/.", "FixParameters"}], ",", "4"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"DTT", "=", 
     RowBox[{"N", "[", 
      RowBox[{"TT", "/", "numberOfFrames"}], "]"}]}], ";"}], "*)"}]}], "\n", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"\[Rho]", "[", 
    RowBox[{"x", ",", "0", ",", "0", ",", "mMixAngle"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
   RowBox[{"PlotPoints", "\[Rule]", "35"}], ",", 
   RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6153297092380342`*^9, 3.615329785168223*^9}, {
   3.6153298718801193`*^9, 3.615329874799344*^9}, {3.6153299515696983`*^9, 
   3.6153299721745977`*^9}, 3.615330108624568*^9, {3.615330402694769*^9, 
   3.615330511979083*^9}, {3.615330546916795*^9, 3.615330581365438*^9}, 
   3.615330757263938*^9, {3.6153310630027323`*^9, 3.615331063452479*^9}, {
   3.615331097970161*^9, 3.615331127003668*^9}, {3.615331164592587*^9, 
   3.615331214935355*^9}, {3.6153312498820887`*^9, 3.615331253403664*^9}, {
   3.615331384888257*^9, 3.615331388177849*^9}, 3.615331420023917*^9, {
   3.615331462795383*^9, 3.615331547535287*^9}, {3.615331589514385*^9, 
   3.615331591530878*^9}, 3.6153316705998783`*^9, {3.615331829539322*^9, 
   3.615331900829331*^9}, {3.6153321121144447`*^9, 3.615332155925251*^9}, {
   3.615332251773364*^9, 3.6153322946228037`*^9}, {3.615333272813233*^9, 
   3.6153332846333923`*^9}, {3.615333356658101*^9, 3.6153333919780197`*^9}, {
   3.615333552928935*^9, 3.615333598126939*^9}, {3.615372196785733*^9, 
   3.6153722132385063`*^9}, 3.61537225784061*^9, {3.615372853158967*^9, 
   3.615372855618018*^9}, 3.6153733745245743`*^9, {3.615373913756947*^9, 
   3.61537394734962*^9}, {3.615374317822193*^9, 3.615374319479198*^9}, {
   3.615374386474951*^9, 3.6153744150353727`*^9}, {3.615377778501686*^9, 
   3.615377782633802*^9}, {3.615480477870656*^9, 3.61548051491334*^9}, {
   3.615480876202793*^9, 3.615480883831133*^9}, 3.615568238076152*^9, {
   3.615568799836649*^9, 3.615568801130519*^9}, {3.615577558611709*^9, 
   3.615577559188532*^9}, 3.6155775932888308`*^9, {3.6155778732858953`*^9, 
   3.615577884700395*^9}, 3.615581879955368*^9, {3.615581914860889*^9, 
   3.615581915549979*^9}, {3.6156407018297853`*^9, 3.615640707757072*^9}, {
   3.6156411397255363`*^9, 3.615641155705331*^9}, {3.6157405984467154`*^9, 
   3.615740600551593*^9}, {3.6157419017671843`*^9, 3.615741960446138*^9}, {
   3.6157613353498573`*^9, 3.6157613478094053`*^9}, {3.616044089341208*^9, 
   3.616044144903419*^9}, {3.616044182440158*^9, 3.616044230438621*^9}, {
   3.616044368031839*^9, 3.6160443718347797`*^9}, {3.6469983335283203`*^9, 
   3.646998346034295*^9}, {3.647362266070788*^9, 3.647362270019891*^9}, 
   3.647941230568522*^9, 3.6485582002687817`*^9}],

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Time spent= \>\"", ",", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ",", "4"}], "]"}], 
   ",", "\"\< Seconds  = \>\"", ",", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ")"}], "/", "60"}], 
     ",", "4"}], "]"}], ",", "\"\< Minutes\>\""}], "]"}]], "Input",
 CellChangeTimes->{{3.615332338682863*^9, 3.6153323671264963`*^9}, {
   3.6153708404981537`*^9, 3.6153708442947683`*^9}, {3.615370993774354*^9, 
   3.6153709970605383`*^9}, {3.615371503594904*^9, 3.615371513169588*^9}, {
   3.615371566099598*^9, 3.6153715845516644`*^9}, {3.6153716985333223`*^9, 
   3.615371700155863*^9}, {3.615371792539176*^9, 3.615371794326886*^9}, {
   3.61537795545512*^9, 3.61537798494068*^9}, {3.6153780494292316`*^9, 
   3.615378092443664*^9}, 3.615378164538499*^9, {3.61537826459508*^9, 
   3.61537826653004*^9}, {3.615379816338554*^9, 3.615379823278825*^9}, {
   3.6153804154286327`*^9, 3.615380431346485*^9}, {3.615380908263824*^9, 
   3.615381002835142*^9}, {3.615577431830936*^9, 3.615577507511448*^9}, {
   3.615577657622074*^9, 3.615577690526105*^9}, 3.615577793267749*^9, {
   3.615577838637783*^9, 3.61557783958727*^9}, {3.615577900895199*^9, 
   3.615577905978784*^9}, {3.615582278512148*^9, 3.6155822838313217`*^9}, 
   3.615582393374818*^9, 3.615582565462751*^9, 3.615634786415193*^9, {
   3.6156398594325733`*^9, 3.61563990714559*^9}, 3.6156400083521547`*^9, {
   3.615640897890258*^9, 3.615640905313417*^9}, 3.615717823245494*^9, 
   3.615718472574972*^9, {3.61571850902551*^9, 3.615718513623602*^9}, {
   3.615718630466916*^9, 3.615718637460788*^9}, {3.6157188495094976`*^9, 
   3.6157188790367727`*^9}, {3.61571890921705*^9, 3.6157190656980677`*^9}, {
   3.615726320880335*^9, 3.615726344654138*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"compensateForClassicalMovement", "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.6473585226071367`*^9, 3.6473585510538*^9}, {
   3.647358682624426*^9, 3.647358724333336*^9}, {3.647358966650272*^9, 
   3.6473589944804153`*^9}, {3.647359118256459*^9, 3.647359124414003*^9}, {
   3.6473592030849333`*^9, 3.647359209485674*^9}, 3.647359270846427*^9, {
   3.647359339622357*^9, 3.647359340468686*^9}, {3.647362368325342*^9, 
   3.647362397854302*^9}, 3.647362525952918*^9, 3.653825926667109*^9, 
   3.653825957228842*^9, 3.6538259930721207`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"colors2", "=", 
   RowBox[{"{", 
    RowBox[{
    "Red", ",", "Cyan", ",", "Cyan", ",", "Cyan", ",", "Cyan", ",", "Cyan", 
     ",", "Cyan", ",", "Cyan", ",", "Blue"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gradient2", "[", 
    RowBox[{
     RowBox[{"z_", "?", "NumericQ"}], ",", 
     RowBox[{"rest___", "?", "NumericQ"}]}], "]"}], ":=", 
   RowBox[{"Blend", "[", 
    RowBox[{"colors2", ",", "z"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6478176787642593`*^9, 3.647817704326685*^9}, {
   3.647817776773241*^9, 3.6478178261481533`*^9}, {3.6478178879233637`*^9, 
   3.647817925684845*^9}, {3.647817965999756*^9, 3.6478179723527527`*^9}, {
   3.647818023100072*^9, 3.647818041575585*^9}, 3.647818147719846*^9, {
   3.64781951577836*^9, 3.64781956942972*^9}, 3.647856409622579*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"R", "=", "RR"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"nN", "=", "6"}], "\n", 
 RowBox[{"slower", "=", 
  RowBox[{"1", "/", "1"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Wf", "[", 
    RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
   RowBox[{"WignerFunctionN", "[", 
    RowBox[{
     RowBox[{"R", "*", 
      RowBox[{"Cos", "[", 
       RowBox[{"x", "+", 
        RowBox[{"compensateForClassicalMovement", "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"R", "^", "2"}], "*", 
            RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
     ",", 
     RowBox[{
      RowBox[{"-", "R"}], "*", 
      RowBox[{"Sin", "[", 
       RowBox[{"x", "+", 
        RowBox[{"compensateForClassicalMovement", "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"R", "^", "2"}], "*", 
            RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
     ",", "t"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tableOfPlots2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"Wf", "[", 
        RowBox[{
         RowBox[{"x", "+", "Pi", "+", 
          RowBox[{"0", "*", "nT", "*", 
           RowBox[{"13", "/", "16"}], "*", 
           RowBox[{
            RowBox[{"TT", "/", "slower"}], "/", 
            RowBox[{"(", "nN", ")"}]}]}]}], ",", 
         RowBox[{"nT", "*", 
          RowBox[{
           RowBox[{"TT", "/", "slower"}], "/", "nN"}]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"ColorFunction", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"myColorFunc", "[", 
             RowBox[{"#1", ",", 
              RowBox[{"nT", "*", 
               RowBox[{"TT", "/", 
                RowBox[{"(", "nN", ")"}]}]}]}], "]"}], "&"}], ")"}]}], ",", 
         RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ","}], "*)"}], 
       
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Thickness", "[", 
           RowBox[{"0.015", "*", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", 
               RowBox[{"(", 
                RowBox[{"nN", "+", "1"}], ")"}]}]}], ")"}]}], "]"}], ",", 
          RowBox[{"Opacity", "[", 
           RowBox[{"1", "-", 
            RowBox[{"0", "*", "nT", "*", "0.3"}]}], "]"}], ",", 
          RowBox[{"Directive", "[", 
           RowBox[{"RGBColor", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"1", "/", "4"}], "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{
              RowBox[{"1", "/", "3"}], "-", 
              RowBox[{"nT", "/", "nN"}]}]}], "]"}], "]"}]}], "}"}]}]}], "]"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"tableOfPlots2", "[", 
      RowBox[{"[", "mm", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"mm", ",", "1", ",", 
       RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", 
    RowBox[{"1", "/", "3"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6478176787642593`*^9, 3.647817704326685*^9}, {
   3.647817776773241*^9, 3.6478178261481533`*^9}, {3.6478178879233637`*^9, 
   3.647817925684845*^9}, {3.647817965999756*^9, 3.6478179723527527`*^9}, {
   3.647818023100072*^9, 3.647818041575585*^9}, 3.647818147719846*^9, {
   3.64781951577836*^9, 3.64781956942972*^9}, 3.647856409622579*^9, {
   3.647946347467008*^9, 3.647946352970357*^9}, {3.647946384348001*^9, 
   3.64794641011197*^9}, 3.647948292280335*^9, {3.647948374064362*^9, 
   3.647948380541463*^9}, {3.647948507321512*^9, 3.647948541740152*^9}, {
   3.6479485727374687`*^9, 3.64794860646966*^9}, {3.6479495526641073`*^9, 
   3.647949557807835*^9}, 3.648137841394105*^9, {3.648155745555275*^9, 
   3.648155805115921*^9}, {3.648155853444354*^9, 3.6481558945294733`*^9}, {
   3.64835826029879*^9, 3.648358270187827*^9}, 3.64855541675072*^9, 
   3.648595596061872*^9, {3.653826134732232*^9, 3.653826157780237*^9}, {
   3.653979796976554*^9, 3.653979807991653*^9}, {3.653979852080027*^9, 
   3.653979880574848*^9}, {3.653979911797864*^9, 3.6539799291219673`*^9}, {
   3.6541053631340103`*^9, 3.6541053871801767`*^9}, {3.6541059068241377`*^9, 
   3.654105954919024*^9}, {3.654105991710649*^9, 3.654106009226643*^9}, {
   3.654106546087408*^9, 3.654106571175474*^9}, 3.654106615260579*^9, 
   3.654107498030134*^9, 3.6541076870526733`*^9, 3.654107744767465*^9, {
   3.654341376664727*^9, 3.654341381231179*^9}, {3.6543419563973103`*^9, 
   3.654341988355933*^9}, {3.654342135270645*^9, 3.654342140298518*^9}, {
   3.654343864606784*^9, 3.654343867896492*^9}, 3.654509492649921*^9, {
   3.654509534276178*^9, 3.654509558199328*^9}, {3.65450959304947*^9, 
   3.654509603701627*^9}, 3.6545096564236097`*^9, 3.6545097025236597`*^9, {
   3.654509817028791*^9, 3.6545098368561497`*^9}}],

Cell[BoxData[
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"100", ",", "Black"}], "]"}]}]}], 
   RowBox[{"(*", 
    RowBox[{",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\[Theta]", ",", "W"}], "}"}]}]}], "*)"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6478176787642593`*^9, 3.647817704326685*^9}, {
   3.647817776773241*^9, 3.6478178261481533`*^9}, {3.6478178879233637`*^9, 
   3.647817925684845*^9}, {3.647817965999756*^9, 3.6478179723527527`*^9}, {
   3.647818023100072*^9, 3.647818041575585*^9}, 3.647818147719846*^9, {
   3.64781951577836*^9, 3.64781956942972*^9}, 3.647856409622579*^9, {
   3.647946347467008*^9, 3.647946352970357*^9}, {3.647946384348001*^9, 
   3.64794641011197*^9}, 3.647948292280335*^9, {3.647948374064362*^9, 
   3.647948380541463*^9}, {3.647948507321512*^9, 3.647948541740152*^9}, {
   3.6479485727374687`*^9, 3.64794860646966*^9}, {3.6479495526641073`*^9, 
   3.647949557807835*^9}, 3.648137841394105*^9, {3.648155745555275*^9, 
   3.648155805115921*^9}, {3.648155853444354*^9, 3.6481558945294733`*^9}, {
   3.64835826029879*^9, 3.648358270187827*^9}, 3.64855541675072*^9, 
   3.648595596061872*^9, {3.653826134732232*^9, 3.653826157780237*^9}, {
   3.653979796976554*^9, 3.653979807991653*^9}, {3.653979852080027*^9, 
   3.653979880574848*^9}, {3.653979911797864*^9, 3.6539799291219673`*^9}, {
   3.6541053631340103`*^9, 3.6541053871801767`*^9}, {3.6541059068241377`*^9, 
   3.654105954919024*^9}, {3.654105991710649*^9, 3.654106009226643*^9}, {
   3.654106546087408*^9, 3.654106571175474*^9}, 3.654106615260579*^9, 
   3.654107498030134*^9, 3.6541076870526733`*^9, 3.654107744767465*^9, {
   3.654341376664727*^9, 3.654341381231179*^9}, {3.6543419563973103`*^9, 
   3.654341988355933*^9}, {3.654342135270645*^9, 3.654342140298518*^9}, {
   3.654343864606784*^9, 3.654343867896492*^9}, 3.654509492649921*^9}],

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\</home/ole/Shared/Open/AA/Wignerflow/Kerr/Mathematica/ringPlot.pdf\>\"",
    ",", "ringPlot", ",", 
   RowBox[{"ImageResolution", "\[Rule]", "300"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.653979991018581*^9, 3.6539799966109667`*^9}, {
  3.654021257744617*^9, 3.6540212812002773`*^9}}],

Cell[BoxData[{
 RowBox[{"dt", "=", 
  RowBox[{"1", 
   RowBox[{"TT", "/", "5.25"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"R", "=", "1.7"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Wf", "[", 
    RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
   RowBox[{"WignerFunctionN", "[", 
    RowBox[{
     RowBox[{"R", "*", 
      RowBox[{"Cos", "[", 
       RowBox[{"x", "+", 
        RowBox[{"compensateForClassicalMovement", "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"R", "^", "2"}], "*", 
            RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
     ",", 
     RowBox[{
      RowBox[{"-", "R"}], "*", 
      RowBox[{"Sin", "[", 
       RowBox[{"x", "+", 
        RowBox[{"compensateForClassicalMovement", "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"R", "^", "2"}], "*", 
            RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
     ",", "t"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Log", "[", 
    RowBox[{"Re", "[", 
     RowBox[{"Wf", "[", 
      RowBox[{"x", ",", "dt"}], "]"}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", 
     RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Thickness", "[", "0.015", "]"}], ",", "Red"}], "}"}]}], ",", 
   RowBox[{
   "PlotLabel", "\[Rule]", 
    "\"\<wf first goes negative (coherent State) after Finite [not 0] \
time\>\""}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"PlotPoints", "\[Rule]", "349"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6485557204453897`*^9, 3.648555994176511*^9}, {
   3.648596181585917*^9, 3.6485962246948223`*^9}, 3.6485963704303217`*^9, {
   3.648596546966732*^9, 3.648596979309573*^9}, {3.6485970221104813`*^9, 
   3.64859703183817*^9}, 3.648636027843534*^9, {3.64863633016646*^9, 
   3.6486364343772087`*^9}, {3.6508650888091288`*^9, 3.65086511498763*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"cfun", "[", 
    RowBox[{"x_", ",", "t_"}], "]"}], "=", 
   RowBox[{"Re", "[", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{
        RowBox[{"R", "*", 
         RowBox[{"Cos", "[", 
          RowBox[{"x", "+", 
           RowBox[{"compensateForClassicalMovement", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"R", "^", "2"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}],
         ",", 
        RowBox[{
         RowBox[{"-", "R"}], "*", 
         RowBox[{"Sin", "[", 
          RowBox[{"x", "+", 
           RowBox[{"compensateForClassicalMovement", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"R", "^", "2"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}],
         ",", "t"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "2"}], "}"}]}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"cfun", "[", 
     RowBox[{"x_", ",", " ", "t_"}], "]"}], " ", "=", " ", 
    RowBox[{"Re", "[", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"WignerFunctionN", "[", 
        RowBox[{
         RowBox[{"R", "*", 
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"compensateForClassicalMovement", "*", "t", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"LAMBDA", "^", "2"}], "*", 
                RowBox[{"R", "^", "2"}]}], " ", "+", " ", "1"}], ")"}]}], " ",
             "+", " ", "x"}], "]"}]}], ",", " ", "\n", "      ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "R"}], ")"}], "*", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"compensateForClassicalMovement", "*", "t", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"LAMBDA", "^", "2"}], "*", 
                RowBox[{"R", "^", "2"}]}], " ", "+", " ", "1"}], ")"}]}], " ",
             "+", " ", "x"}], "]"}]}], ",", " ", "t"}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"x", ",", " ", "2"}], "}"}]}], "]"}], "]"}]}], ";"}], 
  " "}], "\n", 
 RowBox[{
  RowBox[{"myColorFunc", "[", 
   RowBox[{"x_", ",", " ", "t_"}], "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"colorRange", "[", 
    RowBox[{"55", "*", 
     RowBox[{"cfun", "[", 
      RowBox[{"x", ",", " ", "t"}], "]"}]}], "]"}], " ", "/.", " ", 
   RowBox[{"colorRange", " ", "->", " ", 
    RowBox[{"ColorData", "[", "\"\<GreenPinkTones\>\"", "]"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"myColorFunc", "[", 
   RowBox[{"x_", ",", " ", "t_"}], "]"}], " ", ":=", " ", 
  RowBox[{"gradient2", "[", 
   RowBox[{"4", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"cfun", "[", 
       RowBox[{"x", ",", " ", "t"}], "]"}], " ", "+", " ", "0.15"}], ")"}]}], 
   "]"}]}], "\n", 
 RowBox[{
  RowBox[{"myColorFunc2", "[", 
   RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"colorRange", "[", 
    RowBox[{"5", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"cfun", "[", 
        RowBox[{"x", ",", "t"}], "]"}], "+", "0.1005"}], ")"}]}], "]"}], "/.", 
   RowBox[{"colorRange", "\[Rule]", 
    RowBox[{"ColorData", "[", "\"\<RedGreenSplit\>\"", "]"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"myColorFunc", "[", 
   RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
  RowBox[{"gradient2", "[", 
   RowBox[{"5", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"cfun", "[", 
       RowBox[{"x", ",", "t"}], "]"}], "+", "0.1005"}], ")"}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.6478176787642593`*^9, 3.647817704326685*^9}, {
   3.647817776773241*^9, 3.6478178261481533`*^9}, {3.6478178879233637`*^9, 
   3.647817925684845*^9}, {3.647817965999756*^9, 3.6478179723527527`*^9}, {
   3.647818023100072*^9, 3.647818041575585*^9}, 3.647818147719846*^9, {
   3.64781951577836*^9, 3.64781956942972*^9}, 3.647856409622579*^9, {
   3.647946347467008*^9, 3.647946352970357*^9}, {3.647946384348001*^9, 
   3.64794641011197*^9}, 3.647948292280335*^9, {3.647948374064362*^9, 
   3.647948380541463*^9}, {3.647948507321512*^9, 3.647948541740152*^9}, {
   3.6479485727374687`*^9, 3.64794860646966*^9}, {3.647948677602337*^9, 
   3.647948684625163*^9}, 3.647953200843544*^9}],

Cell[BoxData[{
 RowBox[{"nN", "=", "16"}], "\[IndentingNewLine]", 
 RowBox[{"nn", "=", "7"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tableOfPlots2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Wf", "[", 
         RowBox[{"x", ",", 
          RowBox[{"nT", "*", 
           RowBox[{
            RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"ColorFunction", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"myColorFunc", "[", 
             RowBox[{"#1", ",", 
              RowBox[{"nT", "*", 
               RowBox[{
                RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "&"}], 
           ")"}]}], ",", 
         RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ","}], "*)"}], 
       
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Thickness", "[", 
         RowBox[{"0.015", "*", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"nT", "/", "nn"}]}], ")"}]}], "]"}]}], ",", 
       RowBox[{"Axes", "\[Rule]", "True"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}], ";", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nn", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.036"}], ",", "0.063"}], "}"}]}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}]}], "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.6479584884642067`*^9, 3.647958542313592*^9}, {
   3.647958596051414*^9, 3.6479586031083403`*^9}, {3.6479586431142178`*^9, 
   3.647958693567768*^9}, {3.647958781123733*^9, 3.647958802846842*^9}, 
   3.647958866353325*^9, {3.6479592142106867`*^9, 3.6479592458556137`*^9}, {
   3.648155941969243*^9, 3.648155975059309*^9}, {3.648156107446306*^9, 
   3.648156114623598*^9}, {3.6481563367854147`*^9, 3.648156372012664*^9}, {
   3.648156611677099*^9, 3.648156642036955*^9}, 3.648159870152774*^9}],

Cell[BoxData[
 StyleBox[
  RowBox[{"Expand", " ", "in", " ", "partial", " ", "waves", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Sin", " ", "&"}], " ", "Cos"}], ")"}], " ", "on", " ", "a", " ",
    "ring", " ", "with", "  ", "radius", " ", "R"}], "Subsubtitle"]], "Input",\

 CellChangeTimes->{{3.650897596394082*^9, 3.650897596395741*^9}, {
   3.650897636317545*^9, 3.650897723616489*^9}, 3.650898154792191*^9}],

Cell[BoxData[{
 RowBox[{"nrW", "=", "10"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ringWavelet", "[", 
   RowBox[{"x_", ",", "t_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Exp", "[", 
    RowBox[{"I", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "*", "n"}], "-", 
       RowBox[{
        RowBox[{"oo", "[", "n", "]"}], "*", "t"}]}], ")"}]}], "]"}], "/", 
   RowBox[{"Sqrt", "[", "Pi", "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"CosRingWavelet", "[", 
   RowBox[{"x_", ",", "t_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Cos", "[", 
    RowBox[{
     RowBox[{"x", "*", "n"}], "-", 
     RowBox[{
      RowBox[{"oo", "[", "n", "]"}], "*", "t"}]}], "]"}], "/", 
   RowBox[{"Sqrt", "[", "Pi", "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"SinRingWavelet", "[", 
   RowBox[{"x_", ",", "t_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Sin", "[", 
    RowBox[{
     RowBox[{"x", "*", "n"}], "-", 
     RowBox[{
      RowBox[{"oo", "[", "n", "]"}], "*", "t"}]}], "]"}], "/", 
   RowBox[{"Sqrt", "[", "Pi", "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"crW", "[", "0", "]"}], "=", 
  RowBox[{
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"ringWavelet", "[", 
       RowBox[{"x", ",", "0", ",", "0"}], "]"}], "*", 
      RowBox[{
       RowBox[{"Wf", "[", 
        RowBox[{"x", ",", 
         RowBox[{"0", "*", "nN", "*", 
          RowBox[{"3", "/", "4"}], "*", 
          RowBox[{
           RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "/", 
       "2"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", 
       RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
     RowBox[{"AccuracyGoal", "\[Rule]", "4"}]}], "]"}], "//", 
   "Chop"}]}], "\n", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"coeffn", "=", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"ringWavelet", "[", 
           RowBox[{"x", ",", "0", ",", "n"}], "]"}], "*", 
          RowBox[{"Wf", "[", 
           RowBox[{"x", ",", 
            RowBox[{"0", "*", "nN", "*", 
             RowBox[{"3", "/", "4"}], "*", 
             RowBox[{
              RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "0", ",", 
           RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
         RowBox[{"AccuracyGoal", "\[Rule]", "4"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"crW", "[", "n", "]"}], "=", 
       RowBox[{"Re", "[", 
        RowBox[{"coeffn", "//", "Chop"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"srW", "[", "n", "]"}], "=", 
       RowBox[{"Im", "[", 
        RowBox[{"coeffn", "//", "Chop"}], "]"}]}], ",", 
      RowBox[{"timePrint", "[", 
       RowBox[{"crW", "[", "n", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "1", ",", "nrW"}], "}"}]}], "]"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Show", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"ListPlot", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{"crW", "[", "n", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "0", ",", "nrW"}], "}"}]}], "]"}], ",", 
       RowBox[{"Filling", "\[Rule]", "Axis"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"PointSize", "[", "0.05", "]"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
       RowBox[{"AxesOrigin", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}]}], "]"}], ",", 
     RowBox[{"ListPlot", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{"srW", "[", "n", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "0", ",", "nrW"}], "}"}]}], "]"}], ",", 
       RowBox[{"Filling", "\[Rule]", "Axis"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Red", ",", 
          RowBox[{"PointSize", "[", "0.05", "]"}]}], "}"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "}"}], "]"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"negCurvatureOfCos", "=", 
   RowBox[{"-", "1"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Kappa]", "=", 
   RowBox[{"negCurvatureOfCos", "*", 
    RowBox[{
     RowBox[{
      RowBox[{"LAMBDA", "^", "2"}], "/", "4"}], "/", 
     RowBox[{"R", "^", "2"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"fiddleFactorForCurvatureInR", "=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"oo", "[", "n_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{"n", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "*", 
         RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "-", 
      RowBox[{"\[Kappa]", "*", 
       RowBox[{"n", "^", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"fiddleFactorForCurvatureInR", "*", "0.25"}]}], ")"}]}]}]}],
      ")"}]}], ")"}]}], "\n", 
 RowBox[{
  RowBox[{"ringWave", "[", 
   RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"crW", "[", "n", "]"}], "*", 
      RowBox[{"CosRingWavelet", "[", 
       RowBox[{"x", ",", "t", ",", "n"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"srW", "[", "n", "]"}], "*", 
      RowBox[{"SinRingWavelet", "[", 
       RowBox[{"x", ",", "t", ",", "n"}], "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "0", ",", "nrW"}], "}"}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"ddt", "=", 
   RowBox[{"1", "/", "1"}]}], ";"}], "\n", 
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Re", "[", 
         RowBox[{"Wf", "[", 
          RowBox[{"x", ",", 
           RowBox[{"ddt", "*", "nN", "*", 
            RowBox[{"3", "/", "4"}], "*", 
            RowBox[{
             RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "]"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Red", ",", 
          RowBox[{"Thickness", "[", "0.01", "]"}]}], "}"}]}]}], "]"}], ",", 
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Re", "[", 
         RowBox[{"ringWave", "[", 
          RowBox[{"x", ",", 
           RowBox[{"ddt", "*", "nN", "*", 
            RowBox[{"3", "/", "4"}], "*", 
            RowBox[{
             RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "]"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Cyan", ",", 
          RowBox[{"Thickness", "[", "0.007", "]"}], ",", "Dashed"}], 
         "}"}]}]}], "]"}]}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.650897596394082*^9, 3.650897596395741*^9}, {
   3.650897636317545*^9, 3.6508977179893093`*^9}, {3.650897774063499*^9, 
   3.6508978267332077`*^9}, 3.6508978600357018`*^9, {3.6508981321989717`*^9, 
   3.650898137632465*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sheet", "=", 
   RowBox[{"Graphics3D", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Opacity", "[", "0.25", "]"}], ",", 
      RowBox[{"Polygon", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", " ", "Pi"}], ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", " ", "Pi"}], ",", "1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}], "]"}]}], "}"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.647957437906101*^9, 3.64795744051105*^9}, {
   3.647957526577455*^9, 3.647957634323258*^9}, {3.647957675244858*^9, 
   3.647957720755373*^9}, 3.647958267470809*^9}],

Cell[BoxData[
 RowBox[{"XX", "=", "2.3"}]], "Input",
 CellChangeTimes->{{3.6481570495518427`*^9, 3.6481570613929043`*^9}, 
   3.648160095242963*^9, {3.654003071946785*^9, 3.654003078010356*^9}, {
   3.654003230820519*^9, 3.654003253412388*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"initWfuncPlot", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{"x", ",", "p", ",", 
        RowBox[{"0", "*", 
         RowBox[{"TT", "/", "3"}]}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"MeshFunctions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "25", "}"}]}], ",", 
     RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Blend", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "Brown", ",", "Purple", ",", "Blue", ",", "Cyan", ",", "White", 
            ",", "White", ",", "White", ",", "Yellow", ",", "Orange", ",", 
            "Red", ",", "Pink"}], "}"}], ",", 
          RowBox[{"Rescale", "[", 
           RowBox[{"#3", ",", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.03"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], "]"}]}], 
         "]"}], "&"}], ")"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "32"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"pts", "=", 
   RowBox[{"Cases", "[", 
    RowBox[{"initWfuncPlot", ",", 
     RowBox[{"x_GraphicsComplex", "\[RuleDelayed]", 
      RowBox[{"First", "@", "x"}]}], ",", "Infinity"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"ListPointPlot3D", "[", "pts", "]"}], ";"}], "\n", 
 RowBox[{"maxWF", "=", 
  RowBox[{
   RowBox[{"Max", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"pts", ",", "1"}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], " ", ".999"}]}], "\n", 
 RowBox[{"minWF", "=", 
  RowBox[{"Min", "[", 
   RowBox[{
    RowBox[{"Flatten", "[", 
     RowBox[{"pts", ",", "1"}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}]}], "\n", 
 RowBox[{"Show", "[", 
  RowBox[{"initWfuncPlot", ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"minWF", ",", "maxWF"}], "}"}]}], ",", 
   RowBox[{"Axes", "\[Rule]", "False"}], ",", 
   RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.647874059847856*^9, 3.647874112368532*^9}, {
   3.6478741434668694`*^9, 3.6478741647112417`*^9}, {3.6478741975307093`*^9, 
   3.647874316911936*^9}, {3.647883432849091*^9, 3.647883433695364*^9}, {
   3.6478836630474863`*^9, 3.64788371934129*^9}, {3.647883984364443*^9, 
   3.647884120788754*^9}, {3.647884153587347*^9, 3.6478842091789618`*^9}, {
   3.647884260014555*^9, 3.647884371553238*^9}, {3.647884459601219*^9, 
   3.6478845010979433`*^9}, {3.647943646745854*^9, 3.647943648342964*^9}, {
   3.6479436806104107`*^9, 3.64794370569802*^9}, {3.647943745210697*^9, 
   3.647943777849147*^9}, {3.648157536285483*^9, 3.648157563194174*^9}, 
   3.6540033329786873`*^9, {3.654003595425962*^9, 3.6540037158376713`*^9}, 
   3.654021068111121*^9, {3.654022077911805*^9, 3.65402210388743*^9}, {
   3.654022712238564*^9, 3.6540227143770323`*^9}}],

Cell[BoxData[
 RowBox[{"initWfuncPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"initWfuncPlot", ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"x", ",", "p", ",", 
       RowBox[{"\"\<  \>\"", "W"}]}], "}"}]}], ",", 
    RowBox[{"Axes", "\[Rule]", "False"}], ",", 
    RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"20", ",", "Black", ",", "Bold"}], "]"}]}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "111"}], ",", 
    RowBox[{"TicksStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"White", ",", "White", ",", "White"}], "}"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.653980141917246*^9, 3.6539802427872*^9}, {
   3.65398029477639*^9, 3.653980315037592*^9}, {3.654003320970912*^9, 
   3.654003345995899*^9}, {3.654015014103475*^9, 3.654015027502697*^9}, {
   3.654019092654346*^9, 3.654019097134405*^9}, 3.654020385769669*^9, {
   3.654022127444009*^9, 3.6540221542681828`*^9}, {3.654022185546664*^9, 
   3.6540222173915863`*^9}, {3.654022309345478*^9, 3.654022311335836*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Export", "[", 
    RowBox[{
    "\"\</home/ole/Shared/Open/AA/Wignerflow/Kerr/Mathematica/initWfuncPlot.\
pdf\>\"", ",", "initWfuncPlot", ",", 
     RowBox[{"ImageResolution", "\[Rule]", "300"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Export", "[", 
    RowBox[{
    "\"\</home/ole/Shared/Open/AA/Wignerflow/Kerr/Mathematica/wfuncPlot.eps\>\
\"", ",", "wfuncPlot", ",", 
     RowBox[{"ImageResolution", "\[Rule]", "300"}]}], "]"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.653937744170443*^9, 3.6539378011017227`*^9}, {
  3.6539378383979607`*^9, 3.653937951455954*^9}, {3.65393808757485*^9, 
  3.6539380879202137`*^9}, {3.6539381627447233`*^9, 3.65393819228283*^9}, {
  3.6539382899847403`*^9, 3.653938310549165*^9}, {3.653938354058434*^9, 
  3.6539384077031727`*^9}, {3.653938517689156*^9, 3.653938551933887*^9}, {
  3.653977268025931*^9, 3.653977275808716*^9}, {3.653980342252273*^9, 
  3.653980378106472*^9}, {3.654003356067274*^9, 3.654003360345704*^9}, {
  3.654020516670911*^9, 3.65402052008887*^9}}],

Cell[BoxData[{
 RowBox[{"tt", "=", 
  RowBox[{
   RowBox[{"3", "/", "2"}], "ttevol"}]}], "\[IndentingNewLine]", 
 RowBox[{"XX", "=", "2.75"}]}], "Input",
 CellChangeTimes->{
  3.647000109725974*^9, 3.647782070539196*^9, 3.647945536946357*^9, 
   3.6479457980431957`*^9, {3.648157093560257*^9, 3.648157095928442*^9}, {
   3.648157126312725*^9, 3.648157152975025*^9}, {3.648159218043338*^9, 
   3.648159228820607*^9}, 3.6481592994455423`*^9, 3.6481593436080303`*^9, 
   3.64815937973285*^9, {3.648319606292104*^9, 3.64831961543438*^9}, 
   3.6483198253195457`*^9, 3.6483271727755423`*^9, {3.6483567547017527`*^9, 
   3.64835676842693*^9}, {3.6483570421242437`*^9, 3.648357043061283*^9}, {
   3.648357088722649*^9, 3.648357143618578*^9}, 3.648357187000828*^9, {
   3.64835770424432*^9, 3.648357720727326*^9}, {3.6538263202535458`*^9, 
   3.6538263301372643`*^9}, {3.653977442988081*^9, 3.653977487836235*^9}, {
   3.6541043822721863`*^9, 3.654104437182547*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"plotWF", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"MeshFunctions", "->", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "25", "}"}]}], ",", 
     RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Blend", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "Brown", ",", "Purple", ",", "Blue", ",", "Cyan", ",", "White", 
            ",", "White", ",", "White", ",", "Yellow", ",", "Orange", ",", 
            "Red", ",", "Pink"}], "}"}], ",", 
          RowBox[{"Rescale", "[", 
           RowBox[{"#3", ",", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.03"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], "]"}]}], 
         "]"}], "&"}], ")"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "43"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
     RowBox[{"Axes", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"True", ",", "True", ",", "True"}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pts", "=", 
   RowBox[{"Cases", "[", 
    RowBox[{"plotWF", ",", 
     RowBox[{"x_GraphicsComplex", "\[RuleDelayed]", 
      RowBox[{"First", "@", "x"}]}], ",", "Infinity"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"ListPointPlot3D", "[", "pts", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"maxWF", "=", 
   RowBox[{
    RowBox[{"Max", "[", 
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{"pts", ",", "1"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], ".999"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"minWF", "=", 
   RowBox[{"Min", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"pts", ",", "1"}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{"Show", "[", 
  RowBox[{"plotWF", ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Min", "[", 
       RowBox[{
        RowBox[{"Flatten", "[", 
         RowBox[{"pts", ",", "1"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], ",", "maxWF"}], 
     "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"x", ",", "p", ",", "W"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.647000109725974*^9, 3.647782070539196*^9, 3.647945536946357*^9, 
   3.6479457980431957`*^9, {3.648157093560257*^9, 3.648157095928442*^9}, {
   3.648157126312725*^9, 3.648157152975025*^9}, {3.648159218043338*^9, 
   3.648159228820607*^9}, 3.6481592994455423`*^9, 3.6481593436080303`*^9, 
   3.64815937973285*^9, {3.648319606292104*^9, 3.64831961543438*^9}, 
   3.6483198253195457`*^9, 3.6483271727755423`*^9, {3.6483567547017527`*^9, 
   3.64835676842693*^9}, {3.6483570421242437`*^9, 3.648357043061283*^9}, {
   3.648357088722649*^9, 3.648357143618578*^9}, 3.648357187000828*^9, {
   3.64835770424432*^9, 3.648357720727326*^9}, 3.6538263202535458`*^9}],

Cell[BoxData[
 RowBox[{"classicalWFplot", "=", 
  RowBox[{"ContourPlot", "[", 
   RowBox[{
    RowBox[{"Re", "[", 
     RowBox[{"WignerFunctionN", "[", 
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", "*", "p"}]}], ")"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "+", 
                RowBox[{"p", "^", "2"}]}], ")"}], "*", 
              RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
        "]"}], ",", 
       RowBox[{"Im", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", "*", "p"}]}], ")"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "+", 
                RowBox[{"p", "^", "2"}]}], ")"}], "*", 
              RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
        "]"}], ",", "0"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"p", ",", 
      RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
    RowBox[{"ColorFunction", "\[Rule]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Abs", "[", "#1", "]"}], ">", 
          RowBox[{"10", "^", 
           RowBox[{"(", 
            RowBox[{"-", "7"}], ")"}]}]}], ",", "White", ",", "Red"}], "]"}], 
       "&"}], ")"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.648158528228737*^9, 3.648158562221519*^9}, {
  3.6481585962231894`*^9, 3.6481586443363447`*^9}, {3.648158679360386*^9, 
  3.648158714246237*^9}, {3.648357632609377*^9, 3.648357639109188*^9}, {
  3.6483577001420183`*^9, 3.6483577012376003`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"classicalProbDensityPlot", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "p"}]}], ")"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x", "^", "2"}], "+", 
                 RowBox[{"p", "^", "2"}]}], ")"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
         "]"}], ",", 
        RowBox[{"Im", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "p"}]}], ")"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x", "^", "2"}], "+", 
                 RowBox[{"p", "^", "2"}]}], ")"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
         "]"}], ",", "0"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "86"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "1"}], ",", 
     RowBox[{"Axes", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], " ", ",", 
     RowBox[{"MeshFunctions", "->", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "25", "}"}]}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Blend", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "Brown", ",", "Purple", ",", "Blue", ",", "Cyan", ",", "White", 
            ",", "White", ",", "White", ",", "Yellow", ",", "Orange", ",", 
            "Red", ",", "Pink"}], "}"}], ",", 
          RowBox[{"Rescale", "[", 
           RowBox[{"#3", ",", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.03"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], "]"}]}], 
         "]"}], "&"}], ")"}]}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"x", ",", "p", ",", "W"}], "}"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"15", ",", "Black", ",", "Bold"}], "]"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.648158528228737*^9, 3.648158562221519*^9}, {
   3.6481585962231894`*^9, 3.6481586443363447`*^9}, {3.648158679360386*^9, 
   3.648158750441286*^9}, 3.6481593697093353`*^9, {3.648160105049062*^9, 
   3.648160105740308*^9}, 3.648160196576582*^9, 3.648160725146158*^9, 
   3.653826397465179*^9, {3.653826455273937*^9, 3.653826468835475*^9}, {
   3.6538265104339523`*^9, 3.6538265326134567`*^9}, 3.653826589371234*^9, {
   3.6538266649826736`*^9, 3.653826667782432*^9}, 3.6539385665219727`*^9, 
   3.65393906725747*^9, 3.653980397167651*^9, {3.653980428063712*^9, 
   3.6539804327866993`*^9}}],

Cell[BoxData[
 RowBox[{"classicalProbDensityPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"classicalProbDensityPlot", ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"x", ",", "p", ",", "W"}], "}"}]}], ",", 
    RowBox[{"Axes", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], ",", 
    RowBox[{"Boxed", "\[Rule]", "False"}], "\n", ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"25", ",", "Black", ",", "Bold"}], "]"}]}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.6538266132166557`*^9, 3.653826687208727*^9}, {
   3.653937713230644*^9, 3.6539377283837147`*^9}, {3.653938463273615*^9, 
   3.6539384987609577`*^9}, 3.653938603903137*^9, 3.653938681020383*^9, {
   3.653938799528965*^9, 3.65393881397796*^9}, {3.653939000572496*^9, 
   3.653939025962329*^9}, {3.65393916817523*^9, 3.653939191443952*^9}, {
   3.653939250950494*^9, 3.653939285680676*^9}, {3.653980504536561*^9, 
   3.653980597548603*^9}, {3.6539806626249857`*^9, 3.653980696120268*^9}, {
   3.653980824142436*^9, 3.653980824402266*^9}, 3.6540216415001*^9}],

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\</home/ole/Shared/Open/AA/Wignerflow/Kerr/Mathematica/\
classicalProbDensityPlot.pdf\>\"", ",", "classicalProbDensityPlot", ",", 
   RowBox[{"ImageResolution", "\[Rule]", "300"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.653937744170443*^9, 3.6539378011017227`*^9}, {
  3.6539378383979607`*^9, 3.653937951455954*^9}, {3.65393808757485*^9, 
  3.6539380879202137`*^9}, {3.6539381627447233`*^9, 3.65393819228283*^9}, {
  3.6539382899847403`*^9, 3.653938310549165*^9}, {3.653938354058434*^9, 
  3.6539384077031727`*^9}, {3.653938517689156*^9, 3.653938551933887*^9}, {
  3.65398079947305*^9, 3.653980811116146*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"circTable", "=", 
   RowBox[{"Evaluate", "@", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"ParametricPlot3D", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"R", "*", 
           RowBox[{"Sin", "[", "u", "]"}]}], ",", 
          RowBox[{"R", "*", 
           RowBox[{"Cos", "[", "u", "]"}]}], ",", "maxWF"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"u", ",", "0", ",", 
          RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{"Directive", "[", 
          RowBox[{
           RowBox[{"RGBColor", "[", 
            RowBox[{
             RowBox[{"1", "-", "R"}], ",", 
             RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], ",", 
           RowBox[{"Thickness", "[", "0.005", "]"}]}], "]"}]}], ",", 
        RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"R", ",", "0.3", ",", "3.0", ",", "0.325"}], "}"}]}], 
     "]"}]}]}], ";", 
  RowBox[{"circTable", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Evaluate", "@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"ParametricPlot3D", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"R", "*", 
             RowBox[{"Sin", "[", "u", "]"}]}], ",", 
            RowBox[{"R", "*", 
             RowBox[{"Cos", "[", "u", "]"}]}], ",", "maxWF"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"u", ",", "0", ",", 
            RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"Directive", "[", 
            RowBox[{
             RowBox[{"RGBColor", "[", 
              RowBox[{
               RowBox[{"1", "-", "R"}], ",", 
               RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], ",", 
             RowBox[{"Thickness", "[", "0.005", "]"}]}], "]"}]}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"R", ",", "0.3", ",", "3.0", ",", "0.325"}], "}"}]}], 
       "]"}]}], ",", 
     RowBox[{"Evaluate", "@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"ParametricPlot3D", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"R", "*", 
             RowBox[{"Sin", "[", "u", "]"}]}], ",", 
            RowBox[{"R", "*", 
             RowBox[{"Cos", "[", "u", "]"}]}], ",", "maxWF"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"u", ",", "0", ",", 
            RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
          RowBox[{"ColorFunction", "->", 
           RowBox[{"Function", "[", 
            RowBox[{
             RowBox[{"{", "u", "}"}], ",", 
             RowBox[{"Hue", "[", "u", "]"}]}], "]"}]}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"R", ",", "RR", ",", "RR", ",", "0"}], "}"}]}], "]"}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.647638732469612*^9, 3.647638739359915*^9}, 
   3.6478661459964323`*^9, {3.647882937802672*^9, 3.647882953916353*^9}, {
   3.6478830346203747`*^9, 3.647883035129428*^9}, 3.6479436088338413`*^9, 
   3.6479438067579117`*^9, {3.6479461875307817`*^9, 3.6479462258032293`*^9}, {
   3.647946916371418*^9, 3.647946947241912*^9}, {3.647947125312501*^9, 
   3.647947129139003*^9}, 3.647948231910965*^9, {3.647949334456217*^9, 
   3.647949337276479*^9}, {3.647949389344603*^9, 3.647949398909251*^9}, {
   3.6479495254138327`*^9, 3.6479495266923237`*^9}, 3.6479495909939337`*^9, {
   3.64795055112781*^9, 3.647950566600129*^9}, {3.6479509114934683`*^9, 
   3.6479509159101152`*^9}, {3.6479539788903303`*^9, 3.647953990502781*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunction", "[", 
       RowBox[{"x", ",", "p", ",", 
        RowBox[{"TT", "*", "0"}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"ViewPoint", "\[Rule]", "VuPoi"}], ",", 
     RowBox[{"MeshFunctions", "->", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "25", "}"}]}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<TemperatureMap\>\""}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "ZZ"}], ",", "ZZ"}], "}"}]}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "numberOfPlotPoints"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}], "//", "Timing"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.615332338682863*^9, 3.6153323671264963`*^9}, {
   3.6153708404981537`*^9, 3.6153708442947683`*^9}, {3.615370993774354*^9, 
   3.6153709970605383`*^9}, {3.615371503594904*^9, 3.615371513169588*^9}, {
   3.615371566099598*^9, 3.6153715845516644`*^9}, {3.6153716985333223`*^9, 
   3.615371700155863*^9}, {3.615371792539176*^9, 3.615371794326886*^9}, {
   3.61537795545512*^9, 3.61537798494068*^9}, {3.6153780494292316`*^9, 
   3.615378092443664*^9}, 3.615378164538499*^9, {3.61537826459508*^9, 
   3.61537826653004*^9}, {3.615379816338554*^9, 3.615379823278825*^9}, {
   3.6153804154286327`*^9, 3.615380431346485*^9}, {3.615380908263824*^9, 
   3.615381002835142*^9}, {3.615577431830936*^9, 3.615577507511448*^9}, {
   3.615577657622074*^9, 3.615577690526105*^9}, 3.615577793267749*^9, {
   3.615577838637783*^9, 3.61557783958727*^9}, {3.615577900895199*^9, 
   3.615577905978784*^9}, {3.615582278512148*^9, 3.6155822838313217`*^9}, 
   3.615582393374818*^9, 3.615582565462751*^9, 3.615634786415193*^9, {
   3.6156398594325733`*^9, 3.61563990714559*^9}, 3.6156400083521547`*^9, {
   3.615640897890258*^9, 3.615640905313417*^9}, 3.615717823245494*^9, 
   3.615718472574972*^9, {3.61571850902551*^9, 3.615718513623602*^9}, {
   3.615718630466916*^9, 3.615718637460788*^9}, {3.6157188495094976`*^9, 
   3.6157188790367727`*^9}, {3.61571890921705*^9, 3.6157190656980677`*^9}, {
   3.615726320880335*^9, 3.615726371831237*^9}, {3.6157597966277122`*^9, 
   3.615759806308758*^9}, {3.615760537298394*^9, 3.615760539460875*^9}, {
   3.6157605754819813`*^9, 3.6157605989877567`*^9}, {3.615760669083221*^9, 
   3.615760678246271*^9}, {3.615760715064034*^9, 3.615760937770069*^9}, 
   3.615762128428687*^9, {3.615762226031069*^9, 3.6157622307856207`*^9}, {
   3.6160069364310207`*^9, 3.616007008122786*^9}, {3.616007161248086*^9, 
   3.616007292949643*^9}, {3.6160075615828733`*^9, 3.616007573991129*^9}, {
   3.616007606055682*^9, 3.616007607324213*^9}, 3.616043426011903*^9, {
   3.616043858617423*^9, 3.616043885096764*^9}, {3.6160439270698957`*^9, 
   3.616043936827976*^9}, 3.616043970825333*^9, {3.616044039486065*^9, 
   3.6160440424251337`*^9}, 3.616044261807308*^9, {3.616044294079385*^9, 
   3.616044334541947*^9}, {3.616044399698579*^9, 3.616044400344762*^9}, {
   3.646530671836835*^9, 3.646530672700842*^9}, {3.646554201008363*^9, 
   3.646554205319046*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"wfuncPlot", "=", 
   RowBox[{"Show", "[", 
    RowBox[{"{", 
     RowBox[{"plotWF", ",", 
      RowBox[{"ParametricPlot3D", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"RR", "*", 
           RowBox[{"Sin", "[", "u", "]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "RR"}], "*", 
           RowBox[{"Cos", "[", "u", "]"}]}], ",", 
          RowBox[{"0.002", "+", 
           RowBox[{"Re", "[", 
            RowBox[{"WignerFunctionN", "[", 
             RowBox[{
              RowBox[{"RR", "*", 
               RowBox[{"Sin", "[", "u", "]"}]}], ",", 
              RowBox[{
               RowBox[{"-", "RR"}], "*", 
               RowBox[{"Cos", "[", "u", "]"}]}], ",", "tt"}], "]"}], 
            "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"u", ",", "0", ",", 
          RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
        RowBox[{"ColorFunction", "\[Rule]", "Black"}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", 
        RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "}"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{"wfuncPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"wfuncPlot", ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<    x\>\"", ",", "\"\<p\>\"", ",", "\"\<W\>\""}], "}"}]}], 
    ",", 
    RowBox[{"Axes", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], ",", 
    RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"110", ",", "Black", ",", "Italic"}], "]"}]}], ",", 
    RowBox[{"ViewPoint", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"9", ",", 
       RowBox[{"-", "15"}], ",", "15"}], "}"}]}], ",", 
    RowBox[{"TicksStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Directive", "[", 
        RowBox[{"White", ",", "12"}], "]"}], ",", 
       RowBox[{"Directive", "[", 
        RowBox[{"White", ",", "120"}], "]"}], ",", "White"}], "}"}]}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.6485590465219183`*^9, 3.648559053111343*^9}, {
   3.648559092752021*^9, 3.648559137045835*^9}, {3.648559177476801*^9, 
   3.648559239190995*^9}, {3.648559419643278*^9, 3.6485594487395287`*^9}, {
   3.648559546257621*^9, 3.648559637553299*^9}, {3.6485598615167418`*^9, 
   3.648559866302928*^9}, {3.648559920029509*^9, 3.648559933644603*^9}, {
   3.648559966188198*^9, 3.6485600527773447`*^9}, 3.648560083323977*^9, {
   3.6485601693110437`*^9, 3.648560186584194*^9}, {3.648560218421454*^9, 
   3.648560266533884*^9}, {3.6485603124214582`*^9, 3.648560314380642*^9}, {
   3.6486362258301573`*^9, 3.6486363126805353`*^9}, {3.653976857226797*^9, 
   3.653976925766159*^9}, {3.653976985327063*^9, 3.653977054857614*^9}, {
   3.653977208017205*^9, 3.6539772268180323`*^9}, {3.653977314199946*^9, 
   3.653977316081292*^9}, 3.653977353327655*^9, {3.653977614497242*^9, 
   3.6539778553753366`*^9}, {3.653977907325851*^9, 3.653977957610896*^9}, {
   3.653978094679985*^9, 3.653978120972522*^9}, {3.653978176945641*^9, 
   3.653978191822813*^9}, {3.653979626745661*^9, 3.653979627450313*^9}, {
   3.653980124319441*^9, 3.6539801266730413`*^9}, 3.653980258482604*^9, {
   3.6541067244661016`*^9, 3.654106759865501*^9}, 3.654106877345358*^9, {
   3.654106985537045*^9, 3.654107015710679*^9}, 3.6541070457752542`*^9, {
   3.654107108242694*^9, 3.654107244987192*^9}, 3.654107357889427*^9, {
   3.654107706644525*^9, 3.654107708359571*^9}, 3.654341087318555*^9, {
   3.654341209571054*^9, 3.6543412584386587`*^9}, {3.654341318631177*^9, 
   3.654341320942432*^9}, {3.6543414618046293`*^9, 3.65434146577387*^9}, {
   3.6543415058199663`*^9, 3.654341531799667*^9}, {3.6543415628065643`*^9, 
   3.654341576995955*^9}, 3.654341613082398*^9, {3.654341644405992*^9, 
   3.654341646264318*^9}, {3.65434172897412*^9, 3.654341741602716*^9}, {
   3.654341808505887*^9, 3.654341813599106*^9}, 3.6543418553294477`*^9, 
   3.654509969169467*^9, 3.654510007934353*^9, {3.658266816171771*^9, 
   3.658266817658003*^9}}],

Cell[BoxData[{
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\</home/ole/Shared/Open/AA/Wignerflow/Kerr/Mathematica/wfuncPlot.pdf\>\"\
", ",", "wfuncPlot", ",", 
   RowBox[{"ImageResolution", "\[Rule]", "300"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Export", "[", 
    RowBox[{
    "\"\</home/ole/Shared/Open/AA/Wignerflow/Kerr/Mathematica/wfuncPlot.eps\>\
\"", ",", "wfuncPlot", ",", 
     RowBox[{"ImageResolution", "\[Rule]", "300"}]}], "]"}], 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.653937744170443*^9, 3.6539378011017227`*^9}, {
  3.6539378383979607`*^9, 3.653937951455954*^9}, {3.65393808757485*^9, 
  3.6539380879202137`*^9}, {3.6539381627447233`*^9, 3.65393819228283*^9}, {
  3.6539382899847403`*^9, 3.653938310549165*^9}, {3.653938354058434*^9, 
  3.6539384077031727`*^9}, {3.653938517689156*^9, 3.653938551933887*^9}, {
  3.653977268025931*^9, 3.653977275808716*^9}, {3.653980342252273*^9, 
  3.653980378106472*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"bImage", "=", 
   RowBox[{"GraphicsRow", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"classicalProbDensityPlot", ",", 
       RowBox[{"Show", "[", "wfuncPlot", "]"}]}], "}"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"fig1Plot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"bImage", ",", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"Inset", "[", 
      RowBox[{
       RowBox[{"Show", "[", 
        RowBox[{"initWfuncPlot", ",", 
         RowBox[{"ImageSize", "\[Rule]", "300"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"369", ",", 
         RowBox[{"-", "120"}]}], "}"}]}], "]"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\</home/ole/Shared/Open/AA/Wignerflow/Kerr/Mathematica/fig1Plot.pdf\>\"",
    ",", 
   RowBox[{"ImageCrop", "[", "fig1Plot", "]"}], ",", 
   RowBox[{"ImageResolution", "\[Rule]", "600"}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.654021311891164*^9, 3.65402225065594*^9, {3.6541016234226294`*^9, 
   3.654101639993896*^9}, {3.654102019592784*^9, 3.6541020270471697`*^9}, 
   3.654102076595422*^9}],

Cell[BoxData[{
 RowBox[{"bImage", "=", 
  RowBox[{"GraphicsRow", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"wfuncPlot", ",", "ringPlot"}], "}"}], ",", 
    RowBox[{"-", "90"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "4444"}]}], "]"}]}], "\n", 
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\</home/ole/Shared/Open/AA/Wignerflow/Kerr/Mathematica/Fig_5.pdf\>\"", 
   ",", 
   RowBox[{"ImageCrop", "[", "bImage", "]"}], ",", 
   RowBox[{"ImageResolution", "\[Rule]", "900"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.65410694766162*^9, 3.6541069673994703`*^9}, {
   3.654107310735811*^9, 3.654107325243703*^9}, {3.6541073772577553`*^9, 
   3.6541074065030823`*^9}, {3.654107587512782*^9, 3.6541076188639507`*^9}, 
   3.654342594497904*^9, 3.654343679456204*^9}],

Cell[BoxData[{
 RowBox[{"tt", "=", 
  RowBox[{"31.42", "/", "2"}]}], "\[IndentingNewLine]", 
 RowBox[{"tt", "=", "330"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plotWF", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"MeshFunctions", "->", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "25", "}"}]}], ",", 
     RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Blend", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "Brown", ",", "Purple", ",", "Blue", ",", "Cyan", ",", "White", 
            ",", "White", ",", "White", ",", "Yellow", ",", "Orange", ",", 
            "Red", ",", "Pink"}], "}"}], ",", 
          RowBox[{"Rescale", "[", 
           RowBox[{"#3", ",", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.03"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], "]"}]}], 
         "]"}], "&"}], ")"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "43"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
     RowBox[{"Axes", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"True", ",", "True", ",", "True"}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pts", "=", 
   RowBox[{"Cases", "[", 
    RowBox[{"plotWF", ",", 
     RowBox[{"x_GraphicsComplex", "\[RuleDelayed]", 
      RowBox[{"First", "@", "x"}]}], ",", "Infinity"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"ListPointPlot3D", "[", "pts", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"maxWF", "=", 
   RowBox[{
    RowBox[{"Max", "[", 
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{"pts", ",", "1"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], ".999"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"minWF", "=", 
   RowBox[{"Min", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"pts", ",", "1"}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{"Show", "[", 
  RowBox[{"plotWF", ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Min", "[", 
       RowBox[{
        RowBox[{"Flatten", "[", 
         RowBox[{"pts", ",", "1"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], ",", "maxWF"}], 
     "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"x", ",", "p", ",", "W"}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"wfuncPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"plotWF", ",", 
      RowBox[{"ParametricPlot3D", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"RR", "*", 
           RowBox[{"Sin", "[", "u", "]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "RR"}], "*", 
           RowBox[{"Cos", "[", "u", "]"}]}], ",", 
          RowBox[{"0.002", "+", 
           RowBox[{"Re", "[", 
            RowBox[{"WignerFunctionN", "[", 
             RowBox[{
              RowBox[{"RR", "*", 
               RowBox[{"Sin", "[", "u", "]"}]}], ",", 
              RowBox[{
               RowBox[{"-", "RR"}], "*", 
               RowBox[{"Cos", "[", "u", "]"}]}], ",", "tt"}], "]"}], 
            "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"u", ",", "0", ",", 
          RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
        RowBox[{"ColorFunction", "->", 
         RowBox[{"Function", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
           RowBox[{"Hue", "[", "z", "]"}]}], "]"}]}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", 
        RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "}"}], ",", 
    RowBox[{"ViewPoint", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"19", ",", 
       RowBox[{"-", "8"}], ",", "19"}], "}"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.654101699735052*^9, 3.654101700060268*^9}, {
   3.6541021145270023`*^9, 3.654102122314144*^9}, 3.654102159251335*^9, 
   3.654102199241045*^9, {3.6541024138870487`*^9, 3.654102418817438*^9}, {
   3.6541024546783648`*^9, 3.6541024582506227`*^9}, {3.654102521367618*^9, 
   3.6541025228184423`*^9}, {3.654102885242964*^9, 3.654102892199602*^9}, {
   3.654103687203467*^9, 3.654103753320359*^9}, {3.654103828329404*^9, 
   3.654103949299726*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"oneCircPlot", "=", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"R", "*", 
        RowBox[{"Sin", "[", "u", "]"}]}], ",", 
       RowBox[{"R", "*", 
        RowBox[{"Cos", "[", "u", "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0", ",", 
       RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{
          RowBox[{"1", "-", "R"}], ",", 
          RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], ",", 
        RowBox[{"Thickness", "[", "0.02", "]"}]}], "]"}]}]}], "]"}]}], ";", 
  RowBox[{"wfContourPlot", "=", 
   RowBox[{"ContourPlot", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Abs", "[", "#1", "]"}], ">", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "7"}], ")"}]}]}], ",", "White", ",", "Red"}], "]"}],
         "&"}], ")"}]}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", "Automatic"}]}], "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.648555187359499*^9, 3.648555222302568*^9}, {
   3.6485552562342567`*^9, 3.648555312311494*^9}, {3.648555347086375*^9, 
   3.6485553960400257`*^9}, {3.6485554303814573`*^9, 3.648555438692051*^9}, {
   3.6541024191313477`*^9, 3.654102420563052*^9}, 3.654102473209086*^9, 
   3.6541036122915773`*^9}],

Cell[BoxData[{
 RowBox[{"iSize", "=", "222"}], "\[IndentingNewLine]", 
 RowBox[{"GraphicsRow", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"ContourPlot", "[", 
     RowBox[{
      RowBox[{"Re", "[", 
       RowBox[{"WignerFunctionN", "[", 
        RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", 
        RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
      RowBox[{"ColorFunction", "\[Rule]", "Hue"}], ",", 
      RowBox[{"AxesLabel", "\[Rule]", "Automatic"}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "iSize"}]}], "]"}], ",", 
    RowBox[{"Show", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"wfContourPlot", ",", "oneCircPlot"}], "}"}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "iSize"}]}], "]"}], ",", 
    RowBox[{"ContourPlot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{"WignerFunctionN", "[", 
         RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], "\[Equal]", "0"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", 
        RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
      RowBox[{"ColorFunction", "\[Rule]", "Black"}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "iSize"}]}], "]"}], ",", 
    RowBox[{"Plot3D", "[", 
     RowBox[{
      RowBox[{"Re", "[", 
       RowBox[{"WignerFunctionN", "[", 
        RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", 
        RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
      RowBox[{"ColorFunction", "\[Rule]", "Hue"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Min", "[", 
          RowBox[{
           RowBox[{"Flatten", "[", 
            RowBox[{"pts", ",", "1"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], ",", "0"}], 
        "}"}]}], ",", 
      RowBox[{"AxesLabel", "\[Rule]", "Automatic"}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "iSize"}]}], "]"}]}], "}"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Time spent= \>\"", ",", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ",", "4"}], "]"}], 
   ",", "\"\< Seconds  = \>\"", ",", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ")"}], "/", "60"}], 
     ",", "4"}], "]"}], ",", "\"\< Minutes\>\""}], "]"}]}], "Input",
 CellChangeTimes->{{3.615332338682863*^9, 3.6153323671264963`*^9}, {
   3.6153708404981537`*^9, 3.6153708442947683`*^9}, {3.615370993774354*^9, 
   3.6153709970605383`*^9}, {3.615371503594904*^9, 3.615371513169588*^9}, {
   3.615371566099598*^9, 3.6153715845516644`*^9}, {3.6153716985333223`*^9, 
   3.615371700155863*^9}, {3.615371792539176*^9, 3.615371794326886*^9}, {
   3.61537795545512*^9, 3.61537798494068*^9}, {3.6153780494292316`*^9, 
   3.615378092443664*^9}, 3.615378164538499*^9, {3.61537826459508*^9, 
   3.61537826653004*^9}, {3.615379816338554*^9, 3.615379823278825*^9}, {
   3.6153804154286327`*^9, 3.615380431346485*^9}, {3.615380908263824*^9, 
   3.615381002835142*^9}, {3.615577431830936*^9, 3.615577507511448*^9}, {
   3.615577657622074*^9, 3.615577690526105*^9}, 3.615577793267749*^9, {
   3.615577838637783*^9, 3.61557783958727*^9}, {3.615577900895199*^9, 
   3.615577905978784*^9}, {3.615582278512148*^9, 3.6155822838313217`*^9}, 
   3.615582393374818*^9, 3.615582565462751*^9, 3.615634786415193*^9, {
   3.6156398594325733`*^9, 3.61563990714559*^9}, 3.6156400083521547`*^9, {
   3.615640897890258*^9, 3.615640905313417*^9}, 3.615717823245494*^9, 
   3.615718472574972*^9, {3.61571850902551*^9, 3.615718513623602*^9}, {
   3.615718630466916*^9, 3.615718637460788*^9}, {3.6157188495094976`*^9, 
   3.6157188790367727`*^9}, {3.61571890921705*^9, 3.6157190656980677`*^9}, {
   3.615726320880335*^9, 3.615726371831237*^9}, {3.6157597966277122`*^9, 
   3.615759806308758*^9}, {3.615760537298394*^9, 3.615760539460875*^9}, {
   3.6157605754819813`*^9, 3.6157605989877567`*^9}, {3.615760669083221*^9, 
   3.615760678246271*^9}, {3.615760715064034*^9, 3.615760937770069*^9}, {
   3.615762128428687*^9, 3.6157622632120867`*^9}, {3.615762343702821*^9, 
   3.61576238343464*^9}, {3.615762512908841*^9, 3.61576252211234*^9}, {
   3.615762553270893*^9, 3.615762606682221*^9}, {3.615762708931279*^9, 
   3.615762778315568*^9}, {3.615762827822987*^9, 3.615762831080234*^9}, {
   3.615762861213982*^9, 3.61576300018223*^9}, {3.6160456989639893`*^9, 
   3.616045814272274*^9}, {3.646553561754218*^9, 3.646553579722275*^9}, {
   3.6465536462556562`*^9, 3.6465536524337673`*^9}, 3.646553683601815*^9, {
   3.646998365616191*^9, 3.6469984369882097`*^9}, {3.646998697216879*^9, 
   3.646998698375543*^9}, {3.64700002981325*^9, 3.6470000817937727`*^9}, {
   3.6470002420760927`*^9, 3.647000261793206*^9}, {3.647000330922517*^9, 
   3.647000358119982*^9}, {3.647000414794549*^9, 3.647000446876391*^9}, {
   3.647000489520912*^9, 3.647000595880293*^9}, {3.647000643904684*^9, 
   3.647000875404587*^9}, 3.647782085260008*^9, 3.647871858020123*^9, 
   3.647873355079796*^9, {3.6479426988021193`*^9, 3.647942767718624*^9}, {
   3.647943841388782*^9, 3.647943913811144*^9}, {3.647944014391893*^9, 
   3.647944047240374*^9}, 3.647944091896286*^9, {3.647944129912315*^9, 
   3.647944200392415*^9}, 3.647944239770906*^9, 3.6479456339118*^9, {
   3.648555062999188*^9, 3.648555109591546*^9}, {3.648555227883666*^9, 
   3.648555229621484*^9}, 3.6485554767181053`*^9}],

Cell["\<\
(*ContPlot3D$T=Table[Plot3D[WignerFunction[x,p,t],{x,-XX,XX},{p,-XX,XX},\
ViewPoint\[Rule]VuPoi,MeshFunctions\[Rule]{#3&},Mesh\[Rule]{35},ColorFunction\
\[Rule]\"TemperatureMap\",PlotRange\[Rule]{-ZZ,ZZ},PlotPoints\[Rule]31,\
MaxRecursion\[Rule]0],{t,0,TT-DTT,DTT}];
Export[StringJoin[export$Directoy,\"W.gif\"],ContPlot3D$T] ZZ=4/5/Pi \
Plot3D[Re[WignerFunction[x,p,0]],{x,-XX,XX},{p,-XX,XX},Mesh\[Rule]Automatic,\
MeshFunctions\[Rule]{#3&},ViewPoint\[Rule]VuPoi,MeshFunctions\[Rule]{#3&},\
Mesh\[Rule]{35},ColorFunction\[Rule]Function[{x,p,z},Hue[-z]],PlotRange\[Rule]\
{-ZZ,ZZ},PlotPoints\[Rule]31,MaxRecursion\[Rule]0]
(*,ImageSize\[Rule]{100,100}],\"FrameRate\"\[Rule]1] ContourAnimation$p*) \
ListAnimate[ContPlot3D$T,AnimationRate\[Rule]11,AnimationRunning\[Rule]False] \
MeshPlot3D$T=Table[Plot3D[WignerFunction[x,p,t],{x,-XX,XX},{p,-XX,XX},\
ViewPoint\[Rule]VuPoi,MeshFunctions\[Rule]{#3&},Mesh\[Rule]All,ColorFunction\
\[Rule]\"TemperatureMap\",PlotRange\[Rule]{-ZZ,ZZ},PlotPoints\[Rule]31,\
MaxRecursion\[Rule]0],{t,0,TT-DTT,DTT}];
Export[StringJoin[export$Directoy,\"Wmesh.gif\"],MeshPlot3D$T]
(*Export[StringJoin[export$Directoy,\"W001.png\"],MeshPlot3D$T,\"VideoFrames\"\
],ImageSize\[Rule]{100,100}],\"FrameRate\"\[Rule]1] ContourAnimation$p*) \
ListAnimate[MeshPlot3D$T,AnimationRate\[Rule]11,AnimationRunning\[Rule]False]*\
)\
\>", "Text",
 CellChangeTimes->{{3.6479419293802557`*^9, 3.647941938983968*^9}, {
  3.647944982989786*^9, 3.6479449927951717`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Wigner Flow Numerically & wVelocity", "Subsubtitle",
 CellChangeTimes->{{3.616511251072329*^9, 3.616511268652046*^9}, {
  3.6479413873089943`*^9, 3.6479413976425257`*^9}}],

Cell[BoxData[{
 RowBox[{"SS", "=", "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"wfx", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"WFx", "[", 
       RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "/.", 
      RowBox[{"WF", "\[Rule]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"WignerFunctionN", "[", 
          RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.",
      "FixParameters"}], "//", "Simplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"wfp", "[", 
     RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"WFp", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "/.", 
       RowBox[{"WF", "\[Rule]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"WignerFunctionN", "[", 
           RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.",
       "FixParameters"}], "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
  
  RowBox[{"(*", "  ", 
   RowBox[{
    RowBox[{
    "NOT", " ", "Simplified", "    ", "is", "  ", "half", " ", "the", " ", 
     "speed"}], "..."}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"wfx", "[", 
      RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"WFx", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "/.", 
       RowBox[{"WF", "\[Rule]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"WignerFunctionN", "[", 
           RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.",
       "FixParameters"}]}], ";", "\n", 
    RowBox[{
     RowBox[{"wfp", "[", 
      RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"WFp", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "/.", 
       RowBox[{"WF", "\[Rule]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"WignerFunctionN", "[", 
           RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.",
       "FixParameters"}]}], ";"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.6154830709726067`*^9, 3.6154831240468817`*^9}, 
   3.6154831930393753`*^9, {3.615483226715691*^9, 3.615483228283736*^9}, 
   3.6156406402556133`*^9, 3.615640872145905*^9, {3.6249672539627*^9, 
   3.624967268522709*^9}, 3.624967388414727*^9, {3.624967647330106*^9, 
   3.624967648102256*^9}, {3.6249676918113403`*^9, 3.6249676961505337`*^9}, {
   3.646998464407543*^9, 3.6469984662469463`*^9}, {3.647000151760639*^9, 
   3.64700015526504*^9}, 3.647007581229868*^9, 3.647945642452858*^9, {
   3.648158479252096*^9, 3.648158482267465*^9}, {3.648160134408243*^9, 
   3.64816014442714*^9}, {3.648204088338429*^9, 3.648204099543247*^9}, {
   3.648204728728716*^9, 3.648204735263379*^9}, {3.6482162549594097`*^9, 
   3.648216261055564*^9}, {3.648220112599798*^9, 3.648220164893093*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"wfxClass", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"WFxClassical", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/.", 
     RowBox[{"WF", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"WignerFunctionN", "[", 
         RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.", 
    "FixParameters"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"wfpClass", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"WFpClassical", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/.", 
     RowBox[{"WF", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"WignerFunctionN", "[", 
         RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.", 
    "FixParameters"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6470075906288567`*^9, 3.647007656827342*^9}, {
  3.648158487533011*^9, 3.648158490917601*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"wfxQuant", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"WFx", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
       RowBox[{"WFxClassical", "[", 
        RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ")"}], "/.", 
     RowBox[{"WF", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"WignerFunctionN", "[", 
         RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.", 
    "FixParameters"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"wfpQuant", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"WFp", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
       RowBox[{"WFpClassical", "[", 
        RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ")"}], "/.", 
     RowBox[{"WF", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"WignerFunctionN", "[", 
         RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.", 
    "FixParameters"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.647008118556843*^9, 3.647008198994134*^9}, 
   3.647008457312654*^9, {3.6481585039499397`*^9, 3.648158509621934*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"wfxQuant", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"WFxQuantum", "[", 
       RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ")"}], "/.", 
     RowBox[{"WF", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"WignerFunctionN", "[", 
         RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.", 
    "FixParameters"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"wfpQuant", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"WFpQuantum", "[", 
       RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ")"}], "/.", 
     RowBox[{"WF", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"WignerFunctionN", "[", 
         RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.", 
    "FixParameters"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.647008466132082*^9, 3.647008483618897*^9}, {
  3.648158494607048*^9, 3.648158497245351*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"wflow", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"wfx", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ",", 
    RowBox[{"wfp", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wflowClass", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"wfxClass", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
    RowBox[{"wfpClass", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wflowQuant", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"wfxQuant", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ",", 
    RowBox[{"wfpQuant", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"strPlot", "=", 
   RowBox[{"VectorPlot", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"wflow", "[", 
       RowBox[{"x", ",", "p", ",", "0", ",", "0"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", "Automatic"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wVelocity", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"{", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"wfx", "[", 
      RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "/", 
     RowBox[{"WignerFunctionN", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"wfp", "[", 
      RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "/", 
     RowBox[{"WignerFunctionN", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}]}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wVelocityQuantumPart", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"{", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"wfxQuant", "[", 
      RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "/", 
     RowBox[{"WignerFunctionN", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"wfpQuant", "[", 
      RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "/", 
     RowBox[{"WignerFunctionN", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}]}]}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.6154836768479424`*^9, 3.615483676849675*^9}, {
   3.615483727710005*^9, 3.615483830710971*^9}, {3.6154841584556503`*^9, 
   3.615484189359499*^9}, 3.6154842438962193`*^9, {3.615484434815405*^9, 
   3.6154844409036407`*^9}, 3.615484562227837*^9, {3.615648126732998*^9, 
   3.615648142115561*^9}, {3.616046000022031*^9, 3.6160460593479958`*^9}, {
   3.616046225322619*^9, 3.616046275422038*^9}, {3.6160463554138937`*^9, 
   3.616046390880128*^9}, {3.616046510547579*^9, 3.616046533299488*^9}, {
   3.616046681324477*^9, 3.616046687362389*^9}, {3.616046892463769*^9, 
   3.616046910928891*^9}, {3.6160469641210747`*^9, 3.6160470277359056`*^9}, {
   3.616510837137395*^9, 3.6165108371426*^9}, {3.616511290340214*^9, 
   3.6165113899648314`*^9}, {3.616511428867907*^9, 3.616511445111868*^9}, {
   3.616511557592888*^9, 3.616511566005363*^9}, {3.6165116080355873`*^9, 
   3.6165116170818453`*^9}, {3.616511674271237*^9, 3.616511712806754*^9}, {
   3.616511849450259*^9, 3.616511864938525*^9}, {3.6165119008657722`*^9, 
   3.616511925068158*^9}, {3.616511955912479*^9, 3.616511979155217*^9}, 
   3.6165120322438707`*^9, {3.647007668108721*^9, 3.6470076800522757`*^9}, {
   3.647007936013362*^9, 3.647007950270032*^9}, {3.647008545273981*^9, 
   3.647008567800041*^9}, {3.647008617921957*^9, 3.6470086263590317`*^9}, {
   3.647008778287861*^9, 3.6470088293599253`*^9}, {3.647041053181579*^9, 
   3.6470411062944193`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Streamlines", "Subsubtitle",
 CellChangeTimes->{{3.616511251072329*^9, 3.616511268652046*^9}, {
  3.6479413873089943`*^9, 3.6479413976425257`*^9}, {3.6479414373740463`*^9, 
  3.6479414390716867`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"streamLinesWF", "=", 
   RowBox[{"StreamPlot", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"wflow", "[", 
       RowBox[{"x", ",", "p", ",", "tt", ",", "SS"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"Background", "\[Rule]", "None"}], ",", 
     RowBox[{"StreamColorFunction", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x", ",", "p", ",", "vx", ",", "vp", ",", "n"}], "}"}], ",", 
        
        RowBox[{"Blend", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Green", ",", "Red"}], "}"}], ",", 
          RowBox[{"1", "-", 
           RowBox[{"HeavisideTheta", "[", 
            RowBox[{"x", "*", "vp"}], "]"}]}]}], "]"}]}], "]"}]}], " ", ",", 
     RowBox[{"StreamColorFunctionScaling", "\[Rule]", 
      RowBox[{"{", "False", "}"}]}], " ", ",", 
     RowBox[{"StreamPoints", "\[Rule]", "Fine"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6154836768479424`*^9, 3.615483676849675*^9}, {
   3.615483727710005*^9, 3.615483830710971*^9}, {3.6154841584556503`*^9, 
   3.615484189359499*^9}, 3.6154842438962193`*^9, {3.615484434815405*^9, 
   3.6154844409036407`*^9}, 3.615484562227837*^9, {3.615648126732998*^9, 
   3.615648142115561*^9}, {3.616046000022031*^9, 3.6160460593479958`*^9}, {
   3.616046225322619*^9, 3.616046275422038*^9}, {3.6160463554138937`*^9, 
   3.616046390880128*^9}, {3.616046510547579*^9, 3.616046533299488*^9}, {
   3.616046681324477*^9, 3.616046687362389*^9}, {3.616046892463769*^9, 
   3.616046910928891*^9}, {3.6160469641210747`*^9, 3.6160470277359056`*^9}, {
   3.616510837137395*^9, 3.6165108371426*^9}, {3.616511290340214*^9, 
   3.6165113899648314`*^9}, {3.616511428867907*^9, 3.616511448561586*^9}, {
   3.646524544213225*^9, 3.646524627748611*^9}, {3.646524695127644*^9, 
   3.6465247171262503`*^9}, {3.6465247885255213`*^9, 3.646524842667694*^9}, {
   3.6465251474996033`*^9, 3.646525171241129*^9}, {3.646525206175466*^9, 
   3.646525222874568*^9}, {3.646525345724386*^9, 3.6465254028041677`*^9}, {
   3.646527005953024*^9, 3.646527223668*^9}, {3.6465272602937813`*^9, 
   3.646527289571121*^9}, {3.646527363655591*^9, 3.646527401365081*^9}, 
   3.646527542746893*^9, {3.646527584243067*^9, 3.6465275856163054`*^9}, 
   3.646998481873177*^9, {3.6470077431258917`*^9, 3.647007761992899*^9}, 
   3.6478725713792677`*^9, 3.64787261816498*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"streamLinesWFclassical", "=", 
   RowBox[{"StreamPlot", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"wflowClass", "[", 
       RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"Background", "\[Rule]", "None"}], ",", 
     RowBox[{"StreamColorFunction", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x", ",", "p", ",", "vx", ",", "vp", ",", "n"}], "}"}], ",", 
        
        RowBox[{"Blend", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Green", ",", "Red"}], "}"}], ",", 
          RowBox[{"1", "-", 
           RowBox[{"HeavisideTheta", "[", 
            RowBox[{"x", "*", "vp"}], "]"}]}]}], "]"}]}], "]"}]}], " ", ",", 
     RowBox[{"StreamColorFunctionScaling", "\[Rule]", 
      RowBox[{"{", "False", "}"}]}], " ", ",", 
     RowBox[{"StreamPoints", "\[Rule]", "Fine"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.647007769638788*^9, 3.647007810549438*^9}, {
   3.6470080376273537`*^9, 3.647008039332336*^9}, {3.647008514951302*^9, 
   3.647008532907943*^9}, 3.647008581236692*^9}],

Cell["\<\
streamLinesWFquantum = StreamPlot[Re[wflowQuant[x, p, tt, SS]], {x, -XX, XX}, \
{p, -XX, XX}, AspectRatio -> Automatic, Background -> None, \
StreamColorFunction -> Function[{x, p, vx, vp, n}, Blend[{Green, Red}, 1 - \
HeavisideTheta[x*vp]]] , StreamColorFunctionScaling -> {False} , StreamPoints \
-> Fine];\
\>", "Text",
 CellChangeTimes->{{3.647007769638788*^9, 3.647007810549438*^9}, {
   3.6470080376273537`*^9, 3.647008039332336*^9}, {3.647008514951302*^9, 
   3.647008532907943*^9}, {3.647008581236692*^9, 3.647008603379764*^9}, 
   3.647945058872385*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"incorrectSOneFlowPlot", "=", 
   RowBox[{"StreamPlot", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{
       RowBox[{"wflow", "[", 
        RowBox[{"x", ",", "p", ",", "tt", ",", "1"}], "]"}], "+", 
       RowBox[{"0", "*", 
        RowBox[{"wflow", "[", 
         RowBox[{"x", ",", "p", ",", "tt", ",", "0"}], "]"}]}]}], "]"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"Background", "\[Rule]", "None"}], ",", 
     RowBox[{"StreamPoints", "\[Rule]", "Fine"}], ",", 
     RowBox[{"StreamColorFunction", "\[Rule]", "Hue"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.64699947214045*^9, 3.646999483452264*^9}, {
   3.646999611793818*^9, 3.646999612176285*^9}, {3.646999686667685*^9, 
   3.646999687841502*^9}, 3.646999769669249*^9, {3.6479450838068943`*^9, 
   3.6479451283014393`*^9}}],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"GraphicsRow", "[", 
    RowBox[{"{", 
     RowBox[{
     "streamLinesWF", ",", "streamLinesWFclassical", ",", 
      "incorrectSOneFlowPlot"}], 
     RowBox[{"(*", "streamLinesWFquantum", "*)"}], "}"}], "]"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.647007748714177*^9, 3.64700775516581*^9}, {
  3.647007796757926*^9, 3.6470078010973454`*^9}, {3.6470078411079483`*^9, 
  3.647007846035035*^9}, {3.647007998211535*^9, 3.647008009821227*^9}, {
  3.6470086539705772`*^9, 3.6470086692032747`*^9}, {3.64794514081039*^9, 
  3.647945145810363*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["divwVelocity", "Subsubtitle",
 CellChangeTimes->{{3.616511251072329*^9, 3.616511268652046*^9}, {
  3.6479413873089943`*^9, 3.6479413976425257`*^9}, {3.647941474894266*^9, 
  3.6479414764569693`*^9}}],

Cell["\<\
divwVeloc[x_, p_, t_, s_] = D[wVelocity[x, p, t, s][[1]], x] + D[wVelocity[x, \
p, t, s][[2]], p];
divRange = 125;
Plot3D[{Re[divwVeloc[x, p, tt, SS]], 0 Im[divwVeloc[x, p, tt, SS]]}, {x, -XX, \
XX}, {p, -XX, XX}, AspectRatio -> Automatic, PlotRange -> {-divRange, \
divRange}, PlotPoints -> numberOfPlotPoints, MaxRecursion -> 0, PlotStyle -> \
{Opacity[0.51], Opacity[0.06]}, PlotLabel -> \"KERR: divergence(w)\"]\
\>", "Text",
 CellChangeTimes->{{3.6165120799512253`*^9, 3.6165125272223787`*^9}, {
   3.616512558105331*^9, 3.616512590226716*^9}, {3.616512931994651*^9, 
   3.616512980500165*^9}, {3.616513022111842*^9, 3.616513053877818*^9}, {
   3.6165132342564363`*^9, 3.616513279263054*^9}, {3.616513313467132*^9, 
   3.616513318668453*^9}, {3.616513349870579*^9, 3.6165133662266817`*^9}, 
   3.616513403104834*^9, {3.61651344207953*^9, 3.616513458601178*^9}, {
   3.616857329565007*^9, 3.6168573734437447`*^9}, 3.646993014833432*^9, {
   3.646993075378716*^9, 3.646993179614789*^9}, {3.6469984936580973`*^9, 
   3.646998495063106*^9}, 3.6479415264616423`*^9, {3.6479418083139467`*^9, 
   3.647941815838334*^9}}],

Cell["\<\
divwVelocQuPart[x_, p_, t_, s_] = D[wVelocityQuantumPart[x, p, t, s][[1]], x] \
+ D[wVelocityQuantumPart[x, p, t, s][[2]], p];
divRange = 125;
Plot3D[{Re[divwVelocQuPart[x, p, tt, SS]], 0 Im[divwVelocQuPart[x, p, tt, \
SS]]}, {x, -XX, XX}, {p, -XX, XX}, AspectRatio -> Automatic, PlotRange -> \
{-divRange, divRange}, PlotPoints -> numberOfPlotPoints, MaxRecursion -> 0, \
PlotStyle -> {Opacity[0.51], Opacity[0.06]}, PlotLabel -> \"KERR: \
\[Del]QuantumPart == \[Del](w)\"]\
\>", "Text",
 CellChangeTimes->{{3.647008911808626*^9, 3.6470089779985857`*^9}, {
   3.647040559956032*^9, 3.64704057392743*^9}, {3.647040652973548*^9, 
   3.6470406781246023`*^9}, 3.647941526462658*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"streamLinesWF", "=", 
   RowBox[{"StreamPlot", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"wflow", "[", 
       RowBox[{"x", ",", "p", ",", "tt", ",", "SS"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"Background", "\[Rule]", "None"}], ",", 
     RowBox[{"StreamColorFunction", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x", ",", "p", ",", "vx", ",", "vp", ",", "n"}], "}"}], ",", 
        
        RowBox[{"Blend", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Green", ",", "Red"}], "}"}], ",", 
          RowBox[{"1", "-", 
           RowBox[{"HeavisideTheta", "[", 
            RowBox[{"x", "*", "vp"}], "]"}]}]}], "]"}]}], "]"}]}], " ", ",", 
     RowBox[{"StreamColorFunctionScaling", "\[Rule]", 
      RowBox[{"{", "False", "}"}]}], " ", ",", 
     RowBox[{"StreamPoints", "\[Rule]", "Fine"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.617544668920517*^9, 3.617544682296224*^9}, {
   3.625129024472189*^9, 3.625129029413493*^9}, 3.646995184448864*^9, {
   3.646995679878539*^9, 3.646995733848165*^9}, {3.646995962624712*^9, 
   3.6469959746561413`*^9}, {3.646998034616312*^9, 3.646998051149168*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"classicalWFplot", "=", 
   RowBox[{"ContourPlot", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "p"}]}], ")"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x", "^", "2"}], "+", 
                 RowBox[{"p", "^", "2"}]}], ")"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
         "]"}], ",", 
        RowBox[{"Im", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "p"}]}], ")"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x", "^", "2"}], "+", 
                 RowBox[{"p", "^", "2"}]}], ")"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
         "]"}], ",", "0"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Abs", "[", "#1", "]"}], ">", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "7"}], ")"}]}]}], ",", "White", ",", "Red"}], "]"}],
         "&"}], ")"}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.617544668920517*^9, 3.617544682296224*^9}, {
   3.625129024472189*^9, 3.625129029413493*^9}, 3.646995184448864*^9, {
   3.646995679878539*^9, 3.646995733848165*^9}, {3.646995962624712*^9, 
   3.646995968568075*^9}, 3.646996006001893*^9, {3.646997601728467*^9, 
   3.646997626793646*^9}, 3.647637434123045*^9, {3.647873163120502*^9, 
   3.647873175018118*^9}, {3.6478733752144213`*^9, 3.647873376102415*^9}, 
   3.647948214354248*^9}],

Cell["\<\
lnAbsP3D = Plot3D[Log[Abs[divwVeloc[x, p, tt, SS]], 10], {x, -XX, XX}, {p, \
-XX, XX}, AspectRatio -> Automatic, PlotRange -> {-5, 5}, PlotLabel -> \
\"KERR: ln(Abs(divergence(w)))\"]
ArctanP3D = Plot3D[ArcTan[Re[divwVeloc[x, p, tt, SS]]/10], {x, -XX, XX}, {p, \
-XX, XX}, AspectRatio -> Automatic, PlotPoints -> 31, PlotRange -> All, \
PlotLabel -> \"KERR: ArcTan(divergence(w))\", ColorFunction -> Function[{x, \
p, z}, Hue[(z + 1/2)*2/Pi]]];
contourArctanP3D = ContourPlot[ArcTan[Re[divwVeloc[x, p, tt, SS]]/10], {x, \
-XX, XX}, {p, -XX, XX}, ColorFunction -> (If[#1 > 0, White, Red] &)]\
\>", "Text",
 CellChangeTimes->{{3.617544668920517*^9, 3.617544682296224*^9}, {
   3.625129024472189*^9, 3.625129029413493*^9}, 3.646995184448864*^9, {
   3.646995679878539*^9, 3.646995733848165*^9}, {3.646995962624712*^9, 
   3.646995968568075*^9}, 3.646996006001893*^9, {3.646997601728467*^9, 
   3.646997626793646*^9}, {3.647637434123045*^9, 3.647637439808742*^9}, 
   3.64794202872121*^9, 3.647942088757224*^9}],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"plotWF", ",", 
     RowBox[{"ParametricPlot3D", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"RR", "*", 
          RowBox[{"Sin", "[", "u", "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "RR"}], "*", 
          RowBox[{"Cos", "[", "u", "]"}]}], ",", 
         RowBox[{"0.01", "+", 
          RowBox[{"Re", "[", 
           RowBox[{"WignerFunctionN", "[", 
            RowBox[{
             RowBox[{"RR", "*", 
              RowBox[{"Sin", "[", "u", "]"}]}], ",", 
             RowBox[{
              RowBox[{"-", "RR"}], "*", 
              RowBox[{"Cos", "[", "u", "]"}]}], ",", "tt"}], "]"}], "]"}]}]}],
         "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"u", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"ColorFunction", "->", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
          RowBox[{"Hue", "[", "z", "]"}]}], "]"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"ViewPoint", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "8"}], ",", 
      RowBox[{"-", "30"}], ",", "20"}], "}"}]}], ",", 
   RowBox[{"Axes", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"True", ",", "True", ",", "False"}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"x", ",", "p", ",", "\"\<\>\""}], "}"}]}], ",", 
   RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.648572586646431*^9, 3.648572744593195*^9}}],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"plotWF", ",", 
     RowBox[{"Graphics3D", "[", 
      RowBox[{"to3d", "[", 
       RowBox[{
        RowBox[{"Show", "[", 
         RowBox[{"{", "streamLinesWF", "}"}], "]"}], ",", "5", ",", "0.99"}], 
       "]"}], "]"}], ",", 
     RowBox[{"ParametricPlot3D", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"RR", "*", 
          RowBox[{"Sin", "[", "u", "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "RR"}], "*", 
          RowBox[{"Cos", "[", "u", "]"}]}], ",", 
         RowBox[{"0.01", "+", 
          RowBox[{"Re", "[", 
           RowBox[{"WignerFunctionN", "[", 
            RowBox[{
             RowBox[{"RR", "*", 
              RowBox[{"Sin", "[", "u", "]"}]}], ",", 
             RowBox[{
              RowBox[{"-", "RR"}], "*", 
              RowBox[{"Cos", "[", "u", "]"}]}], ",", "tt"}], "]"}], "]"}]}]}],
         "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"u", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"ColorFunction", "->", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
          RowBox[{"Hue", "[", "z", "]"}]}], "]"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"ViewPoint", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "100"}], "}"}]}], ",", 
   RowBox[{"Axes", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"True", ",", "True", ",", "False"}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"x", ",", "p", ",", "\"\<\>\""}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.648572586646431*^9, 3.648572744593195*^9}}],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"GraphicsRow", "[", 
    RowBox[{"{", 
     RowBox[{"classicalWFplot", ",", 
      RowBox[{"Show", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"plotWF", ",", 
          RowBox[{"Graphics3D", "[", 
           RowBox[{"to3d", "[", 
            RowBox[{
             RowBox[{"Show", "[", 
              RowBox[{"{", "streamLinesWF", "}"}], "]"}], ",", "5", ",", 
             "0.99"}], "]"}], "]"}]}], "}"}], 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{",", 
              RowBox[{"Graphics3D", "[", 
               RowBox[{"to3d", "[", 
                RowBox[{
                 RowBox[{"Show", "[", 
                  RowBox[{"{", "contourArctanP3D", "}"}], "]"}], ",", "5", 
                 ",", "0.29"}], "]"}], "]"}]}], "}"}], ",", 
            RowBox[{"ViewPoint", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "10"}], "}"}]}], ",", 
            RowBox[{"PlotLabel", "\[Rule]", "labelPlot"}]}], "]"}], ",", 
          RowBox[{"Show", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"ArctanP3D", ",", 
              RowBox[{"Graphics3D", "[", 
               RowBox[{"to3d", "[", 
                RowBox[{
                 RowBox[{"Show", "[", 
                  RowBox[{"{", "contourArctanP3D", "}"}], "]"}], ",", "5", 
                 ",", "0.09"}], "]"}], "]"}]}], "}"}], ",", 
            RowBox[{"ViewPoint", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "10"}], "}"}]}]}]}]}], "*)"}], ",", 
        
        RowBox[{"PlotLabel", "\[Rule]", "labelPlot"}]}], "]"}]}], "}"}], 
    "]"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "1200"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.617544668920517*^9, 3.617544682296224*^9}, {
   3.625129024472189*^9, 3.625129029413493*^9}, 3.646995184448864*^9, {
   3.646995679878539*^9, 3.646995733848165*^9}, {3.646995962624712*^9, 
   3.646995968568075*^9}, 3.646996006001893*^9, 3.64699604253332*^9, {
   3.646996087859852*^9, 3.646996101105256*^9}, {3.646996539713215*^9, 
   3.646996569402256*^9}, 3.646996638182087*^9, {3.646996912627047*^9, 
   3.6469969163454657`*^9}, 3.6479421278398457`*^9, 3.647943143381776*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"R", "=", "0.5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ttable", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", ",", 
       RowBox[{"Integrate", "[", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{"WignerFunctionN", "[", 
           RowBox[{
            RowBox[{"R", "*", 
             RowBox[{"Cos", "[", "theta", "]"}]}], ",", 
            RowBox[{
             RowBox[{"-", "R"}], "*", 
             RowBox[{"Sin", "[", "theta", "]"}]}], ",", "t"}], "]"}], "]"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"theta", ",", "0", ",", 
           RowBox[{"2", "*", "Pi"}]}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", "TT", ",", 
       RowBox[{"TT", "/", "5.0"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"ListLinePlot", "[", 
  RowBox[{
   RowBox[{"ttable", "//", "Chop"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}]}], ",", 
   RowBox[{
   "PlotLabel", "\[Rule]", "\"\<\[ContourIntegral] dr W(t) = const\>\""}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", "R", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.647640741316362*^9, 3.647640751853231*^9}, {
   3.6476408010789213`*^9, 3.6476408496153727`*^9}, {3.647944520043625*^9, 
   3.647944543249118*^9}, {3.6479445956299143`*^9, 3.647944641872346*^9}, 
   3.6479447923685703`*^9, 3.6479456576586647`*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"divIncrement", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"wfxQuant", "[", 
         RowBox[{"xx", ",", "pp", ",", "tt", ",", "SS"}], "]"}], ",", "xx"}], 
       "]"}], "+", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"wfpQuant", "[", 
         RowBox[{"xx", ",", "pp", ",", "tt", ",", "SS"}], "]"}], ",", "pp"}], 
       "]"}]}], "/.", 
     RowBox[{"xx", "\[Rule]", "x"}]}], "/.", 
    RowBox[{"pp", "\[Rule]", "p"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.647095914181013*^9, 3.647095940042659*^9}, 
   3.647942253105444*^9}],

Cell[BoxData[{
 RowBox[{"dtphi", "=", 
  RowBox[{
   RowBox[{"Pi", "/", "180"}], "*", "20"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"classicalWFplot3D", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "p"}]}], ")"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x", "^", "2"}], "+", 
                 RowBox[{"p", "^", "2"}]}], ")"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
         "]"}], ",", 
        RowBox[{"Im", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "p"}]}], ")"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x", "^", "2"}], "+", 
                 RowBox[{"p", "^", "2"}]}], ")"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
         "]"}], ",", "0"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Abs", "[", "#1", "]"}], ">", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "7"}], ")"}]}]}], ",", "White", ",", "Red"}], "]"}],
         "&"}], ")"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pts", "=", 
    RowBox[{"Cases", "[", 
     RowBox[{"classicalWFplot3D", ",", 
      RowBox[{"x_GraphicsComplex", "\[RuleDelayed]", 
       RowBox[{"First", "@", "x"}]}], ",", "Infinity"}], "]"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"ListPointPlot3D", "[", 
    RowBox[{"pts", ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Min", "[", 
         RowBox[{
          RowBox[{"Flatten", "[", 
           RowBox[{"pts", ",", "1"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], ",", 
        RowBox[{"Max", "[", 
         RowBox[{
          RowBox[{"Flatten", "[", 
           RowBox[{"pts", ",", "1"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}]}], "}"}]}]}], "]"}],
    "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"GraphicsGrid", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Plot3D", "[", 
         RowBox[{
          RowBox[{"Re", "[", 
           RowBox[{"WignerFunctionN", "[", 
            RowBox[{
             RowBox[{"Re", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"x", "+", 
                 RowBox[{"I", "*", "p"}]}], ")"}], "*", 
               RowBox[{"Exp", "[", 
                RowBox[{"I", "*", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x", "^", "2"}], "+", 
                    RowBox[{"p", "^", "2"}]}], ")"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], 
                "]"}]}], "]"}], ",", 
             RowBox[{"Im", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"x", "+", 
                 RowBox[{"I", "*", "p"}]}], ")"}], "*", 
               RowBox[{"Exp", "[", 
                RowBox[{"I", "*", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x", "^", "2"}], "+", 
                    RowBox[{"p", "^", "2"}]}], ")"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], 
                "]"}]}], "]"}], ",", "0"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", 
            RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", 
            RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
          RowBox[{"ColorFunction", "\[Rule]", "Hue"}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
        RowBox[{"Plot3D", "[", 
         RowBox[{
          RowBox[{"Re", "[", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"WignerFunctionN", "[", 
              RowBox[{
               RowBox[{"Re", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"x", "+", 
                   RowBox[{"I", "*", "p"}]}], ")"}], "*", 
                 RowBox[{"Exp", "[", 
                  RowBox[{"I", "*", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x", "^", "2"}], "+", 
                    RowBox[{"p", "^", "2"}]}], ")"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], 
                  "]"}]}], "]"}], ",", 
               RowBox[{"Im", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"x", "+", 
                   RowBox[{"I", "*", "p"}]}], ")"}], "*", 
                 RowBox[{"Exp", "[", 
                  RowBox[{"I", "*", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x", "^", "2"}], "+", 
                    RowBox[{"p", "^", "2"}]}], ")"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], 
                  "]"}]}], "]"}], ",", "0"}], "]"}]}], "+", 
            RowBox[{"WignerFunctionN", "[", 
             RowBox[{"x", ",", "p", ",", "tt"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", 
            RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", 
            RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
          RowBox[{"ColorFunction", "\[Rule]", "Hue"}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
          RowBox[{"ViewPoint", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"0", "*", "1000"}], ",", "10"}], "}"}]}]}], "]"}], ",", 
        RowBox[{"Plot3D", "[", 
         RowBox[{
          RowBox[{"Re", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"WignerFunctionN", "[", 
                 RowBox[{
                  RowBox[{"Re", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"x", "+", 
                    RowBox[{"I", "*", "p"}]}], ")"}], "*", 
                    RowBox[{"Exp", "[", 
                    RowBox[{"I", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x", "^", "2"}], "+", 
                    RowBox[{"p", "^", "2"}]}], ")"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], 
                    "]"}]}], "]"}], ",", 
                  RowBox[{"Im", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"x", "+", 
                    RowBox[{"I", "*", "p"}]}], ")"}], "*", 
                    RowBox[{"Exp", "[", 
                    RowBox[{"I", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x", "^", "2"}], "+", 
                    RowBox[{"p", "^", "2"}]}], ")"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], 
                    "]"}]}], "]"}], ",", "0"}], "]"}]}], "+", 
               RowBox[{"WignerFunctionN", "[", 
                RowBox[{"x", ",", "p", ",", "tt"}], "]"}]}], ")"}], "*", 
             "0"}], "+", 
            RowBox[{
             RowBox[{"divIncrement", "[", 
              RowBox[{
               RowBox[{"Re", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"x", "+", 
                   RowBox[{"I", "*", "p"}]}], ")"}], "*", 
                 RowBox[{"Exp", "[", 
                  RowBox[{
                   RowBox[{"-", "I"}], "*", "dtphi"}], "]"}]}], "]"}], ",", 
               RowBox[{"Im", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"x", "+", 
                   RowBox[{"I", "*", "p"}]}], ")"}], "*", 
                 RowBox[{"Exp", "[", 
                  RowBox[{
                   RowBox[{"-", "I"}], "*", "dtphi"}], "]"}]}], "]"}], ",", 
               "tt", ",", "SS"}], "]"}], "/", "25"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", 
            RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", 
            RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
          RowBox[{"ColorFunction", "\[Rule]", "Hue"}], ",", 
          RowBox[{"PlotRange", "\[Rule]", 
           RowBox[{"1", "*", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "0.05"}], ",", "0.05"}], "}"}]}]}], ",", 
          RowBox[{"ViewPoint", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"0", "*", "1000"}], ",", "10"}], "}"}]}]}], "]"}]}], 
       "}"}], "}"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}], "*)"}]}]}], "Input",
 CellChangeTimes->{
  3.647096407043749*^9, {3.6470964641589127`*^9, 3.647096464543235*^9}, {
   3.647096742270155*^9, 3.6470967815753202`*^9}, 3.6479422667428713`*^9}],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"GraphicsRow", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Show", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Plot3D", "[", 
           RowBox[{
            RowBox[{"Re", "[", 
             RowBox[{"WignerFunctionN", "[", 
              RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"x", ",", 
              RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"p", ",", 
              RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
            RowBox[{"MeshFunctions", "->", 
             RowBox[{"{", 
              RowBox[{"#3", "&"}], "}"}]}], ",", 
            RowBox[{"Mesh", "\[Rule]", 
             RowBox[{"{", "25", "}"}]}], ",", 
            RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
            RowBox[{"ColorFunction", "\[Rule]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Blend", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                  "Brown", ",", "Purple", ",", "Blue", ",", "Cyan", ",", 
                   "White", ",", "White", ",", "White", ",", "Yellow", ",", 
                   "Orange", ",", "Red", ",", "Pink"}], "}"}], ",", 
                 RowBox[{"Rescale", "[", 
                  RowBox[{"#3", ",", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.03"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], 
                  "]"}]}], "]"}], "&"}], ")"}]}], ",", 
            RowBox[{"PlotRange", "\[Rule]", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", 
              RowBox[{"1", "/", "Pi"}]}]}], ",", 
            RowBox[{"PlotPoints", "\[Rule]", "numberOfPlotPoints"}], ",", 
            RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
            RowBox[{"Axes", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{"True", ",", "True", ",", "False"}], "}"}]}]}], "]"}], 
          ",", "circTable", ",", "\[IndentingNewLine]", 
          RowBox[{"Graphics3D", "[", 
           RowBox[{"to3d", "[", 
            RowBox[{
             RowBox[{"Show", "[", 
              RowBox[{"{", "\[IndentingNewLine]", 
               RowBox[{"StreamPlot", "[", 
                RowBox[{
                 RowBox[{"Re", "[", 
                  RowBox[{"wflow", "[", 
                   RowBox[{"x", ",", "p", ",", "tt", ",", "0"}], "]"}], "]"}],
                  ",", 
                 RowBox[{"{", 
                  RowBox[{"x", ",", 
                   RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"p", ",", 
                   RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                 RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
                 RowBox[{"Background", "\[Rule]", "None"}], ",", 
                 RowBox[{"StreamColorFunction", "\[Rule]", 
                  RowBox[{"Function", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"x", ",", "p", ",", "vx", ",", "vp", ",", "n"}], 
                    "}"}], ",", 
                    RowBox[{"Blend", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Darker", "[", "Green", "]"}], ",", "Red"}], 
                    "}"}], ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"HeavisideTheta", "[", 
                    RowBox[{"x", "*", "vp"}], "]"}]}]}], "]"}]}], "]"}]}], 
                 " ", ",", 
                 RowBox[{"StreamColorFunctionScaling", "\[Rule]", 
                  RowBox[{"{", "False", "}"}]}], " ", ",", 
                 RowBox[{"StreamPoints", "\[Rule]", "Fine"}]}], "]"}], "}"}], 
              "]"}], "\[IndentingNewLine]", ",", "maxWF", ",", ".75"}], "]"}],
            "]"}]}], "\[IndentingNewLine]", "}"}], ",", 
        RowBox[{"ViewPoint", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1000"}], "}"}]}]}], "]"}], ",", 
      RowBox[{"Show", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Show", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"Plot", "[", 
              RowBox[{
               RowBox[{"Re", "[", 
                RowBox[{"WignerFunctionN", "[", 
                 RowBox[{
                  RowBox[{"R", "*", 
                   RowBox[{"Cos", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                    "]"}]}], ",", 
                  RowBox[{
                   RowBox[{"-", "R"}], "*", 
                   RowBox[{"Sin", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                    "]"}]}], ",", "tt"}], "]"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"theta", ",", "0", ",", 
                 RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
               RowBox[{"ColorFunction", "\[Rule]", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"RGBColor", "[", 
                   RowBox[{
                    RowBox[{"1", "-", "R"}], ",", 
                    RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], "&"}], 
                 ")"}]}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"R", ",", "0.3", ",", "3.0", ",", "0.325"}], "}"}]}], 
            "]"}], ",", 
           RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
           RowBox[{"Axes", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"AxesOrigin", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}]}], ",", 
           RowBox[{"PlotLabel", "\[Rule]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"TrueQ", "[", 
               RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], 
               "]"}], ",", 
              RowBox[{"StringJoin", "[", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                  "\"\<Inverted Kerr  \>\"", ",", "\"\<\>\""}], "]"}], ",", 
                "\"\<Squeeze=\>\"", ",", 
                RowBox[{"ToString", "[", 
                 RowBox[{"stateParameter", "//", "N"}], "]"}]}], "]"}], ",", 
              RowBox[{"StringJoin", "[", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                  "\"\<Inverted Kerr  \>\"", ",", "\"\<\>\""}], "]"}], ",", 
                "\"\<Coherent=\>\"", ",", 
                RowBox[{"ToString", "[", 
                 RowBox[{"stateParameter", "//", "N"}], "]"}]}], "]"}]}], 
             "]"}]}]}], "]"}], ",", 
         RowBox[{"Plot", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Re", "[", 
             RowBox[{"WignerFunctionN", "[", 
              RowBox[{
               RowBox[{"R", "*", 
                RowBox[{"Cos", "[", 
                 RowBox[{"theta", "+", 
                  RowBox[{"compensateForClassicalMovement", "*", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                 "]"}]}], ",", 
               RowBox[{
                RowBox[{"-", "R"}], "*", 
                RowBox[{"Sin", "[", 
                 RowBox[{"theta", "+", 
                  RowBox[{"compensateForClassicalMovement", "*", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                 "]"}]}], ",", "tt"}], "]"}], "]"}], "/.", 
            RowBox[{"R", "\[Rule]", "RR"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"theta", ",", "0", ",", 
             RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
           RowBox[{"ColorFunction", "\[Rule]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"myColorFunc", "[", 
               RowBox[{"#1", ",", "tt"}], "]"}], "&"}], ")"}]}], ",", 
           RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
           RowBox[{"PlotStyle", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"Thickness", "[", "0.01", "]"}], "}"}]}], ",", 
           RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
           RowBox[{"Axes", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"True", ",", "True"}], "}"}]}]}], "]"}]}], "}"}], 
       "]"}]}], "}"}], "]"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.647784222545601*^9, 3.6477842308958197`*^9}, {
   3.647784275135676*^9, 3.647784304996791*^9}, {3.647817795869616*^9, 
   3.647817797530177*^9}, {3.647818306101618*^9, 3.647818312670066*^9}, {
   3.647819777721402*^9, 3.647819778206023*^9}, {3.6478740209234047`*^9, 
   3.647874022656577*^9}, 3.647877467871708*^9, {3.6478775413260393`*^9, 
   3.647877596677455*^9}, {3.647882873896647*^9, 3.647882875035367*^9}, {
   3.647883015048066*^9, 3.647883022263771*^9}, {3.6478831400064783`*^9, 
   3.6478831417259293`*^9}, 3.647884532486432*^9, 3.6479447625191517`*^9, 
   3.6479456704971333`*^9, 3.647946013027738*^9, {3.64794606635736*^9, 
   3.64794607183426*^9}, {3.647947020530814*^9, 3.6479470345129023`*^9}, {
   3.647947143669148*^9, 3.647947158982896*^9}, {3.64794946919895*^9, 
   3.64794946932483*^9}, {3.647949688649864*^9, 3.647949700850513*^9}, {
   3.64794990087289*^9, 3.647949902510181*^9}, {3.6479504219825687`*^9, 
   3.647950502619761*^9}, {3.647950700934649*^9, 3.647950708389901*^9}, {
   3.647950782793624*^9, 3.647950792329832*^9}, {3.6479508341065063`*^9, 
   3.6479508359317427`*^9}, 3.647950898939354*^9, {3.647950954405119*^9, 
   3.647950984658662*^9}, {3.647951407117765*^9, 3.647951422440662*^9}, {
   3.647951473857767*^9, 3.6479514744518137`*^9}, {3.6479515203232117`*^9, 
   3.647951521327835*^9}, {3.647951562772646*^9, 3.647951590538917*^9}, {
   3.647951620583638*^9, 3.647951628133065*^9}, {3.647951667975473*^9, 
   3.6479516990097733`*^9}, {3.647951746060931*^9, 3.6479517729432497`*^9}, {
   3.647951846351877*^9, 3.6479518586280193`*^9}, 3.647951919833302*^9, 
   3.647951985246524*^9, 3.647952031324005*^9, {3.6479520784552517`*^9, 
   3.647952123964142*^9}, 3.647952424133417*^9, 3.647952490386581*^9, {
   3.64795253779014*^9, 3.6479526253706636`*^9}, {3.6479526738215847`*^9, 
   3.647952688601592*^9}, {3.647953099452752*^9, 3.647953112439096*^9}, {
   3.6479531532057323`*^9, 3.6479532168545313`*^9}, {3.647953257857213*^9, 
   3.647953276197989*^9}, {3.6479534323031588`*^9, 3.6479534347968187`*^9}, {
   3.6479536511410933`*^9, 3.647953657842311*^9}, {3.647953724530962*^9, 
   3.6479538149250193`*^9}, {3.64795386729946*^9, 3.647953870147318*^9}, 
   3.647954015925189*^9, {3.6481985757158833`*^9, 3.6481986313310823`*^9}, {
   3.648215642205123*^9, 3.648215649152733*^9}, 3.6482162034949512`*^9, 
   3.6483580441791*^9, {3.648363705091927*^9, 3.6483637386824083`*^9}, 
   3.648558935303226*^9}],

Cell[BoxData[
 RowBox[{"timePrint", "[", "TT", "]"}]], "Input",
 CellChangeTimes->{{3.64821613156478*^9, 3.648216145892171*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sTretch", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"GraphicsRow", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Show", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Plot3D", "[", 
          RowBox[{
           RowBox[{"Re", "[", 
            RowBox[{"WignerFunctionN", "[", 
             RowBox[{
              RowBox[{"rr", " ", 
               RowBox[{"Cos", "[", "theta", "]"}]}], ",", 
              RowBox[{"rr", " ", 
               RowBox[{"Sin", "[", "theta", "]"}]}], ",", "tt"}], "]"}], 
            "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"theta", ",", "0", ",", 
             RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"rr", ",", "0", ",", "XX"}], "}"}], ",", 
           RowBox[{"MeshFunctions", "->", 
            RowBox[{"{", 
             RowBox[{"#3", "&"}], "}"}]}], ",", 
           RowBox[{"Mesh", "\[Rule]", 
            RowBox[{"{", "25", "}"}]}], ",", 
           RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
           RowBox[{"ColorFunction", "\[Rule]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Blend", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                 "Brown", ",", "Purple", ",", "Blue", ",", "Cyan", ",", 
                  "White", ",", "White", ",", "White", ",", "Yellow", ",", 
                  "Orange", ",", "Red", ",", "Pink"}], "}"}], ",", 
                RowBox[{"Rescale", "[", 
                 RowBox[{"#3", ",", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.03"}], ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], 
                 "]"}]}], "]"}], "&"}], ")"}]}], ",", 
           RowBox[{"PlotRange", "\[Rule]", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", 
             RowBox[{"1", "/", "Pi"}]}]}], ",", 
           RowBox[{"PlotPoints", "\[Rule]", "numberOfPlotPoints"}], ",", 
           RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
           RowBox[{"Axes", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"True", ",", "True", ",", "False"}], "}"}]}]}], "]"}], 
         RowBox[{"(*", 
          RowBox[{",", "circTable", ",", "\[IndentingNewLine]", 
           RowBox[{"Graphics3D", "[", 
            RowBox[{"to3d", "[", 
             RowBox[{
              RowBox[{"Show", "[", 
               RowBox[{"{", "\[IndentingNewLine]", 
                RowBox[{"StreamPlot", "[", 
                 RowBox[{
                  RowBox[{"Re", "[", 
                   RowBox[{"wflow", "[", 
                    RowBox[{"x", ",", "p", ",", "tt", ",", "0"}], "]"}], 
                   "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"x", ",", 
                    RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"p", ",", 
                    RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                  RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
                  RowBox[{"Background", "\[Rule]", "None"}], ",", 
                  RowBox[{"StreamColorFunction", "\[Rule]", 
                   RowBox[{"Function", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"x", ",", "p", ",", "vx", ",", "vp", ",", "n"}], 
                    "}"}], ",", 
                    RowBox[{"Blend", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Darker", "[", "Green", "]"}], ",", "Red"}], 
                    "}"}], ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"HeavisideTheta", "[", 
                    RowBox[{"x", "*", "vp"}], "]"}]}]}], "]"}]}], "]"}]}], 
                  " ", ",", 
                  RowBox[{"StreamColorFunctionScaling", "\[Rule]", 
                   RowBox[{"{", "False", "}"}]}], " ", ",", 
                  RowBox[{"StreamPoints", "\[Rule]", "Fine"}]}], "]"}], "}"}],
                "]"}], "\[IndentingNewLine]", ",", "maxWF", ",", ".75"}], 
             "]"}], "]"}]}], "*)"}], "\[IndentingNewLine]", "}"}], ",", 
        RowBox[{"ViewPoint", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1000"}], "}"}]}]}], "]"}], ",", 
      RowBox[{"Show", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Show", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"Plot", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"R", ",", 
                 RowBox[{"Re", "[", 
                  RowBox[{"R", "+", 
                   RowBox[{"sTretch", "*", 
                    RowBox[{"WignerFunctionN", "[", 
                    RowBox[{
                    RowBox[{"R", "*", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                    "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", "R"}], "*", 
                    RowBox[{"Sin", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                    "]"}]}], ",", "tt"}], "]"}]}]}], "]"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"theta", ",", "0", ",", 
                 RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
               RowBox[{"ColorFunction", "\[Rule]", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"RGBColor", "[", 
                   RowBox[{
                    RowBox[{"1", "-", "R"}], ",", 
                    RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], "&"}], 
                 ")"}]}]}], 
              RowBox[{"(*", 
               RowBox[{",", 
                RowBox[{"PlotLegends", "\[Rule]", 
                 RowBox[{"ToString", "[", 
                  RowBox[{"N", "[", 
                   RowBox[{"R", ",", "3"}], "]"}], "]"}]}]}], "*)"}], "]"}], 
             ",", 
             RowBox[{"{", 
              RowBox[{"R", ",", "0.3", ",", "3.0", ",", "0.325"}], "}"}]}], 
            "]"}], ",", 
           RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
           RowBox[{"Axes", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"AxesOrigin", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}]}], ",", 
           RowBox[{"PlotLabel", "\[Rule]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"TrueQ", "[", 
               RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], 
               "]"}], ",", 
              RowBox[{"StringJoin", "[", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                  "\"\<Inverted Kerr  \>\"", ",", "\"\<\>\""}], "]"}], ",", 
                "\"\<Squeeze=\>\"", ",", 
                RowBox[{"ToString", "[", 
                 RowBox[{"stateParameter", "//", "N"}], "]"}]}], "]"}], ",", 
              RowBox[{"StringJoin", "[", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                  "\"\<Inverted Kerr  \>\"", ",", "\"\<\>\""}], "]"}], ",", 
                "\"\<Coherent=\>\"", ",", 
                RowBox[{"ToString", "[", 
                 RowBox[{"stateParameter", "//", "N"}], "]"}]}], "]"}]}], 
             "]"}]}]}], "]"}], ",", 
         RowBox[{"Plot", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"R", ",", 
              RowBox[{"Re", "[", 
               RowBox[{"R", "+", 
                RowBox[{"sTretch", "*", 
                 RowBox[{"WignerFunctionN", "[", 
                  RowBox[{
                   RowBox[{"R", "*", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                    "]"}]}], ",", 
                   RowBox[{
                    RowBox[{"-", "R"}], "*", 
                    RowBox[{"Sin", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                    "]"}]}], ",", "tt"}], "]"}]}]}], "]"}]}], "}"}], "/.", 
            RowBox[{"R", "\[Rule]", "RR"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"theta", ",", "0", ",", 
             RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
           RowBox[{"ColorFunction", "\[Rule]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"myColorFunc", "[", 
               RowBox[{"#1", ",", "tt"}], "]"}], "&"}], ")"}]}], ",", 
           RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
           RowBox[{"PlotStyle", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"Thickness", "[", "0.01", "]"}], "}"}]}], ",", 
           RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
           RowBox[{"Axes", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"True", ",", "True"}], "}"}]}]}], "]"}]}], "}"}], 
       "]"}]}], "}"}], "]"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6484775563347883`*^9, 3.648477694605438*^9}, {
   3.648477760695322*^9, 3.6484777642296*^9}, {3.6484778262899227`*^9, 
   3.6484778275207987`*^9}, {3.6484778662939177`*^9, 3.648477907045891*^9}, {
   3.648477939886582*^9, 3.648477952343842*^9}, {3.648478013593143*^9, 
   3.648478040528651*^9}, 3.648478125693182*^9}],

Cell[BoxData[{
 RowBox[{"If", "[", 
  RowBox[{"animationCreation", ",", 
   RowBox[{
    RowBox[{"StreamsPlotAutomatic$T", "=", 
     RowBox[{"Table", "[", " ", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Show", "[", 
        RowBox[{
         RowBox[{"GraphicsRow", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Show", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"Plot3D", "[", 
                RowBox[{
                 RowBox[{"Re", "[", 
                  RowBox[{"WignerFunctionN", "[", 
                   RowBox[{
                    RowBox[{"rr", " ", 
                    RowBox[{"Cos", "[", "theta", "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", "rr"}], " ", 
                    RowBox[{"Sin", "[", "theta", "]"}]}], ",", "t"}], "]"}], 
                  "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"theta", ",", "0", ",", 
                   RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"rr", ",", "0", ",", "XX"}], "}"}], ",", 
                 RowBox[{"MeshFunctions", "->", 
                  RowBox[{"{", 
                   RowBox[{"#3", "&"}], "}"}]}], ",", 
                 RowBox[{"Mesh", "\[Rule]", 
                  RowBox[{"{", "25", "}"}]}], ",", 
                 RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
                 RowBox[{"ColorFunction", "\[Rule]", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"Blend", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    "Brown", ",", "Purple", ",", "Blue", ",", "Cyan", ",", 
                    "White", ",", "White", ",", "White", ",", "Yellow", ",", 
                    "Orange", ",", "Red", ",", "Pink"}], "}"}], ",", 
                    RowBox[{"Rescale", "[", 
                    RowBox[{"#3", ",", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.03"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], 
                    "]"}]}], "]"}], "&"}], ")"}]}], ",", 
                 RowBox[{"PlotRange", "\[Rule]", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", 
                   RowBox[{"1", "/", "Pi"}]}]}], ",", 
                 RowBox[{"PlotPoints", "\[Rule]", "numberOfPlotPoints"}], ",", 
                 RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
                 RowBox[{"Axes", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"True", ",", "True", ",", "False"}], "}"}]}]}], 
                "]"}], 
               RowBox[{"(*", 
                RowBox[{",", "circTable", ",", "\[IndentingNewLine]", 
                 RowBox[{"Graphics3D", "[", 
                  RowBox[{"to3d", "[", 
                   RowBox[{
                    RowBox[{"Show", "[", 
                    RowBox[{"{", "\[IndentingNewLine]", 
                    RowBox[{"StreamPlot", "[", 
                    RowBox[{
                    RowBox[{"Re", "[", 
                    RowBox[{"wflow", "[", 
                    RowBox[{"x", ",", "p", ",", "tt", ",", "0"}], "]"}], 
                    "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"x", ",", 
                    RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"p", ",", 
                    RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                    RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
                    RowBox[{"Background", "\[Rule]", "None"}], ",", 
                    RowBox[{"StreamColorFunction", "\[Rule]", 
                    RowBox[{"Function", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"x", ",", "p", ",", "vx", ",", "vp", ",", "n"}], 
                    "}"}], ",", 
                    RowBox[{"Blend", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Darker", "[", "Green", "]"}], ",", "Red"}], 
                    "}"}], ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"HeavisideTheta", "[", 
                    RowBox[{"x", "*", "vp"}], "]"}]}]}], "]"}]}], "]"}]}], 
                    " ", ",", 
                    RowBox[{"StreamColorFunctionScaling", "\[Rule]", 
                    RowBox[{"{", "False", "}"}]}], " ", ",", 
                    RowBox[{"StreamPoints", "\[Rule]", "Fine"}]}], "]"}], 
                    "}"}], "]"}], "\[IndentingNewLine]", ",", "maxWF", ",", 
                    ".75"}], "]"}], "]"}]}], "*)"}], "\[IndentingNewLine]", 
               "}"}], ",", 
              RowBox[{"ViewPoint", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "1000"}], "}"}]}]}], "]"}], ",", 
            RowBox[{"Show", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Show", "[", 
                RowBox[{
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{"Plot", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"R", ",", 
                    RowBox[{"Re", "[", 
                    RowBox[{"R", "+", 
                    RowBox[{"sTretch", "*", 
                    RowBox[{"WignerFunctionN", "[", 
                    RowBox[{
                    RowBox[{"R", "*", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], 
                    "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", "R"}], "*", 
                    RowBox[{"Sin", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], 
                    "]"}]}], ",", "t"}], "]"}]}]}], "]"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"theta", ",", "0", ",", 
                    RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
                    RowBox[{"ColorFunction", "\[Rule]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"RGBColor", "[", 
                    RowBox[{
                    RowBox[{"1", "-", "R"}], ",", 
                    RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], "&"}], 
                    ")"}]}]}], 
                    RowBox[{"(*", 
                    RowBox[{",", 
                    RowBox[{"PlotLegends", "\[Rule]", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"N", "[", 
                    RowBox[{"R", ",", "3"}], "]"}], "]"}]}]}], "*)"}], "]"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"R", ",", "0.3", ",", "3.0", ",", "0.325"}], 
                    "}"}]}], "]"}], ",", 
                 RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
                 RowBox[{"Axes", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"True", ",", "True"}], "}"}]}], ",", 
                 RowBox[{"AxesOrigin", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"0", ",", "0"}], "}"}]}], ",", 
                 RowBox[{"PlotLabel", "\[Rule]", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{"TrueQ", "[", 
                    RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], 
                    "]"}], ",", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                    "\"\<Inverted Kerr  \>\"", ",", "\"\<\>\""}], "]"}], ",", 
                    "\"\<Squeeze=\>\"", ",", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"stateParameter", "//", "N"}], "]"}]}], "]"}], 
                    ",", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                    "\"\<Inverted Kerr  \>\"", ",", "\"\<\>\""}], "]"}], ",", 
                    "\"\<Coherent=\>\"", ",", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"stateParameter", "//", "N"}], "]"}]}], "]"}]}], 
                   "]"}]}]}], "]"}], ",", 
               RowBox[{"Plot", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"R", ",", 
                    RowBox[{"Re", "[", 
                    RowBox[{"R", "+", 
                    RowBox[{"sTretch", "*", 
                    RowBox[{"WignerFunctionN", "[", 
                    RowBox[{
                    RowBox[{"R", "*", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], 
                    "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", "R"}], "*", 
                    RowBox[{"Sin", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], 
                    "]"}]}], ",", "t"}], "]"}]}]}], "]"}]}], "}"}], "/.", 
                  RowBox[{"R", "\[Rule]", "RR"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"theta", ",", "0", ",", 
                   RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
                 RowBox[{"ColorFunction", "\[Rule]", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"myColorFunc", "[", 
                    RowBox[{"#1", ",", "t"}], "]"}], "&"}], ")"}]}], ",", 
                 RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
                 RowBox[{"PlotStyle", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"Thickness", "[", "0.01", "]"}], "}"}]}], ",", 
                 RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
                 RowBox[{"Axes", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"True", ",", "True"}], "}"}]}]}], "]"}]}], "}"}], 
             "]"}]}], "}"}], "]"}], ",", 
         RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}], 
       "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "0", ",", 
         RowBox[{
          RowBox[{"0", "*", "3", "*", "DTT"}], "+", 
          RowBox[{"1", "*", 
           RowBox[{"(", 
            RowBox[{"TT", "-", "DTT"}], ")"}]}]}], ",", "DTT"}], "}"}]}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Export", "[", 
     RowBox[{
      RowBox[{"StringJoin", "[", 
       RowBox[{
        RowBox[{"StringJoin", "[", 
         RowBox[{
          RowBox[{"StringJoin", "[", 
           RowBox[{
            RowBox[{"StringJoin", "[", 
             RowBox[{"export$Directoy", ",", "\"\<WF_Polar_\>\"", ",", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                "\"\<_InvKerr__\>\"", ",", "\"\<\>\""}], "]"}], ",", 
              "\"\<_Lambda_\>\""}], "]"}], ",", 
            RowBox[{"ToString", "[", " ", 
             RowBox[{"N", "[", "LAMBDA", "]"}], "]"}], ",", 
            "\"\<__Ncutoff_\>\"", ",", 
            RowBox[{"ToString", "[", "Nmax", "]"}]}], "]"}], ",", 
          "\"\<__t_\>\"", ",", 
          RowBox[{"ToString", "[", 
           RowBox[{"N", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ")"}], "/", 
              "60"}], ",", "3"}], "]"}], "]"}]}], "]"}], ",", 
        "\"\<_minutes.gif\>\""}], "]"}], ",", "StreamsPlotAutomatic$T", ",", 
      RowBox[{"\"\<Loop\>\"", "\[Rule]", "True"}], ",", 
      RowBox[{"\"\<DisplayDurations\>\"", "\[Rule]", "0.25"}]}], "]"}], ";", 
    "\n", 
    RowBox[{"ListAnimate", "[", 
     RowBox[{"StreamsPlotAutomatic$T", ",", 
      RowBox[{"AnimationRate", "\[Rule]", "11"}], ",", 
      RowBox[{"AnimationRunning", "\[Rule]", "False"}]}], "]"}]}], ",", 
   RowBox[{"Print", "[", "\"\<No animations!\>\"", "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", 
  RowBox[{"WstreamAutomatic", ".", "gif"}], "]"}]}], "Input",
 CellChangeTimes->{{3.6473585226071367`*^9, 3.6473585510538*^9}, {
   3.647358682624426*^9, 3.647358724333336*^9}, {3.647358966650272*^9, 
   3.6473589944804153`*^9}, {3.647359118256459*^9, 3.647359124414003*^9}, {
   3.6473592030849333`*^9, 3.647359209485674*^9}, 3.647359270846427*^9, {
   3.647359339622357*^9, 3.647359340468686*^9}, {3.647362368325342*^9, 
   3.647362442584318*^9}, 3.647362668256967*^9, {3.647638775258465*^9, 
   3.647638778917226*^9}, 3.647818411434388*^9, {3.647819799551906*^9, 
   3.6478198000666723`*^9}, 3.647877669076373*^9, 3.647884566549181*^9, 
   3.647946099402823*^9, {3.647949502621339*^9, 3.6479495028494663`*^9}, {
   3.647949639860498*^9, 3.6479496625408573`*^9}, {3.6479510465983057`*^9, 
   3.647951053172331*^9}, 3.64795121589228*^9, {3.647954182588007*^9, 
   3.647954183514649*^9}, {3.648129757875136*^9, 3.6481297582670727`*^9}, {
   3.6481297941557007`*^9, 3.6481297943695927`*^9}, 3.648130021792447*^9, {
   3.648131557677135*^9, 3.6481315733815117`*^9}, {3.648131691430141*^9, 
   3.648131695620537*^9}, {3.6481327464671926`*^9, 3.64813276069384*^9}, 
   3.648198707699939*^9, {3.6482156725278683`*^9, 3.648215680186823*^9}, 
   3.6483580453897247`*^9, {3.648363791477755*^9, 3.6483637955681953`*^9}, {
   3.6484781997718573`*^9, 3.648478284583762*^9}, {3.648478327834332*^9, 
   3.648478334052195*^9}, 3.648478429127603*^9, 3.648478508938512*^9, {
   3.6484786181424437`*^9, 3.6484786287229156`*^9}, {3.648478759360999*^9, 
   3.648478766323307*^9}}],

Cell[BoxData[{
 RowBox[{"If", "[", 
  RowBox[{"animationCreation", ",", 
   RowBox[{
    RowBox[{"StreamsPlotAutomatic$T", "=", 
     RowBox[{"Table", "[", " ", 
      RowBox[{
       RowBox[{"Show", "[", 
        RowBox[{
         RowBox[{"GraphicsRow", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Show", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Plot3D", "[", 
                 RowBox[{
                  RowBox[{"Re", "[", 
                   RowBox[{"WignerFunctionN", "[", 
                    RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"x", ",", 
                    RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"p", ",", 
                    RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                  RowBox[{"MeshFunctions", "->", 
                   RowBox[{"{", 
                    RowBox[{"#3", "&"}], "}"}]}], ",", 
                  RowBox[{"Mesh", "\[Rule]", 
                   RowBox[{"{", "25", "}"}]}], ",", 
                  RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
                  RowBox[{"ColorFunction", "\[Rule]", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Blend", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    "Brown", ",", "Purple", ",", "Blue", ",", "Cyan", ",", 
                    "White", ",", "White", ",", "White", ",", "Yellow", ",", 
                    "Orange", ",", "Red", ",", "Pink"}], "}"}], ",", 
                    RowBox[{"Rescale", "[", 
                    RowBox[{"#3", ",", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.03"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], 
                    "]"}]}], "]"}], "&"}], ")"}]}], ",", 
                  RowBox[{"PlotRange", "\[Rule]", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", 
                    RowBox[{"1", "/", "Pi"}]}]}], ",", 
                  RowBox[{"PlotPoints", "\[Rule]", "numberOfPlotPoints"}], 
                  ",", 
                  RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
                  RowBox[{"Axes", "\[Rule]", 
                   RowBox[{"{", 
                    RowBox[{"True", ",", "True", ",", "False"}], "}"}]}]}], 
                 "]"}], ",", "circTable", ",", 
                RowBox[{"Graphics3D", "[", 
                 RowBox[{"to3d", "[", 
                  RowBox[{
                   RowBox[{"Show", "[", 
                    RowBox[{"{", "\[IndentingNewLine]", 
                    RowBox[{"StreamPlot", "[", 
                    RowBox[{
                    RowBox[{"Re", "[", 
                    RowBox[{"wflow", "[", 
                    RowBox[{"x", ",", "p", ",", "t", ",", "0"}], "]"}], "]"}],
                     ",", 
                    RowBox[{"{", 
                    RowBox[{"x", ",", 
                    RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"p", ",", 
                    RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                    RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
                    RowBox[{"Background", "\[Rule]", "None"}], ",", 
                    RowBox[{"StreamColorFunction", "\[Rule]", 
                    RowBox[{"Function", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"x", ",", "p", ",", "vx", ",", "vp", ",", "n"}], 
                    "}"}], ",", 
                    RowBox[{"Blend", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Darker", "[", "Green", "]"}], ",", "Red"}], 
                    "}"}], ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"HeavisideTheta", "[", 
                    RowBox[{"x", "*", "vp"}], "]"}]}]}], "]"}]}], "]"}]}], 
                    " ", ",", 
                    RowBox[{"StreamColorFunctionScaling", "\[Rule]", 
                    RowBox[{"{", "False", "}"}]}], " ", ",", 
                    RowBox[{"StreamPoints", "\[Rule]", "Fine"}]}], "]"}], 
                    "}"}], "]"}], "\[IndentingNewLine]", ",", "maxWF", ",", 
                   ".75"}], "]"}], "]"}], ",", "\[IndentingNewLine]", 
                RowBox[{"ParametricPlot3D", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"RR", "*", 
                    RowBox[{"Sin", "[", "u", "]"}]}], ",", 
                    RowBox[{"RR", "*", 
                    RowBox[{"Cos", "[", "u", "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"1", "/", "10"}], "+", 
                    RowBox[{"Re", "[", 
                    RowBox[{"WignerFunctionN", "[", 
                    RowBox[{
                    RowBox[{"RR", "*", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"u", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                    "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", "RR"}], "*", 
                    RowBox[{"Sin", "[", 
                    RowBox[{"u", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"RR", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                    "]"}]}], ",", "tt"}], "]"}], "]"}]}]}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"u", ",", "0", ",", 
                    RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
                  RowBox[{"ColorFunction", "->", 
                   RowBox[{"Function", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"myColorFunc", "[", 
                    RowBox[{"#", ",", "t"}], "]"}], "&"}], "[", 
                    RowBox[{"z", "-", 
                    RowBox[{"1", "/", "10"}]}], "]"}], ")"}]}], "]"}]}], ",", 
                  
                  RowBox[{"PlotStyle", "\[Rule]", 
                   RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", 
                  RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], 
               "\[IndentingNewLine]", "}"}], ",", 
              RowBox[{"ViewPoint", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "1000"}], "}"}]}]}], "]"}], ",", 
            RowBox[{"Show", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Show", "[", 
                RowBox[{
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{"Plot", "[", 
                    RowBox[{
                    RowBox[{"Re", "[", 
                    RowBox[{"WignerFunctionN", "[", 
                    RowBox[{
                    RowBox[{"R", "*", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], 
                    "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", "R"}], "*", 
                    RowBox[{"Sin", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], 
                    "]"}]}], ",", "t"}], "]"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"theta", ",", "0", ",", 
                    RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
                    RowBox[{"ColorFunction", "\[Rule]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"RGBColor", "[", 
                    RowBox[{
                    RowBox[{"1", "-", "R"}], ",", 
                    RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], "&"}], 
                    ")"}]}]}], 
                    RowBox[{"(*", 
                    RowBox[{",", 
                    RowBox[{"PlotLegends", "\[Rule]", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"N", "[", 
                    RowBox[{"R", ",", "3"}], "]"}], "]"}]}]}], "*)"}], "]"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"R", ",", "0.3", ",", "3.0", ",", "0.35"}], 
                    "}"}]}], "]"}], ",", 
                 RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
                 RowBox[{"Axes", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"True", ",", "True"}], "}"}]}], ",", 
                 RowBox[{"AxesOrigin", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"0", ",", "0"}], "}"}]}], ",", 
                 RowBox[{"PlotLabel", "->", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{"TrueQ", "[", 
                    RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], 
                    "]"}], ",", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                    "\"\<Inverted Kerr  \>\"", ",", "\"\<\>\""}], "]"}], ",", 
                    "\"\<Squeeze=\>\"", ",", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"stateParameter", "//", "N"}], "]"}]}], "]"}], 
                    ",", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                    "\"\<Inverted Kerr  \>\"", ",", "\"\<\>\""}], "]"}], ",", 
                    "\"\<Coherent=\>\"", ",", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"stateParameter", "//", "N"}], "]"}]}], "]"}]}], 
                   "]"}]}]}], "]"}], ",", 
               RowBox[{"Plot", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Re", "[", 
                   RowBox[{"WignerFunctionN", "[", 
                    RowBox[{
                    RowBox[{"R", "*", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], 
                    "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", "R"}], "*", 
                    RowBox[{"Sin", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], 
                    "]"}]}], ",", "t"}], "]"}], "]"}], "/.", 
                  RowBox[{"R", "\[Rule]", "RR"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"theta", ",", "0", ",", 
                   RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
                 RowBox[{"ColorFunction", "\[Rule]", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"myColorFunc", "[", 
                    RowBox[{"#1", ",", "t"}], "]"}], "&"}], ")"}]}], ",", 
                 RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
                 RowBox[{"PlotStyle", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"Thickness", "[", "0.01", "]"}], "}"}]}], ",", 
                 RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
                 RowBox[{"Axes", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"True", ",", "True"}], "}"}]}]}], "]"}]}], "}"}], 
             "]"}]}], "}"}], "]"}], ",", 
         RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "0", ",", 
         RowBox[{"(", 
          RowBox[{"TT", "-", "DTT"}], ")"}], ",", "DTT"}], "}"}]}], "]"}]}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"Export", "[", 
     RowBox[{
      RowBox[{"StringJoin", "[", 
       RowBox[{
        RowBox[{"StringJoin", "[", 
         RowBox[{
          RowBox[{"StringJoin", "[", 
           RowBox[{
            RowBox[{"StringJoin", "[", 
             RowBox[{"export$Directoy", ",", "\"\<WF_\>\"", ",", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                "\"\<_InvKerr__\>\"", ",", "\"\<\>\""}], "]"}], ",", 
              "\"\<_Lambda_\>\""}], "]"}], ",", 
            RowBox[{"ToString", "[", " ", 
             RowBox[{"N", "[", "LAMBDA", "]"}], "]"}], ",", 
            "\"\<__Ncutoff_\>\"", ",", 
            RowBox[{"ToString", "[", "Nmax", "]"}]}], "]"}], ",", 
          "\"\<__t_\>\"", ",", 
          RowBox[{"ToString", "[", 
           RowBox[{"N", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ")"}], "/", 
              "60"}], ",", "3"}], "]"}], "]"}]}], "]"}], ",", 
        "\"\<_minutes.gif\>\""}], "]"}], ",", "StreamsPlotAutomatic$T", ",", 
      RowBox[{"\"\<Loop\>\"", "\[Rule]", "True"}], ",", 
      RowBox[{"\"\<DisplayDurations\>\"", "\[Rule]", "0.25"}]}], "]"}], ";", 
    "\n", 
    RowBox[{"ListAnimate", "[", 
     RowBox[{"StreamsPlotAutomatic$T", ",", 
      RowBox[{"AnimationRate", "\[Rule]", "11"}], ",", 
      RowBox[{"AnimationRunning", "\[Rule]", "False"}]}], "]"}]}], ",", 
   RowBox[{"Print", "[", "\"\<No animations!\>\"", "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", 
  RowBox[{"WstreamAutomatic", ".", "gif"}], "]"}]}], "Input",
 CellChangeTimes->{{3.6473585226071367`*^9, 3.6473585510538*^9}, {
   3.647358682624426*^9, 3.647358724333336*^9}, {3.647358966650272*^9, 
   3.6473589944804153`*^9}, {3.647359118256459*^9, 3.647359124414003*^9}, {
   3.6473592030849333`*^9, 3.647359209485674*^9}, 3.647359270846427*^9, {
   3.647359339622357*^9, 3.647359340468686*^9}, {3.647362368325342*^9, 
   3.647362442584318*^9}, 3.647362668256967*^9, {3.647638775258465*^9, 
   3.647638778917226*^9}, 3.647818411434388*^9, {3.647819799551906*^9, 
   3.6478198000666723`*^9}, 3.647877669076373*^9, 3.647884566549181*^9, 
   3.647946099402823*^9, {3.647949502621339*^9, 3.6479495028494663`*^9}, {
   3.647949639860498*^9, 3.6479496625408573`*^9}, {3.6479510465983057`*^9, 
   3.647951053172331*^9}, 3.64795121589228*^9, {3.647954182588007*^9, 
   3.647954183514649*^9}, {3.648129757875136*^9, 3.6481297582670727`*^9}, {
   3.6481297941557007`*^9, 3.6481297943695927`*^9}, 3.648130021792447*^9, {
   3.648131557677135*^9, 3.6481315733815117`*^9}, {3.648131691430141*^9, 
   3.648131695620537*^9}, {3.6481327464671926`*^9, 3.64813276069384*^9}, 
   3.648198707699939*^9, {3.6482156725278683`*^9, 3.648215680186823*^9}, 
   3.6483580453897247`*^9, {3.648363791477755*^9, 3.6483637955681953`*^9}}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{Full, Full},
WindowMargins->{{0, Automatic}, {Automatic, -25}},
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
PrintingOptions->{"PaperOrientation"->"Portrait",
"PaperSize"->{594.75, 842.25},
"PostScriptOutputFile"->"/home/ole/PDF/Kerr.pdf",
"PrintCellBrackets"->False,
"PrintMultipleHorizontalPages"->False,
"PrintRegistrationMarks"->False,
"PrintingMargins"->{{54, 54}, {72, 72}}},
FrontEndVersion->"10.1 for Linux x86 (64-bit) (March 23, 2015)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]]}, Visible -> False, 
  FrontEndVersion -> "10.1 for Linux x86 (64-bit) (March 23, 2015)", 
  StyleDefinitions -> "PrivateStylesheetFormatting.nb"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[422, 15, 260, 3, 96, "Title"],
Cell[685, 20, 5087, 77, 99, "Input"],
Cell[5775, 99, 12740, 248, 627, "Input"],
Cell[18518, 349, 12036, 338, 847, "Input"],
Cell[30557, 689, 3578, 110, 99, "Input"],
Cell[CellGroupData[{
Cell[34160, 803, 1648, 23, 50, "Subtitle"],
Cell[35811, 828, 3484, 102, 143, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39332, 935, 1602, 22, 50, "Subtitle"],
Cell[40937, 959, 5663, 104, 77, "Input"],
Cell[46603, 1065, 7508, 159, 143, "Input"],
Cell[54114, 1226, 4244, 77, 143, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58395, 1308, 386, 5, 50, "Subtitle"],
Cell[58784, 1315, 8508, 216, 344, "Input"],
Cell[67295, 1533, 1616, 45, 143, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68948, 1583, 99, 1, 50, "Subtitle"],
Cell[69050, 1586, 6021, 154, 275, "Input"],
Cell[75074, 1742, 879, 15, 71, "Text"],
Cell[75956, 1759, 1174, 19, 71, "Text"],
Cell[CellGroupData[{
Cell[77155, 1782, 192, 2, 29, "Subsubtitle"],
Cell[77350, 1786, 3004, 69, 55, "Input"],
Cell[80357, 1857, 1506, 33, 55, "Input"],
Cell[81866, 1892, 3706, 94, 99, "Input"],
Cell[85575, 1988, 2766, 64, 100, "Input"],
Cell[88344, 2054, 1378, 39, 121, "Input"],
Cell[89725, 2095, 1302, 32, 99, "Input"],
Cell[91030, 2129, 3214, 92, 123, "Input"],
Cell[94247, 2223, 2990, 92, 123, "Input"],
Cell[97240, 2317, 450, 8, 68, "Text"],
Cell[CellGroupData[{
Cell[97715, 2329, 3381, 88, 75, "Print"],
Cell[101099, 2419, 3423, 89, 74, "Print"],
Cell[104525, 2510, 2617, 70, 53, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[107203, 2587, 211, 3, 32, "Chapter"],
Cell[107417, 2592, 1196, 34, 99, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[108650, 2631, 278, 4, 50, "Subtitle"],
Cell[108931, 2637, 6352, 138, 253, "Input"],
Cell[115286, 2777, 2449, 48, 55, "Input"],
Cell[117738, 2827, 4187, 91, 121, "Input"],
Cell[CellGroupData[{
Cell[121950, 2922, 298, 4, 43, "Subsubtitle"],
Cell[122251, 2928, 5273, 121, 253, "Input"],
Cell[127527, 3051, 617, 15, 32, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[128181, 3071, 117, 1, 29, "Subsubtitle"],
Cell[128301, 3074, 94, 1, 32, "Input"],
Cell[128398, 3077, 3166, 79, 152, "Input"],
Cell[131567, 3158, 2051, 56, 48, "Input"],
Cell[133621, 3216, 3206, 72, 121, "Input"],
Cell[136830, 3290, 1221, 22, 32, "Input"],
Cell[138054, 3314, 757, 14, 32, "Input"],
Cell[138814, 3330, 997, 22, 32, "Input"],
Cell[139814, 3354, 3392, 64, 99, "Input"],
Cell[143209, 3420, 1914, 34, 32, "Input"],
Cell[145126, 3456, 578, 9, 32, "Input"],
Cell[145707, 3467, 844, 19, 55, "Input"],
Cell[146554, 3488, 5448, 129, 253, "Input"],
Cell[152005, 3619, 2392, 44, 55, "Input"],
Cell[154400, 3665, 343, 7, 32, "Input"],
Cell[154746, 3674, 2059, 55, 143, "Input"],
Cell[156808, 3731, 4421, 119, 209, "Input"],
Cell[161232, 3852, 2469, 62, 165, "Input"],
Cell[163704, 3916, 419, 9, 36, "Input"],
Cell[164126, 3927, 7296, 216, 451, "Input"],
Cell[171425, 4145, 858, 23, 32, "Input"],
Cell[172286, 4170, 244, 4, 32, "Input"],
Cell[172533, 4176, 3658, 90, 231, "Input"],
Cell[176194, 4268, 1104, 23, 55, "Input"],
Cell[177301, 4293, 1073, 22, 55, "Input"],
Cell[178377, 4317, 958, 16, 55, "Input"],
Cell[179338, 4335, 3729, 100, 231, "Input"],
Cell[183070, 4437, 2090, 59, 77, "Input"],
Cell[185163, 4498, 3763, 95, 187, "Input"],
Cell[188929, 4595, 1137, 22, 55, "Input"],
Cell[190069, 4619, 666, 11, 55, "Input"],
Cell[190738, 4632, 3831, 92, 231, "Input"],
Cell[194572, 4726, 3407, 61, 55, "Input"],
Cell[197982, 4789, 4133, 86, 121, "Input"],
Cell[202118, 4877, 965, 21, 55, "Input"],
Cell[203086, 4900, 1186, 32, 77, "Input"],
Cell[204275, 4934, 764, 17, 55, "Input"],
Cell[205042, 4953, 5127, 141, 341, "Input"],
Cell[210172, 5096, 1875, 51, 77, "Input"],
Cell[212050, 5149, 5868, 119, 187, "Input"],
Cell[217921, 5270, 1485, 23, 211, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[219443, 5298, 177, 2, 29, "Subsubtitle"],
Cell[219623, 5302, 3074, 78, 143, "Input"],
Cell[222700, 5382, 1044, 30, 55, "Input"],
Cell[223747, 5414, 1371, 38, 55, "Input"],
Cell[225121, 5454, 1136, 32, 55, "Input"],
Cell[226260, 5488, 4097, 96, 143, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[230394, 5589, 206, 3, 29, "Subsubtitle"],
Cell[230603, 5594, 2655, 51, 77, "Input"],
Cell[233261, 5647, 1396, 34, 77, "Input"],
Cell[234660, 5683, 572, 10, 49, "Text"],
Cell[235235, 5695, 1081, 27, 55, "Input"],
Cell[236319, 5724, 653, 14, 32, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[237009, 5743, 205, 3, 29, "Subsubtitle"],
Cell[237217, 5748, 1128, 18, 87, "Text"],
Cell[238348, 5768, 689, 12, 91, "Text"],
Cell[239040, 5782, 1489, 35, 77, "Input"],
Cell[240532, 5819, 2351, 63, 77, "Input"],
Cell[242886, 5884, 1017, 16, 87, "Text"],
Cell[243906, 5902, 1767, 48, 77, "Input"],
Cell[245676, 5952, 1888, 51, 99, "Input"],
Cell[247567, 6005, 2315, 55, 121, "Input"],
Cell[249885, 6062, 1519, 41, 101, "Input"],
Cell[251407, 6105, 726, 21, 32, "Input"],
Cell[252136, 6128, 10558, 278, 363, "Input"],
Cell[262697, 6408, 12238, 261, 561, "Input"],
Cell[274938, 6671, 128, 2, 32, "Input"],
Cell[275069, 6675, 10998, 253, 671, "Input"],
Cell[286070, 6930, 15253, 326, 781, "Input"],
Cell[301326, 7258, 16698, 358, 825, "Input"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> Figures/151021_KERR__WFlow__Fig_3_CohState.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    328120,       7919]
NotebookOptionsPosition[    321868,       7747]
NotebookOutlinePosition[    322745,       7775]
CellTagsIndexPosition[    322702,       7772]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Quantum Kerr Oscillator", "Title",
 CellChangeTimes->{{3.6149642069439497`*^9, 3.6149642195438023`*^9}, {
   3.615042293352717*^9, 3.6150422968241043`*^9}, 3.625311915921473*^9, 
   3.629566265496887*^9, {3.6481255432372704`*^9, 3.6481255440958643`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Quit", "[", "]"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";", 
    RowBox[{"Clear", "[", "Derivative", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"CreatePalette", "[", 
     RowBox[{"Dynamic", "@", 
      RowBox[{"ProgressIndicator", "[", "progressCount", "]"}]}], "]"}], 
    "*)"}], "\n", 
   RowBox[{
    RowBox[{"progressCount", "=", "0"}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.6156320458775873`*^9, 
   3.615632066333396*^9}, 3.6156331592048607`*^9, 3.6156331921326523`*^9, {
   3.61563347871996*^9, 3.615633504831564*^9}, {3.615633534974391*^9, 
   3.615633571018347*^9}, {3.615633637584827*^9, 3.615633656101695*^9}, {
   3.615633687291555*^9, 3.615633702998143*^9}, 3.615633767353943*^9, 
   3.615634260064809*^9, {3.615634516238912*^9, 3.6156345165996103`*^9}, {
   3.615640718301269*^9, 3.615640723993116*^9}, {3.615640965047326*^9, 
   3.6156409652607117`*^9}, {3.615641364047477*^9, 3.615641365896698*^9}, 
   3.615641846478875*^9, 3.6156420647131767`*^9, {3.615648084078582*^9, 
   3.6156481144810963`*^9}, 3.6156498327198343`*^9, 3.6157177256918793`*^9, {
   3.615717771202983*^9, 3.615717798779161*^9}, {3.6157181718105164`*^9, 
   3.615718282003779*^9}, {3.615719385664939*^9, 3.615719388771999*^9}, {
   3.615724780152248*^9, 3.615724787339726*^9}, {3.6157309564883137`*^9, 
   3.615731030826474*^9}, {3.615731074372919*^9, 3.61573114030761*^9}, {
   3.615731221093851*^9, 3.615731224848073*^9}, {3.6157314468020973`*^9, 
   3.615731470924478*^9}, {3.615731536071617*^9, 3.615731540499689*^9}, {
   3.615731607905945*^9, 3.615731623780262*^9}, {3.615731663309916*^9, 
   3.6157316861671352`*^9}, {3.615731718343873*^9, 3.615731738235317*^9}, {
   3.6157317701934967`*^9, 3.615731806749566*^9}, {3.6157318683178463`*^9, 
   3.615731882165018*^9}, {3.615731914516308*^9, 3.615731949377364*^9}, {
   3.6157319862071753`*^9, 3.615731994269411*^9}, {3.615732088833954*^9, 
   3.6157320902528753`*^9}, {3.6157321530526648`*^9, 3.61573217229843*^9}, {
   3.6157324153143797`*^9, 3.615732513813241*^9}, 3.615740661005199*^9, {
   3.615758274977693*^9, 3.615758276562348*^9}, {3.6157592315738153`*^9, 
   3.6157592323300734`*^9}, 3.615759981718157*^9, {3.6158225675164633`*^9, 
   3.6158225693822193`*^9}, {3.616045417246179*^9, 3.6160454257091827`*^9}, {
   3.616045531559072*^9, 3.616045531928966*^9}, {3.616067735438904*^9, 
   3.616067736005248*^9}, {3.61606851236817*^9, 3.616068514824626*^9}, {
   3.616070893498361*^9, 3.616070900398108*^9}, 3.616074615415929*^9, {
   3.616078112415565*^9, 3.616078113530233*^9}, 3.616079102974662*^9, {
   3.6165105547529297`*^9, 3.6165105719640102`*^9}, {3.6165108370872707`*^9, 
   3.6165108371121063`*^9}, {3.624955694060576*^9, 3.624955723011841*^9}, {
   3.625311042746018*^9, 3.625311042942409*^9}, {3.6253114467779493`*^9, 
   3.625311447056411*^9}, {3.625312009651863*^9, 3.625312014721457*^9}, {
   3.6253121746040087`*^9, 3.625312176561607*^9}, 3.625312517659998*^9, {
   3.646528237212318*^9, 3.646528240487083*^9}, {3.646528567067741*^9, 
   3.646528567630477*^9}, {3.646553033831624*^9, 3.646553041901435*^9}, {
   3.6465540283623657`*^9, 3.646554029653775*^9}, 3.646554974743787*^9, {
   3.6465551308370132`*^9, 3.6465552238336163`*^9}, {3.646992616136801*^9, 
   3.646992622216215*^9}, 3.6469926624627857`*^9, {3.646992815002122*^9, 
   3.646992826336493*^9}, 3.6469981390459223`*^9, {3.647097731410119*^9, 
   3.6470977450637074`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"stateCASE", "=", "coherentState"}], 
  RowBox[{"(*", "squeezedVacuumState", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"TrueQ", "[", 
     RowBox[{"stateCASE", "==", "squeezedVacuumState"}], "]"}], ",", 
    RowBox[{"(*", "squeezedState", "*)"}], 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"sQueeze", "=", 
       RowBox[{"1", "/", "3"}]}], " ", ";", 
      RowBox[{"stateParameter", "=", "sQueeze"}], ";", 
      RowBox[{"ttevol", ":=", 
       RowBox[{"TT", "/", "3"}]}], ";", 
      RowBox[{"smallLAMBDA", "=", "1"}], ";", 
      RowBox[{"NMAX", "=", "8"}], ";", 
      RowBox[{"RR", "=", 
       RowBox[{"16", "/", "10"}]}], ";"}], "}"}], ",", 
    RowBox[{"(*", "coherentState", "*)"}], 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Displace", "=", 
       RowBox[{"5", "/", "4"}]}], ",", 
      RowBox[{
       RowBox[{"stateParameter", "=", "Displace"}], ";", 
       RowBox[{"ttevol", ":=", 
        RowBox[{"TT", "/", "4"}]}], ";", 
       RowBox[{"smallLAMBDA", "=", 
        RowBox[{"1", "/", "4"}]}], ";", 
       RowBox[{"NMAX", "=", "8"}], ";", 
       RowBox[{"RR", "=", 
        RowBox[{"10", "/", "10"}]}], ";"}]}], "}"}]}], "]"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Displace", "=", 
       RowBox[{"7", "/", "12"}]}], ",", 
      RowBox[{
       RowBox[{"stateParameter", "=", "Displace"}], ";", 
       RowBox[{"ttevol", ":=", 
        RowBox[{"TT", "/", "4"}]}], ";", 
       RowBox[{"smallLAMBDA", "=", 
        RowBox[{"1", "/", "4"}]}], ";", 
       RowBox[{"NMAX", "=", "8"}], ";", 
       RowBox[{"RR", "=", 
        RowBox[{"9", "/", "10"}]}], ";"}]}], "}"}], "]"}], 
   "\[IndentingNewLine]", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"invertKerr", "=", "1"}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"=", 
    RowBox[{
     RowBox[{"1", ":", " ", 
      RowBox[{"not", " ", "inverted", "     ", "OR"}]}], "   ", "=", 
     RowBox[{"I", ":", " ", "Inverted"}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Hbar", "=", "1"}], ";", " ", 
   RowBox[{"M", "=", "1"}], ";", " ", 
   RowBox[{"K", "=", "1"}], ";", " ", 
   RowBox[{"mMixAngle", "=", 
    RowBox[{"Pi", "/", "6"}]}], ";", "  ", 
   RowBox[{"LAMBDA", "=", 
    RowBox[{"invertKerr", "*", "smallLAMBDA"}]}], ";", "  ", 
   RowBox[{"FixParameters", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"h", "->", "Hbar"}], ",", 
      RowBox[{"m", "->", "M"}], ",", 
      RowBox[{"k", "->", "K"}], ",", 
      RowBox[{"\[CapitalLambda]", "->", "LAMBDA"}], ",", 
      RowBox[{"\[Lambda]", "->", "LAMBDA"}]}], "}"}]}], " ", ";"}], " ", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TT", ":=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{
          RowBox[{"Pi", " ", "/", " ", 
           RowBox[{"smallLAMBDA", "^", "2"}]}], " ", "/", 
          RowBox[{"Abs", "[", 
           RowBox[{
            RowBox[{"E0", "[", "1", "]"}], "-", 
            RowBox[{"E0", "[", "0", "]"}]}], "]"}]}]}], ")"}], "/", "8"}], 
      " ", "/.", "FixParameters"}], ",", "4"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DTT", ":=", 
    RowBox[{"N", "[", 
     RowBox[{"TT", "/", "numberOfFrames"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ClearParameters", "=", 
    RowBox[{"ClearAll", "[", 
     RowBox[{
     "h", ",", "m", ",", "k", ",", "\[Lambda]", ",", "\[CapitalLambda]"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"labelPlot", "=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"TrueQ", "[", 
     RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], ",", 
    RowBox[{"StringJoin", "[", 
     RowBox[{"\"\<Squeeze=\>\"", ",", 
      RowBox[{"ToString", "[", 
       RowBox[{"N", "[", 
        RowBox[{"stateParameter", ",", "4"}], "]"}], "]"}]}], "]"}], ",", 
    RowBox[{"StringJoin", "[", 
     RowBox[{"\"\<Coherent=\>\"", ",", 
      RowBox[{"ToString", "[", 
       RowBox[{"N", "[", 
        RowBox[{"stateParameter", ",", "4"}], "]"}], "]"}]}], "]"}]}], 
   "]"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"VuPoi", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "2"}], ",", 
      RowBox[{"-", "4"}], ",", "5"}], "}"}]}], ";", " ", 
   RowBox[{"export$Directoy", "=", "\"\</home/ole/Shared/temp/\>\""}], ";", 
   " ", 
   RowBox[{"animationCreation", "=", "True"}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{"numberOfFrames", "=", 
  RowBox[{"70", "-", "45"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"numberOfPlotPoints", "=", "31"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"imgRes", "=", "600"}]}], "Input",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.6156320458775873`*^9, 
   3.615632066333396*^9}, 3.6156331592048607`*^9, 3.6156331921326523`*^9, {
   3.61563347871996*^9, 3.615633504831564*^9}, {3.615633534974391*^9, 
   3.615633571018347*^9}, {3.615633637584827*^9, 3.615633656101695*^9}, {
   3.615633687291555*^9, 3.615633702998143*^9}, 3.615633767353943*^9, 
   3.615634260064809*^9, {3.615634516238912*^9, 3.6156345165996103`*^9}, {
   3.615640718301269*^9, 3.615640723993116*^9}, {3.615640965047326*^9, 
   3.6156409652607117`*^9}, {3.615641364047477*^9, 3.615641365896698*^9}, 
   3.615641846478875*^9, 3.6156420647131767`*^9, {3.615648084078582*^9, 
   3.6156481144810963`*^9}, 3.6156498327198343`*^9, 3.6157177256918793`*^9, {
   3.615717771202983*^9, 3.615717798779161*^9}, {3.6157181718105164`*^9, 
   3.615718282003779*^9}, {3.615719385664939*^9, 3.615719388771999*^9}, {
   3.615724780152248*^9, 3.615724787339726*^9}, {3.6157309564883137`*^9, 
   3.615731030826474*^9}, {3.615731074372919*^9, 3.61573114030761*^9}, {
   3.615731221093851*^9, 3.615731224848073*^9}, {3.6157314468020973`*^9, 
   3.615731470924478*^9}, {3.615731536071617*^9, 3.615731540499689*^9}, {
   3.615731607905945*^9, 3.615731623780262*^9}, {3.615731663309916*^9, 
   3.6157316861671352`*^9}, {3.615731718343873*^9, 3.615731738235317*^9}, {
   3.6157317701934967`*^9, 3.615731806749566*^9}, {3.6157318683178463`*^9, 
   3.615731882165018*^9}, {3.615731914516308*^9, 3.615731949377364*^9}, {
   3.6157319862071753`*^9, 3.615731994269411*^9}, {3.615732088833954*^9, 
   3.6157320902528753`*^9}, {3.6157321530526648`*^9, 3.61573217229843*^9}, {
   3.6157324153143797`*^9, 3.615732513813241*^9}, 3.615740661005199*^9, {
   3.615758274977693*^9, 3.615758276562348*^9}, {3.6157592315738153`*^9, 
   3.6157592323300734`*^9}, 3.615759981718157*^9, {3.6158225675164633`*^9, 
   3.6158225693822193`*^9}, {3.616045417246179*^9, 3.6160454257091827`*^9}, {
   3.616045531559072*^9, 3.616045531928966*^9}, {3.616067735438904*^9, 
   3.616067736005248*^9}, {3.61606851236817*^9, 3.616068514824626*^9}, {
   3.616070893498361*^9, 3.616070900398108*^9}, 3.616074615415929*^9, {
   3.616078112415565*^9, 3.616078113530233*^9}, 3.616079102974662*^9, {
   3.6165105547529297`*^9, 3.6165105719640102`*^9}, {3.6165108370872707`*^9, 
   3.6165108371121063`*^9}, {3.624955694060576*^9, 3.624955723011841*^9}, {
   3.625311042746018*^9, 3.625311042942409*^9}, {3.6253114467779493`*^9, 
   3.625311447056411*^9}, {3.625312009651863*^9, 3.625312014721457*^9}, {
   3.6253121746040087`*^9, 3.625312176561607*^9}, 3.625312517659998*^9, {
   3.646528237212318*^9, 3.646528240487083*^9}, {3.646528567067741*^9, 
   3.646528567630477*^9}, {3.646553033831624*^9, 3.646553041901435*^9}, {
   3.6465540283623657`*^9, 3.646554029653775*^9}, 3.646554974743787*^9, {
   3.6465551308370132`*^9, 3.6465552238336163`*^9}, {3.646992616136801*^9, 
   3.646992622216215*^9}, 3.6469926624627857`*^9, {3.646992815002122*^9, 
   3.646992826336493*^9}, 3.6469981390459223`*^9, {3.647097731410119*^9, 
   3.6470977711808157`*^9}, 3.647360477023466*^9, 3.6473623159039183`*^9, 
   3.647639486991949*^9, 3.647775743906917*^9, 3.647776081497377*^9, 
   3.647776862032036*^9, 3.6477810324993067`*^9, 3.647781147037665*^9, {
   3.647782110497978*^9, 3.647782113027494*^9}, {3.647941243590602*^9, 
   3.64794128585658*^9}, {3.647942322800074*^9, 3.6479423229765377`*^9}, {
   3.647942359387619*^9, 3.647942389854985*^9}, {3.647942973689354*^9, 
   3.6479429761961937`*^9}, {3.6479448159915323`*^9, 3.647944822222885*^9}, {
   3.6479451827971373`*^9, 3.647945198242318*^9}, 3.6479487683466263`*^9, {
   3.648121593649688*^9, 3.6481215947008877`*^9}, {3.648123654723319*^9, 
   3.648123693583171*^9}, {3.6481237975721817`*^9, 3.64812379839423*^9}, 
   3.648123869500578*^9, {3.648123963752718*^9, 3.648123987226544*^9}, {
   3.648124139183362*^9, 3.648124141762126*^9}, 3.648124385596273*^9, {
   3.648124450489668*^9, 3.648124470144237*^9}, {3.648125497539983*^9, 
   3.6481254980803022`*^9}, 3.648127207683023*^9, {3.648129733205455*^9, 
   3.64812973433359*^9}, {3.648131598587099*^9, 3.64813164436154*^9}, {
   3.648132790038649*^9, 3.6481327913054657`*^9}, 3.648135280197627*^9, {
   3.6481356487240334`*^9, 3.648135648877891*^9}, {3.648136022075742*^9, 
   3.648136025741894*^9}, 3.648136986947774*^9, 3.648137512475025*^9, 
   3.648138660203727*^9, 3.648139523582602*^9, {3.6481551655813503`*^9, 
   3.648155170975871*^9}, 3.648159439960387*^9, 3.648160762338786*^9, {
   3.648161149366193*^9, 3.6481611508060713`*^9}, 3.648162338766151*^9, {
   3.648198137495487*^9, 3.64819820905842*^9}, {3.648198359532854*^9, 
   3.6481983979523363`*^9}, {3.648198477337332*^9, 3.6481984788957777`*^9}, {
   3.648198925937114*^9, 3.648198934610105*^9}, 3.6481992392334223`*^9, {
   3.648212263091679*^9, 3.648212268924767*^9}, {3.648213281124625*^9, 
   3.648213281256587*^9}, {3.648215624999454*^9, 3.64821562866201*^9}, 
   3.648215821996347*^9, {3.648231932469376*^9, 3.648231938342593*^9}, {
   3.648242036189931*^9, 3.6482420810387383`*^9}, {3.64824211231628*^9, 
   3.648242118720455*^9}, {3.648320087568425*^9, 3.648320095223948*^9}, 
   3.64832548424756*^9, {3.648357230085614*^9, 3.6483573901263123`*^9}, 
   3.648357448782195*^9, 3.648357480766802*^9, {3.648357799253729*^9, 
   3.648357873870412*^9}, 3.6483579342341557`*^9, {3.6483580238104*^9, 
   3.648358027574563*^9}, 3.6484780796643133`*^9, {3.648478878529975*^9, 
   3.648478890957799*^9}, {3.648478938245063*^9, 3.648478942684215*^9}, 
   3.648481683308153*^9, {3.648484653043892*^9, 3.6484846545325336`*^9}, 
   3.648558200202774*^9, {3.648558529051745*^9, 3.648558529711141*^9}, 
   3.648566542907082*^9, {3.648595548006069*^9, 3.648595552163698*^9}, {
   3.648595608535007*^9, 3.6485956300909367`*^9}, 3.648596244953361*^9, {
   3.6486327691780367`*^9, 3.6486327704389343`*^9}, {3.653827115383219*^9, 
   3.653827130794415*^9}, 3.653979488449481*^9, {3.6539796997956944`*^9, 
   3.6539797076329117`*^9}, {3.654101323247204*^9, 3.654101324725233*^9}, 
   3.6541013648112307`*^9, {3.6541041865407467`*^9, 3.654104190469612*^9}, 
   3.654104523098547*^9, {3.654105139327928*^9, 3.654105192084413*^9}, {
   3.654106134008523*^9, 3.654106134285*^9}, {3.654340257913258*^9, 
   3.654340258366995*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"$t0", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"timePrint", ",", 
    RowBox[{"{", 
     RowBox[{"HoldAll", ",", "Listable"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"prn", "[", "arg_", "]"}], ":=", 
   RowBox[{"Print", "[", 
    RowBox[{
     RowBox[{"HoldForm", "[", "arg", "]"}], ",", "\"\< = \>\"", ",", "arg"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"timePrint", "[", "XX_", "]"}], ":=", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Time spent= \>\"", ",", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ",", "4"}], "]"}], 
      ",", "\"\< Seconds  = \>\"", ",", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ")"}], "/", 
         "60"}], ",", "4"}], "]"}], ",", "\"\< Minutes   for   \>\"", ",", 
      RowBox[{"HoldForm", "[", " ", "XX", "]"}], ",", "\"\< = \>\"", ",", 
      "XX"}], "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 

 RowBox[{
  RowBox[{"Derivative", "/:", 
   RowBox[{"MakeBoxes", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Derivative", "[", "\[Alpha]__", "]"}], "[", "wflow_", "]"}], 
      "[", "vars__Symbol", "]"}], ",", "TraditionalForm"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"bb", ",", "dd", ",", "sp"}], "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"MakeBoxes", "[", 
        RowBox[{"dd", ",", "_"}], "]"}], "^=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"{", "\[Alpha]", "}"}], "]"}], "\[Equal]", "1"}], ",", 
         "\"\<\[DifferentialD]\>\"", ",", "\"\<\[PartialD]\>\""}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"MakeBoxes", "[", 
        RowBox[{"sp", ",", "_"}], "]"}], "^=", "\"\<\[ThinSpace]\>\""}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"bb", "/:", 
       RowBox[{"MakeBoxes", "[", 
        RowBox[{
         RowBox[{"bb", "[", "x__", "]"}], ",", "_"}], "]"}], ":=", 
       RowBox[{"RowBox", "[", 
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"ToBoxes", "[", "#", "]"}], "&"}], ",", 
          RowBox[{"{", "x", "}"}]}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"FractionBox", "[", 
       RowBox[{
        RowBox[{"ToBoxes", "[", 
         RowBox[{"bb", "[", 
          RowBox[{
           RowBox[{"dd", "^", 
            RowBox[{"Plus", "[", "\[Alpha]", "]"}]}], ",", "wflow"}], "]"}], 
         "]"}], ",", 
        RowBox[{"ToBoxes", "[", 
         RowBox[{"Apply", "[", 
          RowBox[{"bb", ",", 
           RowBox[{"Riffle", "[", 
            RowBox[{
             RowBox[{"Map", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"bb", "[", 
                 RowBox[{"dd", ",", "#"}], "]"}], "&"}], ",", 
               RowBox[{"Select", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"{", "vars", "}"}], "^", 
                   RowBox[{"{", "\[Alpha]", "}"}]}], ")"}], ",", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"#", "=!=", "1"}], "&"}], ")"}]}], "]"}]}], "]"}], 
             ",", "sp"}], "]"}]}], "]"}], "]"}]}], "]"}]}]}], "]"}]}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Make", " ", "Derivative", " ", "Output", " ", "BEAUTIFUL", "    ", 
     RowBox[{"http", ":"}]}], "//", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"pages", ".", "uoregon", ".", "edu"}], "/", "noeckel"}], "/", 
       "computernotes"}], "/", "Mathematica"}], "/", 
     RowBox[{"EquationEditing", ".", "html"}]}]}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Make3d", "[", 
    RowBox[{"plot_", ",", "height_", ",", "opacity_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "newplot", "}"}], ",", 
     RowBox[{
      RowBox[{"newplot", "=", 
       RowBox[{"First", "@", 
        RowBox[{"Graphics", "[", "plot", "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"newplot", "=", 
       RowBox[{
        RowBox[{"N", "@", "newplot"}], "/.", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"x_", "?", "AtomQ"}], ",", 
           RowBox[{"y_", "?", "AtomQ"}]}], "}"}], "\[RuleDelayed]", 
         RowBox[{"{", 
          RowBox[{"x", ",", "y", ",", "height"}], "}"}]}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"newplot", "/.", 
       RowBox[{
        RowBox[{"GraphicsComplex", "[", "xx__", "]"}], "\[RuleDelayed]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Opacity", "[", "opacity", "]"}], ",", 
          RowBox[{"GraphicsComplex", "[", "xx", "]"}]}], "}"}]}]}]}]}], 
    "]"}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Show", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"plotWF", ",", 
        RowBox[{"Graphics3D", "[", 
         RowBox[{"Make3d", "[", 
          RowBox[{"streamInColor", ",", "maxWF", ",", ".75"}], "]"}], "]"}]}],
        "}"}], ",", 
      RowBox[{"ViewPoint", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "100"}], "}"}]}]}], "]"}], "  ", "does", 
    " ", "NOT", " ", "work"}], "*)"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"to3d", "[", 
     RowBox[{"plot_", ",", "height_", ",", "opacity_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "newplot", "}"}], ",", 
      RowBox[{
       RowBox[{"newplot", "=", 
        RowBox[{"First", "@", 
         RowBox[{"Graphics", "[", "plot", "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"newplot", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"N", "@", "newplot"}], "/.", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x_", "?", "AtomQ"}], ",", 
             RowBox[{"y_", "?", "AtomQ"}]}], "}"}], "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"x", ",", "y", ",", "height"}], "}"}]}]}], "/.", 
         RowBox[{
          RowBox[{"Arrowheads", "[", 
           RowBox[{"List", "[", 
            RowBox[{"List", "[", 
             RowBox[{"x_", ",", "y_", ",", "notz_"}], "]"}], "]"}], "]"}], 
          "\[Rule]", 
          RowBox[{"Arrowheads", "[", 
           RowBox[{"List", "[", 
            RowBox[{"List", "[", 
             RowBox[{"x", ",", "y"}], "]"}], "]"}], "]"}]}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"newplot", "/.", 
        RowBox[{
         RowBox[{"GraphicsComplex", "[", "xx__", "]"}], "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Opacity", "[", "opacity", "]"}], ",", 
           RowBox[{"GraphicsComplex", "[", "xx", "]"}]}], "}"}]}]}]}]}], 
     "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"dChange", "[", 
    RowBox[{"expression", ",", 
     RowBox[{"{", "transformations", "}"}], ",", 
     RowBox[{"{", "oldVars", "}"}], ",", 
     RowBox[{"{", "newVars", "}"}], ",", 
     RowBox[{"{", "functions", "}"}]}], "]"}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"ClearAll", "[", "dChange", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dChange", "[", 
    RowBox[{
    "expr_", ",", "transformations_List", ",", "oldVars_List", ",", 
     "newVars_List", ",", "functions_List"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "pos", ",", "functionsReplacements", ",", "variablesReplacements", ",", 
       "arguments", ",", "heads", ",", "newVarsSolved"}], "}"}], ",", 
     RowBox[{
      RowBox[{"pos", "=", 
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{"Outer", "[", 
          RowBox[{"Position", ",", "functions", ",", "oldVars"}], "]"}], ",", 
         
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "2", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"3", ",", "4"}], "}"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"heads", "=", 
       RowBox[{"functions", "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "0"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"arguments", "=", 
       RowBox[{"List", "@@@", "functions"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"newVarsSolved", "=", 
       RowBox[{"newVars", "/.", 
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{"transformations", ",", "newVars"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"functionsReplacements", "=", 
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{"Function", "[", 
          RowBox[{"i", ",", 
           RowBox[{
            RowBox[{"heads", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Function", "[", 
                RowBox[{"#", ",", "#2"}], "]"}], "&"}], "[", 
              RowBox[{
               RowBox[{"arguments", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", 
               RowBox[{"ReplacePart", "[", 
                RowBox[{
                 RowBox[{"functions", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", 
                 RowBox[{"Thread", "[", 
                  RowBox[{
                   RowBox[{"pos", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
                   "newVarsSolved"}], "]"}]}], "]"}]}], "]"}], ")"}]}]}], 
          "]"}], ",", 
         RowBox[{"Range", "@", 
          RowBox[{"Length", "@", "functions"}]}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"variablesReplacements", "=", 
       RowBox[{
        RowBox[{"Solve", "[", 
         RowBox[{"transformations", ",", "oldVars"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"expr", "/.", "functionsReplacements"}], "/.", 
         "variablesReplacements"}], "//", "Simplify"}], "//", "Normal"}]}]}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"dChange", "[", 
   RowBox[{"expr_", ",", 
    RowBox[{"functions", ":", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"_", "[", "___", "]"}], "\[Equal]", "_"}], ")"}], ".."}], 
      "}"}]}]}], "]"}], ":=", 
  RowBox[{"expr", "/.", 
   RowBox[{"Replace", "[", 
    RowBox[{"functions", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"f_", "[", "vars__", "]"}], "\[Equal]", "body_"}], ")"}], 
      "\[RuleDelayed]", 
      RowBox[{"(", 
       RowBox[{"f", "\[Rule]", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", "vars", "}"}], ",", "body"}], "]"}]}], ")"}]}], ",", 
     RowBox[{"{", "1", "}"}]}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dChange", "[", 
    RowBox[{"expr_", ",", "x___"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"dChange", "[", 
      RowBox[{"expr", ",", "##"}], "]"}], "&"}], "@@", 
    RowBox[{"Replace", "[", 
     RowBox[{
      RowBox[{"{", "x", "}"}], ",", 
      RowBox[{
       RowBox[{"var", ":", 
        RowBox[{"Except", "[", "_List", "]"}]}], "\[RuleDelayed]", 
       RowBox[{"{", "var", "}"}]}], ",", 
      RowBox[{"{", "1", "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.646998142831975*^9, {3.6476413934824963`*^9, 3.647641439641926*^9}, 
   3.6476415793211184`*^9, {3.648198402668096*^9, 3.648198404464897*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"dChange", "[", 
    RowBox[{"expression", ",", 
     RowBox[{"{", "transformations", "}"}], ",", 
     RowBox[{"{", "oldVars", "}"}], ",", 
     RowBox[{"{", "newVars", "}"}], ",", 
     RowBox[{"{", "functions", "}"}]}], "]"}], "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{
   RowBox[{"dChange", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"u", "[", 
         RowBox[{"x", ",", "t"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "2"}], "}"}]}], "]"}], "\[Equal]", 
      RowBox[{
       RowBox[{"c", "^", "2"}], " ", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"u", "[", 
          RowBox[{"x", ",", "t"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "\[Equal]", 
        RowBox[{"x", "+", 
         RowBox[{"c", " ", "t"}]}]}], ",", 
       RowBox[{"r", "\[Equal]", 
        RowBox[{"x", "-", 
         RowBox[{"c", " ", "t"}]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "t"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "r"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", "[", 
       RowBox[{"x", ",", "t"}], "]"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
   
   RowBox[{"dChange", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"\[Eta]", "*", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"f", "[", "\[Eta]", "]"}], ",", "\[Eta]"}], "]"}]}], ",",
           "\[Eta]"}], "]"}], "/", "\[Eta]"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"s", "^", "2"}], "/", 
           RowBox[{"\[Eta]", "^", "2"}]}]}], ")"}], "*", 
        RowBox[{"f", "[", "\[Eta]", "]"}]}], "-", 
       RowBox[{
        RowBox[{"f", "[", "\[Eta]", "]"}], "^", "3"}]}], "\[Equal]", "0"}], 
     ",", 
     RowBox[{"\[Eta]", "\[Equal]", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "z"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}], "]"}]}], ",", "\[Eta]", ",", "z", 
     ",", 
     RowBox[{"f", "[", "\[Eta]", "]"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dChange", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"u", "[", 
           RowBox[{"x", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], "+", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"u", "[", 
          RowBox[{"x", ",", "t"}], "]"}], ",", 
         RowBox[{"{", "t", "}"}]}], "]"}], "-", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"x", " ", 
          RowBox[{"u", "[", 
           RowBox[{"x", ",", "t"}], "]"}]}], ",", 
         RowBox[{"{", "x", "}"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"u", "[", 
        RowBox[{"x", ",", "t"}], "]"}], "\[Equal]", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], " ", 
          RowBox[{"x", "^", "2"}]}], "]"}], " ", 
        RowBox[{"f", "[", "x", "]"}], " ", 
        RowBox[{"T", "[", "t", "]"}]}]}]}], "]"}], "//", 
    "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.647641475160035*^9, 3.647641498154008*^9}, {
   3.647641543282469*^9, 3.647641544305929*^9}, 3.647641592260879*^9}],

Cell[CellGroupData[{

Cell["Classical Eigenfunctions", "Subtitle",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630620536209*^9}, {
   3.615630656303398*^9, 3.6156306666273937`*^9}, {3.648462292665238*^9, 
   3.6484623020688343`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"jj", "=", "2"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"XX", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"p", "+", 
       RowBox[{"I", " ", "x"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"p", "-", 
       RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
   RowBox[{"(", 
    RowBox[{"jj", "/", "2"}], ")"}]}], ";"}], "\n", 
 RowBox[{"GraphicsRow", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Plot3D", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"p", "+", 
              RowBox[{"I", " ", "x"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"p", "-", 
              RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"jj", "/", "2"}], ")"}]}], "]"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", 
         RowBox[{"-", "XX"}], ",", "XX"}], "}"}]}], "]"}], ",", 
     RowBox[{"Plot3D", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Im", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"p", "+", 
              RowBox[{"I", " ", "x"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"p", "-", 
              RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"jj", "/", "2"}], ")"}]}], "]"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", 
         RowBox[{"-", "XX"}], ",", "XX"}], "}"}]}], "]"}], ",", 
     RowBox[{"Plot3D", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"p", "+", 
               RowBox[{"I", " ", "x"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"p", "-", 
               RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"jj", "/", "2"}], ")"}]}], "]"}], ",", 
         RowBox[{"Im", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"p", "+", 
               RowBox[{"I", " ", "x"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"p", "-", 
               RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"jj", "/", "2"}], ")"}]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", 
         RowBox[{"-", "XX"}], ",", "XX"}], "}"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6484623066456842`*^9, 3.648462313322529*^9}, {
  3.648462343757187*^9, 3.648462348946628*^9}, {3.648462414414464*^9, 
  3.648462423777483*^9}, {3.6484625700068913`*^9, 3.648462716605606*^9}, {
  3.648462751914608*^9, 3.648462870658814*^9}, {3.648476488978311*^9, 
  3.648476512262414*^9}, {3.648484803819274*^9, 3.648484809093198*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Squeezed Vacuum and its cutoff", "Subtitle",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630620536209*^9}, {
   3.615630656303398*^9, 3.6156306666273937`*^9}}],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"TrueQ", "[", 
    RowBox[{"stateCASE", "==", "squeezedVacuumState"}], "]"}], ",", 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"n_", ",", "r_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"Mod", "[", 
        RowBox[{"n", ",", "2"}], "]"}]}], ")"}], "*", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", 
          RowBox[{"Tanh", "[", "r", "]"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"n", "/", "2"}], ")"}]}], "/", 
       RowBox[{"2", "^", 
        RowBox[{"(", 
         RowBox[{"n", "/", "2"}], ")"}]}]}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "/", "2"}], ")"}], "!"}]}], " ", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"n", "!"}], "/", 
       RowBox[{"Cosh", "[", "r", "]"}]}], "]"}]}]}], 
   RowBox[{"(*", 
    RowBox[{"Squeezed", " ", "Vacuum"}], "*)"}], "\[IndentingNewLine]", ",", 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"n_", ",", "r_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"r", "^", "2"}]}], "/", "2"}], "]"}], "*", 
     RowBox[{
      RowBox[{"r", "^", "n"}], "/", " ", 
      RowBox[{"Sqrt", "[", " ", 
       RowBox[{"n", "!"}], "]"}]}]}]}]}], 
  RowBox[{"(*", 
   RowBox[{"Coherent", " ", "State"}], "*)"}], "]"}]], "Input",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.615630728652275*^9, 
   3.615630777189464*^9}, {3.61563081930855*^9, 3.615630829989641*^9}, {
   3.6156309214343233`*^9, 3.615630946955887*^9}, {3.615630977592058*^9, 
   3.6156310861637573`*^9}, {3.615631131220243*^9, 3.6156311872428627`*^9}, {
   3.615631230817059*^9, 3.6156312685815687`*^9}, {3.6156313480841846`*^9, 
   3.6156313901882677`*^9}, {3.615631486800911*^9, 3.615631487915812*^9}, {
   3.615631536011013*^9, 3.615631637816193*^9}, 3.615631868100024*^9, {
   3.615631924512506*^9, 3.6156319262381363`*^9}, {3.615631959743784*^9, 
   3.6156320368530083`*^9}, {3.615632218620048*^9, 3.6156322530705214`*^9}, {
   3.615632396608055*^9, 3.615632397442463*^9}, 3.615632441121344*^9, {
   3.615632513038216*^9, 3.6156325315957212`*^9}, 3.615632567448143*^9, {
   3.615632632047385*^9, 3.6156326781963997`*^9}, {3.6156327585698853`*^9, 
   3.6156327972272387`*^9}, {3.615632892706315*^9, 3.615632927673995*^9}, {
   3.61563302029067*^9, 3.615633021730453*^9}, {3.615633052247924*^9, 
   3.615633139391014*^9}, {3.615633250742509*^9, 3.615633252300255*^9}, {
   3.615633371965705*^9, 3.6156334715337543`*^9}, {3.615633521473732*^9, 
   3.615633523585849*^9}, {3.615633605978108*^9, 3.615633631917869*^9}, {
   3.6156338087883387`*^9, 3.615633870979003*^9}, {3.615634363709557*^9, 
   3.615634377815282*^9}, {3.6157191114523706`*^9, 3.615719118711396*^9}, {
   3.615719376199911*^9, 3.615719377060686*^9}, 3.615724760534513*^9, {
   3.647774676640965*^9, 3.647774946387105*^9}, {3.647774982276249*^9, 
   3.647775028150834*^9}, {3.6477751576146173`*^9, 3.647775272638075*^9}, 
   3.6477753802410517`*^9, {3.647775426490138*^9, 3.647775489004987*^9}, {
   3.64777555227553*^9, 3.647775553578343*^9}, 3.647775599297473*^9, {
   3.6477756710072947`*^9, 3.6477757161661587`*^9}, 3.64777579603017*^9, 
   3.6477758345738173`*^9, {3.647775875783554*^9, 3.647775888651189*^9}, 
   3.6477759673695087`*^9, {3.6477760165804253`*^9, 3.647776061173418*^9}, 
   3.6477809577883244`*^9, {3.648135481979289*^9, 3.648135570976281*^9}, {
   3.648135622784834*^9, 3.648135634006173*^9}, {3.648135671391283*^9, 
   3.6481357234700813`*^9}, {3.6481357703769617`*^9, 3.64813577096496*^9}, 
   3.6481370020405083`*^9, {3.6481375002486343`*^9, 3.648137500655303*^9}, {
   3.648138610690114*^9, 3.648138649438416*^9}, {3.648139474880383*^9, 
   3.648139476208766*^9}, {3.64816080585052*^9, 3.648160809050832*^9}, {
   3.648161090409831*^9, 3.648161135631425*^9}, {3.648198236272389*^9, 
   3.648198302347412*^9}, 3.648198346713374*^9, {3.6481987744837513`*^9, 
   3.648198787694199*^9}, {3.648198824809278*^9, 3.648198830944315*^9}, {
   3.648198861661236*^9, 3.648198895409309*^9}, 3.648358032439155*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"schleichAm", "[", 
    RowBox[{"n_", ",", "squee_", ",", "displace_"}], "]"}], " ", "=", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"2", " ", "Pi", " ", "squee", " ", "*", 
       RowBox[{"(", 
        RowBox[{"n", "+", 
         RowBox[{"1", "/", "2"}], "-", 
         RowBox[{"displace", "^", "2"}]}], ")"}]}], "]"}]}], "*", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "+", 
         RowBox[{"1", "/", "2"}], "-", 
         RowBox[{"displace", "^", "2"}]}], ")"}], "/", "squee"}]}], "]"}]}]}], 
  RowBox[{"(*", 
   RowBox[{"schleich", "  ", 
    RowBox[{"(", 
     RowBox[{"4.43", "a"}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"n_", ",", "r_"}], "]"}], "=", 
    RowBox[{
     RowBox[{"Sqrt", "[", "2", "]"}], "*", 
     RowBox[{
      RowBox[{"schleichAm", "[", 
       RowBox[{"n", ",", "Squee", ",", "Displace"}], "]"}], "^", 
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}]}], "*", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", 
         RowBox[{"(", "n", ")"}]}], "*", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", "*", "Displace", "*", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"n", "+", 
            RowBox[{"1", "/", "2"}]}], "]"}]}], "]"}]}]}], ")"}]}]}], "*)"}], 
  
  RowBox[{"(*", 
   RowBox[{"Squeezed", " ", 
    RowBox[{"Coherent", ":", " ", 
     RowBox[{"schleich", " ", 
      RowBox[{"(", "4.47", ")"}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"sumRest", "[", 
      RowBox[{"r_", ",", "N_"}], "]"}], "=", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"c", "[", 
          RowBox[{"n", ",", "r"}], "]"}], "^", "2"}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", 
          RowBox[{"N", "+", "1"}], ",", "Infinity"}], "}"}]}], "]"}], "//", 
      "Simplify"}]}], ";"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"sumRest", "[", 
      RowBox[{"r", ",", 
       RowBox[{"Floor", "[", "nCutOff", "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0.01", ",", "1.7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"nCutOff", ",", "6", ",", "40"}], "}"}]}], "]"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nmax", "=", " ", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"sQueeze", "<", "0.75"}], ",", "4", ",", 
     RowBox[{"Ceiling", "[", 
      RowBox[{"Re", "[", 
       RowBox[{"nN", "/.", " ", 
        RowBox[{"FindRoot", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"sumRest", "[", 
             RowBox[{"sQueeze", ",", "nN"}], "]"}], "*", 
            RowBox[{"Conjugate", "[", 
             RowBox[{"sumRest", "[", 
              RowBox[{"sQueeze", ",", "nN"}], "]"}], "]"}]}], "\[Equal]", 
           RowBox[{"0.01", "^", "2"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"nN", ",", "1"}], "}"}]}], "]"}]}], "]"}], "]"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Cut-off at        Nmax = \>\"", ",", "Nmax"}], "]"}]}], "Input",\

 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.615630728652275*^9, 
   3.615630777189464*^9}, {3.61563081930855*^9, 3.615630829989641*^9}, {
   3.6156309214343233`*^9, 3.615630946955887*^9}, {3.615630977592058*^9, 
   3.6156310861637573`*^9}, {3.615631131220243*^9, 3.6156311872428627`*^9}, {
   3.615631230817059*^9, 3.6156312685815687`*^9}, {3.6156313480841846`*^9, 
   3.6156313901882677`*^9}, {3.615631486800911*^9, 3.615631487915812*^9}, {
   3.615631536011013*^9, 3.615631637816193*^9}, 3.615631868100024*^9, {
   3.615631924512506*^9, 3.6156319262381363`*^9}, {3.615631959743784*^9, 
   3.6156320368530083`*^9}, {3.615632218620048*^9, 3.6156322530705214`*^9}, {
   3.615632396608055*^9, 3.615632397442463*^9}, 3.615632441121344*^9, {
   3.615632513038216*^9, 3.6156325315957212`*^9}, 3.615632567448143*^9, {
   3.615632632047385*^9, 3.6156326781963997`*^9}, {3.6156327585698853`*^9, 
   3.6156327972272387`*^9}, {3.615632892706315*^9, 3.615632927673995*^9}, {
   3.61563302029067*^9, 3.615633021730453*^9}, {3.615633052247924*^9, 
   3.615633139391014*^9}, {3.615633250742509*^9, 3.615633252300255*^9}, {
   3.615633371965705*^9, 3.6156334715337543`*^9}, {3.615633521473732*^9, 
   3.615633523585849*^9}, {3.615633605978108*^9, 3.615633631917869*^9}, {
   3.6156338087883387`*^9, 3.615633870979003*^9}, {3.615634363709557*^9, 
   3.615634377815282*^9}, {3.6157191114523706`*^9, 3.615719118711396*^9}, {
   3.615719376199911*^9, 3.615719377060686*^9}, 3.615724760534513*^9, {
   3.647774676640965*^9, 3.647774946387105*^9}, {3.647774982276249*^9, 
   3.647775028150834*^9}, {3.6477751576146173`*^9, 3.647775272638075*^9}, 
   3.6477753802410517`*^9, {3.647775426490138*^9, 3.647775489004987*^9}, {
   3.64777555227553*^9, 3.647775553578343*^9}, 3.647775599297473*^9, {
   3.6477756710072947`*^9, 3.6477757161661587`*^9}, 3.64777579603017*^9, 
   3.6477758345738173`*^9, {3.647775875783554*^9, 3.647775888651189*^9}, 
   3.6477759673695087`*^9, {3.6477760165804253`*^9, 3.647776061173418*^9}, 
   3.6477809577883244`*^9, {3.648135481979289*^9, 3.648135570976281*^9}, {
   3.648135622784834*^9, 3.648135634006173*^9}, {3.648135671391283*^9, 
   3.6481357234700813`*^9}, {3.6481357703769617`*^9, 3.64813577096496*^9}, 
   3.6481370020405083`*^9, {3.6481375002486343`*^9, 3.648137500655303*^9}, {
   3.648138610690114*^9, 3.648138649438416*^9}, {3.648139474880383*^9, 
   3.648139476208766*^9}, {3.64816080585052*^9, 3.648160809050832*^9}, {
   3.648161090409831*^9, 3.648161135631425*^9}, {3.648198236272389*^9, 
   3.648198302347412*^9}, 3.648198346713374*^9, 3.6481987744837513`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Nmax", "=", "NMAX"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{"sumC", "=", 
  RowBox[{
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"n", ",", "stateParameter"}], "]"}], "^", "2"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "Nmax"}], "}"}]}], "]"}], "//", 
   "N"}]}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n", ",", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{"c", "[", 
          RowBox[{"n", ",", "r"}], "]"}], "]"}], "/.", 
        RowBox[{"r", "\[Rule]", "stateParameter"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "Nmax"}], "}"}]}], "]"}], ",", 
   RowBox[{"Filling", "\[Rule]", "Axis"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"PointSize", "[", "Large", "]"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", "e", "]"}]}], "Input",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.615630728652275*^9, 
   3.615630761234407*^9}, {3.6156337325919237`*^9, 3.615633748118788*^9}, {
   3.6156337824151287`*^9, 3.615633791809537*^9}, 3.6156340162062902`*^9, {
   3.6156344340348043`*^9, 3.615634448277055*^9}, {3.615731495335596*^9, 
   3.615731496258127*^9}, {3.615731554159746*^9, 3.615731588995831*^9}, {
   3.615731645456256*^9, 3.615731650031377*^9}, {3.6157325652719793`*^9, 
   3.615732594288124*^9}, {3.616155043898801*^9, 3.616155049634276*^9}, {
   3.6161551558787947`*^9, 3.616155166172997*^9}, 3.616155224429307*^9, {
   3.625313289975685*^9, 3.625313291263955*^9}, {3.646529214381423*^9, 
   3.646529239106741*^9}, 3.6465529964404716`*^9, 3.6465550276634197`*^9, 
   3.646556773695417*^9, {3.646581692332983*^9, 3.6465817191043987`*^9}, {
   3.6469925942213173`*^9, 3.646992597246503*^9}, {3.6476358612452717`*^9, 
   3.647635861842379*^9}, 3.647635918718376*^9, {3.6476360408497066`*^9, 
   3.647636044244774*^9}, 3.64777529405916*^9, {3.647775399493689*^9, 
   3.6477754114587717`*^9}, {3.647775511734724*^9, 3.64777551381595*^9}, {
   3.647775570004334*^9, 3.6477755802211523`*^9}, {3.647775767127709*^9, 
   3.647775767601615*^9}, {3.647775807556218*^9, 3.647775812978774*^9}, {
   3.647775898460167*^9, 3.6477759024925117`*^9}, {3.647776718165799*^9, 
   3.647776735925946*^9}, 3.647780972797079*^9, {3.6477811193994617`*^9, 
   3.647781132601787*^9}, {3.648135741617066*^9, 3.64813574925666*^9}, {
   3.648161185974351*^9, 3.648161194319182*^9}, {3.6481989143068447`*^9, 
   3.64819891595432*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["HOSc Wavefunctions Solve QHOSc and Kerr Hamiltonian ", "Subtitle",
 CellChangeTimes->{{3.614964414963908*^9, 3.6149644331540117`*^9}, {
  3.614964507388142*^9, 3.614964586068369*^9}, {3.6149646215863237`*^9, 
  3.614964625709463*^9}, {3.6149647479826317`*^9, 3.614964750427102*^9}, {
  3.614965548700951*^9, 3.61496556082316*^9}, {3.61532395486687*^9, 
  3.6153239833848543`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Alpha]", "=", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{"k", " ", "m"}], "]"}], "/", "h"}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Psi]", "[", 
   RowBox[{"n_", ",", "x_"}], "]"}], ":=", 
  RowBox[{
   SqrtBox[
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SuperscriptBox["2", "n"], " ", 
       RowBox[{"n", "!"}]}]], 
     SqrtBox[
      FractionBox["\[Alpha]", "\[Pi]"]]}]], 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["x", "2"], " ", "\[Alpha]"}], "2"]}]], " ", 
   RowBox[{"HermiteH", "[", 
    RowBox[{"n", ",", 
     RowBox[{"x", " ", 
      SqrtBox["\[Alpha]"]}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"XX", "=", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "@", 
    RowBox[{"Append", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Psi]", "[", 
           RowBox[{"n", ",", "x"}], "]"}], "+", "n", "+", 
          RowBox[{"1", "/", "2"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "0", ",", "Nmax"}], "}"}]}], "]"}], "/.", 
       "FixParameters"}], ",", 
      RowBox[{
       RowBox[{"x", "^", "2"}], "/", "2"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
   RowBox[{"Filling", "\[Rule]", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"n", "->", 
       RowBox[{"n", "-", 
        RowBox[{"1", "/", "2"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", 
        RowBox[{"1", "+", "Nmax"}]}], "}"}]}], "]"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"Nmax", "+", 
       RowBox[{"3", "/", "2"}]}]}], "}"}]}], ",", 
   RowBox[{"Epilog", "\[Rule]", 
    RowBox[{"Text", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{
        RowBox[{"ToExpression", "[", 
         RowBox[{"\"\<\\\\Psi s\>\"", ",", "TeXForm", ",", "HoldForm"}], 
         "]"}], ",", "Large"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"XX", "-", "1"}], ",", "Nmax"}], "}"}]}], "]"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<NormY[\>\"", ",", "n", ",", "\"\<]=\>\"", ",", 
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}], "^", "2"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", 
          RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}], ",", 
        RowBox[{"Assumptions", "\[Rule]", 
         RowBox[{
          RowBox[{"Re", "[", "\[Alpha]", "]"}], ">", "0"}]}]}], "]"}]}], 
     "]"}], ";", 
    RowBox[{"progressCount", "=", 
     RowBox[{"n", "/", "Nmax"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "0", ",", "3"}], "}"}]}], "]"}], "\n", 
 RowBox[{
  RowBox[{"SEq", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"h", "^", "2"}]}], "/", "2"}], " ", "/", "m"}], ")"}], " ", 
     RowBox[{"D", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"k", " ", "/", "2"}], " ", 
     RowBox[{"x", "^", "2"}], " ", "#"}]}], "&"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E0", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"n", "+", 
     RowBox[{"1", "/", "2"}]}], ")"}], "h", " ", 
   RowBox[{"Sqrt", "[", 
    RowBox[{"k", "/", "m"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EKerr", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      RowBox[{"\[CapitalLambda]", "^", "2"}], 
      RowBox[{"E0", "[", "n", "]"}]}]}], ")"}], 
   RowBox[{"E0", "[", "n", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SEqKerr", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"SEq", "[", "n", "]"}], "[", "#", " ", "]"}], "+", 
    RowBox[{
     RowBox[{"\[CapitalLambda]", "^", "2"}], 
     RowBox[{
      RowBox[{"SEq", "[", "n", "]"}], "[", 
      RowBox[{
       RowBox[{"SEq", "[", "n", "]"}], "[", "#", "]"}], "]"}]}]}], " ", 
   "&"}]}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<Schroedinger Equation [\>\"", ",", "n", ",", "\"\<]  =  \>\"", ",", 
     RowBox[{"Simplify", " ", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"SEq", "[", "n", "]"}], "[", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}], "]"}], "-", 
        RowBox[{
         RowBox[{"E0", "[", "n", "]"}], " ", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}]}]}], ",", 
       RowBox[{"m", ">", "0"}]}], "]"}], ",", "\"\<  KerrSchroedinger = \>\"",
      ",", 
     RowBox[{"Simplify", " ", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"SEqKerr", "[", "n", "]"}], "[", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}], "]"}], "-", 
        RowBox[{
         RowBox[{"EKerr", "[", "n", "]"}], " ", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}]}]}], ",", 
       RowBox[{"m", ">", "0"}]}], "]"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6149712970450697`*^9, 3.6149713150958347`*^9}, {
   3.614971353000649*^9, 3.6149713551262617`*^9}, {3.614971389418667*^9, 
   3.614971394532563*^9}, {3.614971569897333*^9, 3.614971655105781*^9}, {
   3.6149717063260717`*^9, 3.614971740546277*^9}, {3.6149717716282673`*^9, 
   3.614971863352543*^9}, {3.614972167324223*^9, 3.6149721682640953`*^9}, {
   3.6149722101573257`*^9, 3.614972305568782*^9}, {3.6149723501856318`*^9, 
   3.61497235253734*^9}, {3.614972397727605*^9, 3.614972430994451*^9}, {
   3.614972461310595*^9, 3.6149724853912773`*^9}, {3.614972541476495*^9, 
   3.61497263572766*^9}, {3.614973051987741*^9, 3.614973101858994*^9}, {
   3.614973161834687*^9, 3.6149732224471083`*^9}, {3.614973325384207*^9, 
   3.614973354540308*^9}, {3.614974089425714*^9, 3.6149741679898376`*^9}, {
   3.615036620444438*^9, 3.615036629665597*^9}, {3.615036689801827*^9, 
   3.615036755536851*^9}, {3.615038199251889*^9, 3.615038228542738*^9}, 
   3.615038280800419*^9, {3.615038318536511*^9, 3.615038352499639*^9}, {
   3.61503840371795*^9, 3.61503842887295*^9}, 3.615038571277171*^9, {
   3.6150386047327642`*^9, 3.615038621093993*^9}, 3.615038659580532*^9, 
   3.615038708858124*^9, {3.615115432860112*^9, 3.6151155170432463`*^9}, {
   3.61512073113266*^9, 3.615120847596033*^9}, {3.615287243583329*^9, 
   3.615287303942059*^9}, {3.615287368497786*^9, 3.615287379087604*^9}, {
   3.615287411698729*^9, 3.615287412838089*^9}, {3.615287764848983*^9, 
   3.615287779263331*^9}, {3.61528783711241*^9, 3.6152878404579563`*^9}, {
   3.615287889615262*^9, 3.6152878937792807`*^9}, {3.615287948211751*^9, 
   3.615287954320362*^9}, {3.6152880211708117`*^9, 3.6152880565529757`*^9}, {
   3.615288089213471*^9, 3.615288129554603*^9}, {3.615288230420476*^9, 
   3.6152882384160423`*^9}, 3.615288299840619*^9, {3.615312421831871*^9, 
   3.615312430032889*^9}, 3.615312517420349*^9, {3.615312550279986*^9, 
   3.615312599789455*^9}, {3.6153126308524227`*^9, 3.6153127096748667`*^9}, 
   3.61531275535991*^9, {3.615312810930678*^9, 3.615312856923562*^9}, {
   3.615313690496354*^9, 3.6153137563833437`*^9}, {3.615313815075828*^9, 
   3.615313816953742*^9}, {3.615313853944314*^9, 3.615313898246543*^9}, {
   3.615313935717043*^9, 3.6153139610936747`*^9}, 3.615314031927821*^9, {
   3.615323045097859*^9, 3.6153230712209263`*^9}, {3.615323112092744*^9, 
   3.615323207639126*^9}, {3.615323238695693*^9, 3.615323260844934*^9}, {
   3.615323363383919*^9, 3.6153236204357567`*^9}, {3.615323661199132*^9, 
   3.615323672706085*^9}, {3.615323791679906*^9, 3.615323900962809*^9}, {
   3.615375674168036*^9, 3.615375682837879*^9}, {3.6153757579686117`*^9, 
   3.615375817873116*^9}, {3.615624518020364*^9, 3.615624530107736*^9}, 
   3.6156302418856897`*^9, {3.615633886870707*^9, 3.615633915728862*^9}, 
   3.615633988416417*^9, {3.615732755499036*^9, 3.615732786733766*^9}, {
   3.6157565088817663`*^9, 3.615756515898457*^9}}],

Cell[BoxData[{
 RowBox[{"omega", ":=", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"k", "/", "m"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Anni", "[", 
   RowBox[{"x_", ",", "p_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Sqrt", "[", 
    RowBox[{"m", " ", 
     RowBox[{
      RowBox[{"omega", "/", " ", "2"}], "/", "h"}]}], "]"}], " ", 
   RowBox[{"(", " ", 
    RowBox[{"x", "+", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"I", " ", "/", "m"}], " ", "/", " ", "omega"}], " ", "p"}]}], 
    "  ", ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CreA", "[", 
   RowBox[{"x_", ",", "p_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Sqrt", "[", 
    RowBox[{"m", " ", 
     RowBox[{
      RowBox[{"omega", "/", " ", "2"}], "/", "h"}]}], "]"}], " ", 
   RowBox[{"(", " ", 
    RowBox[{"x", "-", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"I", " ", "/", "m"}], " ", "/", " ", "omega"}], " ", "p"}]}], 
    "  ", ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Anni", "[", 
  RowBox[{"x", ",", "p"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"CreA", "[", 
  RowBox[{"x", ",", "p"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LindbladTerm", "[", 
   RowBox[{"x_", ",", "p_", ",", "\[Gamma]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"\[Gamma]", "/", "2"}], " ", 
   RowBox[{"(", "1", ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.625479872163656*^9, 3.625479875424397*^9}, {
   3.625480075398456*^9, 3.6254802279213877`*^9}, {3.625480283282508*^9, 
   3.62548037346877*^9}, {3.6254804166783543`*^9, 3.625480506102989*^9}, {
   3.6254805386991043`*^9, 3.6254806184136467`*^9}, 3.625481408546853*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Moyal Bracket", "Subtitle",
 CellChangeTimes->{{3.615037249391127*^9, 3.615037256084381*^9}}],

Cell[BoxData[{
 RowBox[{"InnerBracket", ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"h", "/", "2"}], 
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"#", ",", "X"}], "]"}], ",", "p"}], "]"}], "-", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"#", ",", "P"}], "]"}], ",", "x"}], "]"}]}], ")"}]}], 
   "&"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NestedInnerBracket", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Nest", "[", 
    RowBox[{"InnerBracket", ",", "#", ",", "n"}], "]"}], "&"}]}], "\n", 
 RowBox[{
  RowBox[{"F", "[", 
   RowBox[{"x_", ",", "p_", ",", "X_", ",", "P_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WF", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}], 
   RowBox[{"H", "[", 
    RowBox[{"X", ",", "P"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"H", "[", 
   RowBox[{"X_", ",", "P_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"P", "^", "2"}], "/", "2"}], "/", "m"}], "+", 
   RowBox[{
    RowBox[{"X", "^", "2"}], 
    RowBox[{"k", "/", "2"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[CapitalLambda]", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"P", "^", "2"}], "/", "2"}], "/", "m"}]}], "+", 
      RowBox[{"\[Lambda]", " ", 
       RowBox[{"X", "^", "2"}], 
       RowBox[{"k", "/", "2"}]}]}], ")"}], "^", 
    "2"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<H = \>\"", ",", 
   RowBox[{"H", "[", 
    RowBox[{"X", ",", "P"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MoyalBracket", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"2", "/", "h"}], " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"NestedInnerBracket", "[", 
             RowBox[{
              RowBox[{"2", "n"}], "+", "1"}], "]"}], "[", 
            RowBox[{"F", "[", 
             RowBox[{"x", ",", "p", ",", "X", ",", "P"}], "]"}], "]"}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"n", "+", "1"}], ")"}]}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "n"}], "+", "1"}], ")"}], "!"}], ")"}]}]}], ",", 
          
          RowBox[{"{", 
           RowBox[{"n", ",", "0", ",", "2"}], "}"}]}], "]"}]}], "/.", 
       RowBox[{"X", "\[Rule]", "x"}]}], "/.", 
      RowBox[{"P", "\[Rule]", "p"}]}], "//", "Simplify"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"//", "TraditionalForm"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"MoyalKerrFinest", "=", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"ExpandAll", "[", "MoyalBracket", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"Derivative", ",", "\[CapitalLambda]", ",", "\[Lambda]"}], 
      "}"}]}], "]"}], "//", "TraditionalForm"}]}], "\n", 
 RowBox[{
  RowBox[{"MoyalKerr", "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"MoyalBracket", ",", 
      RowBox[{"{", 
       RowBox[{"Derivative", ",", "\[CapitalLambda]"}], "}"}]}], "]"}], "//", 
    "InputForm"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"MoyalKerr", "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"MoyalBracket", ",", 
      RowBox[{"{", 
       RowBox[{"Derivative", ",", "\[CapitalLambda]"}], "}"}]}], "]"}], "//", 
    "OutputForm"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MoyalKerr", "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"MoyalBracket", ",", 
      RowBox[{"{", 
       RowBox[{"Derivative", ",", "\[CapitalLambda]"}], "}"}]}], "]"}], "//", 
    "StandardForm"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"MoyalKerrFinest", " ", "/.", 
     RowBox[{"m", "\[Rule]", "M"}]}], "/.", 
    RowBox[{"h", "\[Rule]", "hbar"}]}], "//", " ", "TeXForm"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.615018982555271*^9, 3.615019021654953*^9}, {
   3.615019056637583*^9, 3.615019169814467*^9}, {3.6150347639203367`*^9, 
   3.615034807348419*^9}, {3.615034842867296*^9, 3.6150348491357813`*^9}, {
   3.615034918050912*^9, 3.615034921839909*^9}, {3.615034994191354*^9, 
   3.6150350361348677`*^9}, {3.615035111811181*^9, 3.615035224682994*^9}, {
   3.6150353043096*^9, 3.615035307723707*^9}, {3.615035422051449*^9, 
   3.615035437183424*^9}, {3.6150355659644957`*^9, 3.61503557086731*^9}, {
   3.615035671902892*^9, 3.615035674277556*^9}, {3.615035736571361*^9, 
   3.615035750951644*^9}, {3.61503588209053*^9, 3.615035896819859*^9}, 
   3.615036820773353*^9, {3.615036919919993*^9, 3.615036921954317*^9}, {
   3.6150404378473043`*^9, 3.6150405653034973`*^9}, {3.615040653180766*^9, 
   3.615040703612061*^9}, 3.615042219086753*^9, 3.615042351355496*^9, {
   3.615115699963099*^9, 3.615115713448882*^9}, {3.6151157565216637`*^9, 
   3.615115763350399*^9}, {3.61511584473072*^9, 3.615115847424518*^9}, {
   3.615116160872566*^9, 3.61511616303062*^9}, {3.615117232161532*^9, 
   3.615117246801209*^9}, {3.6151174123138514`*^9, 3.615117480822221*^9}, {
   3.615117670363701*^9, 3.615117671533584*^9}, {3.615117733481123*^9, 
   3.615117772716714*^9}, {3.615120594715362*^9, 3.615120604554988*^9}, {
   3.615121324725821*^9, 3.6151213386855993`*^9}, {3.615121746426581*^9, 
   3.6151217504028397`*^9}, {3.615122026428989*^9, 3.6151220489863787`*^9}, 
   3.615288162975751*^9, {3.615288505967013*^9, 3.6152886320253572`*^9}, {
   3.615288683852578*^9, 3.615288719262138*^9}, {3.6153002594534073`*^9, 
   3.615300270615068*^9}, {3.615300308841262*^9, 3.6153003101682377`*^9}, {
   3.615300491021636*^9, 3.6153004912098513`*^9}, 3.6157249031030083`*^9, {
   3.6157249844657373`*^9, 3.6157250052715683`*^9}, 3.6465633210574207`*^9, {
   3.647641836785802*^9, 3.647641839299685*^9}, 3.647642452862856*^9, {
   3.6479425054307003`*^9, 3.647942536508113*^9}}],

Cell["\<\
(*dChange[expression,{transformations},{oldVars},{newVars},{functions}]*)
MoyalKerr
Assuming[{r > 0, theta > 0, theta < Pi/2}, dChange[MoyalKerr, {r^2 == x^2 + \
p^2, theta == ArcTan[p/x]}, {x, p}, {r, theta}, {WF[x, p, \
t]}]](*/.C[1]\[Rule]0/2*)\
\>", "Text",
 CellChangeTimes->{{3.64764189070016*^9, 3.647642038077449*^9}, {
   3.647642073216033*^9, 3.647642075007023*^9}, {3.647642226926365*^9, 
   3.647642242204768*^9}, {3.6476423106307487`*^9, 3.6476423157109547`*^9}, {
   3.6476424868353786`*^9, 3.647642496174294*^9}, {3.647642582051828*^9, 
   3.647642591197427*^9}, {3.647642641523151*^9, 3.647642675232442*^9}, 
   3.6476427789152946`*^9, 3.6476428109958*^9, {3.647642926739524*^9, 
   3.647642933610669*^9}, {3.6476430635557117`*^9, 3.647643124757526*^9}, 
   3.647643174395816*^9, {3.6476444328497334`*^9, 3.647644493221175*^9}, 
   3.64794247885168*^9}],

Cell["\<\
MoyalKerr
MoyalKerr /. Derivative[n_, m_, 0][WF_][x_, p_, T_] :> D[WF[r*Cos[theta], \
r*Sin[theta], T], {r, n}, {theta, m}] // Simplify
(*rep=eqs/.Derivative[n_,m_][F_][x_,y_]\[RuleDelayed]D[F[x[s,t],y[s,t]],{s,n},\
{t,m}]*)\
\>", "Text",
 CellChangeTimes->{{3.64764189070016*^9, 3.647642038077449*^9}, {
   3.647642073216033*^9, 3.647642075007023*^9}, {3.647642226926365*^9, 
   3.647642242204768*^9}, {3.6476423106307487`*^9, 3.6476423157109547`*^9}, {
   3.6476424868353786`*^9, 3.647642496174294*^9}, {3.647642582051828*^9, 
   3.647642591197427*^9}, {3.647642641523151*^9, 3.647642675232442*^9}, 
   3.6476427789152946`*^9, 3.6476428109958*^9, {3.647642926739524*^9, 
   3.647642933610669*^9}, {3.6476430635557117`*^9, 3.647643124757526*^9}, {
   3.647643174395816*^9, 3.647643196544937*^9}, {3.64764323762572*^9, 
   3.6476432660230722`*^9}, {3.647643300170163*^9, 3.64764330349721*^9}, {
   3.6476439340798264`*^9, 3.64764395159424*^9}, {3.647643996506928*^9, 
   3.647644044494582*^9}, {3.647644081746207*^9, 3.647644126031889*^9}, {
   3.647644218202504*^9, 3.647644218546474*^9}, {3.647644355390951*^9, 
   3.6476443586883497`*^9}, 3.647942478854279*^9}],

Cell[CellGroupData[{

Cell["Assign Wigner Flow Components", "Subsubtitle",
 CellChangeTimes->{{3.615725032093897*^9, 3.615725044180377*^9}, 
   3.615725463701329*^9, {3.6157255135097227`*^9, 3.615725557342465*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"WFx", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", "4"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "switch", " ", "\[CapitalLambda]", " ", "\[Lambda]", " ", "k", " ", 
        RowBox[{"h", "^", "2"}], " ", "m", " ", "x", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"WF", "[", 
           RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "p", ",", "x"}], 
         "]"}]}], "+", " ", 
       RowBox[{"m", " ", "\[CapitalLambda]", " ", "\[Lambda]", " ", 
        RowBox[{"h", "^", "2"}], " ", "k", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "switch"}], ")"}], " ", "p", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"WF", "[", 
           RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", "2"}], "}"}]}], "]"}]}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"4", " ", "p", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "4"}], " ", "\[CapitalLambda]", " ", 
           "\[CapitalLambda]", " ", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"WF", "[", 
              RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"x", ",", "2"}], "}"}]}], "]"}], " ", 
           RowBox[{"h", "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"WF", "[", 
            RowBox[{"x", ",", "p", ",", "t"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalLambda]", " ", "\[CapitalLambda]", " ", 
                RowBox[{"p", "^", "2"}]}], "+", 
               RowBox[{"\[Lambda]", " ", "\[CapitalLambda]", " ", "k", " ", 
                RowBox[{"x", "^", "2"}], " ", "m"}]}], ")"}], "+", "m"}], 
            ")"}]}]}], ")"}]}]}], ")"}], "/", 
     RowBox[{"m", "^", "2"}]}]}], "/.", 
   RowBox[{"switch", "\[Rule]", "s"}]}]}]], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.6240441507393312`*^9}, 3.624044333965494*^9, {3.624868809299417*^9, 
   3.624868889248692*^9}, {3.624875377631196*^9, 3.624875380070023*^9}, {
   3.625310382407557*^9, 3.6253104128767033`*^9}, {3.6295663802678833`*^9, 
   3.6295663870851583`*^9}, {3.646563695716837*^9, 3.6465637860736237`*^9}, 
   3.6465663019076967`*^9, {3.64700669762381*^9, 3.6470067943761578`*^9}, {
   3.6470068254882402`*^9, 3.647007004726845*^9}}],

Cell[BoxData[{
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"WFx", "[", 
     RowBox[{"X", ",", "P", ",", "T", ",", "s"}], "]"}], "//", "ExpandAll"}], 
   ",", "s"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"WFx", "[", 
          RowBox[{"X", ",", "P", ",", "T", ",", "s"}], "]"}], "//", 
         "ExpandAll"}], ",", "s"}], "]"}], "/.", 
      RowBox[{"m", "\[Rule]", "MM"}]}], "/.", 
     RowBox[{"s", "\[Rule]", "0"}]}], "/.", 
    RowBox[{"h", "\[Rule]", "hbar"}]}], "//", "TraditionalForm"}], "//", 
  "TeXForm"}]}], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.6240441507393312`*^9}, 3.624044333965494*^9, {3.624868809299417*^9, 
   3.624868889248692*^9}, {3.624875377631196*^9, 3.624875380070023*^9}, {
   3.625310382407557*^9, 3.6253104128767033`*^9}, {3.6295663802678833`*^9, 
   3.6295663870851583`*^9}, {3.646563695716837*^9, 3.6465637860736237`*^9}, 
   3.6465663019076967`*^9, {3.64700669762381*^9, 3.647006751576983*^9}, 
   3.64700711983996*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WFp", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "4"}], " ", "switch", " ", "\[CapitalLambda]", " ", 
        "\[Lambda]", " ", 
        RowBox[{"h", "^", "2"}], " ", "p", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"WF", "[", 
           RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "1"}], "}"}]}], "]"}]}], "+", " ", 
       RowBox[{
        RowBox[{"1", "/", "4"}], 
        RowBox[{"h", "^", "2"}], "\[CapitalLambda]", " ", "\[Lambda]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "switch"}], ")"}], "x", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"WF", "[", 
           RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "4"}], "\[Lambda]", " ", "\[Lambda]", 
           " ", "k", " ", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"WF", "[", 
              RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"p", ",", "2"}], "}"}]}], "]"}], " ", 
           RowBox[{"h", "^", "2"}], " ", "m"}], "+", 
          RowBox[{
           RowBox[{"WF", "[", 
            RowBox[{"x", ",", "p", ",", "t"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalLambda]", " ", "\[Lambda]", " ", 
                RowBox[{"p", "^", "2"}]}], "+", 
               RowBox[{"\[Lambda]", " ", "\[Lambda]", " ", "k", " ", 
                RowBox[{"x", "^", "2"}], " ", "m"}]}], ")"}], "+", "m"}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], " ", 
    RowBox[{"k", "/", "m"}]}], "/.", 
   RowBox[{"switch", "\[Rule]", "s"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"WFp", "[", 
      RowBox[{"X", ",", "P", ",", "T", ",", "s"}], "]"}], "//", "ExpandAll"}],
     ",", "s"}], "]"}], "//", "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"WFp", "[", 
          RowBox[{"X", ",", "P", ",", "T", ",", "s"}], "]"}], "//", 
         "ExpandAll"}], ",", "s"}], "]"}], "/.", 
      RowBox[{"m", "\[Rule]", "MM"}]}], "/.", 
     RowBox[{"s", "\[Rule]", "0"}]}], "/.", 
    RowBox[{"h", "\[Rule]", "hbar"}]}], "//", "TraditionalForm"}], "//", 
  "TeXForm"}]}], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.624044116541326*^9}, {3.624044177273033*^9, 3.624044180116425*^9}, 
   3.624044299297868*^9, {3.6248689045480223`*^9, 3.624868909746416*^9}, {
   3.625310440565892*^9, 3.6253104547216988`*^9}, {3.629566365472601*^9, 
   3.629566368310835*^9}, {3.6465639009238157`*^9, 3.64656390479714*^9}, 
   3.646566375747611*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WFxClassical", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], ":=", 
  StyleBox[
   RowBox[{
    RowBox[{"k", " ", "\[Lambda]", " ", "\[CapitalLambda]", " ", "p", " ", 
     SuperscriptBox["x", "2"], " ", 
     RowBox[{
      RowBox[{"WF", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/", "m"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[CapitalLambda]", "2"], " ", 
     SuperscriptBox["p", "3"], " ", 
     RowBox[{
      RowBox[{"WF", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/", 
      SuperscriptBox["m", "2"]}]}], "+", 
    RowBox[{"p", " ", 
     RowBox[{
      RowBox[{"WF", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/", "m"}]}]}], 
   "Input"]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WFpClassical", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "k"}], " ", "x", " ", 
    RowBox[{"WF", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], "-", 
   RowBox[{
    SuperscriptBox["k", "2"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", 
    RowBox[{"WF", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], "-", 
   RowBox[{"k", " ", 
    SuperscriptBox["p", "2"], " ", "x", " ", "\[Lambda]", " ", 
    "\[CapitalLambda]", " ", 
    RowBox[{
     RowBox[{"WF", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/", 
     "m"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{"WFxClassical", "[", 
   RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{"WFpClassical", "[", 
   RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.6240441507393312`*^9}, 3.624044333965494*^9, {3.624868809299417*^9, 
   3.624868889248692*^9}, {3.624875377631196*^9, 3.624875380070023*^9}, {
   3.625310382407557*^9, 3.6253104128767033`*^9}, {3.6295663802678833`*^9, 
   3.6295663870851583`*^9}, {3.646563695716837*^9, 3.6465637860736237`*^9}, 
   3.6465663019076967`*^9, {3.64700669762381*^9, 3.6470067943761578`*^9}, {
   3.6470068254882402`*^9, 3.647007004726845*^9}, {3.647007058254902*^9, 
   3.6470070970415173`*^9}, {3.647007143267346*^9, 3.647007165496517*^9}, {
   3.647007209389969*^9, 3.6470072267167*^9}, {3.647007353332209*^9, 
   3.647007363590686*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WFxQuantum", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WFx", 
    StyleBox["[", "Input"], 
    RowBox[{
     StyleBox["x", "Input"], 
     StyleBox[",", "Input"], 
     StyleBox["p", "Input"], 
     StyleBox[",", "Input"], 
     StyleBox["t", "Input"], ",", "s"}], "]"}], "-", 
   RowBox[{"WFxClassical", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WFpQuantum", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WFp", 
    StyleBox["[", "Input"], 
    RowBox[{
     StyleBox["x", "Input"], 
     StyleBox[",", "Input"], 
     StyleBox["p", "Input"], 
     StyleBox[",", "Input"], 
     StyleBox["t", "Input"], ",", "s"}], "]"}], "-", 
   RowBox[{"WFpClassical", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{"WFxQuantum", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "]"}], "//", 
  "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{"WFpQuantum", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "]"}], "//", 
  "TraditionalForm"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.6470082568713923`*^9, 3.6470083858823757`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Term1", "=", "MoyalBracket"}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Term2", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"WFx", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "S"}], "]"}], ",", "x"}], "]"}],
      "+", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"WFp", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ",", "p"}], 
      "]"}]}], ")"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"thatDifference", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Term1", "-", "Term2"}], "/.", 
     RowBox[{"S", "\[Rule]", "s"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", "thatDifference", "]"}]}], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.624044116541326*^9}, {3.624044177273033*^9, 3.624044180116425*^9}, 
   3.624044299297868*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WFx$s", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WFx", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
   RowBox[{"WFx", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "0"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFx$s", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "//", "Simplify"}], "//",
   "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      FormBox[
       FormBox[
        RowBox[{
         SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
         "\[CapitalLambda]", " ", "s", " "}],
        TraditionalForm],
       TraditionalForm], "/", "4"}], "/", "m"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"x", " ", 
         RowBox[{"WF", "[", 
          RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "+", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"p", " ", 
         RowBox[{"WF", "[", 
          RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "2"}], "}"}]}], "]"}]}], ")"}]}], "//", 
   "HoldForm"}], "//", "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WFxsElegant", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     FormBox[
      FormBox[
       RowBox[{
        SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
        "\[CapitalLambda]", " ", "s", " "}],
       TraditionalForm],
      TraditionalForm], "/", "4"}], "/", "m"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"x", " ", 
        RowBox[{"WF", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "+", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"p", " ", 
        RowBox[{"WF", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "2"}], "}"}]}], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFx$s", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
   RowBox[{"WFxsElegant", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}]}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.624176466042376*^9, 3.62417683252396*^9}, {
   3.624176924608576*^9, 3.624177220730056*^9}, 3.6241772821715097`*^9, 
   3.6241776849862747`*^9, {3.624177874394723*^9, 3.624177932802676*^9}, {
   3.6241779663616858`*^9, 3.624178013709126*^9}, {3.624178101207879*^9, 
   3.6241781636421223`*^9}, {3.6241814797152777`*^9, 3.624181521896975*^9}, {
   3.624181574795165*^9, 3.624181650453536*^9}, {3.624181769765004*^9, 
   3.624181951890307*^9}, {3.6247890313855333`*^9, 3.624789100674017*^9}, {
   3.6247891335910873`*^9, 3.624789134396093*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"WFp$s", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"WFp", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
    RowBox[{"WFp", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "0"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFp$s", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "//", "Simplify"}], "//",
   "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FormBox[
        FormBox[
         RowBox[{
          SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
          "\[CapitalLambda]", " ", "s", " "}],
         TraditionalForm],
        TraditionalForm]}], "/", "4"}], "/", "m"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"p", " ", 
         RowBox[{"WF", "[", 
          RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "+", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"x", " ", 
         RowBox[{"WF", "[", 
          RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], ")"}]}], "//", 
   "HoldForm"}], "//", "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WFpsElegant", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FormBox[
       FormBox[
        RowBox[{
         SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
         "\[CapitalLambda]", " ", "s", " "}],
        TraditionalForm],
       TraditionalForm]}], "/", "4"}], "/", "m"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"p", " ", 
        RowBox[{"WF", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "+", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"x", " ", 
        RowBox[{"WF", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"WFp$s", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
    RowBox[{"WFpsElegant", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}]}], "//", "Simplify"}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.6247891570460873`*^9, 3.624789170168043*^9}, {
   3.624789210102661*^9, 3.624789234886491*^9}, 3.624789267740053*^9, {
   3.624789300635976*^9, 3.624789338496626*^9}, 3.647942604731247*^9, 
   3.647942641228479*^9}],

Cell["\<\
timePrint[WFx[x, p, t, 0] // Expand // TraditionalForm]
timePrint[WFx[x, p, t, 1] // Expand // TraditionalForm]
timePrint[WFx[x, p, t, s] - WFx[x, p, t, 0] // Expand // TraditionalForm]\
\>", "Text",
 CellChangeTimes->{{3.624182264794106*^9, 3.6241823053134117`*^9}, {
   3.624182794619049*^9, 3.624182800937439*^9}, {3.6241832838527193`*^9, 
   3.62418330201934*^9}, {3.624788510144264*^9, 3.624788524779582*^9}, 
   3.647942653237974*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time spent= \"\>", "\[InvisibleSpace]", "2.989235`4.", 
   "\[InvisibleSpace]", "\<\" Seconds  = \"\>", "\[InvisibleSpace]", 
   "0.04982116666666666666666666666666666667`4.", 
   "\[InvisibleSpace]", "\<\" Minutes   for   \"\>", "\[InvisibleSpace]", 
   TagBox[
    TagBox[
     FormBox[
      RowBox[{"Expand", "[", 
       RowBox[{"WFx", "(", 
        RowBox[{"x", ",", "p", ",", "t", ",", "0"}], ")"}], "]"}],
      TraditionalForm],
     TraditionalForm,
     Editable->True],
    HoldForm], "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   TagBox[
    FormBox[
     RowBox[{
      FractionBox[
       RowBox[{
       "k", " ", "\[Lambda]", " ", "\[CapitalLambda]", " ", "p", " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"WF", "(", 
         RowBox[{"x", ",", "p", ",", "t"}], ")"}]}], "m"], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", "2"], " ", 
        SuperscriptBox["p", "3"], " ", 
        RowBox[{"WF", "(", 
         RowBox[{"x", ",", "p", ",", "t"}], ")"}]}], 
       SuperscriptBox["m", "2"]], "+", 
      FractionBox[
       RowBox[{"p", " ", 
        RowBox[{"WF", "(", 
         RowBox[{"x", ",", "p", ",", "t"}], ")"}]}], "m"], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
        "\[CapitalLambda]", " ", "p", " ", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[PartialD]", "2"], "WF"}], 
         RowBox[{"\[PartialD]", 
          SuperscriptBox["p", "2"]}]]}], 
       RowBox[{"4", " ", "m"}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["h", "2"], " ", 
        SuperscriptBox["\[CapitalLambda]", "2"], " ", "p", " ", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[PartialD]", "2"], "WF"}], 
         RowBox[{"\[PartialD]", 
          SuperscriptBox["x", "2"]}]]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["m", "2"]}]]}],
     TraditionalForm],
    TraditionalForm,
    Editable->True]}],
  SequenceForm[
  "Time spent= ", 2.989235`4., " Seconds  = ", 
   0.04982116666666666666666666666666666667`4., " Minutes   for   ", 
   HoldForm[
    TraditionalForm[
     Expand[
      $CellContext`WFx[$CellContext`x, $CellContext`p, $CellContext`t, 0]]]], 
   " = ", 
   TraditionalForm[($CellContext`m^(-1) $CellContext`p) \
$CellContext`WF[$CellContext`x, $CellContext`p, $CellContext`t] + \
((((($CellContext`k/$CellContext`m) $CellContext`p) $CellContext`x^2) \
$CellContext`\[Lambda]) $CellContext`\[CapitalLambda]) \
$CellContext`WF[$CellContext`x, $CellContext`p, $CellContext`t] + \
(($CellContext`m^(-2) $CellContext`p^3) $CellContext`\[CapitalLambda]^2) \
$CellContext`WF[$CellContext`x, $CellContext`p, $CellContext`t] + ((((((
           Rational[-1, 
             4] $CellContext`h^2) $CellContext`k)/$CellContext`m) \
$CellContext`p) $CellContext`\[Lambda]) $CellContext`\[CapitalLambda]) 
     Derivative[
      0, 2, 0][$CellContext`WF][$CellContext`x, $CellContext`p, \
$CellContext`t] + ((((
         Rational[-1, 
           4] $CellContext`h^2) $CellContext`m^(-2)) $CellContext`p) \
$CellContext`\[CapitalLambda]^2) 
     Derivative[
      2, 0, 0][$CellContext`WF][$CellContext`x, $CellContext`p, \
$CellContext`t]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.647942559513177*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time spent= \"\>", "\[InvisibleSpace]", "3.00438`4.", 
   "\[InvisibleSpace]", "\<\" Seconds  = \"\>", "\[InvisibleSpace]", 
   "0.05007341666666666666666666666666666667`4.", 
   "\[InvisibleSpace]", "\<\" Minutes   for   \"\>", "\[InvisibleSpace]", 
   TagBox[
    TagBox[
     FormBox[
      RowBox[{"Expand", "[", 
       RowBox[{"WFx", "(", 
        RowBox[{"x", ",", "p", ",", "t", ",", "1"}], ")"}], "]"}],
      TraditionalForm],
     TraditionalForm,
     Editable->True],
    HoldForm], "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   TagBox[
    FormBox[
     RowBox[{
      FractionBox[
       RowBox[{
       "k", " ", "\[Lambda]", " ", "\[CapitalLambda]", " ", "p", " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"WF", "(", 
         RowBox[{"x", ",", "p", ",", "t"}], ")"}]}], "m"], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", "2"], " ", 
        SuperscriptBox["p", "3"], " ", 
        RowBox[{"WF", "(", 
         RowBox[{"x", ",", "p", ",", "t"}], ")"}]}], 
       SuperscriptBox["m", "2"]], "+", 
      FractionBox[
       RowBox[{"p", " ", 
        RowBox[{"WF", "(", 
         RowBox[{"x", ",", "p", ",", "t"}], ")"}]}], "m"], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
        "\[CapitalLambda]", " ", "x", " ", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[PartialD]", "2"], "WF"}], 
         RowBox[{
          RowBox[{"\[PartialD]", "x"}], "\[ThinSpace]", 
          RowBox[{"\[PartialD]", "p"}]}]]}], 
       RowBox[{"4", " ", "m"}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["h", "2"], " ", 
        SuperscriptBox["\[CapitalLambda]", "2"], " ", "p", " ", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[PartialD]", "2"], "WF"}], 
         RowBox[{"\[PartialD]", 
          SuperscriptBox["x", "2"]}]]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["m", "2"]}]]}],
     TraditionalForm],
    TraditionalForm,
    Editable->True]}],
  SequenceForm[
  "Time spent= ", 3.00438`4., " Seconds  = ", 
   0.05007341666666666666666666666666666667`4., " Minutes   for   ", 
   HoldForm[
    TraditionalForm[
     Expand[
      $CellContext`WFx[$CellContext`x, $CellContext`p, $CellContext`t, 1]]]], 
   " = ", 
   TraditionalForm[($CellContext`m^(-1) $CellContext`p) \
$CellContext`WF[$CellContext`x, $CellContext`p, $CellContext`t] + \
((((($CellContext`k/$CellContext`m) $CellContext`p) $CellContext`x^2) \
$CellContext`\[Lambda]) $CellContext`\[CapitalLambda]) \
$CellContext`WF[$CellContext`x, $CellContext`p, $CellContext`t] + \
(($CellContext`m^(-2) $CellContext`p^3) $CellContext`\[CapitalLambda]^2) \
$CellContext`WF[$CellContext`x, $CellContext`p, $CellContext`t] + ((((((
           Rational[
            1, 4] $CellContext`h^2) $CellContext`k)/$CellContext`m) \
$CellContext`x) $CellContext`\[Lambda]) $CellContext`\[CapitalLambda]) 
     Derivative[
      1, 1, 0][$CellContext`WF][$CellContext`x, $CellContext`p, \
$CellContext`t] + ((((
         Rational[-1, 
           4] $CellContext`h^2) $CellContext`m^(-2)) $CellContext`p) \
$CellContext`\[CapitalLambda]^2) 
     Derivative[
      2, 0, 0][$CellContext`WF][$CellContext`x, $CellContext`p, \
$CellContext`t]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.647942559517158*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time spent= \"\>", "\[InvisibleSpace]", "3.01978`4.", 
   "\[InvisibleSpace]", "\<\" Seconds  = \"\>", "\[InvisibleSpace]", 
   "0.05033011666666666666666666666666666667`4.", 
   "\[InvisibleSpace]", "\<\" Minutes   for   \"\>", "\[InvisibleSpace]", 
   TagBox[
    TagBox[
     FormBox[
      RowBox[{"Expand", "[", 
       RowBox[{
        RowBox[{"WFx", "(", 
         RowBox[{"x", ",", "p", ",", "t", ",", "s"}], ")"}], "-", 
        RowBox[{"WFx", "(", 
         RowBox[{"x", ",", "p", ",", "t", ",", "0"}], ")"}]}], "]"}],
      TraditionalForm],
     TraditionalForm,
     Editable->True],
    HoldForm], "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   TagBox[
    FormBox[
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
        "\[CapitalLambda]", " ", "s", " ", "x", " ", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[PartialD]", "2"], "WF"}], 
         RowBox[{
          RowBox[{"\[PartialD]", "x"}], "\[ThinSpace]", 
          RowBox[{"\[PartialD]", "p"}]}]]}], 
       RowBox[{"4", " ", "m"}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
        "\[CapitalLambda]", " ", "p", " ", "s", " ", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[PartialD]", "2"], "WF"}], 
         RowBox[{"\[PartialD]", 
          SuperscriptBox["p", "2"]}]]}], 
       RowBox[{"4", " ", "m"}]]}],
     TraditionalForm],
    TraditionalForm,
    Editable->True]}],
  SequenceForm[
  "Time spent= ", 3.01978`4., " Seconds  = ", 
   0.05033011666666666666666666666666666667`4., " Minutes   for   ", 
   HoldForm[
    TraditionalForm[
     Expand[$CellContext`WFx[$CellContext`x, $CellContext`p, $CellContext`t, \
$CellContext`s] - $CellContext`WFx[$CellContext`x, $CellContext`p, \
$CellContext`t, 0]]]], " = ", 
   TraditionalForm[(((((((
            Rational[
             1, 4] $CellContext`h^2) $CellContext`k)/$CellContext`m) \
$CellContext`p) $CellContext`s) $CellContext`\[Lambda]) $CellContext`\
\[CapitalLambda]) 
     Derivative[
      0, 2, 0][$CellContext`WF][$CellContext`x, $CellContext`p, \
$CellContext`t] + (((((((
            Rational[
             1, 4] $CellContext`h^2) $CellContext`k)/$CellContext`m) \
$CellContext`s) $CellContext`x) $CellContext`\[Lambda]) $CellContext`\
\[CapitalLambda]) 
     Derivative[
      1, 1, 0][$CellContext`WF][$CellContext`x, $CellContext`p, \
$CellContext`t]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.647942559519431*^9}]
}, Open  ]],

Cell[TextData[StyleBox["Continuity Equation (Moyal bracket only!)", \
"Subsection"]], "Chapter",
 CellChangeTimes->{{3.624954279811018*^9, 3.624954286338881*^9}, {
  3.624954573355047*^9, 3.624954587867218*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"wfuncDt", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}], "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"WF", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "t"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"continuityEquationFullfilled", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"0", "*", 
        RowBox[{"wfuncDt", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], "+", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"WFx", "[", 
          RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ",", "x"}], 
        "]"}], "+", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"WFp", "[", 
          RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ",", "p"}], 
        "]"}], "-", "MoyalBracket"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "p", ",", "t"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", "continuityEquationFullfilled", "]"}]}], "Input",
 CellChangeTimes->{{3.62495440060717*^9, 3.624954467685678*^9}, {
  3.624954536592366*^9, 3.62495456697657*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Wigner Functions ", "Subtitle",
 CellChangeTimes->{{3.615311702645843*^9, 3.615311707246711*^9}, {
   3.615311745926982*^9, 3.61531180732405*^9}, {3.6153119459079247`*^9, 
   3.615311949238516*^9}, {3.615312183516096*^9, 3.6153122039492273`*^9}, 
   3.615725910850113*^9}],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", 
  RowBox[{"i", ",", "ii", ",", "j"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Energy", "[", "i_", "]"}], ":=", 
    RowBox[{"E0", "[", "i", "]"}]}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Energy", "[", "i_", "]"}], ":=", 
  RowBox[{"EKerr", "[", "i", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"i", "=", "0"}], ";", " ", 
  RowBox[{"j", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Xi]", "[", 
     RowBox[{"x_", ",", "t_", ",", "\[Tau]_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"Cos", "[", "\[Tau]", "]"}], 
      RowBox[{"\[Psi]", "[", 
       RowBox[{"i", ",", "x"}], "]"}], 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", " ", "I"}], " ", "t", " ", 
        RowBox[{
         RowBox[{"Energy", "[", "i", "]"}], "/", "h"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Sin", "[", "\[Tau]", "]"}], 
      RowBox[{"\[Psi]", "[", 
       RowBox[{"j", ",", "x"}], "]"}], 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "I"}], " ", "t", " ", 
        RowBox[{
         RowBox[{"Energy", "[", "j", "]"}], "/", "h"}]}], "]"}]}]}]}], " ", 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Xi]", "[", 
    RowBox[{"x_", ",", "t_", ",", "\[Tau]_"}], "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"ii", ",", "stateParameter"}], "]"}], 
      RowBox[{"\[Psi]", "[", 
       RowBox[{"ii", ",", "x"}], "]"}], 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "I"}], " ", "t", " ", 
        RowBox[{
         RowBox[{"Energy", "[", "ii", "]"}], "/", "h"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Xi]conj", "[", 
     RowBox[{"x_", ",", "t_", ",", "\[Tau]_"}], "]"}], ":=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Conjugate", "[", 
        RowBox[{"c", "[", 
         RowBox[{"ii", ",", "stateParameter"}], "]"}], "]"}], 
       RowBox[{"\[Psi]", "[", 
        RowBox[{"ii", ",", "x"}], "]"}], 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"+", "I"}], " ", "t", " ", 
         RowBox[{
          RowBox[{"Energy", "[", "ii", "]"}], "/", "h"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SEQ$Fullfilled", "=", 
   RowBox[{"Simplify", " ", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"SEqKerr", "[", "n", "]"}], "[", 
       RowBox[{"\[Xi]", "[", 
        RowBox[{"x", ",", "t", ",", "\[Tau]"}], "]"}], "]"}], "-", 
      RowBox[{"I", "  ", "h", " ", 
       RowBox[{"D", "[", " ", 
        RowBox[{
         RowBox[{"\[Xi]", "[", 
          RowBox[{"x", ",", "t", ",", "\[Tau]"}], "]"}], ",", "t"}], 
        "]"}]}]}], ",", 
     RowBox[{"m", ">", "0"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", "SEQ$Fullfilled", "]"}]}], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, 
   3.615328385704236*^9, {3.615328744378584*^9, 3.6153287799687347`*^9}, {
   3.615328987316884*^9, 3.615328990741791*^9}, 3.615329097580762*^9, 
   3.615329253855715*^9, {3.615330658311314*^9, 3.6153307498683777`*^9}, 
   3.615330921555663*^9, 3.61533204568215*^9, 3.615332563209057*^9, {
   3.615634190510241*^9, 3.615634239773162*^9}, {3.615634478087792*^9, 
   3.615634481089449*^9}, {3.615634623602338*^9, 3.615634626481221*^9}, 
   3.615641438572461*^9, {3.6157395944797697`*^9, 3.615739665757576*^9}, {
   3.615739734213461*^9, 3.615739768659885*^9}, {3.615739881661104*^9, 
   3.615739933286222*^9}, {3.615740011872445*^9, 3.615740025625989*^9}, {
   3.615740073397553*^9, 3.615740091891831*^9}, {3.615740325925481*^9, 
   3.615740330470478*^9}, {3.615742891394403*^9, 3.615742894679743*^9}, {
   3.6157430310993*^9, 3.615743099122088*^9}, {3.615743150179474*^9, 
   3.615743151709302*^9}, {3.615743187251524*^9, 3.615743248189742*^9}, 
   3.615753975574485*^9, {3.6157540161118097`*^9, 3.615754050815352*^9}, {
   3.615754172481432*^9, 3.615754177655167*^9}, {3.615754208084609*^9, 
   3.6157542161206903`*^9}, {3.615754360004344*^9, 3.615754453254593*^9}, {
   3.6157545277695637`*^9, 3.615754530994121*^9}, {3.615754603679699*^9, 
   3.6157546264101057`*^9}, {3.615754658937257*^9, 3.615754666490737*^9}, 
   3.615754772231031*^9, 3.615756984538136*^9, {3.61575701896502*^9, 
   3.615757019682733*^9}, {3.615757052182633*^9, 3.615757072552759*^9}, {
   3.615757114785241*^9, 3.615757157415572*^9}, 3.6157575403076963`*^9, {
   3.61575802427798*^9, 3.6157580594924707`*^9}, {3.615758113186903*^9, 
   3.6157581138698463`*^9}, {3.6157582108072777`*^9, 
   3.6157582272845507`*^9}, {3.61575844149684*^9, 3.615758456106846*^9}, {
   3.61575852021458*^9, 3.615758528087078*^9}, {3.615758566212085*^9, 
   3.615758595340784*^9}, {3.6157586264375668`*^9, 3.615758750434924*^9}, {
   3.615758786466999*^9, 3.615758872009001*^9}, {3.6157589587577133`*^9, 
   3.6157589711151867`*^9}, {3.616510649457903*^9, 3.6165106690543203`*^9}, 
   3.6165126623992863`*^9, {3.616512830402712*^9, 3.616512847525229*^9}, 
   3.616513151884907*^9, {3.624955013589396*^9, 3.624955014059816*^9}, {
   3.624955483923208*^9, 3.624955484050034*^9}, {3.625313264593042*^9, 
   3.625313270599378*^9}, {3.647774620968156*^9, 3.6477746546056023`*^9}, {
   3.647776763745688*^9, 3.647776794945004*^9}, {3.647780994301491*^9, 
   3.647781020161085*^9}, {3.648135803297061*^9, 3.64813587557316*^9}, 
   3.64815521172173*^9, {3.648161225895842*^9, 3.6481612315676413`*^9}, 
   3.648198445210218*^9, {3.6483575377569513`*^9, 3.648357562584592*^9}, {
   3.648558416509809*^9, 3.648558416590852*^9}, {3.648558449387416*^9, 
   3.6485584527321167`*^9}, {3.648558502147355*^9, 3.648558502216867*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPsi]", "[", 
    RowBox[{"x_", ",", "t_", ",", "\[Tau]_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"x", "^", "2"}]}], " ", 
      RowBox[{"\[Alpha]", "/", "2"}]}], "]"}], 
    RowBox[{"Simplify", "[", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"Expand", "[", 
        RowBox[{
         RowBox[{"\[Xi]", "[", 
          RowBox[{"x", ",", "t", ",", "\[Tau]"}], "]"}], 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"x", "^", "2"}], " ", 
           RowBox[{"\[Alpha]", "/", "2"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "Exp"}], "}"}]}], "]"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{"timePrint", "[", 
  RowBox[{"\[CapitalPsi]", "[", 
   RowBox[{"X", ",", "T", ",", "mMixAngle"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, 
   3.615328385704236*^9, {3.615328744378584*^9, 3.6153287799687347`*^9}, {
   3.615328987316884*^9, 3.615328990741791*^9}, 3.615329097580762*^9, 
   3.615329253855715*^9, {3.615330658311314*^9, 3.6153307498683777`*^9}, 
   3.615330921555663*^9, 3.61533204568215*^9, 3.615332563209057*^9, {
   3.615634190510241*^9, 3.615634239773162*^9}, {3.615634478087792*^9, 
   3.615634481089449*^9}, {3.615634623602338*^9, 3.615634626481221*^9}, 
   3.615641438572461*^9, {3.6157395944797697`*^9, 3.615739665757576*^9}, {
   3.615739734213461*^9, 3.615739768659885*^9}, {3.615739881661104*^9, 
   3.615739933286222*^9}, {3.615740011872445*^9, 3.615740025625989*^9}, {
   3.615740073397553*^9, 3.615740091891831*^9}, {3.615740325925481*^9, 
   3.615740330470478*^9}, {3.615742891394403*^9, 3.615742894679743*^9}, {
   3.6157430310993*^9, 3.6157430890337467`*^9}, {3.615757787600575*^9, 
   3.615757840711211*^9}, 3.6157580200698843`*^9, {3.6157610777939367`*^9, 
   3.615761081009884*^9}, {3.6157611392790956`*^9, 3.615761157137271*^9}, 
   3.616043059537681*^9, 3.6483581381488113`*^9, 3.6485582002313557`*^9, {
   3.648558416614324*^9, 3.64855841662016*^9}, {3.648558502242507*^9, 
   3.648558502248784*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]", "[", 
    RowBox[{"x_", ",", "y_", ",", "t_", ",", "\[Tau]_"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Xi]conj", "[", 
      RowBox[{
       RowBox[{"x", "+", "y"}], ",", 
       RowBox[{"+", "t"}], ",", "\[Tau]"}], "]"}], " ", 
     RowBox[{"\[CapitalPsi]", "[", 
      RowBox[{
       RowBox[{"x", "-", "y"}], ",", "t", ",", "\[Tau]"}], "]"}]}], "/.", 
    "FixParameters"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"timePrint", "[", 
   RowBox[{"\[Rho]", "[", 
    RowBox[{"x", ",", "y", ",", "t", ",", "\[Tau]"}], "]"}], "]"}], 
  RowBox[{"(*", " ", 
   RowBox[{"DW", "=", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Rho]", "[", 
         RowBox[{"x", ",", "y", ",", "t", ",", "\[Tau]"}], "]"}], 
        RowBox[{"Exp", "[", 
         RowBox[{"I", " ", "2", " ", "y", " ", "p"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", 
         RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}]}], "]"}], " ", 
     "Prohibitively", " ", 
     RowBox[{"SLOW", "!"}]}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WignerFunction", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"FourierTransform", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"\[Rho]", "[", 
          RowBox[{"x", ",", " ", 
           RowBox[{"y", "/", "2"}], ",", "t", ",", "\[Tau]"}], "]"}], "/", 
         "h"}], "/", "Pi"}], ",", "y", ",", "p"}], "]"}], "/.", 
     RowBox[{"h", "\[Rule]", "1"}]}], "/.", 
    RowBox[{"\[Tau]", "\[Rule]", "mMixAngle"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"timePrint", "[", "WignerFunction", 
   RowBox[{"(*", 
    RowBox[{"[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}], "*)"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Count", "[", 
  RowBox[{
   RowBox[{"Expand", "[", 
    RowBox[{"WignerFunction", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], ",", 
   RowBox[{"+", "_"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, {
   3.615328385704236*^9, 3.61532842127243*^9}, {3.615328452177451*^9, 
   3.615328700955434*^9}, {3.61532913868193*^9, 3.615329140662854*^9}, {
   3.615329209708338*^9, 3.615329231643388*^9}, {3.615329538017696*^9, 
   3.6153295577324953`*^9}, {3.615330828281961*^9, 3.615330837113493*^9}, {
   3.6156389980699053`*^9, 3.615639089290873*^9}, {3.615639143068521*^9, 
   3.615639253553862*^9}, {3.6156393013390093`*^9, 3.6156393105481*^9}, {
   3.615639351484426*^9, 3.6156393555923357`*^9}, {3.615639410246297*^9, 
   3.615639423347652*^9}, {3.6156395121911697`*^9, 3.61563951611325*^9}, 
   3.615640096430455*^9, {3.615640442620921*^9, 3.615640460798748*^9}, {
   3.6156405179817133`*^9, 3.615640518330245*^9}, {3.6157256355018253`*^9, 
   3.61572563566157*^9}, {3.615725679695396*^9, 3.615725689107225*^9}, {
   3.615725903901721*^9, 3.6157259246853333`*^9}, {3.6157328388913403`*^9, 
   3.6157328561011133`*^9}, {3.615732897391026*^9, 3.615732919763029*^9}, {
   3.6157330434262857`*^9, 3.615733051956244*^9}, {3.615739058818254*^9, 
   3.6157390844150867`*^9}, {3.6157401863675337`*^9, 
   3.6157402093576937`*^9}, {3.6157402648349543`*^9, 3.615740267420556*^9}, 
   3.6157403380019217`*^9, 3.61574046647064*^9, {3.6157572043922*^9, 
   3.6157572085762463`*^9}, 3.615759117066454*^9, 3.615759196823285*^9, {
   3.6157595390100737`*^9, 3.615759545973748*^9}, {3.615759579691811*^9, 
   3.615759627921238*^9}, {3.624955394225871*^9, 3.624955466609825*^9}, 
   3.646557129686454*^9, 3.646993253447712*^9, 3.646993310004129*^9, {
   3.647776823505705*^9, 3.6477768270301523`*^9}, 3.64855820024431*^9, {
   3.6485584166304073`*^9, 3.648558416801186*^9}, {3.6485585022595387`*^9, 
   3.6485585022693167`*^9}}],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Wigner Flow analytical with Continuity Equation (\
\[Lambda] ->\[CapitalLambda])", "Section"]], "Subsubtitle",
 CellChangeTimes->{{3.615725928887197*^9, 3.615725936711233*^9}, {
  3.624966082984323*^9, 3.6249661051841717`*^9}, {3.624966855615535*^9, 
  3.6249668724076*^9}}],

Cell[BoxData[{
 RowBox[{"ss", "=", "1"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"wfxAnalytical", "[", 
     RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"WFx", "[", 
       RowBox[{"x", ",", "p", ",", "t", ",", "ss"}], "]"}], "/.", 
      RowBox[{"WF", "\[Rule]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"WignerFunction", "[", 
          RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.",
      "FixParameters"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Count", "[", 
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{"wfxAnalytical", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], ",", 
     RowBox[{"+", "_"}]}], "]"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"wfpAnalytical", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"WFp", "[", 
      RowBox[{"x", ",", "p", ",", "t", ",", "ss"}], "]"}], "/.", 
     RowBox[{"WF", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"WignerFunction", "[", 
         RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.", 
    "FixParameters"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"wfAnalytical", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"wfxAnalytical", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "x"}], "]"}], "+", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"wfpAnalytical", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "p"}], "]"}]}]}], "\n", 
  
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"timePrint", "[", 
     RowBox[{"Simplify", "[", 
      RowBox[{"wfAnalytical", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], "]"}], ";"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"wfuncDt", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}], "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"WignerFunction", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "t"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"timePrint", "[", 
     RowBox[{"Simplify", "[", 
      RowBox[{"wfuncDt", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], "]"}], ";", "\n", 
    RowBox[{"continuityEquation", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"wfuncDt", "[", 
            RowBox[{"x", ",", "p", ",", "t"}], "]"}], "+", 
           RowBox[{"wfAnalytical", "[", 
            RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "p", ",", "t"}], "}"}]}], "]"}], "/.", 
        RowBox[{"\[Lambda]", "\[Rule]", "\[CapitalLambda]"}]}], ",", 
       RowBox[{"m", ">", "0"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "*)"}], 
  RowBox[{"timePrint", "[", "continuityEquation", "]"}]}]}], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, {
   3.615328385704236*^9, 3.61532842127243*^9}, {3.615328452177451*^9, 
   3.615328700955434*^9}, {3.61532913868193*^9, 3.615329140662854*^9}, {
   3.615329209708338*^9, 3.615329231643388*^9}, {3.615329538017696*^9, 
   3.6153295577324953`*^9}, {3.615330828281961*^9, 3.615330837113493*^9}, {
   3.6156389980699053`*^9, 3.615639089290873*^9}, {3.615639143068521*^9, 
   3.615639253553862*^9}, {3.6156393013390093`*^9, 3.6156393105481*^9}, {
   3.615639351484426*^9, 3.6156393555923357`*^9}, {3.615639410246297*^9, 
   3.615639423347652*^9}, {3.6156395121911697`*^9, 3.61563951611325*^9}, 
   3.615640096430455*^9, {3.615640442620921*^9, 3.615640460798748*^9}, {
   3.6156405179817133`*^9, 3.615640518330245*^9}, {3.6157256355018253`*^9, 
   3.61572563566157*^9}, {3.615725679695396*^9, 3.615725689107225*^9}, {
   3.615725903901721*^9, 3.615726007983356*^9}, {3.615726223510936*^9, 
   3.615726227431016*^9}, {3.6157420001868467`*^9, 3.615742006151602*^9}, {
   3.615742040590849*^9, 3.615742122827833*^9}, {3.615742195261923*^9, 
   3.615742230972183*^9}, {3.6157423951717777`*^9, 3.615742460213076*^9}, {
   3.615757446793147*^9, 3.6157574620257597`*^9}, {3.6160431623304577`*^9, 
   3.616043189595357*^9}, {3.616043254953803*^9, 3.616043293541442*^9}, {
   3.616043328990443*^9, 3.616043342309023*^9}, {3.6165110851208897`*^9, 
   3.616511091061223*^9}, {3.616511154796013*^9, 3.6165111776629868`*^9}, {
   3.6249537488892117`*^9, 3.6249537623589153`*^9}, {3.624954672091284*^9, 
   3.62495469089832*^9}, 3.624954847418378*^9, {3.6249550855471573`*^9, 
   3.624955091287768*^9}, {3.624955198841002*^9, 3.624955200431562*^9}, {
   3.6249552316841373`*^9, 3.624955336120886*^9}, {3.625311379870614*^9, 
   3.625311400913364*^9}, {3.646552860600666*^9, 3.6465528738692007`*^9}, {
   3.6465533062612543`*^9, 3.646553316266013*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"continuityEquation", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"wfuncDt", "[", 
        RowBox[{"x", ",", "p", ",", "t"}], "]"}], "+", 
       RowBox[{"wfAnalytical", "[", 
        RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], "/.", 
      RowBox[{"\[Lambda]", "\[Rule]", "\[CapitalLambda]"}]}], ",", 
     RowBox[{"m", ">", "0"}]}], "]"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.6249549163991737`*^9, 3.6249549664723883`*^9}, {
  3.624955610626749*^9, 3.624955612449327*^9}, {3.646553395032299*^9, 
  3.646553398280514*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Wigner Functions numerical", "Subsubtitle",
 CellChangeTimes->{{3.6157257941396627`*^9, 3.615725802449313*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6482018763316507`*^9, 3.648201892820087*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"schneller", "=", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "-", 
          FractionBox["y", "2"]}], ")"}], "2"]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "+", 
          FractionBox["y", "2"]}], ")"}], "2"]}]}]], "*", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"TrueQ", "[", 
       RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], ",", 
      "1", ",", 
      FractionBox[
       RowBox[{"Exp", "[", 
        RowBox[{"-", 
         RowBox[{"stateParameter", "^", "2"}]}], "]"}], 
       RowBox[{"Sqrt", "[", "Pi", "]"}]]}], "]"}], 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{"ExpToTrig", "[", 
       RowBox[{"Expand", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Rho]", "[", 
           RowBox[{"x", ",", " ", 
            RowBox[{"y", "/", "2"}], ",", "t", ",", "\[Tau]"}], "]"}], "/", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"x", "-", 
                FractionBox["y", "2"]}], ")"}], "2"]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"x", "+", 
                FractionBox["y", "2"]}], ")"}], "2"]}]}]]}], 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"TrueQ", "[", 
            RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], 
           ",", "1", ",", 
           RowBox[{
            RowBox[{"Sqrt", "[", "Pi", "]"}], 
            RowBox[{"Exp", "[", 
             RowBox[{"stateParameter", "^", "2"}], "]"}]}]}], "]"}]}], "]"}], 
       "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"Cos", ",", "Sin", ",", "x", ",", "y", ",", 
        RowBox[{"Tanh", "[", "sQueeze", "]"}]}], "}"}], ",", "Simplify"}], 
     "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.646998863656547*^9, 3.6469988970106173`*^9}, {
   3.646998930205627*^9, 3.6469989309873*^9}, {3.6469989932264843`*^9, 
   3.646999003185061*^9}, 3.646999104456258*^9, {3.646999187017742*^9, 
   3.6469992156515512`*^9}, 3.6481984689124804`*^9, {3.6481990124878798`*^9, 
   3.6481990254258633`*^9}, {3.648199055806405*^9, 3.648199075951848*^9}, {
   3.648199124652779*^9, 3.6481991630356092`*^9}, {3.648199194657393*^9, 
   3.648199195112032*^9}, {3.648201525992984*^9, 3.6482016180359163`*^9}, {
   3.648201665663186*^9, 3.648201688647642*^9}, {3.648201723774685*^9, 
   3.648201759259985*^9}, {3.648201863088166*^9, 3.648201929222324*^9}, {
   3.648202010019573*^9, 3.6482020394994802`*^9}, {3.648202073422988*^9, 
   3.648202079263936*^9}, {3.6482030209246607`*^9, 3.648203037396947*^9}, 
   3.648321115919221*^9, {3.648358038759696*^9, 3.648358039805983*^9}, 
   3.648558416818645*^9, 3.648558502273623*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"schneller", "=", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", 
           FractionBox["y", "2"]}], ")"}], "2"]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "+", 
           FractionBox["y", "2"]}], ")"}], "2"]}]}]], 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"ExpandAll", "[", 
        RowBox[{
         RowBox[{"\[Rho]", "[", 
          RowBox[{"x", ",", " ", 
           RowBox[{"y", "/", "2"}], ",", "t", ",", "\[Tau]"}], "]"}], "/", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"x", "-", 
               FractionBox["y", "2"]}], ")"}], "2"]}], "-", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"x", "+", 
               FractionBox["y", "2"]}], ")"}], "2"]}]}]]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"x", "+", 
          RowBox[{"y", "/", "2"}]}], ",", 
         RowBox[{"x", "-", 
          RowBox[{"y", "/", "2"}]}]}], "}"}]}], "]"}]}]}], ";"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.6156396826593037`*^9, 3.61563969949319*^9}, {
   3.615639736750227*^9, 3.615639759554955*^9}, {3.615639801040518*^9, 
   3.615639819453103*^9}, 3.615639918063538*^9, 3.615639985693759*^9, 
   3.615640058820881*^9, 3.615725712794808*^9, {3.615725818044476*^9, 
   3.615725861303022*^9}, {3.646998745429996*^9, 3.646998779911813*^9}, {
   3.646998810819689*^9, 3.6469988468724213`*^9}, {3.646999059928638*^9, 
   3.6469990960710583`*^9}, 3.6469993038210793`*^9, 3.648558416982929*^9, 
   3.648558502276964*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"WignerFunction2", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"TrueQ", "[", 
        RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], ",", 
       "1", ",", 
       RowBox[{"Exp", "[", 
        RowBox[{"-", 
         RowBox[{"stateParameter", "^", "2"}]}], "]"}]}], "]"}], "/", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"x", "^", "2"}], "+", 
       RowBox[{"p", "^", "2"}]}], "]"}]}], "*", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Expand", "[", 
         RowBox[{
          RowBox[{"FourierTransform", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"schneller", "/", "h"}], "/", "Pi"}], ",", "y", ",", 
            "p"}], "]"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"x", "^", "2"}], "+", 
            RowBox[{"p", "^", "2"}]}], "]"}], "*", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"TrueQ", "[", 
             RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], 
            ",", "1", ",", 
            RowBox[{"Exp", "[", 
             RowBox[{"stateParameter", "^", "2"}], "]"}]}], "]"}]}], "]"}], "/.", 
        RowBox[{"h", "\[Rule]", "1"}]}], "/.", 
       RowBox[{"\[Tau]", "\[Rule]", "mMixAngle"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"_Sin", ",", "_Cos", ",", "p", ",", "Pi"}], "}"}]}], "]"}]}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "This", " ", "version", " ", "`WignerFunction2`", " ", "is", " ", "not", 
      " ", "faster", " ", "or", " ", "superior"}], "..."}], "."}], " ", 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.6156396826593037`*^9, 3.61563969949319*^9}, {
   3.615639736750227*^9, 3.615639759554955*^9}, {3.615639801040518*^9, 
   3.615639819453103*^9}, 3.615639918063538*^9, 3.615639985693759*^9, 
   3.615640058820881*^9, 3.615725712794808*^9, {3.615725818044476*^9, 
   3.615725861303022*^9}, {3.646998745429996*^9, 3.646998779911813*^9}, {
   3.646998810819689*^9, 3.6469988468724213`*^9}, {3.646999059928638*^9, 
   3.646999067744164*^9}, 3.6469991496276217`*^9, {3.646999222025188*^9, 
   3.646999245251965*^9}, {3.6469992771240807`*^9, 3.646999288567875*^9}, 
   3.6475176758241177`*^9, {3.64751772477182*^9, 3.6475177293399067`*^9}, 
   3.647517768952201*^9, {3.647517882542028*^9, 3.6475178837971363`*^9}, 
   3.64820250761485*^9, {3.648202541891608*^9, 3.648202545086802*^9}, {
   3.64820258713412*^9, 3.648202588817943*^9}, {3.648202656280497*^9, 
   3.648202704054236*^9}, {3.648202764170702*^9, 3.6482027707705107`*^9}, {
   3.648202817146748*^9, 3.648202825888348*^9}, {3.6482028740265493`*^9, 
   3.648202973266466*^9}, {3.648203330907611*^9, 3.6482034022900143`*^9}, {
   3.648203584317809*^9, 3.648203643549047*^9}, {3.64820377836712*^9, 
   3.648203789240973*^9}, {3.648203821493287*^9, 3.648203860747518*^9}, 
   3.6483211265674543`*^9, {3.6483580413634367`*^9, 3.648358042708568*^9}, 
   3.648558200259639*^9, 3.648558416998453*^9, 3.648558502281013*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"WignerFunctionN", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"WignerFunction2", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], "//", "N"}], "//", "Chop"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.6156396826593037`*^9, 3.61563969949319*^9}, {
   3.615639736750227*^9, 3.615639759554955*^9}, {3.615639801040518*^9, 
   3.615639819453103*^9}, 3.615639918063538*^9, 3.615639985693759*^9, 
   3.615640058820881*^9, 3.615725712794808*^9, {3.615725818044476*^9, 
   3.615725861303022*^9}, {3.646998745429996*^9, 3.646998779911813*^9}, {
   3.646998810819689*^9, 3.6469988468724213`*^9}, {3.646999059928638*^9, 
   3.646999067744164*^9}, 3.6469991496276217`*^9, {3.646999222025188*^9, 
   3.646999245251965*^9}, {3.6469992771240807`*^9, 3.646999288567875*^9}, 
   3.6475176758241177`*^9, {3.64751772477182*^9, 3.6475177293399067`*^9}, {
   3.647517768952201*^9, 3.6475178070296907`*^9}, {3.6475178607336407`*^9, 
   3.6475178752434196`*^9}, {3.647518392723646*^9, 3.647518422230047*^9}, 
   3.648202234883527*^9, {3.64820368070606*^9, 3.6482036895546017`*^9}, 
   3.648203907201837*^9, 3.6483211344555197`*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"intermediateWF", "=", 
   RowBox[{
    RowBox[{"WignerFunctionNN", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}], "//", "Chop"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.647517906158998*^9, 3.647517939357039*^9}, {
   3.6475179949655247`*^9, 3.6475180126816053`*^9}, {3.64751805715273*^9, 
   3.647518072936112*^9}, {3.647518113874671*^9, 3.647518119720194*^9}, {
   3.6475181555847*^9, 3.647518235568243*^9}, {3.647518266492424*^9, 
   3.647518267356043*^9}, {3.647518319911366*^9, 3.64751837224555*^9}, {
   3.6475184035329237`*^9, 3.647518410499648*^9}, 3.648202257313993*^9, {
   3.64820246290351*^9, 3.648202471564665*^9}, {3.648203701358893*^9, 
   3.648203721091221*^9}, 3.648203919589829*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"WignerFunctionN", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"intermediateWF", "//", "TrigReduce"}], "//", "Chop"}], ",", 
      RowBox[{"{", 
       RowBox[{"Cos", ",", "Sin"}], "}"}]}], "]"}], "/", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"x", "^", "2"}], "+", 
      RowBox[{"p", "^", "2"}]}], "]"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.647517906158998*^9, 3.647517939357039*^9}, {
   3.6475179949655247`*^9, 3.6475180126816053`*^9}, {3.64751805715273*^9, 
   3.647518072936112*^9}, {3.647518113874671*^9, 3.647518119720194*^9}, {
   3.6475181555847*^9, 3.647518235568243*^9}, {3.647518266492424*^9, 
   3.647518267356043*^9}, {3.647518319911366*^9, 3.64751837224555*^9}, {
   3.6475184035329237`*^9, 3.647518410499648*^9}, 3.648202257313993*^9, {
   3.64820246290351*^9, 3.648202471564665*^9}, 3.648203928851054*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"XX", "=", "2.5"}], ";", " ", 
   RowBox[{"ZZ", "=", 
    RowBox[{"1", "/", "Pi"}]}], ";"}], " ", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"TT", "=", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", 
           RowBox[{"Pi", " ", "/", 
            RowBox[{"Abs", "[", 
             RowBox[{
              RowBox[{"E0", "[", "1", "]"}], "-", 
              RowBox[{"E0", "[", "0", "]"}]}], "]"}]}]}], ")"}], "/", "8"}], 
        " ", "/.", "FixParameters"}], ",", "4"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"DTT", "=", 
     RowBox[{"N", "[", 
      RowBox[{"TT", "/", "numberOfFrames"}], "]"}]}], ";"}], "*)"}]}], "\n", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"\[Rho]", "[", 
    RowBox[{"x", ",", "0", ",", "0", ",", "mMixAngle"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
   RowBox[{"PlotPoints", "\[Rule]", "35"}], ",", 
   RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6153297092380342`*^9, 3.615329785168223*^9}, {
   3.6153298718801193`*^9, 3.615329874799344*^9}, {3.6153299515696983`*^9, 
   3.6153299721745977`*^9}, 3.615330108624568*^9, {3.615330402694769*^9, 
   3.615330511979083*^9}, {3.615330546916795*^9, 3.615330581365438*^9}, 
   3.615330757263938*^9, {3.6153310630027323`*^9, 3.615331063452479*^9}, {
   3.615331097970161*^9, 3.615331127003668*^9}, {3.615331164592587*^9, 
   3.615331214935355*^9}, {3.6153312498820887`*^9, 3.615331253403664*^9}, {
   3.615331384888257*^9, 3.615331388177849*^9}, 3.615331420023917*^9, {
   3.615331462795383*^9, 3.615331547535287*^9}, {3.615331589514385*^9, 
   3.615331591530878*^9}, 3.6153316705998783`*^9, {3.615331829539322*^9, 
   3.615331900829331*^9}, {3.6153321121144447`*^9, 3.615332155925251*^9}, {
   3.615332251773364*^9, 3.6153322946228037`*^9}, {3.615333272813233*^9, 
   3.6153332846333923`*^9}, {3.615333356658101*^9, 3.6153333919780197`*^9}, {
   3.615333552928935*^9, 3.615333598126939*^9}, {3.615372196785733*^9, 
   3.6153722132385063`*^9}, 3.61537225784061*^9, {3.615372853158967*^9, 
   3.615372855618018*^9}, 3.6153733745245743`*^9, {3.615373913756947*^9, 
   3.61537394734962*^9}, {3.615374317822193*^9, 3.615374319479198*^9}, {
   3.615374386474951*^9, 3.6153744150353727`*^9}, {3.615377778501686*^9, 
   3.615377782633802*^9}, {3.615480477870656*^9, 3.61548051491334*^9}, {
   3.615480876202793*^9, 3.615480883831133*^9}, 3.615568238076152*^9, {
   3.615568799836649*^9, 3.615568801130519*^9}, {3.615577558611709*^9, 
   3.615577559188532*^9}, 3.6155775932888308`*^9, {3.6155778732858953`*^9, 
   3.615577884700395*^9}, 3.615581879955368*^9, {3.615581914860889*^9, 
   3.615581915549979*^9}, {3.6156407018297853`*^9, 3.615640707757072*^9}, {
   3.6156411397255363`*^9, 3.615641155705331*^9}, {3.6157405984467154`*^9, 
   3.615740600551593*^9}, {3.6157419017671843`*^9, 3.615741960446138*^9}, {
   3.6157613353498573`*^9, 3.6157613478094053`*^9}, {3.616044089341208*^9, 
   3.616044144903419*^9}, {3.616044182440158*^9, 3.616044230438621*^9}, {
   3.616044368031839*^9, 3.6160443718347797`*^9}, {3.6469983335283203`*^9, 
   3.646998346034295*^9}, {3.647362266070788*^9, 3.647362270019891*^9}, 
   3.647941230568522*^9, 3.6485582002687817`*^9}],

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Time spent= \>\"", ",", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ",", "4"}], "]"}], 
   ",", "\"\< Seconds  = \>\"", ",", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ")"}], "/", "60"}], 
     ",", "4"}], "]"}], ",", "\"\< Minutes\>\""}], "]"}]], "Input",
 CellChangeTimes->{{3.615332338682863*^9, 3.6153323671264963`*^9}, {
   3.6153708404981537`*^9, 3.6153708442947683`*^9}, {3.615370993774354*^9, 
   3.6153709970605383`*^9}, {3.615371503594904*^9, 3.615371513169588*^9}, {
   3.615371566099598*^9, 3.6153715845516644`*^9}, {3.6153716985333223`*^9, 
   3.615371700155863*^9}, {3.615371792539176*^9, 3.615371794326886*^9}, {
   3.61537795545512*^9, 3.61537798494068*^9}, {3.6153780494292316`*^9, 
   3.615378092443664*^9}, 3.615378164538499*^9, {3.61537826459508*^9, 
   3.61537826653004*^9}, {3.615379816338554*^9, 3.615379823278825*^9}, {
   3.6153804154286327`*^9, 3.615380431346485*^9}, {3.615380908263824*^9, 
   3.615381002835142*^9}, {3.615577431830936*^9, 3.615577507511448*^9}, {
   3.615577657622074*^9, 3.615577690526105*^9}, 3.615577793267749*^9, {
   3.615577838637783*^9, 3.61557783958727*^9}, {3.615577900895199*^9, 
   3.615577905978784*^9}, {3.615582278512148*^9, 3.6155822838313217`*^9}, 
   3.615582393374818*^9, 3.615582565462751*^9, 3.615634786415193*^9, {
   3.6156398594325733`*^9, 3.61563990714559*^9}, 3.6156400083521547`*^9, {
   3.615640897890258*^9, 3.615640905313417*^9}, 3.615717823245494*^9, 
   3.615718472574972*^9, {3.61571850902551*^9, 3.615718513623602*^9}, {
   3.615718630466916*^9, 3.615718637460788*^9}, {3.6157188495094976`*^9, 
   3.6157188790367727`*^9}, {3.61571890921705*^9, 3.6157190656980677`*^9}, {
   3.615726320880335*^9, 3.615726344654138*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"compensateForClassicalMovement", "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.6473585226071367`*^9, 3.6473585510538*^9}, {
   3.647358682624426*^9, 3.647358724333336*^9}, {3.647358966650272*^9, 
   3.6473589944804153`*^9}, {3.647359118256459*^9, 3.647359124414003*^9}, {
   3.6473592030849333`*^9, 3.647359209485674*^9}, 3.647359270846427*^9, {
   3.647359339622357*^9, 3.647359340468686*^9}, {3.647362368325342*^9, 
   3.647362397854302*^9}, 3.647362525952918*^9, 3.653825926667109*^9, 
   3.653825957228842*^9, 3.6538259930721207`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"colors2", "=", 
   RowBox[{"{", 
    RowBox[{
    "Red", ",", "Cyan", ",", "Cyan", ",", "Cyan", ",", "Cyan", ",", "Cyan", 
     ",", "Cyan", ",", "Cyan", ",", "Blue"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gradient2", "[", 
    RowBox[{
     RowBox[{"z_", "?", "NumericQ"}], ",", 
     RowBox[{"rest___", "?", "NumericQ"}]}], "]"}], ":=", 
   RowBox[{"Blend", "[", 
    RowBox[{"colors2", ",", "z"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6478176787642593`*^9, 3.647817704326685*^9}, {
   3.647817776773241*^9, 3.6478178261481533`*^9}, {3.6478178879233637`*^9, 
   3.647817925684845*^9}, {3.647817965999756*^9, 3.6478179723527527`*^9}, {
   3.647818023100072*^9, 3.647818041575585*^9}, 3.647818147719846*^9, {
   3.64781951577836*^9, 3.64781956942972*^9}, 3.647856409622579*^9}],

Cell[BoxData[{
 RowBox[{"R", "=", "RR"}], "\[IndentingNewLine]", 
 RowBox[{"nN", "=", "5"}], "\n", 
 RowBox[{"slower", "=", 
  RowBox[{"3", "/", "3"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Wf", "[", 
    RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
   RowBox[{"WignerFunctionN", "[", 
    RowBox[{
     RowBox[{"R", "*", 
      RowBox[{"Cos", "[", 
       RowBox[{"x", "+", 
        RowBox[{"compensateForClassicalMovement", "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"R", "^", "2"}], "*", 
            RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
     ",", 
     RowBox[{
      RowBox[{"-", "R"}], "*", 
      RowBox[{"Sin", "[", 
       RowBox[{"x", "+", 
        RowBox[{"compensateForClassicalMovement", "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"R", "^", "2"}], "*", 
            RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
     ",", "t"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tableOfPlots2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"Wf", "[", 
        RowBox[{
         RowBox[{"x", "+", "Pi", "+", 
          RowBox[{"0", "*", "nT", "*", 
           RowBox[{"13", "/", "16"}], "*", 
           RowBox[{
            RowBox[{"TT", "/", "slower"}], "/", 
            RowBox[{"(", "nN", ")"}]}]}]}], ",", 
         RowBox[{"nT", "*", 
          RowBox[{
           RowBox[{"TT", "/", "slower"}], "/", "nN"}]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"ColorFunction", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"myColorFunc", "[", 
             RowBox[{"#1", ",", 
              RowBox[{"nT", "*", 
               RowBox[{"TT", "/", 
                RowBox[{"(", "nN", ")"}]}]}]}], "]"}], "&"}], ")"}]}], ",", 
         RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ","}], "*)"}], 
       
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Thickness", "[", 
           RowBox[{"0.015", "*", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ")"}]}], "]"}], ",", 
          RowBox[{"Opacity", "[", 
           RowBox[{"1", "-", 
            RowBox[{"0", "*", "nT", "*", "0.3"}]}], "]"}], ",", 
          RowBox[{"Directive", "[", 
           RowBox[{"RGBColor", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"1", "/", "4"}], "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{
              RowBox[{"1", "/", "3"}], "-", 
              RowBox[{"nT", "/", "nN"}]}]}], "]"}], "]"}]}], "}"}]}]}], "]"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"100", ",", "Black"}], "]"}]}]}], 
   RowBox[{"(*", 
    RowBox[{",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\[Theta]", ",", "W"}], "}"}]}]}], "*)"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.6478176787642593`*^9, 3.647817704326685*^9}, {
   3.647817776773241*^9, 3.6478178261481533`*^9}, {3.6478178879233637`*^9, 
   3.647817925684845*^9}, {3.647817965999756*^9, 3.6478179723527527`*^9}, {
   3.647818023100072*^9, 3.647818041575585*^9}, 3.647818147719846*^9, {
   3.64781951577836*^9, 3.64781956942972*^9}, 3.647856409622579*^9, {
   3.647946347467008*^9, 3.647946352970357*^9}, {3.647946384348001*^9, 
   3.64794641011197*^9}, 3.647948292280335*^9, {3.647948374064362*^9, 
   3.647948380541463*^9}, {3.647948507321512*^9, 3.647948541740152*^9}, {
   3.6479485727374687`*^9, 3.64794860646966*^9}, {3.6479495526641073`*^9, 
   3.647949557807835*^9}, 3.648137841394105*^9, {3.648155745555275*^9, 
   3.648155805115921*^9}, {3.648155853444354*^9, 3.6481558945294733`*^9}, {
   3.64835826029879*^9, 3.648358270187827*^9}, 3.64855541675072*^9, 
   3.648595596061872*^9, {3.653826134732232*^9, 3.653826157780237*^9}, {
   3.653979796976554*^9, 3.653979807991653*^9}, {3.653979852080027*^9, 
   3.653979880574848*^9}, {3.653979911797864*^9, 3.6539799291219673`*^9}, {
   3.6541053631340103`*^9, 3.6541053871801767`*^9}, {3.6541059068241377`*^9, 
   3.654105954919024*^9}, {3.654105991710649*^9, 3.654106009226643*^9}, {
   3.654106546087408*^9, 3.654106571175474*^9}, 3.654106615260579*^9, 
   3.654107498030134*^9, 3.6541076870526733`*^9, 3.654107744767465*^9, {
   3.654341376664727*^9, 3.654341381231179*^9}, {3.6543419563973103`*^9, 
   3.654341988355933*^9}, {3.654342135270645*^9, 3.654342140298518*^9}, 
   3.654425897334467*^9}],

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\</home/ole/Shared/Open/AA/Wignerflow/Kerr/Mathematica/ringPlot.pdf\>\"",
    ",", "ringPlot", ",", 
   RowBox[{"ImageResolution", "\[Rule]", "300"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.653979991018581*^9, 3.6539799966109667`*^9}, {
  3.654021257744617*^9, 3.6540212812002773`*^9}}],

Cell[BoxData[{
 RowBox[{"dt", "=", 
  RowBox[{"1", 
   RowBox[{"TT", "/", "5.25"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"R", "=", "1.7"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Wf", "[", 
    RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
   RowBox[{"WignerFunctionN", "[", 
    RowBox[{
     RowBox[{"R", "*", 
      RowBox[{"Cos", "[", 
       RowBox[{"x", "+", 
        RowBox[{"compensateForClassicalMovement", "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"R", "^", "2"}], "*", 
            RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
     ",", 
     RowBox[{
      RowBox[{"-", "R"}], "*", 
      RowBox[{"Sin", "[", 
       RowBox[{"x", "+", 
        RowBox[{"compensateForClassicalMovement", "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"R", "^", "2"}], "*", 
            RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
     ",", "t"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Log", "[", 
    RowBox[{"Re", "[", 
     RowBox[{"Wf", "[", 
      RowBox[{"x", ",", "dt"}], "]"}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", 
     RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Thickness", "[", "0.015", "]"}], ",", "Red"}], "}"}]}], ",", 
   RowBox[{
   "PlotLabel", "\[Rule]", 
    "\"\<wf first goes negative (coherent State) after Finite [not 0] \
time\>\""}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"PlotPoints", "\[Rule]", "349"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6485557204453897`*^9, 3.648555994176511*^9}, {
   3.648596181585917*^9, 3.6485962246948223`*^9}, 3.6485963704303217`*^9, {
   3.648596546966732*^9, 3.648596979309573*^9}, {3.6485970221104813`*^9, 
   3.64859703183817*^9}, 3.648636027843534*^9, {3.64863633016646*^9, 
   3.6486364343772087`*^9}, {3.6508650888091288`*^9, 3.65086511498763*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"cfun", "[", 
    RowBox[{"x_", ",", "t_"}], "]"}], "=", 
   RowBox[{"Re", "[", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{
        RowBox[{"R", "*", 
         RowBox[{"Cos", "[", 
          RowBox[{"x", "+", 
           RowBox[{"compensateForClassicalMovement", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"R", "^", "2"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}],
         ",", 
        RowBox[{
         RowBox[{"-", "R"}], "*", 
         RowBox[{"Sin", "[", 
          RowBox[{"x", "+", 
           RowBox[{"compensateForClassicalMovement", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"R", "^", "2"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}],
         ",", "t"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "2"}], "}"}]}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"cfun", "[", 
     RowBox[{"x_", ",", " ", "t_"}], "]"}], " ", "=", " ", 
    RowBox[{"Re", "[", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"WignerFunctionN", "[", 
        RowBox[{
         RowBox[{"R", "*", 
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"compensateForClassicalMovement", "*", "t", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"LAMBDA", "^", "2"}], "*", 
                RowBox[{"R", "^", "2"}]}], " ", "+", " ", "1"}], ")"}]}], " ",
             "+", " ", "x"}], "]"}]}], ",", " ", "\n", "      ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "R"}], ")"}], "*", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"compensateForClassicalMovement", "*", "t", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"LAMBDA", "^", "2"}], "*", 
                RowBox[{"R", "^", "2"}]}], " ", "+", " ", "1"}], ")"}]}], " ",
             "+", " ", "x"}], "]"}]}], ",", " ", "t"}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"x", ",", " ", "2"}], "}"}]}], "]"}], "]"}]}], ";"}], 
  " "}], "\n", 
 RowBox[{
  RowBox[{"myColorFunc", "[", 
   RowBox[{"x_", ",", " ", "t_"}], "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"colorRange", "[", 
    RowBox[{"55", "*", 
     RowBox[{"cfun", "[", 
      RowBox[{"x", ",", " ", "t"}], "]"}]}], "]"}], " ", "/.", " ", 
   RowBox[{"colorRange", " ", "->", " ", 
    RowBox[{"ColorData", "[", "\"\<GreenPinkTones\>\"", "]"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"myColorFunc", "[", 
   RowBox[{"x_", ",", " ", "t_"}], "]"}], " ", ":=", " ", 
  RowBox[{"gradient2", "[", 
   RowBox[{"4", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"cfun", "[", 
       RowBox[{"x", ",", " ", "t"}], "]"}], " ", "+", " ", "0.15"}], ")"}]}], 
   "]"}]}], "\n", 
 RowBox[{
  RowBox[{"myColorFunc2", "[", 
   RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"colorRange", "[", 
    RowBox[{"5", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"cfun", "[", 
        RowBox[{"x", ",", "t"}], "]"}], "+", "0.1005"}], ")"}]}], "]"}], "/.", 
   RowBox[{"colorRange", "\[Rule]", 
    RowBox[{"ColorData", "[", "\"\<RedGreenSplit\>\"", "]"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"myColorFunc", "[", 
   RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
  RowBox[{"gradient2", "[", 
   RowBox[{"5", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"cfun", "[", 
       RowBox[{"x", ",", "t"}], "]"}], "+", "0.1005"}], ")"}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.6478176787642593`*^9, 3.647817704326685*^9}, {
   3.647817776773241*^9, 3.6478178261481533`*^9}, {3.6478178879233637`*^9, 
   3.647817925684845*^9}, {3.647817965999756*^9, 3.6478179723527527`*^9}, {
   3.647818023100072*^9, 3.647818041575585*^9}, 3.647818147719846*^9, {
   3.64781951577836*^9, 3.64781956942972*^9}, 3.647856409622579*^9, {
   3.647946347467008*^9, 3.647946352970357*^9}, {3.647946384348001*^9, 
   3.64794641011197*^9}, 3.647948292280335*^9, {3.647948374064362*^9, 
   3.647948380541463*^9}, {3.647948507321512*^9, 3.647948541740152*^9}, {
   3.6479485727374687`*^9, 3.64794860646966*^9}, {3.647948677602337*^9, 
   3.647948684625163*^9}, 3.647953200843544*^9}],

Cell[BoxData[{
 RowBox[{"nN", "=", "16"}], "\[IndentingNewLine]", 
 RowBox[{"nn", "=", "7"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tableOfPlots2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Wf", "[", 
         RowBox[{"x", ",", 
          RowBox[{"nT", "*", 
           RowBox[{
            RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"ColorFunction", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"myColorFunc", "[", 
             RowBox[{"#1", ",", 
              RowBox[{"nT", "*", 
               RowBox[{
                RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "&"}], 
           ")"}]}], ",", 
         RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ","}], "*)"}], 
       
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Thickness", "[", 
         RowBox[{"0.015", "*", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"nT", "/", "nn"}]}], ")"}]}], "]"}]}], ",", 
       RowBox[{"Axes", "\[Rule]", "True"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.6479584884642067`*^9, 3.647958542313592*^9}, {
   3.647958596051414*^9, 3.6479586031083403`*^9}, {3.6479586431142178`*^9, 
   3.647958693567768*^9}, {3.647958781123733*^9, 3.647958802846842*^9}, 
   3.647958866353325*^9, {3.6479592142106867`*^9, 3.6479592458556137`*^9}, {
   3.648155941969243*^9, 3.648155975059309*^9}, {3.648156107446306*^9, 
   3.648156114623598*^9}, {3.6481563367854147`*^9, 3.648156372012664*^9}, {
   3.648156611677099*^9, 3.648156642036955*^9}, 3.648159870152774*^9, {
   3.6544261984134197`*^9, 3.654426206513978*^9}, 3.6544266546291723`*^9, 
   3.6544274557917547`*^9}],

Cell[BoxData[
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}]}], 
   RowBox[{"(*", 
    RowBox[{",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\[Theta]", ",", "W"}], "}"}]}]}], "*)"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tableOfPlots2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Wf", "[", 
         RowBox[{"x", ",", 
          RowBox[{"nT", "*", 
           RowBox[{
            RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Thickness", "[", 
           RowBox[{"0.015", "*", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ")"}]}], "]"}], ",", 
          RowBox[{"Opacity", "[", 
           RowBox[{"1", "-", 
            RowBox[{"0", "*", "nT", "*", "0.3"}]}], "]"}], ",", 
          RowBox[{"Directive", "[", 
           RowBox[{"RGBColor", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"1", "/", "4"}], "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{
              RowBox[{"1", "/", "3"}], "-", 
              RowBox[{"nT", "/", "nN"}]}]}], "]"}], "]"}]}], "}"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.06"}], ",", "0.25"}], "}"}]}], ",", 
       RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
       RowBox[{"AspectRatio", "\[Rule]", 
        RowBox[{"1", "/", "3"}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6479584884642067`*^9, 3.647958542313592*^9}, {
   3.647958596051414*^9, 3.6479586031083403`*^9}, {3.6479586431142178`*^9, 
   3.647958693567768*^9}, {3.647958781123733*^9, 3.647958802846842*^9}, 
   3.647958866353325*^9, {3.6479592142106867`*^9, 3.6479592458556137`*^9}, {
   3.648155941969243*^9, 3.648155975059309*^9}, {3.648156107446306*^9, 
   3.648156114623598*^9}, {3.6481563367854147`*^9, 3.648156372012664*^9}, {
   3.648156611677099*^9, 3.648156642036955*^9}, 3.648159870152774*^9, {
   3.6544261984134197`*^9, 3.654426206513978*^9}, {3.654426264178012*^9, 
   3.654426280314992*^9}, {3.654426376374936*^9, 3.6544264366372423`*^9}, {
   3.654426527598617*^9, 3.654426617823125*^9}, {3.654426813201311*^9, 
   3.6544268495387506`*^9}, 3.6544268992783527`*^9, 3.654426932310829*^9, 
   3.654427450575445*^9}],

Cell[BoxData[
 RowBox[{"tableOfPlots2", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"Wf", "[", 
       RowBox[{
        RowBox[{"x", "+", "Pi", "+", 
         RowBox[{"0", "*", "nT", "*", 
          RowBox[{"13", "/", "16"}], "*", 
          RowBox[{
           RowBox[{"TT", "/", "slower"}], "/", 
           RowBox[{"(", "nN", ")"}]}]}]}], ",", 
        RowBox[{"nT", "*", 
         RowBox[{
          RowBox[{"TT", "/", "slower"}], "/", "nN"}]}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", 
        RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"ColorFunction", "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"myColorFunc", "[", 
            RowBox[{"#1", ",", 
             RowBox[{"nT", "*", 
              RowBox[{"TT", "/", 
               RowBox[{"(", "nN", ")"}]}]}]}], "]"}], "&"}], ")"}]}], ",", 
        RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ","}], "*)"}], 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Thickness", "[", 
          RowBox[{"0.015", "*", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"nT", "/", "nN"}]}], ")"}]}], "]"}], ",", 
         RowBox[{"Opacity", "[", 
          RowBox[{"1", "-", 
           RowBox[{"0", "*", "nT", "*", "0.3"}]}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"RGBColor", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"1", "/", "4"}], "-", 
             RowBox[{"nT", "/", "nN"}]}], ",", 
            RowBox[{"1", "-", 
             RowBox[{"nT", "/", "nN"}]}], ",", 
            RowBox[{
             RowBox[{"1", "/", "3"}], "-", 
             RowBox[{"nT", "/", "nN"}]}]}], "]"}], "]"}]}], "}"}]}]}], "]"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{3.654426017873945*^9, 3.654427112058428*^9}],

Cell[BoxData[
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}]}], 
   RowBox[{"(*", 
    RowBox[{",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\[Theta]", ",", "W"}], "}"}]}]}], "*)"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.654426065708068*^9, 3.6544260659796762`*^9}}],

Cell[BoxData[
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"100", ",", "Black"}], "]"}]}]}], 
   RowBox[{"(*", 
    RowBox[{",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\[Theta]", ",", "W"}], "}"}]}]}], "*)"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.654427486031385*^9, 3.6544274881901217`*^9}}],

Cell[BoxData[
 StyleBox[
  RowBox[{"Expand", " ", "in", " ", "partial", " ", "waves", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Sin", " ", "&"}], " ", "Cos"}], ")"}], " ", "on", " ", "a", " ",
    "ring", " ", "with", "  ", "radius", " ", "R"}], "Subsubtitle"]], "Input",\

 CellChangeTimes->{{3.650897596394082*^9, 3.650897596395741*^9}, {
   3.650897636317545*^9, 3.650897723616489*^9}, 3.650898154792191*^9}],

Cell[BoxData[{
 RowBox[{"nrW", "=", "10"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ringWavelet", "[", 
   RowBox[{"x_", ",", "t_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Exp", "[", 
    RowBox[{"I", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "*", "n"}], "-", 
       RowBox[{
        RowBox[{"oo", "[", "n", "]"}], "*", "t"}]}], ")"}]}], "]"}], "/", 
   RowBox[{"Sqrt", "[", "Pi", "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"CosRingWavelet", "[", 
   RowBox[{"x_", ",", "t_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Cos", "[", 
    RowBox[{
     RowBox[{"x", "*", "n"}], "-", 
     RowBox[{
      RowBox[{"oo", "[", "n", "]"}], "*", "t"}]}], "]"}], "/", 
   RowBox[{"Sqrt", "[", "Pi", "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"SinRingWavelet", "[", 
   RowBox[{"x_", ",", "t_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Sin", "[", 
    RowBox[{
     RowBox[{"x", "*", "n"}], "-", 
     RowBox[{
      RowBox[{"oo", "[", "n", "]"}], "*", "t"}]}], "]"}], "/", 
   RowBox[{"Sqrt", "[", "Pi", "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"crW", "[", "0", "]"}], "=", 
  RowBox[{
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"ringWavelet", "[", 
       RowBox[{"x", ",", "0", ",", "0"}], "]"}], "*", 
      RowBox[{
       RowBox[{"Wf", "[", 
        RowBox[{"x", ",", 
         RowBox[{"0", "*", "nN", "*", 
          RowBox[{"3", "/", "4"}], "*", 
          RowBox[{
           RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "/", 
       "2"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", 
       RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
     RowBox[{"AccuracyGoal", "\[Rule]", "4"}]}], "]"}], "//", 
   "Chop"}]}], "\n", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"coeffn", "=", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"ringWavelet", "[", 
           RowBox[{"x", ",", "0", ",", "n"}], "]"}], "*", 
          RowBox[{"Wf", "[", 
           RowBox[{"x", ",", 
            RowBox[{"0", "*", "nN", "*", 
             RowBox[{"3", "/", "4"}], "*", 
             RowBox[{
              RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "0", ",", 
           RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
         RowBox[{"AccuracyGoal", "\[Rule]", "4"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"crW", "[", "n", "]"}], "=", 
       RowBox[{"Re", "[", 
        RowBox[{"coeffn", "//", "Chop"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"srW", "[", "n", "]"}], "=", 
       RowBox[{"Im", "[", 
        RowBox[{"coeffn", "//", "Chop"}], "]"}]}], ",", 
      RowBox[{"timePrint", "[", 
       RowBox[{"crW", "[", "n", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "1", ",", "nrW"}], "}"}]}], "]"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Show", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"ListPlot", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{"crW", "[", "n", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "0", ",", "nrW"}], "}"}]}], "]"}], ",", 
       RowBox[{"Filling", "\[Rule]", "Axis"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"PointSize", "[", "0.05", "]"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
       RowBox[{"AxesOrigin", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}]}], "]"}], ",", 
     RowBox[{"ListPlot", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{"srW", "[", "n", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "0", ",", "nrW"}], "}"}]}], "]"}], ",", 
       RowBox[{"Filling", "\[Rule]", "Axis"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Red", ",", 
          RowBox[{"PointSize", "[", "0.05", "]"}]}], "}"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "}"}], "]"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"negCurvatureOfCos", "=", 
   RowBox[{"-", "1"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Kappa]", "=", 
   RowBox[{"negCurvatureOfCos", "*", 
    RowBox[{
     RowBox[{
      RowBox[{"LAMBDA", "^", "2"}], "/", "4"}], "/", 
     RowBox[{"R", "^", "2"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"fiddleFactorForCurvatureInR", "=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"oo", "[", "n_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{"n", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "*", 
         RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "-", 
      RowBox[{"\[Kappa]", "*", 
       RowBox[{"n", "^", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"fiddleFactorForCurvatureInR", "*", "0.25"}]}], ")"}]}]}]}],
      ")"}]}], ")"}]}], "\n", 
 RowBox[{
  RowBox[{"ringWave", "[", 
   RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"crW", "[", "n", "]"}], "*", 
      RowBox[{"CosRingWavelet", "[", 
       RowBox[{"x", ",", "t", ",", "n"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"srW", "[", "n", "]"}], "*", 
      RowBox[{"SinRingWavelet", "[", 
       RowBox[{"x", ",", "t", ",", "n"}], "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "0", ",", "nrW"}], "}"}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"ddt", "=", 
   RowBox[{"1", "/", "1"}]}], ";"}], "\n", 
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Re", "[", 
         RowBox[{"Wf", "[", 
          RowBox[{"x", ",", 
           RowBox[{"ddt", "*", "nN", "*", 
            RowBox[{"3", "/", "4"}], "*", 
            RowBox[{
             RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "]"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Red", ",", 
          RowBox[{"Thickness", "[", "0.01", "]"}]}], "}"}]}]}], "]"}], ",", 
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Re", "[", 
         RowBox[{"ringWave", "[", 
          RowBox[{"x", ",", 
           RowBox[{"ddt", "*", "nN", "*", 
            RowBox[{"3", "/", "4"}], "*", 
            RowBox[{
             RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "]"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Cyan", ",", 
          RowBox[{"Thickness", "[", "0.007", "]"}], ",", "Dashed"}], 
         "}"}]}]}], "]"}]}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.650897596394082*^9, 3.650897596395741*^9}, {
   3.650897636317545*^9, 3.6508977179893093`*^9}, {3.650897774063499*^9, 
   3.6508978267332077`*^9}, 3.6508978600357018`*^9, {3.6508981321989717`*^9, 
   3.650898137632465*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sheet", "=", 
   RowBox[{"Graphics3D", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Opacity", "[", "0.25", "]"}], ",", 
      RowBox[{"Polygon", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", " ", "Pi"}], ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", " ", "Pi"}], ",", "1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}], "]"}]}], "}"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.647957437906101*^9, 3.64795744051105*^9}, {
   3.647957526577455*^9, 3.647957634323258*^9}, {3.647957675244858*^9, 
   3.647957720755373*^9}, 3.647958267470809*^9}],

Cell[BoxData[
 RowBox[{"XX", "=", "2.3"}]], "Input",
 CellChangeTimes->{{3.6481570495518427`*^9, 3.6481570613929043`*^9}, 
   3.648160095242963*^9, {3.654003071946785*^9, 3.654003078010356*^9}, {
   3.654003230820519*^9, 3.654003253412388*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"initWfuncPlot", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{"x", ",", "p", ",", 
        RowBox[{"0", "*", 
         RowBox[{"TT", "/", "3"}]}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"MeshFunctions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "25", "}"}]}], ",", 
     RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Blend", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "Brown", ",", "Purple", ",", "Blue", ",", "Cyan", ",", "White", 
            ",", "White", ",", "White", ",", "Yellow", ",", "Orange", ",", 
            "Red", ",", "Pink"}], "}"}], ",", 
          RowBox[{"Rescale", "[", 
           RowBox[{"#3", ",", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.03"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], "]"}]}], 
         "]"}], "&"}], ")"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "32"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"pts", "=", 
   RowBox[{"Cases", "[", 
    RowBox[{"initWfuncPlot", ",", 
     RowBox[{"x_GraphicsComplex", "\[RuleDelayed]", 
      RowBox[{"First", "@", "x"}]}], ",", "Infinity"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"ListPointPlot3D", "[", "pts", "]"}], ";"}], "\n", 
 RowBox[{"maxWF", "=", 
  RowBox[{
   RowBox[{"Max", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"pts", ",", "1"}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], " ", ".999"}]}], "\n", 
 RowBox[{"minWF", "=", 
  RowBox[{"Min", "[", 
   RowBox[{
    RowBox[{"Flatten", "[", 
     RowBox[{"pts", ",", "1"}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}]}], "\n", 
 RowBox[{"Show", "[", 
  RowBox[{"initWfuncPlot", ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"minWF", ",", "maxWF"}], "}"}]}], ",", 
   RowBox[{"Axes", "\[Rule]", "False"}], ",", 
   RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.647874059847856*^9, 3.647874112368532*^9}, {
   3.6478741434668694`*^9, 3.6478741647112417`*^9}, {3.6478741975307093`*^9, 
   3.647874316911936*^9}, {3.647883432849091*^9, 3.647883433695364*^9}, {
   3.6478836630474863`*^9, 3.64788371934129*^9}, {3.647883984364443*^9, 
   3.647884120788754*^9}, {3.647884153587347*^9, 3.6478842091789618`*^9}, {
   3.647884260014555*^9, 3.647884371553238*^9}, {3.647884459601219*^9, 
   3.6478845010979433`*^9}, {3.647943646745854*^9, 3.647943648342964*^9}, {
   3.6479436806104107`*^9, 3.64794370569802*^9}, {3.647943745210697*^9, 
   3.647943777849147*^9}, {3.648157536285483*^9, 3.648157563194174*^9}, 
   3.6540033329786873`*^9, {3.654003595425962*^9, 3.6540037158376713`*^9}, 
   3.654021068111121*^9, {3.654022077911805*^9, 3.65402210388743*^9}, {
   3.654022712238564*^9, 3.6540227143770323`*^9}}],

Cell[BoxData[
 RowBox[{"initWfuncPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"initWfuncPlot", ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"x", ",", "p", ",", 
       RowBox[{"\"\<  \>\"", "W"}]}], "}"}]}], ",", 
    RowBox[{"Axes", "\[Rule]", "False"}], ",", 
    RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"20", ",", "Black", ",", "Bold"}], "]"}]}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "111"}], ",", 
    RowBox[{"TicksStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"White", ",", "White", ",", "White"}], "}"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.653980141917246*^9, 3.6539802427872*^9}, {
   3.65398029477639*^9, 3.653980315037592*^9}, {3.654003320970912*^9, 
   3.654003345995899*^9}, {3.654015014103475*^9, 3.654015027502697*^9}, {
   3.654019092654346*^9, 3.654019097134405*^9}, 3.654020385769669*^9, {
   3.654022127444009*^9, 3.6540221542681828`*^9}, {3.654022185546664*^9, 
   3.6540222173915863`*^9}, {3.654022309345478*^9, 3.654022311335836*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Export", "[", 
    RowBox[{
    "\"\</home/ole/Shared/Open/AA/Wignerflow/Kerr/Mathematica/initWfuncPlot.\
pdf\>\"", ",", "initWfuncPlot", ",", 
     RowBox[{"ImageResolution", "\[Rule]", "300"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Export", "[", 
    RowBox[{
    "\"\</home/ole/Shared/Open/AA/Wignerflow/Kerr/Mathematica/wfuncPlot.eps\>\
\"", ",", "wfuncPlot", ",", 
     RowBox[{"ImageResolution", "\[Rule]", "300"}]}], "]"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.653937744170443*^9, 3.6539378011017227`*^9}, {
  3.6539378383979607`*^9, 3.653937951455954*^9}, {3.65393808757485*^9, 
  3.6539380879202137`*^9}, {3.6539381627447233`*^9, 3.65393819228283*^9}, {
  3.6539382899847403`*^9, 3.653938310549165*^9}, {3.653938354058434*^9, 
  3.6539384077031727`*^9}, {3.653938517689156*^9, 3.653938551933887*^9}, {
  3.653977268025931*^9, 3.653977275808716*^9}, {3.653980342252273*^9, 
  3.653980378106472*^9}, {3.654003356067274*^9, 3.654003360345704*^9}, {
  3.654020516670911*^9, 3.65402052008887*^9}}],

Cell[BoxData[{
 RowBox[{"tt", "=", 
  RowBox[{
   RowBox[{"3", "/", "2"}], "ttevol"}]}], "\[IndentingNewLine]", 
 RowBox[{"XX", "=", "2.75"}]}], "Input",
 CellChangeTimes->{
  3.647000109725974*^9, 3.647782070539196*^9, 3.647945536946357*^9, 
   3.6479457980431957`*^9, {3.648157093560257*^9, 3.648157095928442*^9}, {
   3.648157126312725*^9, 3.648157152975025*^9}, {3.648159218043338*^9, 
   3.648159228820607*^9}, 3.6481592994455423`*^9, 3.6481593436080303`*^9, 
   3.64815937973285*^9, {3.648319606292104*^9, 3.64831961543438*^9}, 
   3.6483198253195457`*^9, 3.6483271727755423`*^9, {3.6483567547017527`*^9, 
   3.64835676842693*^9}, {3.6483570421242437`*^9, 3.648357043061283*^9}, {
   3.648357088722649*^9, 3.648357143618578*^9}, 3.648357187000828*^9, {
   3.64835770424432*^9, 3.648357720727326*^9}, {3.6538263202535458`*^9, 
   3.6538263301372643`*^9}, {3.653977442988081*^9, 3.653977487836235*^9}, {
   3.6541043822721863`*^9, 3.654104437182547*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"plotWF", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"MeshFunctions", "->", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "25", "}"}]}], ",", 
     RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Blend", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "Brown", ",", "Purple", ",", "Blue", ",", "Cyan", ",", "White", 
            ",", "White", ",", "White", ",", "Yellow", ",", "Orange", ",", 
            "Red", ",", "Pink"}], "}"}], ",", 
          RowBox[{"Rescale", "[", 
           RowBox[{"#3", ",", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.03"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], "]"}]}], 
         "]"}], "&"}], ")"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "43"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
     RowBox[{"Axes", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"True", ",", "True", ",", "True"}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pts", "=", 
   RowBox[{"Cases", "[", 
    RowBox[{"plotWF", ",", 
     RowBox[{"x_GraphicsComplex", "\[RuleDelayed]", 
      RowBox[{"First", "@", "x"}]}], ",", "Infinity"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"ListPointPlot3D", "[", "pts", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"maxWF", "=", 
   RowBox[{
    RowBox[{"Max", "[", 
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{"pts", ",", "1"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], ".999"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"minWF", "=", 
   RowBox[{"Min", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"pts", ",", "1"}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{"Show", "[", 
  RowBox[{"plotWF", ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Min", "[", 
       RowBox[{
        RowBox[{"Flatten", "[", 
         RowBox[{"pts", ",", "1"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], ",", "maxWF"}], 
     "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"x", ",", "p", ",", "W"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.647000109725974*^9, 3.647782070539196*^9, 3.647945536946357*^9, 
   3.6479457980431957`*^9, {3.648157093560257*^9, 3.648157095928442*^9}, {
   3.648157126312725*^9, 3.648157152975025*^9}, {3.648159218043338*^9, 
   3.648159228820607*^9}, 3.6481592994455423`*^9, 3.6481593436080303`*^9, 
   3.64815937973285*^9, {3.648319606292104*^9, 3.64831961543438*^9}, 
   3.6483198253195457`*^9, 3.6483271727755423`*^9, {3.6483567547017527`*^9, 
   3.64835676842693*^9}, {3.6483570421242437`*^9, 3.648357043061283*^9}, {
   3.648357088722649*^9, 3.648357143618578*^9}, 3.648357187000828*^9, {
   3.64835770424432*^9, 3.648357720727326*^9}, 3.6538263202535458`*^9}],

Cell[BoxData[
 RowBox[{"classicalWFplot", "=", 
  RowBox[{"ContourPlot", "[", 
   RowBox[{
    RowBox[{"Re", "[", 
     RowBox[{"WignerFunctionN", "[", 
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", "*", "p"}]}], ")"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "+", 
                RowBox[{"p", "^", "2"}]}], ")"}], "*", 
              RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
        "]"}], ",", 
       RowBox[{"Im", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", "*", "p"}]}], ")"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "+", 
                RowBox[{"p", "^", "2"}]}], ")"}], "*", 
              RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
        "]"}], ",", "0"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"p", ",", 
      RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
    RowBox[{"ColorFunction", "\[Rule]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Abs", "[", "#1", "]"}], ">", 
          RowBox[{"10", "^", 
           RowBox[{"(", 
            RowBox[{"-", "7"}], ")"}]}]}], ",", "White", ",", "Red"}], "]"}], 
       "&"}], ")"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.648158528228737*^9, 3.648158562221519*^9}, {
  3.6481585962231894`*^9, 3.6481586443363447`*^9}, {3.648158679360386*^9, 
  3.648158714246237*^9}, {3.648357632609377*^9, 3.648357639109188*^9}, {
  3.6483577001420183`*^9, 3.6483577012376003`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"classicalProbDensityPlot", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "p"}]}], ")"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x", "^", "2"}], "+", 
                 RowBox[{"p", "^", "2"}]}], ")"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
         "]"}], ",", 
        RowBox[{"Im", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "p"}]}], ")"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x", "^", "2"}], "+", 
                 RowBox[{"p", "^", "2"}]}], ")"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
         "]"}], ",", "0"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "86"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "1"}], ",", 
     RowBox[{"Axes", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], " ", ",", 
     RowBox[{"MeshFunctions", "->", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "25", "}"}]}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Blend", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "Brown", ",", "Purple", ",", "Blue", ",", "Cyan", ",", "White", 
            ",", "White", ",", "White", ",", "Yellow", ",", "Orange", ",", 
            "Red", ",", "Pink"}], "}"}], ",", 
          RowBox[{"Rescale", "[", 
           RowBox[{"#3", ",", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.03"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], "]"}]}], 
         "]"}], "&"}], ")"}]}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"x", ",", "p", ",", "W"}], "}"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"15", ",", "Black", ",", "Bold"}], "]"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.648158528228737*^9, 3.648158562221519*^9}, {
   3.6481585962231894`*^9, 3.6481586443363447`*^9}, {3.648158679360386*^9, 
   3.648158750441286*^9}, 3.6481593697093353`*^9, {3.648160105049062*^9, 
   3.648160105740308*^9}, 3.648160196576582*^9, 3.648160725146158*^9, 
   3.653826397465179*^9, {3.653826455273937*^9, 3.653826468835475*^9}, {
   3.6538265104339523`*^9, 3.6538265326134567`*^9}, 3.653826589371234*^9, {
   3.6538266649826736`*^9, 3.653826667782432*^9}, 3.6539385665219727`*^9, 
   3.65393906725747*^9, 3.653980397167651*^9, {3.653980428063712*^9, 
   3.6539804327866993`*^9}}],

Cell[BoxData[
 RowBox[{"classicalProbDensityPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"classicalProbDensityPlot", ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"x", ",", "p", ",", "W"}], "}"}]}], ",", 
    RowBox[{"Axes", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], ",", 
    RowBox[{"Boxed", "\[Rule]", "False"}], "\n", ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"25", ",", "Black", ",", "Bold"}], "]"}]}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.6538266132166557`*^9, 3.653826687208727*^9}, {
   3.653937713230644*^9, 3.6539377283837147`*^9}, {3.653938463273615*^9, 
   3.6539384987609577`*^9}, 3.653938603903137*^9, 3.653938681020383*^9, {
   3.653938799528965*^9, 3.65393881397796*^9}, {3.653939000572496*^9, 
   3.653939025962329*^9}, {3.65393916817523*^9, 3.653939191443952*^9}, {
   3.653939250950494*^9, 3.653939285680676*^9}, {3.653980504536561*^9, 
   3.653980597548603*^9}, {3.6539806626249857`*^9, 3.653980696120268*^9}, {
   3.653980824142436*^9, 3.653980824402266*^9}, 3.6540216415001*^9}],

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\</home/ole/Shared/Open/AA/Wignerflow/Kerr/Mathematica/\
classicalProbDensityPlot.pdf\>\"", ",", "classicalProbDensityPlot", ",", 
   RowBox[{"ImageResolution", "\[Rule]", "300"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.653937744170443*^9, 3.6539378011017227`*^9}, {
  3.6539378383979607`*^9, 3.653937951455954*^9}, {3.65393808757485*^9, 
  3.6539380879202137`*^9}, {3.6539381627447233`*^9, 3.65393819228283*^9}, {
  3.6539382899847403`*^9, 3.653938310549165*^9}, {3.653938354058434*^9, 
  3.6539384077031727`*^9}, {3.653938517689156*^9, 3.653938551933887*^9}, {
  3.65398079947305*^9, 3.653980811116146*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"circTable", "=", 
   RowBox[{"Evaluate", "@", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"ParametricPlot3D", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"R", "*", 
           RowBox[{"Sin", "[", "u", "]"}]}], ",", 
          RowBox[{"R", "*", 
           RowBox[{"Cos", "[", "u", "]"}]}], ",", "maxWF"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"u", ",", "0", ",", 
          RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{"Directive", "[", 
          RowBox[{
           RowBox[{"RGBColor", "[", 
            RowBox[{
             RowBox[{"1", "-", "R"}], ",", 
             RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], ",", 
           RowBox[{"Thickness", "[", "0.005", "]"}]}], "]"}]}], ",", 
        RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"R", ",", "0.3", ",", "3.0", ",", "0.325"}], "}"}]}], 
     "]"}]}]}], ";", 
  RowBox[{"circTable", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Evaluate", "@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"ParametricPlot3D", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"R", "*", 
             RowBox[{"Sin", "[", "u", "]"}]}], ",", 
            RowBox[{"R", "*", 
             RowBox[{"Cos", "[", "u", "]"}]}], ",", "maxWF"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"u", ",", "0", ",", 
            RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"Directive", "[", 
            RowBox[{
             RowBox[{"RGBColor", "[", 
              RowBox[{
               RowBox[{"1", "-", "R"}], ",", 
               RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], ",", 
             RowBox[{"Thickness", "[", "0.005", "]"}]}], "]"}]}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"R", ",", "0.3", ",", "3.0", ",", "0.325"}], "}"}]}], 
       "]"}]}], ",", 
     RowBox[{"Evaluate", "@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"ParametricPlot3D", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"R", "*", 
             RowBox[{"Sin", "[", "u", "]"}]}], ",", 
            RowBox[{"R", "*", 
             RowBox[{"Cos", "[", "u", "]"}]}], ",", "maxWF"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"u", ",", "0", ",", 
            RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
          RowBox[{"ColorFunction", "->", 
           RowBox[{"Function", "[", 
            RowBox[{
             RowBox[{"{", "u", "}"}], ",", 
             RowBox[{"Hue", "[", "u", "]"}]}], "]"}]}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"R", ",", "RR", ",", "RR", ",", "0"}], "}"}]}], "]"}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.647638732469612*^9, 3.647638739359915*^9}, 
   3.6478661459964323`*^9, {3.647882937802672*^9, 3.647882953916353*^9}, {
   3.6478830346203747`*^9, 3.647883035129428*^9}, 3.6479436088338413`*^9, 
   3.6479438067579117`*^9, {3.6479461875307817`*^9, 3.6479462258032293`*^9}, {
   3.647946916371418*^9, 3.647946947241912*^9}, {3.647947125312501*^9, 
   3.647947129139003*^9}, 3.647948231910965*^9, {3.647949334456217*^9, 
   3.647949337276479*^9}, {3.647949389344603*^9, 3.647949398909251*^9}, {
   3.6479495254138327`*^9, 3.6479495266923237`*^9}, 3.6479495909939337`*^9, {
   3.64795055112781*^9, 3.647950566600129*^9}, {3.6479509114934683`*^9, 
   3.6479509159101152`*^9}, {3.6479539788903303`*^9, 3.647953990502781*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunction", "[", 
       RowBox[{"x", ",", "p", ",", 
        RowBox[{"TT", "*", "0"}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"ViewPoint", "\[Rule]", "VuPoi"}], ",", 
     RowBox[{"MeshFunctions", "->", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "25", "}"}]}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<TemperatureMap\>\""}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "ZZ"}], ",", "ZZ"}], "}"}]}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "numberOfPlotPoints"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}], "//", "Timing"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.615332338682863*^9, 3.6153323671264963`*^9}, {
   3.6153708404981537`*^9, 3.6153708442947683`*^9}, {3.615370993774354*^9, 
   3.6153709970605383`*^9}, {3.615371503594904*^9, 3.615371513169588*^9}, {
   3.615371566099598*^9, 3.6153715845516644`*^9}, {3.6153716985333223`*^9, 
   3.615371700155863*^9}, {3.615371792539176*^9, 3.615371794326886*^9}, {
   3.61537795545512*^9, 3.61537798494068*^9}, {3.6153780494292316`*^9, 
   3.615378092443664*^9}, 3.615378164538499*^9, {3.61537826459508*^9, 
   3.61537826653004*^9}, {3.615379816338554*^9, 3.615379823278825*^9}, {
   3.6153804154286327`*^9, 3.615380431346485*^9}, {3.615380908263824*^9, 
   3.615381002835142*^9}, {3.615577431830936*^9, 3.615577507511448*^9}, {
   3.615577657622074*^9, 3.615577690526105*^9}, 3.615577793267749*^9, {
   3.615577838637783*^9, 3.61557783958727*^9}, {3.615577900895199*^9, 
   3.615577905978784*^9}, {3.615582278512148*^9, 3.6155822838313217`*^9}, 
   3.615582393374818*^9, 3.615582565462751*^9, 3.615634786415193*^9, {
   3.6156398594325733`*^9, 3.61563990714559*^9}, 3.6156400083521547`*^9, {
   3.615640897890258*^9, 3.615640905313417*^9}, 3.615717823245494*^9, 
   3.615718472574972*^9, {3.61571850902551*^9, 3.615718513623602*^9}, {
   3.615718630466916*^9, 3.615718637460788*^9}, {3.6157188495094976`*^9, 
   3.6157188790367727`*^9}, {3.61571890921705*^9, 3.6157190656980677`*^9}, {
   3.615726320880335*^9, 3.615726371831237*^9}, {3.6157597966277122`*^9, 
   3.615759806308758*^9}, {3.615760537298394*^9, 3.615760539460875*^9}, {
   3.6157605754819813`*^9, 3.6157605989877567`*^9}, {3.615760669083221*^9, 
   3.615760678246271*^9}, {3.615760715064034*^9, 3.615760937770069*^9}, 
   3.615762128428687*^9, {3.615762226031069*^9, 3.6157622307856207`*^9}, {
   3.6160069364310207`*^9, 3.616007008122786*^9}, {3.616007161248086*^9, 
   3.616007292949643*^9}, {3.6160075615828733`*^9, 3.616007573991129*^9}, {
   3.616007606055682*^9, 3.616007607324213*^9}, 3.616043426011903*^9, {
   3.616043858617423*^9, 3.616043885096764*^9}, {3.6160439270698957`*^9, 
   3.616043936827976*^9}, 3.616043970825333*^9, {3.616044039486065*^9, 
   3.6160440424251337`*^9}, 3.616044261807308*^9, {3.616044294079385*^9, 
   3.616044334541947*^9}, {3.616044399698579*^9, 3.616044400344762*^9}, {
   3.646530671836835*^9, 3.646530672700842*^9}, {3.646554201008363*^9, 
   3.646554205319046*^9}}],

Cell[BoxData[{
 RowBox[{"wfuncPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"{", 
    RowBox[{"plotWF", ",", 
     RowBox[{"ParametricPlot3D", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"RR", "*", 
          RowBox[{"Sin", "[", "u", "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "RR"}], "*", 
          RowBox[{"Cos", "[", "u", "]"}]}], ",", 
         RowBox[{"0.002", "+", 
          RowBox[{"Re", "[", 
           RowBox[{"WignerFunctionN", "[", 
            RowBox[{
             RowBox[{"RR", "*", 
              RowBox[{"Sin", "[", "u", "]"}]}], ",", 
             RowBox[{
              RowBox[{"-", "RR"}], "*", 
              RowBox[{"Cos", "[", "u", "]"}]}], ",", "tt"}], "]"}], "]"}]}]}],
         "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"u", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"ColorFunction", "->", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
          RowBox[{"Hue", "[", "z", "]"}]}], "]"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "}"}], 
   "]"}]}], "\n", 
 RowBox[{"wfuncPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"wfuncPlot", ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<    x\>\"", ",", "\"\<p\>\"", ",", "\"\<W\>\""}], "}"}]}], 
    ",", 
    RowBox[{"Axes", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], ",", 
    RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"110", ",", "Black", ",", "Italic"}], "]"}]}], ",", 
    RowBox[{"ViewPoint", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"6", ",", 
       RowBox[{"-", "15"}], ",", "15"}], "}"}]}], ",", 
    RowBox[{"TicksStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Directive", "[", 
        RowBox[{"White", ",", "12"}], "]"}], ",", 
       RowBox[{"Directive", "[", 
        RowBox[{"White", ",", "120"}], "]"}], ",", "White"}], "}"}]}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.6485590465219183`*^9, 3.648559053111343*^9}, {
   3.648559092752021*^9, 3.648559137045835*^9}, {3.648559177476801*^9, 
   3.648559239190995*^9}, {3.648559419643278*^9, 3.6485594487395287`*^9}, {
   3.648559546257621*^9, 3.648559637553299*^9}, {3.6485598615167418`*^9, 
   3.648559866302928*^9}, {3.648559920029509*^9, 3.648559933644603*^9}, {
   3.648559966188198*^9, 3.6485600527773447`*^9}, 3.648560083323977*^9, {
   3.6485601693110437`*^9, 3.648560186584194*^9}, {3.648560218421454*^9, 
   3.648560266533884*^9}, {3.6485603124214582`*^9, 3.648560314380642*^9}, {
   3.6486362258301573`*^9, 3.6486363126805353`*^9}, {3.653976857226797*^9, 
   3.653976925766159*^9}, {3.653976985327063*^9, 3.653977054857614*^9}, {
   3.653977208017205*^9, 3.6539772268180323`*^9}, {3.653977314199946*^9, 
   3.653977316081292*^9}, 3.653977353327655*^9, {3.653977614497242*^9, 
   3.6539778553753366`*^9}, {3.653977907325851*^9, 3.653977957610896*^9}, {
   3.653978094679985*^9, 3.653978120972522*^9}, {3.653978176945641*^9, 
   3.653978191822813*^9}, {3.653979626745661*^9, 3.653979627450313*^9}, {
   3.653980124319441*^9, 3.6539801266730413`*^9}, 3.653980258482604*^9, {
   3.6541067244661016`*^9, 3.654106759865501*^9}, 3.654106877345358*^9, {
   3.654106985537045*^9, 3.654107015710679*^9}, 3.6541070457752542`*^9, {
   3.654107108242694*^9, 3.654107244987192*^9}, 3.654107357889427*^9, {
   3.654107706644525*^9, 3.654107708359571*^9}, 3.654341087318555*^9, {
   3.654341209571054*^9, 3.6543412584386587`*^9}, {3.654341318631177*^9, 
   3.654341320942432*^9}, {3.6543414618046293`*^9, 3.65434146577387*^9}, {
   3.6543415058199663`*^9, 3.654341531799667*^9}, {3.6543415628065643`*^9, 
   3.654341576995955*^9}, 3.654341613082398*^9, {3.654341644405992*^9, 
   3.654341646264318*^9}, {3.65434172897412*^9, 3.654341741602716*^9}, {
   3.654341808505887*^9, 3.654341813599106*^9}, 3.6543418553294477`*^9, 
   3.6544273045704947`*^9}],

Cell[BoxData[{
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\</home/ole/Shared/Open/AA/Wignerflow/Kerr/Mathematica/wfuncPlot.pdf\>\"\
", ",", "wfuncPlot", ",", 
   RowBox[{"ImageResolution", "\[Rule]", "300"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Export", "[", 
    RowBox[{
    "\"\</home/ole/Shared/Open/AA/Wignerflow/Kerr/Mathematica/wfuncPlot.eps\>\
\"", ",", "wfuncPlot", ",", 
     RowBox[{"ImageResolution", "\[Rule]", "300"}]}], "]"}], 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.653937744170443*^9, 3.6539378011017227`*^9}, {
  3.6539378383979607`*^9, 3.653937951455954*^9}, {3.65393808757485*^9, 
  3.6539380879202137`*^9}, {3.6539381627447233`*^9, 3.65393819228283*^9}, {
  3.6539382899847403`*^9, 3.653938310549165*^9}, {3.653938354058434*^9, 
  3.6539384077031727`*^9}, {3.653938517689156*^9, 3.653938551933887*^9}, {
  3.653977268025931*^9, 3.653977275808716*^9}, {3.653980342252273*^9, 
  3.653980378106472*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"bImage", "=", 
   RowBox[{"GraphicsRow", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"classicalProbDensityPlot", ",", 
       RowBox[{"Show", "[", "wfuncPlot", "]"}]}], "}"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"fig1Plot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"bImage", ",", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"Inset", "[", 
      RowBox[{
       RowBox[{"Show", "[", 
        RowBox[{"initWfuncPlot", ",", 
         RowBox[{"ImageSize", "\[Rule]", "300"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"369", ",", 
         RowBox[{"-", "120"}]}], "}"}]}], "]"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\</home/ole/Shared/Open/AA/Wignerflow/Kerr/Mathematica/fig1Plot.pdf\>\"",
    ",", 
   RowBox[{"ImageCrop", "[", "fig1Plot", "]"}], ",", 
   RowBox[{"ImageResolution", "\[Rule]", "600"}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.654021311891164*^9, 3.65402225065594*^9, {3.6541016234226294`*^9, 
   3.654101639993896*^9}, {3.654102019592784*^9, 3.6541020270471697`*^9}, 
   3.654102076595422*^9}],

Cell[BoxData[{
 RowBox[{"bImage", "=", 
  RowBox[{"GraphicsRow", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"wfuncPlot", ",", "ringPlot"}], "}"}], ",", 
    RowBox[{"-", "90"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "4444"}]}], "]"}]}], "\n", 
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\</home/ole/Shared/Open/AA/Wignerflow/Kerr/Mathematica/Fig_3.pdf\>\"", 
   ",", 
   RowBox[{"ImageCrop", "[", "bImage", "]"}], ",", 
   RowBox[{"ImageResolution", "\[Rule]", "900"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.65410694766162*^9, 3.6541069673994703`*^9}, {
  3.654107310735811*^9, 3.654107325243703*^9}, {3.6541073772577553`*^9, 
  3.6541074065030823`*^9}, {3.654107587512782*^9, 3.6541076188639507`*^9}}],

Cell[BoxData[{
 RowBox[{"tt", "=", 
  RowBox[{"31.42", "/", "2"}]}], "\[IndentingNewLine]", 
 RowBox[{"tt", "=", "330"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plotWF", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"MeshFunctions", "->", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "25", "}"}]}], ",", 
     RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Blend", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "Brown", ",", "Purple", ",", "Blue", ",", "Cyan", ",", "White", 
            ",", "White", ",", "White", ",", "Yellow", ",", "Orange", ",", 
            "Red", ",", "Pink"}], "}"}], ",", 
          RowBox[{"Rescale", "[", 
           RowBox[{"#3", ",", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.03"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], "]"}]}], 
         "]"}], "&"}], ")"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "43"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
     RowBox[{"Axes", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"True", ",", "True", ",", "True"}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pts", "=", 
   RowBox[{"Cases", "[", 
    RowBox[{"plotWF", ",", 
     RowBox[{"x_GraphicsComplex", "\[RuleDelayed]", 
      RowBox[{"First", "@", "x"}]}], ",", "Infinity"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"ListPointPlot3D", "[", "pts", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"maxWF", "=", 
   RowBox[{
    RowBox[{"Max", "[", 
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{"pts", ",", "1"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], ".999"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"minWF", "=", 
   RowBox[{"Min", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"pts", ",", "1"}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{"Show", "[", 
  RowBox[{"plotWF", ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Min", "[", 
       RowBox[{
        RowBox[{"Flatten", "[", 
         RowBox[{"pts", ",", "1"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], ",", "maxWF"}], 
     "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"x", ",", "p", ",", "W"}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"wfuncPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"plotWF", ",", 
      RowBox[{"ParametricPlot3D", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"RR", "*", 
           RowBox[{"Sin", "[", "u", "]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "RR"}], "*", 
           RowBox[{"Cos", "[", "u", "]"}]}], ",", 
          RowBox[{"0.002", "+", 
           RowBox[{"Re", "[", 
            RowBox[{"WignerFunctionN", "[", 
             RowBox[{
              RowBox[{"RR", "*", 
               RowBox[{"Sin", "[", "u", "]"}]}], ",", 
              RowBox[{
               RowBox[{"-", "RR"}], "*", 
               RowBox[{"Cos", "[", "u", "]"}]}], ",", "tt"}], "]"}], 
            "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"u", ",", "0", ",", 
          RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
        RowBox[{"ColorFunction", "->", 
         RowBox[{"Function", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
           RowBox[{"Hue", "[", "z", "]"}]}], "]"}]}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", 
        RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "}"}], ",", 
    RowBox[{"ViewPoint", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"19", ",", 
       RowBox[{"-", "8"}], ",", "19"}], "}"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.654101699735052*^9, 3.654101700060268*^9}, {
   3.6541021145270023`*^9, 3.654102122314144*^9}, 3.654102159251335*^9, 
   3.654102199241045*^9, {3.6541024138870487`*^9, 3.654102418817438*^9}, {
   3.6541024546783648`*^9, 3.6541024582506227`*^9}, {3.654102521367618*^9, 
   3.6541025228184423`*^9}, {3.654102885242964*^9, 3.654102892199602*^9}, {
   3.654103687203467*^9, 3.654103753320359*^9}, {3.654103828329404*^9, 
   3.654103949299726*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"oneCircPlot", "=", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"R", "*", 
        RowBox[{"Sin", "[", "u", "]"}]}], ",", 
       RowBox[{"R", "*", 
        RowBox[{"Cos", "[", "u", "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0", ",", 
       RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{
          RowBox[{"1", "-", "R"}], ",", 
          RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], ",", 
        RowBox[{"Thickness", "[", "0.02", "]"}]}], "]"}]}]}], "]"}]}], ";", 
  RowBox[{"wfContourPlot", "=", 
   RowBox[{"ContourPlot", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Abs", "[", "#1", "]"}], ">", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "7"}], ")"}]}]}], ",", "White", ",", "Red"}], "]"}],
         "&"}], ")"}]}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", "Automatic"}]}], "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.648555187359499*^9, 3.648555222302568*^9}, {
   3.6485552562342567`*^9, 3.648555312311494*^9}, {3.648555347086375*^9, 
   3.6485553960400257`*^9}, {3.6485554303814573`*^9, 3.648555438692051*^9}, {
   3.6541024191313477`*^9, 3.654102420563052*^9}, 3.654102473209086*^9, 
   3.6541036122915773`*^9}],

Cell[BoxData[{
 RowBox[{"iSize", "=", "222"}], "\[IndentingNewLine]", 
 RowBox[{"GraphicsRow", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"ContourPlot", "[", 
     RowBox[{
      RowBox[{"Re", "[", 
       RowBox[{"WignerFunctionN", "[", 
        RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", 
        RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
      RowBox[{"ColorFunction", "\[Rule]", "Hue"}], ",", 
      RowBox[{"AxesLabel", "\[Rule]", "Automatic"}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "iSize"}]}], "]"}], ",", 
    RowBox[{"Show", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"wfContourPlot", ",", "oneCircPlot"}], "}"}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "iSize"}]}], "]"}], ",", 
    RowBox[{"ContourPlot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{"WignerFunctionN", "[", 
         RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], "\[Equal]", "0"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", 
        RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
      RowBox[{"ColorFunction", "\[Rule]", "Black"}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "iSize"}]}], "]"}], ",", 
    RowBox[{"Plot3D", "[", 
     RowBox[{
      RowBox[{"Re", "[", 
       RowBox[{"WignerFunctionN", "[", 
        RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", 
        RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
      RowBox[{"ColorFunction", "\[Rule]", "Hue"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Min", "[", 
          RowBox[{
           RowBox[{"Flatten", "[", 
            RowBox[{"pts", ",", "1"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], ",", "0"}], 
        "}"}]}], ",", 
      RowBox[{"AxesLabel", "\[Rule]", "Automatic"}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "iSize"}]}], "]"}]}], "}"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Time spent= \>\"", ",", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ",", "4"}], "]"}], 
   ",", "\"\< Seconds  = \>\"", ",", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ")"}], "/", "60"}], 
     ",", "4"}], "]"}], ",", "\"\< Minutes\>\""}], "]"}]}], "Input",
 CellChangeTimes->{{3.615332338682863*^9, 3.6153323671264963`*^9}, {
   3.6153708404981537`*^9, 3.6153708442947683`*^9}, {3.615370993774354*^9, 
   3.6153709970605383`*^9}, {3.615371503594904*^9, 3.615371513169588*^9}, {
   3.615371566099598*^9, 3.6153715845516644`*^9}, {3.6153716985333223`*^9, 
   3.615371700155863*^9}, {3.615371792539176*^9, 3.615371794326886*^9}, {
   3.61537795545512*^9, 3.61537798494068*^9}, {3.6153780494292316`*^9, 
   3.615378092443664*^9}, 3.615378164538499*^9, {3.61537826459508*^9, 
   3.61537826653004*^9}, {3.615379816338554*^9, 3.615379823278825*^9}, {
   3.6153804154286327`*^9, 3.615380431346485*^9}, {3.615380908263824*^9, 
   3.615381002835142*^9}, {3.615577431830936*^9, 3.615577507511448*^9}, {
   3.615577657622074*^9, 3.615577690526105*^9}, 3.615577793267749*^9, {
   3.615577838637783*^9, 3.61557783958727*^9}, {3.615577900895199*^9, 
   3.615577905978784*^9}, {3.615582278512148*^9, 3.6155822838313217`*^9}, 
   3.615582393374818*^9, 3.615582565462751*^9, 3.615634786415193*^9, {
   3.6156398594325733`*^9, 3.61563990714559*^9}, 3.6156400083521547`*^9, {
   3.615640897890258*^9, 3.615640905313417*^9}, 3.615717823245494*^9, 
   3.615718472574972*^9, {3.61571850902551*^9, 3.615718513623602*^9}, {
   3.615718630466916*^9, 3.615718637460788*^9}, {3.6157188495094976`*^9, 
   3.6157188790367727`*^9}, {3.61571890921705*^9, 3.6157190656980677`*^9}, {
   3.615726320880335*^9, 3.615726371831237*^9}, {3.6157597966277122`*^9, 
   3.615759806308758*^9}, {3.615760537298394*^9, 3.615760539460875*^9}, {
   3.6157605754819813`*^9, 3.6157605989877567`*^9}, {3.615760669083221*^9, 
   3.615760678246271*^9}, {3.615760715064034*^9, 3.615760937770069*^9}, {
   3.615762128428687*^9, 3.6157622632120867`*^9}, {3.615762343702821*^9, 
   3.61576238343464*^9}, {3.615762512908841*^9, 3.61576252211234*^9}, {
   3.615762553270893*^9, 3.615762606682221*^9}, {3.615762708931279*^9, 
   3.615762778315568*^9}, {3.615762827822987*^9, 3.615762831080234*^9}, {
   3.615762861213982*^9, 3.61576300018223*^9}, {3.6160456989639893`*^9, 
   3.616045814272274*^9}, {3.646553561754218*^9, 3.646553579722275*^9}, {
   3.6465536462556562`*^9, 3.6465536524337673`*^9}, 3.646553683601815*^9, {
   3.646998365616191*^9, 3.6469984369882097`*^9}, {3.646998697216879*^9, 
   3.646998698375543*^9}, {3.64700002981325*^9, 3.6470000817937727`*^9}, {
   3.6470002420760927`*^9, 3.647000261793206*^9}, {3.647000330922517*^9, 
   3.647000358119982*^9}, {3.647000414794549*^9, 3.647000446876391*^9}, {
   3.647000489520912*^9, 3.647000595880293*^9}, {3.647000643904684*^9, 
   3.647000875404587*^9}, 3.647782085260008*^9, 3.647871858020123*^9, 
   3.647873355079796*^9, {3.6479426988021193`*^9, 3.647942767718624*^9}, {
   3.647943841388782*^9, 3.647943913811144*^9}, {3.647944014391893*^9, 
   3.647944047240374*^9}, 3.647944091896286*^9, {3.647944129912315*^9, 
   3.647944200392415*^9}, 3.647944239770906*^9, 3.6479456339118*^9, {
   3.648555062999188*^9, 3.648555109591546*^9}, {3.648555227883666*^9, 
   3.648555229621484*^9}, 3.6485554767181053`*^9}],

Cell["\<\
(*ContPlot3D$T=Table[Plot3D[WignerFunction[x,p,t],{x,-XX,XX},{p,-XX,XX},\
ViewPoint\[Rule]VuPoi,MeshFunctions\[Rule]{#3&},Mesh\[Rule]{35},ColorFunction\
\[Rule]\"TemperatureMap\",PlotRange\[Rule]{-ZZ,ZZ},PlotPoints\[Rule]31,\
MaxRecursion\[Rule]0],{t,0,TT-DTT,DTT}];
Export[StringJoin[export$Directoy,\"W.gif\"],ContPlot3D$T] ZZ=4/5/Pi \
Plot3D[Re[WignerFunction[x,p,0]],{x,-XX,XX},{p,-XX,XX},Mesh\[Rule]Automatic,\
MeshFunctions\[Rule]{#3&},ViewPoint\[Rule]VuPoi,MeshFunctions\[Rule]{#3&},\
Mesh\[Rule]{35},ColorFunction\[Rule]Function[{x,p,z},Hue[-z]],PlotRange\[Rule]\
{-ZZ,ZZ},PlotPoints\[Rule]31,MaxRecursion\[Rule]0]
(*,ImageSize\[Rule]{100,100}],\"FrameRate\"\[Rule]1] ContourAnimation$p*) \
ListAnimate[ContPlot3D$T,AnimationRate\[Rule]11,AnimationRunning\[Rule]False] \
MeshPlot3D$T=Table[Plot3D[WignerFunction[x,p,t],{x,-XX,XX},{p,-XX,XX},\
ViewPoint\[Rule]VuPoi,MeshFunctions\[Rule]{#3&},Mesh\[Rule]All,ColorFunction\
\[Rule]\"TemperatureMap\",PlotRange\[Rule]{-ZZ,ZZ},PlotPoints\[Rule]31,\
MaxRecursion\[Rule]0],{t,0,TT-DTT,DTT}];
Export[StringJoin[export$Directoy,\"Wmesh.gif\"],MeshPlot3D$T]
(*Export[StringJoin[export$Directoy,\"W001.png\"],MeshPlot3D$T,\"VideoFrames\"\
],ImageSize\[Rule]{100,100}],\"FrameRate\"\[Rule]1] ContourAnimation$p*) \
ListAnimate[MeshPlot3D$T,AnimationRate\[Rule]11,AnimationRunning\[Rule]False]*\
)\
\>", "Text",
 CellChangeTimes->{{3.6479419293802557`*^9, 3.647941938983968*^9}, {
  3.647944982989786*^9, 3.6479449927951717`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Wigner Flow Numerically & wVelocity", "Subsubtitle",
 CellChangeTimes->{{3.616511251072329*^9, 3.616511268652046*^9}, {
  3.6479413873089943`*^9, 3.6479413976425257`*^9}}],

Cell[BoxData[{
 RowBox[{"SS", "=", "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"wfx", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"WFx", "[", 
       RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "/.", 
      RowBox[{"WF", "\[Rule]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"WignerFunctionN", "[", 
          RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.",
      "FixParameters"}], "//", "Simplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"wfp", "[", 
     RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"WFp", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "/.", 
       RowBox[{"WF", "\[Rule]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"WignerFunctionN", "[", 
           RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.",
       "FixParameters"}], "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
  
  RowBox[{"(*", "  ", 
   RowBox[{
    RowBox[{
    "NOT", " ", "Simplified", "    ", "is", "  ", "half", " ", "the", " ", 
     "speed"}], "..."}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"wfx", "[", 
      RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"WFx", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "/.", 
       RowBox[{"WF", "\[Rule]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"WignerFunctionN", "[", 
           RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.",
       "FixParameters"}]}], ";", "\n", 
    RowBox[{
     RowBox[{"wfp", "[", 
      RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"WFp", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "/.", 
       RowBox[{"WF", "\[Rule]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"WignerFunctionN", "[", 
           RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.",
       "FixParameters"}]}], ";"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.6154830709726067`*^9, 3.6154831240468817`*^9}, 
   3.6154831930393753`*^9, {3.615483226715691*^9, 3.615483228283736*^9}, 
   3.6156406402556133`*^9, 3.615640872145905*^9, {3.6249672539627*^9, 
   3.624967268522709*^9}, 3.624967388414727*^9, {3.624967647330106*^9, 
   3.624967648102256*^9}, {3.6249676918113403`*^9, 3.6249676961505337`*^9}, {
   3.646998464407543*^9, 3.6469984662469463`*^9}, {3.647000151760639*^9, 
   3.64700015526504*^9}, 3.647007581229868*^9, 3.647945642452858*^9, {
   3.648158479252096*^9, 3.648158482267465*^9}, {3.648160134408243*^9, 
   3.64816014442714*^9}, {3.648204088338429*^9, 3.648204099543247*^9}, {
   3.648204728728716*^9, 3.648204735263379*^9}, {3.6482162549594097`*^9, 
   3.648216261055564*^9}, {3.648220112599798*^9, 3.648220164893093*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"wfxClass", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"WFxClassical", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/.", 
     RowBox[{"WF", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"WignerFunctionN", "[", 
         RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.", 
    "FixParameters"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"wfpClass", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"WFpClassical", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/.", 
     RowBox[{"WF", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"WignerFunctionN", "[", 
         RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.", 
    "FixParameters"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6470075906288567`*^9, 3.647007656827342*^9}, {
  3.648158487533011*^9, 3.648158490917601*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"wfxQuant", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"WFx", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
       RowBox[{"WFxClassical", "[", 
        RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ")"}], "/.", 
     RowBox[{"WF", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"WignerFunctionN", "[", 
         RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.", 
    "FixParameters"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"wfpQuant", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"WFp", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
       RowBox[{"WFpClassical", "[", 
        RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ")"}], "/.", 
     RowBox[{"WF", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"WignerFunctionN", "[", 
         RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.", 
    "FixParameters"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.647008118556843*^9, 3.647008198994134*^9}, 
   3.647008457312654*^9, {3.6481585039499397`*^9, 3.648158509621934*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"wfxQuant", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"WFxQuantum", "[", 
       RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ")"}], "/.", 
     RowBox[{"WF", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"WignerFunctionN", "[", 
         RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.", 
    "FixParameters"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"wfpQuant", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"WFpQuantum", "[", 
       RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ")"}], "/.", 
     RowBox[{"WF", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"WignerFunctionN", "[", 
         RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.", 
    "FixParameters"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.647008466132082*^9, 3.647008483618897*^9}, {
  3.648158494607048*^9, 3.648158497245351*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"wflow", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"wfx", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ",", 
    RowBox[{"wfp", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wflowClass", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"wfxClass", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
    RowBox[{"wfpClass", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wflowQuant", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"wfxQuant", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ",", 
    RowBox[{"wfpQuant", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"strPlot", "=", 
   RowBox[{"VectorPlot", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"wflow", "[", 
       RowBox[{"x", ",", "p", ",", "0", ",", "0"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", "Automatic"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wVelocity", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"{", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"wfx", "[", 
      RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "/", 
     RowBox[{"WignerFunctionN", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"wfp", "[", 
      RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "/", 
     RowBox[{"WignerFunctionN", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}]}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wVelocityQuantumPart", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"{", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"wfxQuant", "[", 
      RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "/", 
     RowBox[{"WignerFunctionN", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"wfpQuant", "[", 
      RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "/", 
     RowBox[{"WignerFunctionN", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}]}]}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.6154836768479424`*^9, 3.615483676849675*^9}, {
   3.615483727710005*^9, 3.615483830710971*^9}, {3.6154841584556503`*^9, 
   3.615484189359499*^9}, 3.6154842438962193`*^9, {3.615484434815405*^9, 
   3.6154844409036407`*^9}, 3.615484562227837*^9, {3.615648126732998*^9, 
   3.615648142115561*^9}, {3.616046000022031*^9, 3.6160460593479958`*^9}, {
   3.616046225322619*^9, 3.616046275422038*^9}, {3.6160463554138937`*^9, 
   3.616046390880128*^9}, {3.616046510547579*^9, 3.616046533299488*^9}, {
   3.616046681324477*^9, 3.616046687362389*^9}, {3.616046892463769*^9, 
   3.616046910928891*^9}, {3.6160469641210747`*^9, 3.6160470277359056`*^9}, {
   3.616510837137395*^9, 3.6165108371426*^9}, {3.616511290340214*^9, 
   3.6165113899648314`*^9}, {3.616511428867907*^9, 3.616511445111868*^9}, {
   3.616511557592888*^9, 3.616511566005363*^9}, {3.6165116080355873`*^9, 
   3.6165116170818453`*^9}, {3.616511674271237*^9, 3.616511712806754*^9}, {
   3.616511849450259*^9, 3.616511864938525*^9}, {3.6165119008657722`*^9, 
   3.616511925068158*^9}, {3.616511955912479*^9, 3.616511979155217*^9}, 
   3.6165120322438707`*^9, {3.647007668108721*^9, 3.6470076800522757`*^9}, {
   3.647007936013362*^9, 3.647007950270032*^9}, {3.647008545273981*^9, 
   3.647008567800041*^9}, {3.647008617921957*^9, 3.6470086263590317`*^9}, {
   3.647008778287861*^9, 3.6470088293599253`*^9}, {3.647041053181579*^9, 
   3.6470411062944193`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Streamlines", "Subsubtitle",
 CellChangeTimes->{{3.616511251072329*^9, 3.616511268652046*^9}, {
  3.6479413873089943`*^9, 3.6479413976425257`*^9}, {3.6479414373740463`*^9, 
  3.6479414390716867`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"streamLinesWF", "=", 
   RowBox[{"StreamPlot", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"wflow", "[", 
       RowBox[{"x", ",", "p", ",", "tt", ",", "SS"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"Background", "\[Rule]", "None"}], ",", 
     RowBox[{"StreamColorFunction", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x", ",", "p", ",", "vx", ",", "vp", ",", "n"}], "}"}], ",", 
        
        RowBox[{"Blend", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Green", ",", "Red"}], "}"}], ",", 
          RowBox[{"1", "-", 
           RowBox[{"HeavisideTheta", "[", 
            RowBox[{"x", "*", "vp"}], "]"}]}]}], "]"}]}], "]"}]}], " ", ",", 
     RowBox[{"StreamColorFunctionScaling", "\[Rule]", 
      RowBox[{"{", "False", "}"}]}], " ", ",", 
     RowBox[{"StreamPoints", "\[Rule]", "Fine"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6154836768479424`*^9, 3.615483676849675*^9}, {
   3.615483727710005*^9, 3.615483830710971*^9}, {3.6154841584556503`*^9, 
   3.615484189359499*^9}, 3.6154842438962193`*^9, {3.615484434815405*^9, 
   3.6154844409036407`*^9}, 3.615484562227837*^9, {3.615648126732998*^9, 
   3.615648142115561*^9}, {3.616046000022031*^9, 3.6160460593479958`*^9}, {
   3.616046225322619*^9, 3.616046275422038*^9}, {3.6160463554138937`*^9, 
   3.616046390880128*^9}, {3.616046510547579*^9, 3.616046533299488*^9}, {
   3.616046681324477*^9, 3.616046687362389*^9}, {3.616046892463769*^9, 
   3.616046910928891*^9}, {3.6160469641210747`*^9, 3.6160470277359056`*^9}, {
   3.616510837137395*^9, 3.6165108371426*^9}, {3.616511290340214*^9, 
   3.6165113899648314`*^9}, {3.616511428867907*^9, 3.616511448561586*^9}, {
   3.646524544213225*^9, 3.646524627748611*^9}, {3.646524695127644*^9, 
   3.6465247171262503`*^9}, {3.6465247885255213`*^9, 3.646524842667694*^9}, {
   3.6465251474996033`*^9, 3.646525171241129*^9}, {3.646525206175466*^9, 
   3.646525222874568*^9}, {3.646525345724386*^9, 3.6465254028041677`*^9}, {
   3.646527005953024*^9, 3.646527223668*^9}, {3.6465272602937813`*^9, 
   3.646527289571121*^9}, {3.646527363655591*^9, 3.646527401365081*^9}, 
   3.646527542746893*^9, {3.646527584243067*^9, 3.6465275856163054`*^9}, 
   3.646998481873177*^9, {3.6470077431258917`*^9, 3.647007761992899*^9}, 
   3.6478725713792677`*^9, 3.64787261816498*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"streamLinesWFclassical", "=", 
   RowBox[{"StreamPlot", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"wflowClass", "[", 
       RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"Background", "\[Rule]", "None"}], ",", 
     RowBox[{"StreamColorFunction", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x", ",", "p", ",", "vx", ",", "vp", ",", "n"}], "}"}], ",", 
        
        RowBox[{"Blend", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Green", ",", "Red"}], "}"}], ",", 
          RowBox[{"1", "-", 
           RowBox[{"HeavisideTheta", "[", 
            RowBox[{"x", "*", "vp"}], "]"}]}]}], "]"}]}], "]"}]}], " ", ",", 
     RowBox[{"StreamColorFunctionScaling", "\[Rule]", 
      RowBox[{"{", "False", "}"}]}], " ", ",", 
     RowBox[{"StreamPoints", "\[Rule]", "Fine"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.647007769638788*^9, 3.647007810549438*^9}, {
   3.6470080376273537`*^9, 3.647008039332336*^9}, {3.647008514951302*^9, 
   3.647008532907943*^9}, 3.647008581236692*^9}],

Cell["\<\
streamLinesWFquantum = StreamPlot[Re[wflowQuant[x, p, tt, SS]], {x, -XX, XX}, \
{p, -XX, XX}, AspectRatio -> Automatic, Background -> None, \
StreamColorFunction -> Function[{x, p, vx, vp, n}, Blend[{Green, Red}, 1 - \
HeavisideTheta[x*vp]]] , StreamColorFunctionScaling -> {False} , StreamPoints \
-> Fine];\
\>", "Text",
 CellChangeTimes->{{3.647007769638788*^9, 3.647007810549438*^9}, {
   3.6470080376273537`*^9, 3.647008039332336*^9}, {3.647008514951302*^9, 
   3.647008532907943*^9}, {3.647008581236692*^9, 3.647008603379764*^9}, 
   3.647945058872385*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"incorrectSOneFlowPlot", "=", 
   RowBox[{"StreamPlot", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{
       RowBox[{"wflow", "[", 
        RowBox[{"x", ",", "p", ",", "tt", ",", "1"}], "]"}], "+", 
       RowBox[{"0", "*", 
        RowBox[{"wflow", "[", 
         RowBox[{"x", ",", "p", ",", "tt", ",", "0"}], "]"}]}]}], "]"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"Background", "\[Rule]", "None"}], ",", 
     RowBox[{"StreamPoints", "\[Rule]", "Fine"}], ",", 
     RowBox[{"StreamColorFunction", "\[Rule]", "Hue"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.64699947214045*^9, 3.646999483452264*^9}, {
   3.646999611793818*^9, 3.646999612176285*^9}, {3.646999686667685*^9, 
   3.646999687841502*^9}, 3.646999769669249*^9, {3.6479450838068943`*^9, 
   3.6479451283014393`*^9}}],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"GraphicsRow", "[", 
    RowBox[{"{", 
     RowBox[{
     "streamLinesWF", ",", "streamLinesWFclassical", ",", 
      "incorrectSOneFlowPlot"}], 
     RowBox[{"(*", "streamLinesWFquantum", "*)"}], "}"}], "]"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.647007748714177*^9, 3.64700775516581*^9}, {
  3.647007796757926*^9, 3.6470078010973454`*^9}, {3.6470078411079483`*^9, 
  3.647007846035035*^9}, {3.647007998211535*^9, 3.647008009821227*^9}, {
  3.6470086539705772`*^9, 3.6470086692032747`*^9}, {3.64794514081039*^9, 
  3.647945145810363*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["divwVelocity", "Subsubtitle",
 CellChangeTimes->{{3.616511251072329*^9, 3.616511268652046*^9}, {
  3.6479413873089943`*^9, 3.6479413976425257`*^9}, {3.647941474894266*^9, 
  3.6479414764569693`*^9}}],

Cell["\<\
divwVeloc[x_, p_, t_, s_] = D[wVelocity[x, p, t, s][[1]], x] + D[wVelocity[x, \
p, t, s][[2]], p];
divRange = 125;
Plot3D[{Re[divwVeloc[x, p, tt, SS]], 0 Im[divwVeloc[x, p, tt, SS]]}, {x, -XX, \
XX}, {p, -XX, XX}, AspectRatio -> Automatic, PlotRange -> {-divRange, \
divRange}, PlotPoints -> numberOfPlotPoints, MaxRecursion -> 0, PlotStyle -> \
{Opacity[0.51], Opacity[0.06]}, PlotLabel -> \"KERR: divergence(w)\"]\
\>", "Text",
 CellChangeTimes->{{3.6165120799512253`*^9, 3.6165125272223787`*^9}, {
   3.616512558105331*^9, 3.616512590226716*^9}, {3.616512931994651*^9, 
   3.616512980500165*^9}, {3.616513022111842*^9, 3.616513053877818*^9}, {
   3.6165132342564363`*^9, 3.616513279263054*^9}, {3.616513313467132*^9, 
   3.616513318668453*^9}, {3.616513349870579*^9, 3.6165133662266817`*^9}, 
   3.616513403104834*^9, {3.61651344207953*^9, 3.616513458601178*^9}, {
   3.616857329565007*^9, 3.6168573734437447`*^9}, 3.646993014833432*^9, {
   3.646993075378716*^9, 3.646993179614789*^9}, {3.6469984936580973`*^9, 
   3.646998495063106*^9}, 3.6479415264616423`*^9, {3.6479418083139467`*^9, 
   3.647941815838334*^9}}],

Cell["\<\
divwVelocQuPart[x_, p_, t_, s_] = D[wVelocityQuantumPart[x, p, t, s][[1]], x] \
+ D[wVelocityQuantumPart[x, p, t, s][[2]], p];
divRange = 125;
Plot3D[{Re[divwVelocQuPart[x, p, tt, SS]], 0 Im[divwVelocQuPart[x, p, tt, \
SS]]}, {x, -XX, XX}, {p, -XX, XX}, AspectRatio -> Automatic, PlotRange -> \
{-divRange, divRange}, PlotPoints -> numberOfPlotPoints, MaxRecursion -> 0, \
PlotStyle -> {Opacity[0.51], Opacity[0.06]}, PlotLabel -> \"KERR: \
\[Del]QuantumPart == \[Del](w)\"]\
\>", "Text",
 CellChangeTimes->{{3.647008911808626*^9, 3.6470089779985857`*^9}, {
   3.647040559956032*^9, 3.64704057392743*^9}, {3.647040652973548*^9, 
   3.6470406781246023`*^9}, 3.647941526462658*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"streamLinesWF", "=", 
   RowBox[{"StreamPlot", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"wflow", "[", 
       RowBox[{"x", ",", "p", ",", "tt", ",", "SS"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"Background", "\[Rule]", "None"}], ",", 
     RowBox[{"StreamColorFunction", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x", ",", "p", ",", "vx", ",", "vp", ",", "n"}], "}"}], ",", 
        
        RowBox[{"Blend", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Green", ",", "Red"}], "}"}], ",", 
          RowBox[{"1", "-", 
           RowBox[{"HeavisideTheta", "[", 
            RowBox[{"x", "*", "vp"}], "]"}]}]}], "]"}]}], "]"}]}], " ", ",", 
     RowBox[{"StreamColorFunctionScaling", "\[Rule]", 
      RowBox[{"{", "False", "}"}]}], " ", ",", 
     RowBox[{"StreamPoints", "\[Rule]", "Fine"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.617544668920517*^9, 3.617544682296224*^9}, {
   3.625129024472189*^9, 3.625129029413493*^9}, 3.646995184448864*^9, {
   3.646995679878539*^9, 3.646995733848165*^9}, {3.646995962624712*^9, 
   3.6469959746561413`*^9}, {3.646998034616312*^9, 3.646998051149168*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"classicalWFplot", "=", 
   RowBox[{"ContourPlot", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "p"}]}], ")"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x", "^", "2"}], "+", 
                 RowBox[{"p", "^", "2"}]}], ")"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
         "]"}], ",", 
        RowBox[{"Im", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "p"}]}], ")"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x", "^", "2"}], "+", 
                 RowBox[{"p", "^", "2"}]}], ")"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
         "]"}], ",", "0"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Abs", "[", "#1", "]"}], ">", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "7"}], ")"}]}]}], ",", "White", ",", "Red"}], "]"}],
         "&"}], ")"}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.617544668920517*^9, 3.617544682296224*^9}, {
   3.625129024472189*^9, 3.625129029413493*^9}, 3.646995184448864*^9, {
   3.646995679878539*^9, 3.646995733848165*^9}, {3.646995962624712*^9, 
   3.646995968568075*^9}, 3.646996006001893*^9, {3.646997601728467*^9, 
   3.646997626793646*^9}, 3.647637434123045*^9, {3.647873163120502*^9, 
   3.647873175018118*^9}, {3.6478733752144213`*^9, 3.647873376102415*^9}, 
   3.647948214354248*^9}],

Cell["\<\
lnAbsP3D = Plot3D[Log[Abs[divwVeloc[x, p, tt, SS]], 10], {x, -XX, XX}, {p, \
-XX, XX}, AspectRatio -> Automatic, PlotRange -> {-5, 5}, PlotLabel -> \
\"KERR: ln(Abs(divergence(w)))\"]
ArctanP3D = Plot3D[ArcTan[Re[divwVeloc[x, p, tt, SS]]/10], {x, -XX, XX}, {p, \
-XX, XX}, AspectRatio -> Automatic, PlotPoints -> 31, PlotRange -> All, \
PlotLabel -> \"KERR: ArcTan(divergence(w))\", ColorFunction -> Function[{x, \
p, z}, Hue[(z + 1/2)*2/Pi]]];
contourArctanP3D = ContourPlot[ArcTan[Re[divwVeloc[x, p, tt, SS]]/10], {x, \
-XX, XX}, {p, -XX, XX}, ColorFunction -> (If[#1 > 0, White, Red] &)]\
\>", "Text",
 CellChangeTimes->{{3.617544668920517*^9, 3.617544682296224*^9}, {
   3.625129024472189*^9, 3.625129029413493*^9}, 3.646995184448864*^9, {
   3.646995679878539*^9, 3.646995733848165*^9}, {3.646995962624712*^9, 
   3.646995968568075*^9}, 3.646996006001893*^9, {3.646997601728467*^9, 
   3.646997626793646*^9}, {3.647637434123045*^9, 3.647637439808742*^9}, 
   3.64794202872121*^9, 3.647942088757224*^9}],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"plotWF", ",", 
     RowBox[{"ParametricPlot3D", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"RR", "*", 
          RowBox[{"Sin", "[", "u", "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "RR"}], "*", 
          RowBox[{"Cos", "[", "u", "]"}]}], ",", 
         RowBox[{"0.01", "+", 
          RowBox[{"Re", "[", 
           RowBox[{"WignerFunctionN", "[", 
            RowBox[{
             RowBox[{"RR", "*", 
              RowBox[{"Sin", "[", "u", "]"}]}], ",", 
             RowBox[{
              RowBox[{"-", "RR"}], "*", 
              RowBox[{"Cos", "[", "u", "]"}]}], ",", "tt"}], "]"}], "]"}]}]}],
         "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"u", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"ColorFunction", "->", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
          RowBox[{"Hue", "[", "z", "]"}]}], "]"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"ViewPoint", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "8"}], ",", 
      RowBox[{"-", "30"}], ",", "20"}], "}"}]}], ",", 
   RowBox[{"Axes", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"True", ",", "True", ",", "False"}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"x", ",", "p", ",", "\"\<\>\""}], "}"}]}], ",", 
   RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.648572586646431*^9, 3.648572744593195*^9}}],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"plotWF", ",", 
     RowBox[{"Graphics3D", "[", 
      RowBox[{"to3d", "[", 
       RowBox[{
        RowBox[{"Show", "[", 
         RowBox[{"{", "streamLinesWF", "}"}], "]"}], ",", "5", ",", "0.99"}], 
       "]"}], "]"}], ",", 
     RowBox[{"ParametricPlot3D", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"RR", "*", 
          RowBox[{"Sin", "[", "u", "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "RR"}], "*", 
          RowBox[{"Cos", "[", "u", "]"}]}], ",", 
         RowBox[{"0.01", "+", 
          RowBox[{"Re", "[", 
           RowBox[{"WignerFunctionN", "[", 
            RowBox[{
             RowBox[{"RR", "*", 
              RowBox[{"Sin", "[", "u", "]"}]}], ",", 
             RowBox[{
              RowBox[{"-", "RR"}], "*", 
              RowBox[{"Cos", "[", "u", "]"}]}], ",", "tt"}], "]"}], "]"}]}]}],
         "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"u", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"ColorFunction", "->", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
          RowBox[{"Hue", "[", "z", "]"}]}], "]"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"ViewPoint", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "100"}], "}"}]}], ",", 
   RowBox[{"Axes", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"True", ",", "True", ",", "False"}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"x", ",", "p", ",", "\"\<\>\""}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.648572586646431*^9, 3.648572744593195*^9}}],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"GraphicsRow", "[", 
    RowBox[{"{", 
     RowBox[{"classicalWFplot", ",", 
      RowBox[{"Show", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"plotWF", ",", 
          RowBox[{"Graphics3D", "[", 
           RowBox[{"to3d", "[", 
            RowBox[{
             RowBox[{"Show", "[", 
              RowBox[{"{", "streamLinesWF", "}"}], "]"}], ",", "5", ",", 
             "0.99"}], "]"}], "]"}]}], "}"}], 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{",", 
              RowBox[{"Graphics3D", "[", 
               RowBox[{"to3d", "[", 
                RowBox[{
                 RowBox[{"Show", "[", 
                  RowBox[{"{", "contourArctanP3D", "}"}], "]"}], ",", "5", 
                 ",", "0.29"}], "]"}], "]"}]}], "}"}], ",", 
            RowBox[{"ViewPoint", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "10"}], "}"}]}], ",", 
            RowBox[{"PlotLabel", "\[Rule]", "labelPlot"}]}], "]"}], ",", 
          RowBox[{"Show", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"ArctanP3D", ",", 
              RowBox[{"Graphics3D", "[", 
               RowBox[{"to3d", "[", 
                RowBox[{
                 RowBox[{"Show", "[", 
                  RowBox[{"{", "contourArctanP3D", "}"}], "]"}], ",", "5", 
                 ",", "0.09"}], "]"}], "]"}]}], "}"}], ",", 
            RowBox[{"ViewPoint", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "10"}], "}"}]}]}]}]}], "*)"}], ",", 
        
        RowBox[{"PlotLabel", "\[Rule]", "labelPlot"}]}], "]"}]}], "}"}], 
    "]"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "1200"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.617544668920517*^9, 3.617544682296224*^9}, {
   3.625129024472189*^9, 3.625129029413493*^9}, 3.646995184448864*^9, {
   3.646995679878539*^9, 3.646995733848165*^9}, {3.646995962624712*^9, 
   3.646995968568075*^9}, 3.646996006001893*^9, 3.64699604253332*^9, {
   3.646996087859852*^9, 3.646996101105256*^9}, {3.646996539713215*^9, 
   3.646996569402256*^9}, 3.646996638182087*^9, {3.646996912627047*^9, 
   3.6469969163454657`*^9}, 3.6479421278398457`*^9, 3.647943143381776*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"R", "=", "0.5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ttable", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", ",", 
       RowBox[{"Integrate", "[", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{"WignerFunctionN", "[", 
           RowBox[{
            RowBox[{"R", "*", 
             RowBox[{"Cos", "[", "theta", "]"}]}], ",", 
            RowBox[{
             RowBox[{"-", "R"}], "*", 
             RowBox[{"Sin", "[", "theta", "]"}]}], ",", "t"}], "]"}], "]"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"theta", ",", "0", ",", 
           RowBox[{"2", "*", "Pi"}]}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", "TT", ",", 
       RowBox[{"TT", "/", "5.0"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"ListLinePlot", "[", 
  RowBox[{
   RowBox[{"ttable", "//", "Chop"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}]}], ",", 
   RowBox[{
   "PlotLabel", "\[Rule]", "\"\<\[ContourIntegral] dr W(t) = const\>\""}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", "R", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.647640741316362*^9, 3.647640751853231*^9}, {
   3.6476408010789213`*^9, 3.6476408496153727`*^9}, {3.647944520043625*^9, 
   3.647944543249118*^9}, {3.6479445956299143`*^9, 3.647944641872346*^9}, 
   3.6479447923685703`*^9, 3.6479456576586647`*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"divIncrement", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"wfxQuant", "[", 
         RowBox[{"xx", ",", "pp", ",", "tt", ",", "SS"}], "]"}], ",", "xx"}], 
       "]"}], "+", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"wfpQuant", "[", 
         RowBox[{"xx", ",", "pp", ",", "tt", ",", "SS"}], "]"}], ",", "pp"}], 
       "]"}]}], "/.", 
     RowBox[{"xx", "\[Rule]", "x"}]}], "/.", 
    RowBox[{"pp", "\[Rule]", "p"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.647095914181013*^9, 3.647095940042659*^9}, 
   3.647942253105444*^9}],

Cell[BoxData[{
 RowBox[{"dtphi", "=", 
  RowBox[{
   RowBox[{"Pi", "/", "180"}], "*", "20"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"classicalWFplot3D", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "p"}]}], ")"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x", "^", "2"}], "+", 
                 RowBox[{"p", "^", "2"}]}], ")"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
         "]"}], ",", 
        RowBox[{"Im", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "p"}]}], ")"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x", "^", "2"}], "+", 
                 RowBox[{"p", "^", "2"}]}], ")"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
         "]"}], ",", "0"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Abs", "[", "#1", "]"}], ">", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "7"}], ")"}]}]}], ",", "White", ",", "Red"}], "]"}],
         "&"}], ")"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pts", "=", 
    RowBox[{"Cases", "[", 
     RowBox[{"classicalWFplot3D", ",", 
      RowBox[{"x_GraphicsComplex", "\[RuleDelayed]", 
       RowBox[{"First", "@", "x"}]}], ",", "Infinity"}], "]"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"ListPointPlot3D", "[", 
    RowBox[{"pts", ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Min", "[", 
         RowBox[{
          RowBox[{"Flatten", "[", 
           RowBox[{"pts", ",", "1"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], ",", 
        RowBox[{"Max", "[", 
         RowBox[{
          RowBox[{"Flatten", "[", 
           RowBox[{"pts", ",", "1"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}]}], "}"}]}]}], "]"}],
    "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"GraphicsGrid", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Plot3D", "[", 
         RowBox[{
          RowBox[{"Re", "[", 
           RowBox[{"WignerFunctionN", "[", 
            RowBox[{
             RowBox[{"Re", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"x", "+", 
                 RowBox[{"I", "*", "p"}]}], ")"}], "*", 
               RowBox[{"Exp", "[", 
                RowBox[{"I", "*", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x", "^", "2"}], "+", 
                    RowBox[{"p", "^", "2"}]}], ")"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], 
                "]"}]}], "]"}], ",", 
             RowBox[{"Im", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"x", "+", 
                 RowBox[{"I", "*", "p"}]}], ")"}], "*", 
               RowBox[{"Exp", "[", 
                RowBox[{"I", "*", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x", "^", "2"}], "+", 
                    RowBox[{"p", "^", "2"}]}], ")"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], 
                "]"}]}], "]"}], ",", "0"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", 
            RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", 
            RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
          RowBox[{"ColorFunction", "\[Rule]", "Hue"}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
        RowBox[{"Plot3D", "[", 
         RowBox[{
          RowBox[{"Re", "[", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"WignerFunctionN", "[", 
              RowBox[{
               RowBox[{"Re", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"x", "+", 
                   RowBox[{"I", "*", "p"}]}], ")"}], "*", 
                 RowBox[{"Exp", "[", 
                  RowBox[{"I", "*", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x", "^", "2"}], "+", 
                    RowBox[{"p", "^", "2"}]}], ")"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], 
                  "]"}]}], "]"}], ",", 
               RowBox[{"Im", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"x", "+", 
                   RowBox[{"I", "*", "p"}]}], ")"}], "*", 
                 RowBox[{"Exp", "[", 
                  RowBox[{"I", "*", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x", "^", "2"}], "+", 
                    RowBox[{"p", "^", "2"}]}], ")"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], 
                  "]"}]}], "]"}], ",", "0"}], "]"}]}], "+", 
            RowBox[{"WignerFunctionN", "[", 
             RowBox[{"x", ",", "p", ",", "tt"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", 
            RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", 
            RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
          RowBox[{"ColorFunction", "\[Rule]", "Hue"}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
          RowBox[{"ViewPoint", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"0", "*", "1000"}], ",", "10"}], "}"}]}]}], "]"}], ",", 
        RowBox[{"Plot3D", "[", 
         RowBox[{
          RowBox[{"Re", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"WignerFunctionN", "[", 
                 RowBox[{
                  RowBox[{"Re", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"x", "+", 
                    RowBox[{"I", "*", "p"}]}], ")"}], "*", 
                    RowBox[{"Exp", "[", 
                    RowBox[{"I", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x", "^", "2"}], "+", 
                    RowBox[{"p", "^", "2"}]}], ")"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], 
                    "]"}]}], "]"}], ",", 
                  RowBox[{"Im", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"x", "+", 
                    RowBox[{"I", "*", "p"}]}], ")"}], "*", 
                    RowBox[{"Exp", "[", 
                    RowBox[{"I", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x", "^", "2"}], "+", 
                    RowBox[{"p", "^", "2"}]}], ")"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], 
                    "]"}]}], "]"}], ",", "0"}], "]"}]}], "+", 
               RowBox[{"WignerFunctionN", "[", 
                RowBox[{"x", ",", "p", ",", "tt"}], "]"}]}], ")"}], "*", 
             "0"}], "+", 
            RowBox[{
             RowBox[{"divIncrement", "[", 
              RowBox[{
               RowBox[{"Re", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"x", "+", 
                   RowBox[{"I", "*", "p"}]}], ")"}], "*", 
                 RowBox[{"Exp", "[", 
                  RowBox[{
                   RowBox[{"-", "I"}], "*", "dtphi"}], "]"}]}], "]"}], ",", 
               RowBox[{"Im", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"x", "+", 
                   RowBox[{"I", "*", "p"}]}], ")"}], "*", 
                 RowBox[{"Exp", "[", 
                  RowBox[{
                   RowBox[{"-", "I"}], "*", "dtphi"}], "]"}]}], "]"}], ",", 
               "tt", ",", "SS"}], "]"}], "/", "25"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", 
            RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", 
            RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
          RowBox[{"ColorFunction", "\[Rule]", "Hue"}], ",", 
          RowBox[{"PlotRange", "\[Rule]", 
           RowBox[{"1", "*", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "0.05"}], ",", "0.05"}], "}"}]}]}], ",", 
          RowBox[{"ViewPoint", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"0", "*", "1000"}], ",", "10"}], "}"}]}]}], "]"}]}], 
       "}"}], "}"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}], "*)"}]}]}], "Input",
 CellChangeTimes->{
  3.647096407043749*^9, {3.6470964641589127`*^9, 3.647096464543235*^9}, {
   3.647096742270155*^9, 3.6470967815753202`*^9}, 3.6479422667428713`*^9}],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"GraphicsRow", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Show", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Plot3D", "[", 
           RowBox[{
            RowBox[{"Re", "[", 
             RowBox[{"WignerFunctionN", "[", 
              RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"x", ",", 
              RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"p", ",", 
              RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
            RowBox[{"MeshFunctions", "->", 
             RowBox[{"{", 
              RowBox[{"#3", "&"}], "}"}]}], ",", 
            RowBox[{"Mesh", "\[Rule]", 
             RowBox[{"{", "25", "}"}]}], ",", 
            RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
            RowBox[{"ColorFunction", "\[Rule]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Blend", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                  "Brown", ",", "Purple", ",", "Blue", ",", "Cyan", ",", 
                   "White", ",", "White", ",", "White", ",", "Yellow", ",", 
                   "Orange", ",", "Red", ",", "Pink"}], "}"}], ",", 
                 RowBox[{"Rescale", "[", 
                  RowBox[{"#3", ",", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.03"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], 
                  "]"}]}], "]"}], "&"}], ")"}]}], ",", 
            RowBox[{"PlotRange", "\[Rule]", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", 
              RowBox[{"1", "/", "Pi"}]}]}], ",", 
            RowBox[{"PlotPoints", "\[Rule]", "numberOfPlotPoints"}], ",", 
            RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
            RowBox[{"Axes", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{"True", ",", "True", ",", "False"}], "}"}]}]}], "]"}], 
          ",", "circTable", ",", "\[IndentingNewLine]", 
          RowBox[{"Graphics3D", "[", 
           RowBox[{"to3d", "[", 
            RowBox[{
             RowBox[{"Show", "[", 
              RowBox[{"{", "\[IndentingNewLine]", 
               RowBox[{"StreamPlot", "[", 
                RowBox[{
                 RowBox[{"Re", "[", 
                  RowBox[{"wflow", "[", 
                   RowBox[{"x", ",", "p", ",", "tt", ",", "0"}], "]"}], "]"}],
                  ",", 
                 RowBox[{"{", 
                  RowBox[{"x", ",", 
                   RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"p", ",", 
                   RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                 RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
                 RowBox[{"Background", "\[Rule]", "None"}], ",", 
                 RowBox[{"StreamColorFunction", "\[Rule]", 
                  RowBox[{"Function", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"x", ",", "p", ",", "vx", ",", "vp", ",", "n"}], 
                    "}"}], ",", 
                    RowBox[{"Blend", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Darker", "[", "Green", "]"}], ",", "Red"}], 
                    "}"}], ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"HeavisideTheta", "[", 
                    RowBox[{"x", "*", "vp"}], "]"}]}]}], "]"}]}], "]"}]}], 
                 " ", ",", 
                 RowBox[{"StreamColorFunctionScaling", "\[Rule]", 
                  RowBox[{"{", "False", "}"}]}], " ", ",", 
                 RowBox[{"StreamPoints", "\[Rule]", "Fine"}]}], "]"}], "}"}], 
              "]"}], "\[IndentingNewLine]", ",", "maxWF", ",", ".75"}], "]"}],
            "]"}]}], "\[IndentingNewLine]", "}"}], ",", 
        RowBox[{"ViewPoint", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1000"}], "}"}]}]}], "]"}], ",", 
      RowBox[{"Show", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Show", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"Plot", "[", 
              RowBox[{
               RowBox[{"Re", "[", 
                RowBox[{"WignerFunctionN", "[", 
                 RowBox[{
                  RowBox[{"R", "*", 
                   RowBox[{"Cos", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                    "]"}]}], ",", 
                  RowBox[{
                   RowBox[{"-", "R"}], "*", 
                   RowBox[{"Sin", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                    "]"}]}], ",", "tt"}], "]"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"theta", ",", "0", ",", 
                 RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
               RowBox[{"ColorFunction", "\[Rule]", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"RGBColor", "[", 
                   RowBox[{
                    RowBox[{"1", "-", "R"}], ",", 
                    RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], "&"}], 
                 ")"}]}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"R", ",", "0.3", ",", "3.0", ",", "0.325"}], "}"}]}], 
            "]"}], ",", 
           RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
           RowBox[{"Axes", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"AxesOrigin", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}]}], ",", 
           RowBox[{"PlotLabel", "\[Rule]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"TrueQ", "[", 
               RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], 
               "]"}], ",", 
              RowBox[{"StringJoin", "[", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                  "\"\<Inverted Kerr  \>\"", ",", "\"\<\>\""}], "]"}], ",", 
                "\"\<Squeeze=\>\"", ",", 
                RowBox[{"ToString", "[", 
                 RowBox[{"stateParameter", "//", "N"}], "]"}]}], "]"}], ",", 
              RowBox[{"StringJoin", "[", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                  "\"\<Inverted Kerr  \>\"", ",", "\"\<\>\""}], "]"}], ",", 
                "\"\<Coherent=\>\"", ",", 
                RowBox[{"ToString", "[", 
                 RowBox[{"stateParameter", "//", "N"}], "]"}]}], "]"}]}], 
             "]"}]}]}], "]"}], ",", 
         RowBox[{"Plot", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Re", "[", 
             RowBox[{"WignerFunctionN", "[", 
              RowBox[{
               RowBox[{"R", "*", 
                RowBox[{"Cos", "[", 
                 RowBox[{"theta", "+", 
                  RowBox[{"compensateForClassicalMovement", "*", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                 "]"}]}], ",", 
               RowBox[{
                RowBox[{"-", "R"}], "*", 
                RowBox[{"Sin", "[", 
                 RowBox[{"theta", "+", 
                  RowBox[{"compensateForClassicalMovement", "*", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                 "]"}]}], ",", "tt"}], "]"}], "]"}], "/.", 
            RowBox[{"R", "\[Rule]", "RR"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"theta", ",", "0", ",", 
             RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
           RowBox[{"ColorFunction", "\[Rule]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"myColorFunc", "[", 
               RowBox[{"#1", ",", "tt"}], "]"}], "&"}], ")"}]}], ",", 
           RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
           RowBox[{"PlotStyle", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"Thickness", "[", "0.01", "]"}], "}"}]}], ",", 
           RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
           RowBox[{"Axes", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"True", ",", "True"}], "}"}]}]}], "]"}]}], "}"}], 
       "]"}]}], "}"}], "]"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.647784222545601*^9, 3.6477842308958197`*^9}, {
   3.647784275135676*^9, 3.647784304996791*^9}, {3.647817795869616*^9, 
   3.647817797530177*^9}, {3.647818306101618*^9, 3.647818312670066*^9}, {
   3.647819777721402*^9, 3.647819778206023*^9}, {3.6478740209234047`*^9, 
   3.647874022656577*^9}, 3.647877467871708*^9, {3.6478775413260393`*^9, 
   3.647877596677455*^9}, {3.647882873896647*^9, 3.647882875035367*^9}, {
   3.647883015048066*^9, 3.647883022263771*^9}, {3.6478831400064783`*^9, 
   3.6478831417259293`*^9}, 3.647884532486432*^9, 3.6479447625191517`*^9, 
   3.6479456704971333`*^9, 3.647946013027738*^9, {3.64794606635736*^9, 
   3.64794607183426*^9}, {3.647947020530814*^9, 3.6479470345129023`*^9}, {
   3.647947143669148*^9, 3.647947158982896*^9}, {3.64794946919895*^9, 
   3.64794946932483*^9}, {3.647949688649864*^9, 3.647949700850513*^9}, {
   3.64794990087289*^9, 3.647949902510181*^9}, {3.6479504219825687`*^9, 
   3.647950502619761*^9}, {3.647950700934649*^9, 3.647950708389901*^9}, {
   3.647950782793624*^9, 3.647950792329832*^9}, {3.6479508341065063`*^9, 
   3.6479508359317427`*^9}, 3.647950898939354*^9, {3.647950954405119*^9, 
   3.647950984658662*^9}, {3.647951407117765*^9, 3.647951422440662*^9}, {
   3.647951473857767*^9, 3.6479514744518137`*^9}, {3.6479515203232117`*^9, 
   3.647951521327835*^9}, {3.647951562772646*^9, 3.647951590538917*^9}, {
   3.647951620583638*^9, 3.647951628133065*^9}, {3.647951667975473*^9, 
   3.6479516990097733`*^9}, {3.647951746060931*^9, 3.6479517729432497`*^9}, {
   3.647951846351877*^9, 3.6479518586280193`*^9}, 3.647951919833302*^9, 
   3.647951985246524*^9, 3.647952031324005*^9, {3.6479520784552517`*^9, 
   3.647952123964142*^9}, 3.647952424133417*^9, 3.647952490386581*^9, {
   3.64795253779014*^9, 3.6479526253706636`*^9}, {3.6479526738215847`*^9, 
   3.647952688601592*^9}, {3.647953099452752*^9, 3.647953112439096*^9}, {
   3.6479531532057323`*^9, 3.6479532168545313`*^9}, {3.647953257857213*^9, 
   3.647953276197989*^9}, {3.6479534323031588`*^9, 3.6479534347968187`*^9}, {
   3.6479536511410933`*^9, 3.647953657842311*^9}, {3.647953724530962*^9, 
   3.6479538149250193`*^9}, {3.64795386729946*^9, 3.647953870147318*^9}, 
   3.647954015925189*^9, {3.6481985757158833`*^9, 3.6481986313310823`*^9}, {
   3.648215642205123*^9, 3.648215649152733*^9}, 3.6482162034949512`*^9, 
   3.6483580441791*^9, {3.648363705091927*^9, 3.6483637386824083`*^9}, 
   3.648558935303226*^9}],

Cell[BoxData[
 RowBox[{"timePrint", "[", "TT", "]"}]], "Input",
 CellChangeTimes->{{3.64821613156478*^9, 3.648216145892171*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sTretch", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"GraphicsRow", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Show", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Plot3D", "[", 
          RowBox[{
           RowBox[{"Re", "[", 
            RowBox[{"WignerFunctionN", "[", 
             RowBox[{
              RowBox[{"rr", " ", 
               RowBox[{"Cos", "[", "theta", "]"}]}], ",", 
              RowBox[{"rr", " ", 
               RowBox[{"Sin", "[", "theta", "]"}]}], ",", "tt"}], "]"}], 
            "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"theta", ",", "0", ",", 
             RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"rr", ",", "0", ",", "XX"}], "}"}], ",", 
           RowBox[{"MeshFunctions", "->", 
            RowBox[{"{", 
             RowBox[{"#3", "&"}], "}"}]}], ",", 
           RowBox[{"Mesh", "\[Rule]", 
            RowBox[{"{", "25", "}"}]}], ",", 
           RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
           RowBox[{"ColorFunction", "\[Rule]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Blend", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                 "Brown", ",", "Purple", ",", "Blue", ",", "Cyan", ",", 
                  "White", ",", "White", ",", "White", ",", "Yellow", ",", 
                  "Orange", ",", "Red", ",", "Pink"}], "}"}], ",", 
                RowBox[{"Rescale", "[", 
                 RowBox[{"#3", ",", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.03"}], ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], 
                 "]"}]}], "]"}], "&"}], ")"}]}], ",", 
           RowBox[{"PlotRange", "\[Rule]", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", 
             RowBox[{"1", "/", "Pi"}]}]}], ",", 
           RowBox[{"PlotPoints", "\[Rule]", "numberOfPlotPoints"}], ",", 
           RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
           RowBox[{"Axes", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"True", ",", "True", ",", "False"}], "}"}]}]}], "]"}], 
         RowBox[{"(*", 
          RowBox[{",", "circTable", ",", "\[IndentingNewLine]", 
           RowBox[{"Graphics3D", "[", 
            RowBox[{"to3d", "[", 
             RowBox[{
              RowBox[{"Show", "[", 
               RowBox[{"{", "\[IndentingNewLine]", 
                RowBox[{"StreamPlot", "[", 
                 RowBox[{
                  RowBox[{"Re", "[", 
                   RowBox[{"wflow", "[", 
                    RowBox[{"x", ",", "p", ",", "tt", ",", "0"}], "]"}], 
                   "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"x", ",", 
                    RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"p", ",", 
                    RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                  RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
                  RowBox[{"Background", "\[Rule]", "None"}], ",", 
                  RowBox[{"StreamColorFunction", "\[Rule]", 
                   RowBox[{"Function", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"x", ",", "p", ",", "vx", ",", "vp", ",", "n"}], 
                    "}"}], ",", 
                    RowBox[{"Blend", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Darker", "[", "Green", "]"}], ",", "Red"}], 
                    "}"}], ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"HeavisideTheta", "[", 
                    RowBox[{"x", "*", "vp"}], "]"}]}]}], "]"}]}], "]"}]}], 
                  " ", ",", 
                  RowBox[{"StreamColorFunctionScaling", "\[Rule]", 
                   RowBox[{"{", "False", "}"}]}], " ", ",", 
                  RowBox[{"StreamPoints", "\[Rule]", "Fine"}]}], "]"}], "}"}],
                "]"}], "\[IndentingNewLine]", ",", "maxWF", ",", ".75"}], 
             "]"}], "]"}]}], "*)"}], "\[IndentingNewLine]", "}"}], ",", 
        RowBox[{"ViewPoint", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1000"}], "}"}]}]}], "]"}], ",", 
      RowBox[{"Show", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Show", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"Plot", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"R", ",", 
                 RowBox[{"Re", "[", 
                  RowBox[{"R", "+", 
                   RowBox[{"sTretch", "*", 
                    RowBox[{"WignerFunctionN", "[", 
                    RowBox[{
                    RowBox[{"R", "*", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                    "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", "R"}], "*", 
                    RowBox[{"Sin", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                    "]"}]}], ",", "tt"}], "]"}]}]}], "]"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"theta", ",", "0", ",", 
                 RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
               RowBox[{"ColorFunction", "\[Rule]", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"RGBColor", "[", 
                   RowBox[{
                    RowBox[{"1", "-", "R"}], ",", 
                    RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], "&"}], 
                 ")"}]}]}], 
              RowBox[{"(*", 
               RowBox[{",", 
                RowBox[{"PlotLegends", "\[Rule]", 
                 RowBox[{"ToString", "[", 
                  RowBox[{"N", "[", 
                   RowBox[{"R", ",", "3"}], "]"}], "]"}]}]}], "*)"}], "]"}], 
             ",", 
             RowBox[{"{", 
              RowBox[{"R", ",", "0.3", ",", "3.0", ",", "0.325"}], "}"}]}], 
            "]"}], ",", 
           RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
           RowBox[{"Axes", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"AxesOrigin", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}]}], ",", 
           RowBox[{"PlotLabel", "\[Rule]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"TrueQ", "[", 
               RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], 
               "]"}], ",", 
              RowBox[{"StringJoin", "[", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                  "\"\<Inverted Kerr  \>\"", ",", "\"\<\>\""}], "]"}], ",", 
                "\"\<Squeeze=\>\"", ",", 
                RowBox[{"ToString", "[", 
                 RowBox[{"stateParameter", "//", "N"}], "]"}]}], "]"}], ",", 
              RowBox[{"StringJoin", "[", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                  "\"\<Inverted Kerr  \>\"", ",", "\"\<\>\""}], "]"}], ",", 
                "\"\<Coherent=\>\"", ",", 
                RowBox[{"ToString", "[", 
                 RowBox[{"stateParameter", "//", "N"}], "]"}]}], "]"}]}], 
             "]"}]}]}], "]"}], ",", 
         RowBox[{"Plot", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"R", ",", 
              RowBox[{"Re", "[", 
               RowBox[{"R", "+", 
                RowBox[{"sTretch", "*", 
                 RowBox[{"WignerFunctionN", "[", 
                  RowBox[{
                   RowBox[{"R", "*", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                    "]"}]}], ",", 
                   RowBox[{
                    RowBox[{"-", "R"}], "*", 
                    RowBox[{"Sin", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                    "]"}]}], ",", "tt"}], "]"}]}]}], "]"}]}], "}"}], "/.", 
            RowBox[{"R", "\[Rule]", "RR"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"theta", ",", "0", ",", 
             RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
           RowBox[{"ColorFunction", "\[Rule]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"myColorFunc", "[", 
               RowBox[{"#1", ",", "tt"}], "]"}], "&"}], ")"}]}], ",", 
           RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
           RowBox[{"PlotStyle", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"Thickness", "[", "0.01", "]"}], "}"}]}], ",", 
           RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
           RowBox[{"Axes", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"True", ",", "True"}], "}"}]}]}], "]"}]}], "}"}], 
       "]"}]}], "}"}], "]"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6484775563347883`*^9, 3.648477694605438*^9}, {
   3.648477760695322*^9, 3.6484777642296*^9}, {3.6484778262899227`*^9, 
   3.6484778275207987`*^9}, {3.6484778662939177`*^9, 3.648477907045891*^9}, {
   3.648477939886582*^9, 3.648477952343842*^9}, {3.648478013593143*^9, 
   3.648478040528651*^9}, 3.648478125693182*^9}],

Cell[BoxData[{
 RowBox[{"If", "[", 
  RowBox[{"animationCreation", ",", 
   RowBox[{
    RowBox[{"StreamsPlotAutomatic$T", "=", 
     RowBox[{"Table", "[", " ", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Show", "[", 
        RowBox[{
         RowBox[{"GraphicsRow", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Show", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"Plot3D", "[", 
                RowBox[{
                 RowBox[{"Re", "[", 
                  RowBox[{"WignerFunctionN", "[", 
                   RowBox[{
                    RowBox[{"rr", " ", 
                    RowBox[{"Cos", "[", "theta", "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", "rr"}], " ", 
                    RowBox[{"Sin", "[", "theta", "]"}]}], ",", "t"}], "]"}], 
                  "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"theta", ",", "0", ",", 
                   RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"rr", ",", "0", ",", "XX"}], "}"}], ",", 
                 RowBox[{"MeshFunctions", "->", 
                  RowBox[{"{", 
                   RowBox[{"#3", "&"}], "}"}]}], ",", 
                 RowBox[{"Mesh", "\[Rule]", 
                  RowBox[{"{", "25", "}"}]}], ",", 
                 RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
                 RowBox[{"ColorFunction", "\[Rule]", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"Blend", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    "Brown", ",", "Purple", ",", "Blue", ",", "Cyan", ",", 
                    "White", ",", "White", ",", "White", ",", "Yellow", ",", 
                    "Orange", ",", "Red", ",", "Pink"}], "}"}], ",", 
                    RowBox[{"Rescale", "[", 
                    RowBox[{"#3", ",", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.03"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], 
                    "]"}]}], "]"}], "&"}], ")"}]}], ",", 
                 RowBox[{"PlotRange", "\[Rule]", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", 
                   RowBox[{"1", "/", "Pi"}]}]}], ",", 
                 RowBox[{"PlotPoints", "\[Rule]", "numberOfPlotPoints"}], ",", 
                 RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
                 RowBox[{"Axes", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"True", ",", "True", ",", "False"}], "}"}]}]}], 
                "]"}], 
               RowBox[{"(*", 
                RowBox[{",", "circTable", ",", "\[IndentingNewLine]", 
                 RowBox[{"Graphics3D", "[", 
                  RowBox[{"to3d", "[", 
                   RowBox[{
                    RowBox[{"Show", "[", 
                    RowBox[{"{", "\[IndentingNewLine]", 
                    RowBox[{"StreamPlot", "[", 
                    RowBox[{
                    RowBox[{"Re", "[", 
                    RowBox[{"wflow", "[", 
                    RowBox[{"x", ",", "p", ",", "tt", ",", "0"}], "]"}], 
                    "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"x", ",", 
                    RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"p", ",", 
                    RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                    RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
                    RowBox[{"Background", "\[Rule]", "None"}], ",", 
                    RowBox[{"StreamColorFunction", "\[Rule]", 
                    RowBox[{"Function", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"x", ",", "p", ",", "vx", ",", "vp", ",", "n"}], 
                    "}"}], ",", 
                    RowBox[{"Blend", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Darker", "[", "Green", "]"}], ",", "Red"}], 
                    "}"}], ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"HeavisideTheta", "[", 
                    RowBox[{"x", "*", "vp"}], "]"}]}]}], "]"}]}], "]"}]}], 
                    " ", ",", 
                    RowBox[{"StreamColorFunctionScaling", "\[Rule]", 
                    RowBox[{"{", "False", "}"}]}], " ", ",", 
                    RowBox[{"StreamPoints", "\[Rule]", "Fine"}]}], "]"}], 
                    "}"}], "]"}], "\[IndentingNewLine]", ",", "maxWF", ",", 
                    ".75"}], "]"}], "]"}]}], "*)"}], "\[IndentingNewLine]", 
               "}"}], ",", 
              RowBox[{"ViewPoint", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "1000"}], "}"}]}]}], "]"}], ",", 
            RowBox[{"Show", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Show", "[", 
                RowBox[{
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{"Plot", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"R", ",", 
                    RowBox[{"Re", "[", 
                    RowBox[{"R", "+", 
                    RowBox[{"sTretch", "*", 
                    RowBox[{"WignerFunctionN", "[", 
                    RowBox[{
                    RowBox[{"R", "*", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], 
                    "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", "R"}], "*", 
                    RowBox[{"Sin", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], 
                    "]"}]}], ",", "t"}], "]"}]}]}], "]"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"theta", ",", "0", ",", 
                    RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
                    RowBox[{"ColorFunction", "\[Rule]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"RGBColor", "[", 
                    RowBox[{
                    RowBox[{"1", "-", "R"}], ",", 
                    RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], "&"}], 
                    ")"}]}]}], 
                    RowBox[{"(*", 
                    RowBox[{",", 
                    RowBox[{"PlotLegends", "\[Rule]", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"N", "[", 
                    RowBox[{"R", ",", "3"}], "]"}], "]"}]}]}], "*)"}], "]"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"R", ",", "0.3", ",", "3.0", ",", "0.325"}], 
                    "}"}]}], "]"}], ",", 
                 RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
                 RowBox[{"Axes", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"True", ",", "True"}], "}"}]}], ",", 
                 RowBox[{"AxesOrigin", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"0", ",", "0"}], "}"}]}], ",", 
                 RowBox[{"PlotLabel", "\[Rule]", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{"TrueQ", "[", 
                    RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], 
                    "]"}], ",", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                    "\"\<Inverted Kerr  \>\"", ",", "\"\<\>\""}], "]"}], ",", 
                    "\"\<Squeeze=\>\"", ",", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"stateParameter", "//", "N"}], "]"}]}], "]"}], 
                    ",", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                    "\"\<Inverted Kerr  \>\"", ",", "\"\<\>\""}], "]"}], ",", 
                    "\"\<Coherent=\>\"", ",", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"stateParameter", "//", "N"}], "]"}]}], "]"}]}], 
                   "]"}]}]}], "]"}], ",", 
               RowBox[{"Plot", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"R", ",", 
                    RowBox[{"Re", "[", 
                    RowBox[{"R", "+", 
                    RowBox[{"sTretch", "*", 
                    RowBox[{"WignerFunctionN", "[", 
                    RowBox[{
                    RowBox[{"R", "*", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], 
                    "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", "R"}], "*", 
                    RowBox[{"Sin", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], 
                    "]"}]}], ",", "t"}], "]"}]}]}], "]"}]}], "}"}], "/.", 
                  RowBox[{"R", "\[Rule]", "RR"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"theta", ",", "0", ",", 
                   RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
                 RowBox[{"ColorFunction", "\[Rule]", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"myColorFunc", "[", 
                    RowBox[{"#1", ",", "t"}], "]"}], "&"}], ")"}]}], ",", 
                 RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
                 RowBox[{"PlotStyle", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"Thickness", "[", "0.01", "]"}], "}"}]}], ",", 
                 RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
                 RowBox[{"Axes", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"True", ",", "True"}], "}"}]}]}], "]"}]}], "}"}], 
             "]"}]}], "}"}], "]"}], ",", 
         RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}], 
       "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "0", ",", 
         RowBox[{
          RowBox[{"0", "*", "3", "*", "DTT"}], "+", 
          RowBox[{"1", "*", 
           RowBox[{"(", 
            RowBox[{"TT", "-", "DTT"}], ")"}]}]}], ",", "DTT"}], "}"}]}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Export", "[", 
     RowBox[{
      RowBox[{"StringJoin", "[", 
       RowBox[{
        RowBox[{"StringJoin", "[", 
         RowBox[{
          RowBox[{"StringJoin", "[", 
           RowBox[{
            RowBox[{"StringJoin", "[", 
             RowBox[{"export$Directoy", ",", "\"\<WF_Polar_\>\"", ",", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                "\"\<_InvKerr__\>\"", ",", "\"\<\>\""}], "]"}], ",", 
              "\"\<_Lambda_\>\""}], "]"}], ",", 
            RowBox[{"ToString", "[", " ", 
             RowBox[{"N", "[", "LAMBDA", "]"}], "]"}], ",", 
            "\"\<__Ncutoff_\>\"", ",", 
            RowBox[{"ToString", "[", "Nmax", "]"}]}], "]"}], ",", 
          "\"\<__t_\>\"", ",", 
          RowBox[{"ToString", "[", 
           RowBox[{"N", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ")"}], "/", 
              "60"}], ",", "3"}], "]"}], "]"}]}], "]"}], ",", 
        "\"\<_minutes.gif\>\""}], "]"}], ",", "StreamsPlotAutomatic$T", ",", 
      RowBox[{"\"\<Loop\>\"", "\[Rule]", "True"}], ",", 
      RowBox[{"\"\<DisplayDurations\>\"", "\[Rule]", "0.25"}]}], "]"}], ";", 
    "\n", 
    RowBox[{"ListAnimate", "[", 
     RowBox[{"StreamsPlotAutomatic$T", ",", 
      RowBox[{"AnimationRate", "\[Rule]", "11"}], ",", 
      RowBox[{"AnimationRunning", "\[Rule]", "False"}]}], "]"}]}], ",", 
   RowBox[{"Print", "[", "\"\<No animations!\>\"", "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", 
  RowBox[{"WstreamAutomatic", ".", "gif"}], "]"}]}], "Input",
 CellChangeTimes->{{3.6473585226071367`*^9, 3.6473585510538*^9}, {
   3.647358682624426*^9, 3.647358724333336*^9}, {3.647358966650272*^9, 
   3.6473589944804153`*^9}, {3.647359118256459*^9, 3.647359124414003*^9}, {
   3.6473592030849333`*^9, 3.647359209485674*^9}, 3.647359270846427*^9, {
   3.647359339622357*^9, 3.647359340468686*^9}, {3.647362368325342*^9, 
   3.647362442584318*^9}, 3.647362668256967*^9, {3.647638775258465*^9, 
   3.647638778917226*^9}, 3.647818411434388*^9, {3.647819799551906*^9, 
   3.6478198000666723`*^9}, 3.647877669076373*^9, 3.647884566549181*^9, 
   3.647946099402823*^9, {3.647949502621339*^9, 3.6479495028494663`*^9}, {
   3.647949639860498*^9, 3.6479496625408573`*^9}, {3.6479510465983057`*^9, 
   3.647951053172331*^9}, 3.64795121589228*^9, {3.647954182588007*^9, 
   3.647954183514649*^9}, {3.648129757875136*^9, 3.6481297582670727`*^9}, {
   3.6481297941557007`*^9, 3.6481297943695927`*^9}, 3.648130021792447*^9, {
   3.648131557677135*^9, 3.6481315733815117`*^9}, {3.648131691430141*^9, 
   3.648131695620537*^9}, {3.6481327464671926`*^9, 3.64813276069384*^9}, 
   3.648198707699939*^9, {3.6482156725278683`*^9, 3.648215680186823*^9}, 
   3.6483580453897247`*^9, {3.648363791477755*^9, 3.6483637955681953`*^9}, {
   3.6484781997718573`*^9, 3.648478284583762*^9}, {3.648478327834332*^9, 
   3.648478334052195*^9}, 3.648478429127603*^9, 3.648478508938512*^9, {
   3.6484786181424437`*^9, 3.6484786287229156`*^9}, {3.648478759360999*^9, 
   3.648478766323307*^9}}],

Cell[BoxData[{
 RowBox[{"If", "[", 
  RowBox[{"animationCreation", ",", 
   RowBox[{
    RowBox[{"StreamsPlotAutomatic$T", "=", 
     RowBox[{"Table", "[", " ", 
      RowBox[{
       RowBox[{"Show", "[", 
        RowBox[{
         RowBox[{"GraphicsRow", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Show", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Plot3D", "[", 
                 RowBox[{
                  RowBox[{"Re", "[", 
                   RowBox[{"WignerFunctionN", "[", 
                    RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"x", ",", 
                    RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"p", ",", 
                    RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                  RowBox[{"MeshFunctions", "->", 
                   RowBox[{"{", 
                    RowBox[{"#3", "&"}], "}"}]}], ",", 
                  RowBox[{"Mesh", "\[Rule]", 
                   RowBox[{"{", "25", "}"}]}], ",", 
                  RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
                  RowBox[{"ColorFunction", "\[Rule]", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Blend", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    "Brown", ",", "Purple", ",", "Blue", ",", "Cyan", ",", 
                    "White", ",", "White", ",", "White", ",", "Yellow", ",", 
                    "Orange", ",", "Red", ",", "Pink"}], "}"}], ",", 
                    RowBox[{"Rescale", "[", 
                    RowBox[{"#3", ",", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.03"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], 
                    "]"}]}], "]"}], "&"}], ")"}]}], ",", 
                  RowBox[{"PlotRange", "\[Rule]", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", 
                    RowBox[{"1", "/", "Pi"}]}]}], ",", 
                  RowBox[{"PlotPoints", "\[Rule]", "numberOfPlotPoints"}], 
                  ",", 
                  RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
                  RowBox[{"Axes", "\[Rule]", 
                   RowBox[{"{", 
                    RowBox[{"True", ",", "True", ",", "False"}], "}"}]}]}], 
                 "]"}], ",", "circTable", ",", 
                RowBox[{"Graphics3D", "[", 
                 RowBox[{"to3d", "[", 
                  RowBox[{
                   RowBox[{"Show", "[", 
                    RowBox[{"{", "\[IndentingNewLine]", 
                    RowBox[{"StreamPlot", "[", 
                    RowBox[{
                    RowBox[{"Re", "[", 
                    RowBox[{"wflow", "[", 
                    RowBox[{"x", ",", "p", ",", "t", ",", "0"}], "]"}], "]"}],
                     ",", 
                    RowBox[{"{", 
                    RowBox[{"x", ",", 
                    RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"p", ",", 
                    RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                    RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
                    RowBox[{"Background", "\[Rule]", "None"}], ",", 
                    RowBox[{"StreamColorFunction", "\[Rule]", 
                    RowBox[{"Function", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"x", ",", "p", ",", "vx", ",", "vp", ",", "n"}], 
                    "}"}], ",", 
                    RowBox[{"Blend", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Darker", "[", "Green", "]"}], ",", "Red"}], 
                    "}"}], ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"HeavisideTheta", "[", 
                    RowBox[{"x", "*", "vp"}], "]"}]}]}], "]"}]}], "]"}]}], 
                    " ", ",", 
                    RowBox[{"StreamColorFunctionScaling", "\[Rule]", 
                    RowBox[{"{", "False", "}"}]}], " ", ",", 
                    RowBox[{"StreamPoints", "\[Rule]", "Fine"}]}], "]"}], 
                    "}"}], "]"}], "\[IndentingNewLine]", ",", "maxWF", ",", 
                   ".75"}], "]"}], "]"}], ",", "\[IndentingNewLine]", 
                RowBox[{"ParametricPlot3D", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"RR", "*", 
                    RowBox[{"Sin", "[", "u", "]"}]}], ",", 
                    RowBox[{"RR", "*", 
                    RowBox[{"Cos", "[", "u", "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"1", "/", "10"}], "+", 
                    RowBox[{"Re", "[", 
                    RowBox[{"WignerFunctionN", "[", 
                    RowBox[{
                    RowBox[{"RR", "*", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"u", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                    "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", "RR"}], "*", 
                    RowBox[{"Sin", "[", 
                    RowBox[{"u", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"RR", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                    "]"}]}], ",", "tt"}], "]"}], "]"}]}]}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"u", ",", "0", ",", 
                    RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
                  RowBox[{"ColorFunction", "->", 
                   RowBox[{"Function", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"myColorFunc", "[", 
                    RowBox[{"#", ",", "t"}], "]"}], "&"}], "[", 
                    RowBox[{"z", "-", 
                    RowBox[{"1", "/", "10"}]}], "]"}], ")"}]}], "]"}]}], ",", 
                  
                  RowBox[{"PlotStyle", "\[Rule]", 
                   RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", 
                  RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], 
               "\[IndentingNewLine]", "}"}], ",", 
              RowBox[{"ViewPoint", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "1000"}], "}"}]}]}], "]"}], ",", 
            RowBox[{"Show", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Show", "[", 
                RowBox[{
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{"Plot", "[", 
                    RowBox[{
                    RowBox[{"Re", "[", 
                    RowBox[{"WignerFunctionN", "[", 
                    RowBox[{
                    RowBox[{"R", "*", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], 
                    "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", "R"}], "*", 
                    RowBox[{"Sin", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], 
                    "]"}]}], ",", "t"}], "]"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"theta", ",", "0", ",", 
                    RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
                    RowBox[{"ColorFunction", "\[Rule]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"RGBColor", "[", 
                    RowBox[{
                    RowBox[{"1", "-", "R"}], ",", 
                    RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], "&"}], 
                    ")"}]}]}], 
                    RowBox[{"(*", 
                    RowBox[{",", 
                    RowBox[{"PlotLegends", "\[Rule]", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"N", "[", 
                    RowBox[{"R", ",", "3"}], "]"}], "]"}]}]}], "*)"}], "]"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"R", ",", "0.3", ",", "3.0", ",", "0.35"}], 
                    "}"}]}], "]"}], ",", 
                 RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
                 RowBox[{"Axes", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"True", ",", "True"}], "}"}]}], ",", 
                 RowBox[{"AxesOrigin", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"0", ",", "0"}], "}"}]}], ",", 
                 RowBox[{"PlotLabel", "->", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{"TrueQ", "[", 
                    RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], 
                    "]"}], ",", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                    "\"\<Inverted Kerr  \>\"", ",", "\"\<\>\""}], "]"}], ",", 
                    "\"\<Squeeze=\>\"", ",", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"stateParameter", "//", "N"}], "]"}]}], "]"}], 
                    ",", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                    "\"\<Inverted Kerr  \>\"", ",", "\"\<\>\""}], "]"}], ",", 
                    "\"\<Coherent=\>\"", ",", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"stateParameter", "//", "N"}], "]"}]}], "]"}]}], 
                   "]"}]}]}], "]"}], ",", 
               RowBox[{"Plot", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Re", "[", 
                   RowBox[{"WignerFunctionN", "[", 
                    RowBox[{
                    RowBox[{"R", "*", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], 
                    "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", "R"}], "*", 
                    RowBox[{"Sin", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], 
                    "]"}]}], ",", "t"}], "]"}], "]"}], "/.", 
                  RowBox[{"R", "\[Rule]", "RR"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"theta", ",", "0", ",", 
                   RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
                 RowBox[{"ColorFunction", "\[Rule]", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"myColorFunc", "[", 
                    RowBox[{"#1", ",", "t"}], "]"}], "&"}], ")"}]}], ",", 
                 RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
                 RowBox[{"PlotStyle", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"Thickness", "[", "0.01", "]"}], "}"}]}], ",", 
                 RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
                 RowBox[{"Axes", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"True", ",", "True"}], "}"}]}]}], "]"}]}], "}"}], 
             "]"}]}], "}"}], "]"}], ",", 
         RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "0", ",", 
         RowBox[{"(", 
          RowBox[{"TT", "-", "DTT"}], ")"}], ",", "DTT"}], "}"}]}], "]"}]}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"Export", "[", 
     RowBox[{
      RowBox[{"StringJoin", "[", 
       RowBox[{
        RowBox[{"StringJoin", "[", 
         RowBox[{
          RowBox[{"StringJoin", "[", 
           RowBox[{
            RowBox[{"StringJoin", "[", 
             RowBox[{"export$Directoy", ",", "\"\<WF_\>\"", ",", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                "\"\<_InvKerr__\>\"", ",", "\"\<\>\""}], "]"}], ",", 
              "\"\<_Lambda_\>\""}], "]"}], ",", 
            RowBox[{"ToString", "[", " ", 
             RowBox[{"N", "[", "LAMBDA", "]"}], "]"}], ",", 
            "\"\<__Ncutoff_\>\"", ",", 
            RowBox[{"ToString", "[", "Nmax", "]"}]}], "]"}], ",", 
          "\"\<__t_\>\"", ",", 
          RowBox[{"ToString", "[", 
           RowBox[{"N", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ")"}], "/", 
              "60"}], ",", "3"}], "]"}], "]"}]}], "]"}], ",", 
        "\"\<_minutes.gif\>\""}], "]"}], ",", "StreamsPlotAutomatic$T", ",", 
      RowBox[{"\"\<Loop\>\"", "\[Rule]", "True"}], ",", 
      RowBox[{"\"\<DisplayDurations\>\"", "\[Rule]", "0.25"}]}], "]"}], ";", 
    "\n", 
    RowBox[{"ListAnimate", "[", 
     RowBox[{"StreamsPlotAutomatic$T", ",", 
      RowBox[{"AnimationRate", "\[Rule]", "11"}], ",", 
      RowBox[{"AnimationRunning", "\[Rule]", "False"}]}], "]"}]}], ",", 
   RowBox[{"Print", "[", "\"\<No animations!\>\"", "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", 
  RowBox[{"WstreamAutomatic", ".", "gif"}], "]"}]}], "Input",
 CellChangeTimes->{{3.6473585226071367`*^9, 3.6473585510538*^9}, {
   3.647358682624426*^9, 3.647358724333336*^9}, {3.647358966650272*^9, 
   3.6473589944804153`*^9}, {3.647359118256459*^9, 3.647359124414003*^9}, {
   3.6473592030849333`*^9, 3.647359209485674*^9}, 3.647359270846427*^9, {
   3.647359339622357*^9, 3.647359340468686*^9}, {3.647362368325342*^9, 
   3.647362442584318*^9}, 3.647362668256967*^9, {3.647638775258465*^9, 
   3.647638778917226*^9}, 3.647818411434388*^9, {3.647819799551906*^9, 
   3.6478198000666723`*^9}, 3.647877669076373*^9, 3.647884566549181*^9, 
   3.647946099402823*^9, {3.647949502621339*^9, 3.6479495028494663`*^9}, {
   3.647949639860498*^9, 3.6479496625408573`*^9}, {3.6479510465983057`*^9, 
   3.647951053172331*^9}, 3.64795121589228*^9, {3.647954182588007*^9, 
   3.647954183514649*^9}, {3.648129757875136*^9, 3.6481297582670727`*^9}, {
   3.6481297941557007`*^9, 3.6481297943695927`*^9}, 3.648130021792447*^9, {
   3.648131557677135*^9, 3.6481315733815117`*^9}, {3.648131691430141*^9, 
   3.648131695620537*^9}, {3.6481327464671926`*^9, 3.64813276069384*^9}, 
   3.648198707699939*^9, {3.6482156725278683`*^9, 3.648215680186823*^9}, 
   3.6483580453897247`*^9, {3.648363791477755*^9, 3.6483637955681953`*^9}}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{Full, Full},
WindowMargins->{{0, Automatic}, {Automatic, -25}},
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
PrintingOptions->{"PaperOrientation"->"Portrait",
"PaperSize"->{594.75, 842.25},
"PostScriptOutputFile"->"/home/ole/PDF/Kerr.pdf",
"PrintCellBrackets"->False,
"PrintMultipleHorizontalPages"->False,
"PrintRegistrationMarks"->False,
"PrintingMargins"->{{54, 54}, {72, 72}}},
FrontEndVersion->"9.0 for Linux x86 (64-bit) (February 7, 2013)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]]}, Visible -> False, 
  FrontEndVersion -> "9.0 for Linux x86 (64-bit) (February 7, 2013)", 
  StyleDefinitions -> "PrivateStylesheetFormatting.nb"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[422, 15, 260, 3, 93, "Title"],
Cell[685, 20, 5087, 77, 99, "Input"],
Cell[5775, 99, 12674, 247, 517, "Input"],
Cell[18452, 348, 12029, 336, 1001, "Input"],
Cell[30484, 686, 3578, 110, 121, "Input"],
Cell[CellGroupData[{
Cell[34087, 800, 1648, 23, 51, "Subtitle"],
Cell[35738, 825, 3484, 102, 165, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39259, 932, 1602, 22, 51, "Subtitle"],
Cell[40864, 956, 5663, 104, 99, "Input"],
Cell[46530, 1062, 7508, 159, 275, "Input"],
Cell[54041, 1223, 4244, 77, 143, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58322, 1305, 386, 5, 51, "Subtitle"],
Cell[58711, 1312, 8508, 216, 408, "Input"],
Cell[67222, 1530, 1616, 45, 143, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68875, 1580, 99, 1, 51, "Subtitle"],
Cell[68977, 1583, 6021, 154, 319, "Input"],
Cell[75001, 1739, 879, 15, 91, "Text"],
Cell[75883, 1756, 1174, 19, 91, "Text"],
Cell[CellGroupData[{
Cell[77082, 1779, 192, 2, 31, "Subsubtitle"],
Cell[77277, 1783, 3004, 69, 99, "Input"],
Cell[80284, 1854, 1506, 33, 77, "Input"],
Cell[81793, 1889, 3706, 94, 187, "Input"],
Cell[85502, 1985, 2766, 64, 104, "Input"],
Cell[88271, 2051, 1378, 39, 121, "Input"],
Cell[89652, 2092, 1302, 32, 99, "Input"],
Cell[90957, 2126, 3214, 92, 171, "Input"],
Cell[94174, 2220, 2990, 92, 171, "Input"],
Cell[97167, 2314, 450, 8, 71, "Text"],
Cell[CellGroupData[{
Cell[97642, 2326, 3381, 88, 122, "Print"],
Cell[101026, 2416, 3423, 89, 122, "Print"],
Cell[104452, 2507, 2617, 70, 99, "Print"]
}, Open  ]],
Cell[107084, 2580, 211, 3, 33, "Chapter"],
Cell[107298, 2585, 1196, 34, 121, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[108543, 2625, 278, 4, 51, "Subtitle"],
Cell[108824, 2631, 6352, 138, 275, "Input"],
Cell[115179, 2771, 2449, 48, 55, "Input"],
Cell[117631, 2821, 4187, 91, 143, "Input"],
Cell[CellGroupData[{
Cell[121843, 2916, 298, 4, 44, "Subsubtitle"],
Cell[122144, 2922, 5273, 121, 231, "Input"],
Cell[127420, 3045, 617, 15, 32, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[128074, 3065, 117, 1, 31, "Subsubtitle"],
Cell[128194, 3068, 94, 1, 32, "Input"],
Cell[128291, 3071, 3166, 79, 242, "Input"],
Cell[131460, 3152, 2051, 56, 74, "Input"],
Cell[133514, 3210, 3206, 72, 165, "Input"],
Cell[136723, 3284, 1221, 22, 32, "Input"],
Cell[137947, 3308, 757, 14, 32, "Input"],
Cell[138707, 3324, 997, 22, 32, "Input"],
Cell[139707, 3348, 3392, 64, 99, "Input"],
Cell[143102, 3414, 1914, 34, 55, "Input"],
Cell[145019, 3450, 578, 9, 32, "Input"],
Cell[145600, 3461, 844, 19, 55, "Input"],
Cell[146447, 3482, 5411, 132, 275, "Input"],
Cell[151861, 3616, 343, 7, 55, "Input"],
Cell[152207, 3625, 2059, 55, 165, "Input"],
Cell[154269, 3682, 4421, 119, 253, "Input"],
Cell[158693, 3803, 2012, 49, 143, "Input"],
Cell[160708, 3854, 662, 19, 55, "Input"],
Cell[161373, 3875, 2515, 58, 121, "Input"],
Cell[163891, 3935, 2022, 56, 121, "Input"],
Cell[165916, 3993, 730, 20, 55, "Input"],
Cell[166649, 4015, 852, 23, 55, "Input"],
Cell[167504, 4040, 419, 9, 36, "Input"],
Cell[167926, 4051, 7296, 216, 627, "Input"],
Cell[175225, 4269, 858, 23, 32, "Input"],
Cell[176086, 4294, 244, 4, 32, "Input"],
Cell[176333, 4300, 3658, 90, 253, "Input"],
Cell[179994, 4392, 1104, 23, 55, "Input"],
Cell[181101, 4417, 1073, 22, 99, "Input"],
Cell[182177, 4441, 958, 16, 55, "Input"],
Cell[183138, 4459, 3729, 100, 253, "Input"],
Cell[186870, 4561, 2090, 59, 121, "Input"],
Cell[188963, 4622, 3763, 95, 231, "Input"],
Cell[192729, 4719, 1137, 22, 77, "Input"],
Cell[193869, 4743, 666, 11, 55, "Input"],
Cell[194538, 4756, 3831, 92, 275, "Input"],
Cell[198372, 4850, 3407, 61, 77, "Input"],
Cell[201782, 4913, 4187, 89, 209, "Input"],
Cell[205972, 5004, 965, 21, 99, "Input"],
Cell[206940, 5027, 1186, 32, 99, "Input"],
Cell[208129, 5061, 714, 16, 77, "Input"],
Cell[208846, 5079, 5127, 141, 451, "Input"],
Cell[213976, 5222, 1875, 51, 99, "Input"],
Cell[215854, 5275, 5868, 119, 231, "Input"],
Cell[221725, 5396, 1485, 23, 251, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[223247, 5424, 177, 2, 31, "Subsubtitle"],
Cell[223427, 5428, 3074, 78, 187, "Input"],
Cell[226504, 5508, 1044, 30, 55, "Input"],
Cell[227551, 5540, 1371, 38, 99, "Input"],
Cell[228925, 5580, 1136, 32, 99, "Input"],
Cell[230064, 5614, 4097, 96, 187, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[234198, 5715, 206, 3, 31, "Subsubtitle"],
Cell[234407, 5720, 2655, 51, 99, "Input"],
Cell[237065, 5773, 1396, 34, 99, "Input"],
Cell[238464, 5809, 572, 10, 71, "Text"],
Cell[239039, 5821, 1081, 27, 77, "Input"],
Cell[240123, 5850, 653, 14, 55, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[240813, 5869, 205, 3, 31, "Subsubtitle"],
Cell[241021, 5874, 1128, 18, 111, "Text"],
Cell[242152, 5894, 689, 12, 111, "Text"],
Cell[242844, 5908, 1489, 35, 99, "Input"],
Cell[244336, 5945, 2351, 63, 99, "Input"],
Cell[246690, 6010, 1017, 16, 131, "Text"],
Cell[247710, 6028, 1767, 48, 143, "Input"],
Cell[249480, 6078, 1888, 51, 121, "Input"],
Cell[251371, 6131, 2315, 55, 143, "Input"],
Cell[253689, 6188, 1519, 41, 146, "Input"],
Cell[255211, 6231, 726, 21, 55, "Input"],
Cell[255940, 6254, 10558, 278, 495, "Input"],
Cell[266501, 6534, 12238, 261, 715, "Input"],
Cell[278742, 6797, 128, 2, 32, "Input"],
Cell[278873, 6801, 10998, 253, 913, "Input"],
Cell[289874, 7056, 15253, 326, 1045, "Input"],
Cell[305130, 7384, 16698, 358, 1155, "Input"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> Figures/151022_KERR__WFlow__Fig_4_CohState.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    328172,       7924]
NotebookOptionsPosition[    321920,       7752]
NotebookOutlinePosition[    322797,       7780]
CellTagsIndexPosition[    322754,       7777]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Quantum Kerr Oscillator", "Title",
 CellChangeTimes->{{3.6149642069439497`*^9, 3.6149642195438023`*^9}, {
   3.615042293352717*^9, 3.6150422968241043`*^9}, 3.625311915921473*^9, 
   3.629566265496887*^9, {3.6481255432372704`*^9, 3.6481255440958643`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Quit", "[", "]"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";", 
    RowBox[{"Clear", "[", "Derivative", "]"}], ";"}], "\n", 
   RowBox[{"(*", 
    RowBox[{"CreatePalette", "[", 
     RowBox[{"Dynamic", "@", 
      RowBox[{"ProgressIndicator", "[", "progressCount", "]"}]}], "]"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"progressCount", "=", "0"}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.6156320458775873`*^9, 
   3.615632066333396*^9}, 3.6156331592048607`*^9, 3.6156331921326523`*^9, {
   3.61563347871996*^9, 3.615633504831564*^9}, {3.615633534974391*^9, 
   3.615633571018347*^9}, {3.615633637584827*^9, 3.615633656101695*^9}, {
   3.615633687291555*^9, 3.615633702998143*^9}, 3.615633767353943*^9, 
   3.615634260064809*^9, {3.615634516238912*^9, 3.6156345165996103`*^9}, {
   3.615640718301269*^9, 3.615640723993116*^9}, {3.615640965047326*^9, 
   3.6156409652607117`*^9}, {3.615641364047477*^9, 3.615641365896698*^9}, 
   3.615641846478875*^9, 3.6156420647131767`*^9, {3.615648084078582*^9, 
   3.6156481144810963`*^9}, 3.6156498327198343`*^9, 3.6157177256918793`*^9, {
   3.615717771202983*^9, 3.615717798779161*^9}, {3.6157181718105164`*^9, 
   3.615718282003779*^9}, {3.615719385664939*^9, 3.615719388771999*^9}, {
   3.615724780152248*^9, 3.615724787339726*^9}, {3.6157309564883137`*^9, 
   3.615731030826474*^9}, {3.615731074372919*^9, 3.61573114030761*^9}, {
   3.615731221093851*^9, 3.615731224848073*^9}, {3.6157314468020973`*^9, 
   3.615731470924478*^9}, {3.615731536071617*^9, 3.615731540499689*^9}, {
   3.615731607905945*^9, 3.615731623780262*^9}, {3.615731663309916*^9, 
   3.6157316861671352`*^9}, {3.615731718343873*^9, 3.615731738235317*^9}, {
   3.6157317701934967`*^9, 3.615731806749566*^9}, {3.6157318683178463`*^9, 
   3.615731882165018*^9}, {3.615731914516308*^9, 3.615731949377364*^9}, {
   3.6157319862071753`*^9, 3.615731994269411*^9}, {3.615732088833954*^9, 
   3.6157320902528753`*^9}, {3.6157321530526648`*^9, 3.61573217229843*^9}, {
   3.6157324153143797`*^9, 3.615732513813241*^9}, 3.615740661005199*^9, {
   3.615758274977693*^9, 3.615758276562348*^9}, {3.6157592315738153`*^9, 
   3.6157592323300734`*^9}, 3.615759981718157*^9, {3.6158225675164633`*^9, 
   3.6158225693822193`*^9}, {3.616045417246179*^9, 3.6160454257091827`*^9}, {
   3.616045531559072*^9, 3.616045531928966*^9}, {3.616067735438904*^9, 
   3.616067736005248*^9}, {3.61606851236817*^9, 3.616068514824626*^9}, {
   3.616070893498361*^9, 3.616070900398108*^9}, 3.616074615415929*^9, {
   3.616078112415565*^9, 3.616078113530233*^9}, 3.616079102974662*^9, {
   3.6165105547529297`*^9, 3.6165105719640102`*^9}, {3.6165108370872707`*^9, 
   3.6165108371121063`*^9}, {3.624955694060576*^9, 3.624955723011841*^9}, {
   3.625311042746018*^9, 3.625311042942409*^9}, {3.6253114467779493`*^9, 
   3.625311447056411*^9}, {3.625312009651863*^9, 3.625312014721457*^9}, {
   3.6253121746040087`*^9, 3.625312176561607*^9}, 3.625312517659998*^9, {
   3.646528237212318*^9, 3.646528240487083*^9}, {3.646528567067741*^9, 
   3.646528567630477*^9}, {3.646553033831624*^9, 3.646553041901435*^9}, {
   3.6465540283623657`*^9, 3.646554029653775*^9}, 3.646554974743787*^9, {
   3.6465551308370132`*^9, 3.6465552238336163`*^9}, {3.646992616136801*^9, 
   3.646992622216215*^9}, 3.6469926624627857`*^9, {3.646992815002122*^9, 
   3.646992826336493*^9}, 3.6469981390459223`*^9, {3.647097731410119*^9, 
   3.6470977450637074`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"stateCASE", "=", "coherentState"}], 
  RowBox[{"(*", "squeezedVacuumState", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"TrueQ", "[", 
     RowBox[{"stateCASE", "==", "squeezedVacuumState"}], "]"}], ",", 
    RowBox[{"(*", "squeezedState", "*)"}], 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"sQueeze", "=", 
       RowBox[{"1", "/", "3"}]}], " ", ";", 
      RowBox[{"stateParameter", "=", "sQueeze"}], ";", 
      RowBox[{"ttevol", ":=", 
       RowBox[{"TT", "/", "3"}]}], ";", 
      RowBox[{"smallLAMBDA", "=", "1"}], ";", 
      RowBox[{"NMAX", "=", "8"}], ";", 
      RowBox[{"RR", "=", 
       RowBox[{"16", "/", "10"}]}], ";"}], "}"}], ",", 
    RowBox[{"(*", "coherentState", "*)"}], 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Displace", "=", 
       RowBox[{"5", "/", "4"}]}], ",", 
      RowBox[{
       RowBox[{"stateParameter", "=", "Displace"}], ";", 
       RowBox[{"ttevol", ":=", 
        RowBox[{"TT", "/", "4"}]}], ";", 
       RowBox[{"smallLAMBDA", "=", 
        RowBox[{"1", "/", "4"}]}], ";", 
       RowBox[{"NMAX", "=", "8"}], ";", 
       RowBox[{"RR", "=", 
        RowBox[{"10", "/", "10"}]}], ";"}]}], "}"}]}], "]"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Displace", "=", 
       RowBox[{"7", "/", "12"}]}], ",", 
      RowBox[{
       RowBox[{"stateParameter", "=", "Displace"}], ";", 
       RowBox[{"ttevol", ":=", 
        RowBox[{"TT", "/", "4"}]}], ";", 
       RowBox[{"smallLAMBDA", "=", 
        RowBox[{"1", "/", "4"}]}], ";", 
       RowBox[{"NMAX", "=", "8"}], ";", 
       RowBox[{"RR", "=", 
        RowBox[{"9", "/", "10"}]}], ";"}]}], "}"}], "]"}], 
   "\[IndentingNewLine]", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"invertKerr", "=", "I"}], ";", 
   RowBox[{"(*", 
    RowBox[{"=", 
     RowBox[{
      RowBox[{"1", ":", " ", 
       RowBox[{"not", " ", "inverted", "     ", "OR"}]}], "   ", "=", 
      RowBox[{"I", ":", " ", "Inverted"}]}]}], "*)"}], "\[IndentingNewLine]", 
   
   RowBox[{"Hbar", "=", "1"}], ";", " ", 
   RowBox[{"M", "=", "1"}], ";", " ", 
   RowBox[{"K", "=", "1"}], ";", " ", 
   RowBox[{"mMixAngle", "=", 
    RowBox[{"Pi", "/", "6"}]}], ";", "  ", 
   RowBox[{"LAMBDA", "=", 
    RowBox[{"invertKerr", "*", "smallLAMBDA"}]}], ";", "  ", 
   RowBox[{"FixParameters", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"h", "->", "Hbar"}], ",", 
      RowBox[{"m", "->", "M"}], ",", 
      RowBox[{"k", "->", "K"}], ",", 
      RowBox[{"\[CapitalLambda]", "->", "LAMBDA"}], ",", 
      RowBox[{"\[Lambda]", "->", "LAMBDA"}]}], "}"}]}], " ", ";"}], " ", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TT", ":=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{
          RowBox[{"Pi", " ", "/", " ", 
           RowBox[{"smallLAMBDA", "^", "2"}]}], " ", "/", 
          RowBox[{"Abs", "[", 
           RowBox[{
            RowBox[{"E0", "[", "1", "]"}], "-", 
            RowBox[{"E0", "[", "0", "]"}]}], "]"}]}]}], ")"}], "/", "8"}], 
      " ", "/.", "FixParameters"}], ",", "4"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DTT", ":=", 
    RowBox[{"N", "[", 
     RowBox[{"TT", "/", "numberOfFrames"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ClearParameters", "=", 
    RowBox[{"ClearAll", "[", 
     RowBox[{
     "h", ",", "m", ",", "k", ",", "\[Lambda]", ",", "\[CapitalLambda]"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"labelPlot", "=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"TrueQ", "[", 
     RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], ",", 
    RowBox[{"StringJoin", "[", 
     RowBox[{"\"\<Squeeze=\>\"", ",", 
      RowBox[{"ToString", "[", 
       RowBox[{"N", "[", 
        RowBox[{"stateParameter", ",", "4"}], "]"}], "]"}]}], "]"}], ",", 
    RowBox[{"StringJoin", "[", 
     RowBox[{"\"\<Coherent=\>\"", ",", 
      RowBox[{"ToString", "[", 
       RowBox[{"N", "[", 
        RowBox[{"stateParameter", ",", "4"}], "]"}], "]"}]}], "]"}]}], 
   "]"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"VuPoi", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "2"}], ",", 
      RowBox[{"-", "4"}], ",", "5"}], "}"}]}], ";", " ", 
   RowBox[{"export$Directoy", "=", "\"\</home/ole/Shared/temp/\>\""}], ";", 
   " ", 
   RowBox[{"animationCreation", "=", "True"}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{"numberOfFrames", "=", 
  RowBox[{"70", "-", "45"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"numberOfPlotPoints", "=", "31"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"imgRes", "=", "600"}]}], "Input",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.6156320458775873`*^9, 
   3.615632066333396*^9}, 3.6156331592048607`*^9, 3.6156331921326523`*^9, {
   3.61563347871996*^9, 3.615633504831564*^9}, {3.615633534974391*^9, 
   3.615633571018347*^9}, {3.615633637584827*^9, 3.615633656101695*^9}, {
   3.615633687291555*^9, 3.615633702998143*^9}, 3.615633767353943*^9, 
   3.615634260064809*^9, {3.615634516238912*^9, 3.6156345165996103`*^9}, {
   3.615640718301269*^9, 3.615640723993116*^9}, {3.615640965047326*^9, 
   3.6156409652607117`*^9}, {3.615641364047477*^9, 3.615641365896698*^9}, 
   3.615641846478875*^9, 3.6156420647131767`*^9, {3.615648084078582*^9, 
   3.6156481144810963`*^9}, 3.6156498327198343`*^9, 3.6157177256918793`*^9, {
   3.615717771202983*^9, 3.615717798779161*^9}, {3.6157181718105164`*^9, 
   3.615718282003779*^9}, {3.615719385664939*^9, 3.615719388771999*^9}, {
   3.615724780152248*^9, 3.615724787339726*^9}, {3.6157309564883137`*^9, 
   3.615731030826474*^9}, {3.615731074372919*^9, 3.61573114030761*^9}, {
   3.615731221093851*^9, 3.615731224848073*^9}, {3.6157314468020973`*^9, 
   3.615731470924478*^9}, {3.615731536071617*^9, 3.615731540499689*^9}, {
   3.615731607905945*^9, 3.615731623780262*^9}, {3.615731663309916*^9, 
   3.6157316861671352`*^9}, {3.615731718343873*^9, 3.615731738235317*^9}, {
   3.6157317701934967`*^9, 3.615731806749566*^9}, {3.6157318683178463`*^9, 
   3.615731882165018*^9}, {3.615731914516308*^9, 3.615731949377364*^9}, {
   3.6157319862071753`*^9, 3.615731994269411*^9}, {3.615732088833954*^9, 
   3.6157320902528753`*^9}, {3.6157321530526648`*^9, 3.61573217229843*^9}, {
   3.6157324153143797`*^9, 3.615732513813241*^9}, 3.615740661005199*^9, {
   3.615758274977693*^9, 3.615758276562348*^9}, {3.6157592315738153`*^9, 
   3.6157592323300734`*^9}, 3.615759981718157*^9, {3.6158225675164633`*^9, 
   3.6158225693822193`*^9}, {3.616045417246179*^9, 3.6160454257091827`*^9}, {
   3.616045531559072*^9, 3.616045531928966*^9}, {3.616067735438904*^9, 
   3.616067736005248*^9}, {3.61606851236817*^9, 3.616068514824626*^9}, {
   3.616070893498361*^9, 3.616070900398108*^9}, 3.616074615415929*^9, {
   3.616078112415565*^9, 3.616078113530233*^9}, 3.616079102974662*^9, {
   3.6165105547529297`*^9, 3.6165105719640102`*^9}, {3.6165108370872707`*^9, 
   3.6165108371121063`*^9}, {3.624955694060576*^9, 3.624955723011841*^9}, {
   3.625311042746018*^9, 3.625311042942409*^9}, {3.6253114467779493`*^9, 
   3.625311447056411*^9}, {3.625312009651863*^9, 3.625312014721457*^9}, {
   3.6253121746040087`*^9, 3.625312176561607*^9}, 3.625312517659998*^9, {
   3.646528237212318*^9, 3.646528240487083*^9}, {3.646528567067741*^9, 
   3.646528567630477*^9}, {3.646553033831624*^9, 3.646553041901435*^9}, {
   3.6465540283623657`*^9, 3.646554029653775*^9}, 3.646554974743787*^9, {
   3.6465551308370132`*^9, 3.6465552238336163`*^9}, {3.646992616136801*^9, 
   3.646992622216215*^9}, 3.6469926624627857`*^9, {3.646992815002122*^9, 
   3.646992826336493*^9}, 3.6469981390459223`*^9, {3.647097731410119*^9, 
   3.6470977711808157`*^9}, 3.647360477023466*^9, 3.6473623159039183`*^9, 
   3.647639486991949*^9, 3.647775743906917*^9, 3.647776081497377*^9, 
   3.647776862032036*^9, 3.6477810324993067`*^9, 3.647781147037665*^9, {
   3.647782110497978*^9, 3.647782113027494*^9}, {3.647941243590602*^9, 
   3.64794128585658*^9}, {3.647942322800074*^9, 3.6479423229765377`*^9}, {
   3.647942359387619*^9, 3.647942389854985*^9}, {3.647942973689354*^9, 
   3.6479429761961937`*^9}, {3.6479448159915323`*^9, 3.647944822222885*^9}, {
   3.6479451827971373`*^9, 3.647945198242318*^9}, 3.6479487683466263`*^9, {
   3.648121593649688*^9, 3.6481215947008877`*^9}, {3.648123654723319*^9, 
   3.648123693583171*^9}, {3.6481237975721817`*^9, 3.64812379839423*^9}, 
   3.648123869500578*^9, {3.648123963752718*^9, 3.648123987226544*^9}, {
   3.648124139183362*^9, 3.648124141762126*^9}, 3.648124385596273*^9, {
   3.648124450489668*^9, 3.648124470144237*^9}, {3.648125497539983*^9, 
   3.6481254980803022`*^9}, 3.648127207683023*^9, {3.648129733205455*^9, 
   3.64812973433359*^9}, {3.648131598587099*^9, 3.64813164436154*^9}, {
   3.648132790038649*^9, 3.6481327913054657`*^9}, 3.648135280197627*^9, {
   3.6481356487240334`*^9, 3.648135648877891*^9}, {3.648136022075742*^9, 
   3.648136025741894*^9}, 3.648136986947774*^9, 3.648137512475025*^9, 
   3.648138660203727*^9, 3.648139523582602*^9, {3.6481551655813503`*^9, 
   3.648155170975871*^9}, 3.648159439960387*^9, 3.648160762338786*^9, {
   3.648161149366193*^9, 3.6481611508060713`*^9}, 3.648162338766151*^9, {
   3.648198137495487*^9, 3.64819820905842*^9}, {3.648198359532854*^9, 
   3.6481983979523363`*^9}, {3.648198477337332*^9, 3.6481984788957777`*^9}, {
   3.648198925937114*^9, 3.648198934610105*^9}, 3.6481992392334223`*^9, {
   3.648212263091679*^9, 3.648212268924767*^9}, {3.648213281124625*^9, 
   3.648213281256587*^9}, {3.648215624999454*^9, 3.64821562866201*^9}, 
   3.648215821996347*^9, {3.648231932469376*^9, 3.648231938342593*^9}, {
   3.648242036189931*^9, 3.6482420810387383`*^9}, {3.64824211231628*^9, 
   3.648242118720455*^9}, {3.648320087568425*^9, 3.648320095223948*^9}, 
   3.64832548424756*^9, {3.648357230085614*^9, 3.6483573901263123`*^9}, 
   3.648357448782195*^9, 3.648357480766802*^9, {3.648357799253729*^9, 
   3.648357873870412*^9}, 3.6483579342341557`*^9, {3.6483580238104*^9, 
   3.648358027574563*^9}, 3.6484780796643133`*^9, {3.648478878529975*^9, 
   3.648478890957799*^9}, {3.648478938245063*^9, 3.648478942684215*^9}, 
   3.648481683308153*^9, {3.648484653043892*^9, 3.6484846545325336`*^9}, 
   3.648558200202774*^9, {3.648558529051745*^9, 3.648558529711141*^9}, 
   3.648566542907082*^9, {3.648595548006069*^9, 3.648595552163698*^9}, {
   3.648595608535007*^9, 3.6485956300909367`*^9}, 3.648596244953361*^9, {
   3.6486327691780367`*^9, 3.6486327704389343`*^9}, {3.653827115383219*^9, 
   3.653827130794415*^9}, 3.653979488449481*^9, {3.6539796997956944`*^9, 
   3.6539797076329117`*^9}, {3.654101323247204*^9, 3.654101324725233*^9}, 
   3.6541013648112307`*^9, {3.6541041865407467`*^9, 3.654104190469612*^9}, 
   3.654104523098547*^9, {3.654105139327928*^9, 3.654105192084413*^9}, {
   3.654106134008523*^9, 3.654106134285*^9}, {3.654340257913258*^9, 
   3.654340258366995*^9}, 3.654507455434484*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"$t0", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"timePrint", ",", 
    RowBox[{"{", 
     RowBox[{"HoldAll", ",", "Listable"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"prn", "[", "arg_", "]"}], ":=", 
   RowBox[{"Print", "[", 
    RowBox[{
     RowBox[{"HoldForm", "[", "arg", "]"}], ",", "\"\< = \>\"", ",", "arg"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"timePrint", "[", "XX_", "]"}], ":=", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Time spent= \>\"", ",", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ",", "4"}], "]"}], 
      ",", "\"\< Seconds  = \>\"", ",", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ")"}], "/", 
         "60"}], ",", "4"}], "]"}], ",", "\"\< Minutes   for   \>\"", ",", 
      RowBox[{"HoldForm", "[", " ", "XX", "]"}], ",", "\"\< = \>\"", ",", 
      "XX"}], "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 

 RowBox[{
  RowBox[{"Derivative", "/:", 
   RowBox[{"MakeBoxes", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Derivative", "[", "\[Alpha]__", "]"}], "[", "wflow_", "]"}], 
      "[", "vars__Symbol", "]"}], ",", "TraditionalForm"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"bb", ",", "dd", ",", "sp"}], "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"MakeBoxes", "[", 
        RowBox[{"dd", ",", "_"}], "]"}], "^=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"{", "\[Alpha]", "}"}], "]"}], "\[Equal]", "1"}], ",", 
         "\"\<\[DifferentialD]\>\"", ",", "\"\<\[PartialD]\>\""}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"MakeBoxes", "[", 
        RowBox[{"sp", ",", "_"}], "]"}], "^=", "\"\<\[ThinSpace]\>\""}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"bb", "/:", 
       RowBox[{"MakeBoxes", "[", 
        RowBox[{
         RowBox[{"bb", "[", "x__", "]"}], ",", "_"}], "]"}], ":=", 
       RowBox[{"RowBox", "[", 
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"ToBoxes", "[", "#", "]"}], "&"}], ",", 
          RowBox[{"{", "x", "}"}]}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"FractionBox", "[", 
       RowBox[{
        RowBox[{"ToBoxes", "[", 
         RowBox[{"bb", "[", 
          RowBox[{
           RowBox[{"dd", "^", 
            RowBox[{"Plus", "[", "\[Alpha]", "]"}]}], ",", "wflow"}], "]"}], 
         "]"}], ",", 
        RowBox[{"ToBoxes", "[", 
         RowBox[{"Apply", "[", 
          RowBox[{"bb", ",", 
           RowBox[{"Riffle", "[", 
            RowBox[{
             RowBox[{"Map", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"bb", "[", 
                 RowBox[{"dd", ",", "#"}], "]"}], "&"}], ",", 
               RowBox[{"Select", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"{", "vars", "}"}], "^", 
                   RowBox[{"{", "\[Alpha]", "}"}]}], ")"}], ",", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"#", "=!=", "1"}], "&"}], ")"}]}], "]"}]}], "]"}], 
             ",", "sp"}], "]"}]}], "]"}], "]"}]}], "]"}]}]}], "]"}]}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Make", " ", "Derivative", " ", "Output", " ", "BEAUTIFUL", "    ", 
     RowBox[{"http", ":"}]}], "//", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"pages", ".", "uoregon", ".", "edu"}], "/", "noeckel"}], "/", 
       "computernotes"}], "/", "Mathematica"}], "/", 
     RowBox[{"EquationEditing", ".", "html"}]}]}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Make3d", "[", 
    RowBox[{"plot_", ",", "height_", ",", "opacity_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "newplot", "}"}], ",", 
     RowBox[{
      RowBox[{"newplot", "=", 
       RowBox[{"First", "@", 
        RowBox[{"Graphics", "[", "plot", "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"newplot", "=", 
       RowBox[{
        RowBox[{"N", "@", "newplot"}], "/.", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"x_", "?", "AtomQ"}], ",", 
           RowBox[{"y_", "?", "AtomQ"}]}], "}"}], "\[RuleDelayed]", 
         RowBox[{"{", 
          RowBox[{"x", ",", "y", ",", "height"}], "}"}]}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"newplot", "/.", 
       RowBox[{
        RowBox[{"GraphicsComplex", "[", "xx__", "]"}], "\[RuleDelayed]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Opacity", "[", "opacity", "]"}], ",", 
          RowBox[{"GraphicsComplex", "[", "xx", "]"}]}], "}"}]}]}]}]}], 
    "]"}]}], "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Show", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"plotWF", ",", 
        RowBox[{"Graphics3D", "[", 
         RowBox[{"Make3d", "[", 
          RowBox[{"streamInColor", ",", "maxWF", ",", ".75"}], "]"}], "]"}]}],
        "}"}], ",", 
      RowBox[{"ViewPoint", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "100"}], "}"}]}]}], "]"}], "  ", "does", 
    " ", "NOT", " ", "work"}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"to3d", "[", 
     RowBox[{"plot_", ",", "height_", ",", "opacity_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "newplot", "}"}], ",", 
      RowBox[{
       RowBox[{"newplot", "=", 
        RowBox[{"First", "@", 
         RowBox[{"Graphics", "[", "plot", "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"newplot", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"N", "@", "newplot"}], "/.", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x_", "?", "AtomQ"}], ",", 
             RowBox[{"y_", "?", "AtomQ"}]}], "}"}], "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"x", ",", "y", ",", "height"}], "}"}]}]}], "/.", 
         RowBox[{
          RowBox[{"Arrowheads", "[", 
           RowBox[{"List", "[", 
            RowBox[{"List", "[", 
             RowBox[{"x_", ",", "y_", ",", "notz_"}], "]"}], "]"}], "]"}], 
          "\[Rule]", 
          RowBox[{"Arrowheads", "[", 
           RowBox[{"List", "[", 
            RowBox[{"List", "[", 
             RowBox[{"x", ",", "y"}], "]"}], "]"}], "]"}]}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"newplot", "/.", 
        RowBox[{
         RowBox[{"GraphicsComplex", "[", "xx__", "]"}], "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Opacity", "[", "opacity", "]"}], ",", 
           RowBox[{"GraphicsComplex", "[", "xx", "]"}]}], "}"}]}]}]}]}], 
     "]"}]}], ";"}], "\[IndentingNewLine]", "\n", 
  RowBox[{"(*", 
   RowBox[{"dChange", "[", 
    RowBox[{"expression", ",", 
     RowBox[{"{", "transformations", "}"}], ",", 
     RowBox[{"{", "oldVars", "}"}], ",", 
     RowBox[{"{", "newVars", "}"}], ",", 
     RowBox[{"{", "functions", "}"}]}], "]"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ClearAll", "[", "dChange", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dChange", "[", 
    RowBox[{
    "expr_", ",", "transformations_List", ",", "oldVars_List", ",", 
     "newVars_List", ",", "functions_List"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "pos", ",", "functionsReplacements", ",", "variablesReplacements", ",", 
       "arguments", ",", "heads", ",", "newVarsSolved"}], "}"}], ",", 
     RowBox[{
      RowBox[{"pos", "=", 
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{"Outer", "[", 
          RowBox[{"Position", ",", "functions", ",", "oldVars"}], "]"}], ",", 
         
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "2", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"3", ",", "4"}], "}"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"heads", "=", 
       RowBox[{"functions", "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "0"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"arguments", "=", 
       RowBox[{"List", "@@@", "functions"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"newVarsSolved", "=", 
       RowBox[{"newVars", "/.", 
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{"transformations", ",", "newVars"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"functionsReplacements", "=", 
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{"Function", "[", 
          RowBox[{"i", ",", 
           RowBox[{
            RowBox[{"heads", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Function", "[", 
                RowBox[{"#", ",", "#2"}], "]"}], "&"}], "[", 
              RowBox[{
               RowBox[{"arguments", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", 
               RowBox[{"ReplacePart", "[", 
                RowBox[{
                 RowBox[{"functions", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", 
                 RowBox[{"Thread", "[", 
                  RowBox[{
                   RowBox[{"pos", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
                   "newVarsSolved"}], "]"}]}], "]"}]}], "]"}], ")"}]}]}], 
          "]"}], ",", 
         RowBox[{"Range", "@", 
          RowBox[{"Length", "@", "functions"}]}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"variablesReplacements", "=", 
       RowBox[{
        RowBox[{"Solve", "[", 
         RowBox[{"transformations", ",", "oldVars"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"expr", "/.", "functionsReplacements"}], "/.", 
         "variablesReplacements"}], "//", "Simplify"}], "//", "Normal"}]}]}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"dChange", "[", 
   RowBox[{"expr_", ",", 
    RowBox[{"functions", ":", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"_", "[", "___", "]"}], "\[Equal]", "_"}], ")"}], ".."}], 
      "}"}]}]}], "]"}], ":=", 
  RowBox[{"expr", "/.", 
   RowBox[{"Replace", "[", 
    RowBox[{"functions", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"f_", "[", "vars__", "]"}], "\[Equal]", "body_"}], ")"}], 
      "\[RuleDelayed]", 
      RowBox[{"(", 
       RowBox[{"f", "\[Rule]", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", "vars", "}"}], ",", "body"}], "]"}]}], ")"}]}], ",", 
     RowBox[{"{", "1", "}"}]}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dChange", "[", 
    RowBox[{"expr_", ",", "x___"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"dChange", "[", 
      RowBox[{"expr", ",", "##"}], "]"}], "&"}], "@@", 
    RowBox[{"Replace", "[", 
     RowBox[{
      RowBox[{"{", "x", "}"}], ",", 
      RowBox[{
       RowBox[{"var", ":", 
        RowBox[{"Except", "[", "_List", "]"}]}], "\[RuleDelayed]", 
       RowBox[{"{", "var", "}"}]}], ",", 
      RowBox[{"{", "1", "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.646998142831975*^9, {3.6476413934824963`*^9, 3.647641439641926*^9}, 
   3.6476415793211184`*^9, {3.648198402668096*^9, 3.648198404464897*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"dChange", "[", 
    RowBox[{"expression", ",", 
     RowBox[{"{", "transformations", "}"}], ",", 
     RowBox[{"{", "oldVars", "}"}], ",", 
     RowBox[{"{", "newVars", "}"}], ",", 
     RowBox[{"{", "functions", "}"}]}], "]"}], "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{
   RowBox[{"dChange", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"u", "[", 
         RowBox[{"x", ",", "t"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "2"}], "}"}]}], "]"}], "\[Equal]", 
      RowBox[{
       RowBox[{"c", "^", "2"}], " ", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"u", "[", 
          RowBox[{"x", ",", "t"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "\[Equal]", 
        RowBox[{"x", "+", 
         RowBox[{"c", " ", "t"}]}]}], ",", 
       RowBox[{"r", "\[Equal]", 
        RowBox[{"x", "-", 
         RowBox[{"c", " ", "t"}]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "t"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "r"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", "[", 
       RowBox[{"x", ",", "t"}], "]"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
   
   RowBox[{"dChange", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"\[Eta]", "*", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"f", "[", "\[Eta]", "]"}], ",", "\[Eta]"}], "]"}]}], ",",
           "\[Eta]"}], "]"}], "/", "\[Eta]"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"s", "^", "2"}], "/", 
           RowBox[{"\[Eta]", "^", "2"}]}]}], ")"}], "*", 
        RowBox[{"f", "[", "\[Eta]", "]"}]}], "-", 
       RowBox[{
        RowBox[{"f", "[", "\[Eta]", "]"}], "^", "3"}]}], "\[Equal]", "0"}], 
     ",", 
     RowBox[{"\[Eta]", "\[Equal]", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "z"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}], "]"}]}], ",", "\[Eta]", ",", "z", 
     ",", 
     RowBox[{"f", "[", "\[Eta]", "]"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dChange", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"u", "[", 
           RowBox[{"x", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], "+", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"u", "[", 
          RowBox[{"x", ",", "t"}], "]"}], ",", 
         RowBox[{"{", "t", "}"}]}], "]"}], "-", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"x", " ", 
          RowBox[{"u", "[", 
           RowBox[{"x", ",", "t"}], "]"}]}], ",", 
         RowBox[{"{", "x", "}"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"u", "[", 
        RowBox[{"x", ",", "t"}], "]"}], "\[Equal]", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], " ", 
          RowBox[{"x", "^", "2"}]}], "]"}], " ", 
        RowBox[{"f", "[", "x", "]"}], " ", 
        RowBox[{"T", "[", "t", "]"}]}]}]}], "]"}], "//", 
    "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.647641475160035*^9, 3.647641498154008*^9}, {
   3.647641543282469*^9, 3.647641544305929*^9}, 3.647641592260879*^9}],

Cell[CellGroupData[{

Cell["Classical Eigenfunctions", "Subtitle",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630620536209*^9}, {
   3.615630656303398*^9, 3.6156306666273937`*^9}, {3.648462292665238*^9, 
   3.6484623020688343`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"jj", "=", "2"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"XX", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"p", "+", 
       RowBox[{"I", " ", "x"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"p", "-", 
       RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
   RowBox[{"(", 
    RowBox[{"jj", "/", "2"}], ")"}]}], ";"}], "\n", 
 RowBox[{"GraphicsRow", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Plot3D", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"p", "+", 
              RowBox[{"I", " ", "x"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"p", "-", 
              RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"jj", "/", "2"}], ")"}]}], "]"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", 
         RowBox[{"-", "XX"}], ",", "XX"}], "}"}]}], "]"}], ",", 
     RowBox[{"Plot3D", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Im", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"p", "+", 
              RowBox[{"I", " ", "x"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"p", "-", 
              RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"jj", "/", "2"}], ")"}]}], "]"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", 
         RowBox[{"-", "XX"}], ",", "XX"}], "}"}]}], "]"}], ",", 
     RowBox[{"Plot3D", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"p", "+", 
               RowBox[{"I", " ", "x"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"p", "-", 
               RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"jj", "/", "2"}], ")"}]}], "]"}], ",", 
         RowBox[{"Im", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"p", "+", 
               RowBox[{"I", " ", "x"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"p", "-", 
               RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"jj", "/", "2"}], ")"}]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", 
         RowBox[{"-", "XX"}], ",", "XX"}], "}"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6484623066456842`*^9, 3.648462313322529*^9}, {
  3.648462343757187*^9, 3.648462348946628*^9}, {3.648462414414464*^9, 
  3.648462423777483*^9}, {3.6484625700068913`*^9, 3.648462716605606*^9}, {
  3.648462751914608*^9, 3.648462870658814*^9}, {3.648476488978311*^9, 
  3.648476512262414*^9}, {3.648484803819274*^9, 3.648484809093198*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Squeezed Vacuum and its cutoff", "Subtitle",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630620536209*^9}, {
   3.615630656303398*^9, 3.6156306666273937`*^9}}],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"TrueQ", "[", 
    RowBox[{"stateCASE", "==", "squeezedVacuumState"}], "]"}], ",", 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"n_", ",", "r_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"Mod", "[", 
        RowBox[{"n", ",", "2"}], "]"}]}], ")"}], "*", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", 
          RowBox[{"Tanh", "[", "r", "]"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"n", "/", "2"}], ")"}]}], "/", 
       RowBox[{"2", "^", 
        RowBox[{"(", 
         RowBox[{"n", "/", "2"}], ")"}]}]}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "/", "2"}], ")"}], "!"}]}], " ", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"n", "!"}], "/", 
       RowBox[{"Cosh", "[", "r", "]"}]}], "]"}]}]}], 
   RowBox[{"(*", 
    RowBox[{"Squeezed", " ", "Vacuum"}], "*)"}], "\[IndentingNewLine]", ",", 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"n_", ",", "r_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"r", "^", "2"}]}], "/", "2"}], "]"}], "*", 
     RowBox[{
      RowBox[{"r", "^", "n"}], "/", " ", 
      RowBox[{"Sqrt", "[", " ", 
       RowBox[{"n", "!"}], "]"}]}]}]}]}], 
  RowBox[{"(*", 
   RowBox[{"Coherent", " ", "State"}], "*)"}], "]"}]], "Input",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.615630728652275*^9, 
   3.615630777189464*^9}, {3.61563081930855*^9, 3.615630829989641*^9}, {
   3.6156309214343233`*^9, 3.615630946955887*^9}, {3.615630977592058*^9, 
   3.6156310861637573`*^9}, {3.615631131220243*^9, 3.6156311872428627`*^9}, {
   3.615631230817059*^9, 3.6156312685815687`*^9}, {3.6156313480841846`*^9, 
   3.6156313901882677`*^9}, {3.615631486800911*^9, 3.615631487915812*^9}, {
   3.615631536011013*^9, 3.615631637816193*^9}, 3.615631868100024*^9, {
   3.615631924512506*^9, 3.6156319262381363`*^9}, {3.615631959743784*^9, 
   3.6156320368530083`*^9}, {3.615632218620048*^9, 3.6156322530705214`*^9}, {
   3.615632396608055*^9, 3.615632397442463*^9}, 3.615632441121344*^9, {
   3.615632513038216*^9, 3.6156325315957212`*^9}, 3.615632567448143*^9, {
   3.615632632047385*^9, 3.6156326781963997`*^9}, {3.6156327585698853`*^9, 
   3.6156327972272387`*^9}, {3.615632892706315*^9, 3.615632927673995*^9}, {
   3.61563302029067*^9, 3.615633021730453*^9}, {3.615633052247924*^9, 
   3.615633139391014*^9}, {3.615633250742509*^9, 3.615633252300255*^9}, {
   3.615633371965705*^9, 3.6156334715337543`*^9}, {3.615633521473732*^9, 
   3.615633523585849*^9}, {3.615633605978108*^9, 3.615633631917869*^9}, {
   3.6156338087883387`*^9, 3.615633870979003*^9}, {3.615634363709557*^9, 
   3.615634377815282*^9}, {3.6157191114523706`*^9, 3.615719118711396*^9}, {
   3.615719376199911*^9, 3.615719377060686*^9}, 3.615724760534513*^9, {
   3.647774676640965*^9, 3.647774946387105*^9}, {3.647774982276249*^9, 
   3.647775028150834*^9}, {3.6477751576146173`*^9, 3.647775272638075*^9}, 
   3.6477753802410517`*^9, {3.647775426490138*^9, 3.647775489004987*^9}, {
   3.64777555227553*^9, 3.647775553578343*^9}, 3.647775599297473*^9, {
   3.6477756710072947`*^9, 3.6477757161661587`*^9}, 3.64777579603017*^9, 
   3.6477758345738173`*^9, {3.647775875783554*^9, 3.647775888651189*^9}, 
   3.6477759673695087`*^9, {3.6477760165804253`*^9, 3.647776061173418*^9}, 
   3.6477809577883244`*^9, {3.648135481979289*^9, 3.648135570976281*^9}, {
   3.648135622784834*^9, 3.648135634006173*^9}, {3.648135671391283*^9, 
   3.6481357234700813`*^9}, {3.6481357703769617`*^9, 3.64813577096496*^9}, 
   3.6481370020405083`*^9, {3.6481375002486343`*^9, 3.648137500655303*^9}, {
   3.648138610690114*^9, 3.648138649438416*^9}, {3.648139474880383*^9, 
   3.648139476208766*^9}, {3.64816080585052*^9, 3.648160809050832*^9}, {
   3.648161090409831*^9, 3.648161135631425*^9}, {3.648198236272389*^9, 
   3.648198302347412*^9}, 3.648198346713374*^9, {3.6481987744837513`*^9, 
   3.648198787694199*^9}, {3.648198824809278*^9, 3.648198830944315*^9}, {
   3.648198861661236*^9, 3.648198895409309*^9}, 3.648358032439155*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"schleichAm", "[", 
    RowBox[{"n_", ",", "squee_", ",", "displace_"}], "]"}], " ", "=", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"2", " ", "Pi", " ", "squee", " ", "*", 
       RowBox[{"(", 
        RowBox[{"n", "+", 
         RowBox[{"1", "/", "2"}], "-", 
         RowBox[{"displace", "^", "2"}]}], ")"}]}], "]"}]}], "*", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "+", 
         RowBox[{"1", "/", "2"}], "-", 
         RowBox[{"displace", "^", "2"}]}], ")"}], "/", "squee"}]}], "]"}]}]}], 
  RowBox[{"(*", 
   RowBox[{"schleich", "  ", 
    RowBox[{"(", 
     RowBox[{"4.43", "a"}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"n_", ",", "r_"}], "]"}], "=", 
    RowBox[{
     RowBox[{"Sqrt", "[", "2", "]"}], "*", 
     RowBox[{
      RowBox[{"schleichAm", "[", 
       RowBox[{"n", ",", "Squee", ",", "Displace"}], "]"}], "^", 
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}]}], "*", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", 
         RowBox[{"(", "n", ")"}]}], "*", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", "*", "Displace", "*", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"n", "+", 
            RowBox[{"1", "/", "2"}]}], "]"}]}], "]"}]}]}], ")"}]}]}], "*)"}], 
  
  RowBox[{"(*", 
   RowBox[{"Squeezed", " ", 
    RowBox[{"Coherent", ":", " ", 
     RowBox[{"schleich", " ", 
      RowBox[{"(", "4.47", ")"}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"sumRest", "[", 
      RowBox[{"r_", ",", "N_"}], "]"}], "=", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"c", "[", 
          RowBox[{"n", ",", "r"}], "]"}], "^", "2"}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", 
          RowBox[{"N", "+", "1"}], ",", "Infinity"}], "}"}]}], "]"}], "//", 
      "Simplify"}]}], ";"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"sumRest", "[", 
      RowBox[{"r", ",", 
       RowBox[{"Floor", "[", "nCutOff", "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0.01", ",", "1.7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"nCutOff", ",", "6", ",", "40"}], "}"}]}], "]"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nmax", "=", " ", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"sQueeze", "<", "0.75"}], ",", "4", ",", 
     RowBox[{"Ceiling", "[", 
      RowBox[{"Re", "[", 
       RowBox[{"nN", "/.", " ", 
        RowBox[{"FindRoot", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"sumRest", "[", 
             RowBox[{"sQueeze", ",", "nN"}], "]"}], "*", 
            RowBox[{"Conjugate", "[", 
             RowBox[{"sumRest", "[", 
              RowBox[{"sQueeze", ",", "nN"}], "]"}], "]"}]}], "\[Equal]", 
           RowBox[{"0.01", "^", "2"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"nN", ",", "1"}], "}"}]}], "]"}]}], "]"}], "]"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Cut-off at        Nmax = \>\"", ",", "Nmax"}], "]"}]}], "Input",\

 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.615630728652275*^9, 
   3.615630777189464*^9}, {3.61563081930855*^9, 3.615630829989641*^9}, {
   3.6156309214343233`*^9, 3.615630946955887*^9}, {3.615630977592058*^9, 
   3.6156310861637573`*^9}, {3.615631131220243*^9, 3.6156311872428627`*^9}, {
   3.615631230817059*^9, 3.6156312685815687`*^9}, {3.6156313480841846`*^9, 
   3.6156313901882677`*^9}, {3.615631486800911*^9, 3.615631487915812*^9}, {
   3.615631536011013*^9, 3.615631637816193*^9}, 3.615631868100024*^9, {
   3.615631924512506*^9, 3.6156319262381363`*^9}, {3.615631959743784*^9, 
   3.6156320368530083`*^9}, {3.615632218620048*^9, 3.6156322530705214`*^9}, {
   3.615632396608055*^9, 3.615632397442463*^9}, 3.615632441121344*^9, {
   3.615632513038216*^9, 3.6156325315957212`*^9}, 3.615632567448143*^9, {
   3.615632632047385*^9, 3.6156326781963997`*^9}, {3.6156327585698853`*^9, 
   3.6156327972272387`*^9}, {3.615632892706315*^9, 3.615632927673995*^9}, {
   3.61563302029067*^9, 3.615633021730453*^9}, {3.615633052247924*^9, 
   3.615633139391014*^9}, {3.615633250742509*^9, 3.615633252300255*^9}, {
   3.615633371965705*^9, 3.6156334715337543`*^9}, {3.615633521473732*^9, 
   3.615633523585849*^9}, {3.615633605978108*^9, 3.615633631917869*^9}, {
   3.6156338087883387`*^9, 3.615633870979003*^9}, {3.615634363709557*^9, 
   3.615634377815282*^9}, {3.6157191114523706`*^9, 3.615719118711396*^9}, {
   3.615719376199911*^9, 3.615719377060686*^9}, 3.615724760534513*^9, {
   3.647774676640965*^9, 3.647774946387105*^9}, {3.647774982276249*^9, 
   3.647775028150834*^9}, {3.6477751576146173`*^9, 3.647775272638075*^9}, 
   3.6477753802410517`*^9, {3.647775426490138*^9, 3.647775489004987*^9}, {
   3.64777555227553*^9, 3.647775553578343*^9}, 3.647775599297473*^9, {
   3.6477756710072947`*^9, 3.6477757161661587`*^9}, 3.64777579603017*^9, 
   3.6477758345738173`*^9, {3.647775875783554*^9, 3.647775888651189*^9}, 
   3.6477759673695087`*^9, {3.6477760165804253`*^9, 3.647776061173418*^9}, 
   3.6477809577883244`*^9, {3.648135481979289*^9, 3.648135570976281*^9}, {
   3.648135622784834*^9, 3.648135634006173*^9}, {3.648135671391283*^9, 
   3.6481357234700813`*^9}, {3.6481357703769617`*^9, 3.64813577096496*^9}, 
   3.6481370020405083`*^9, {3.6481375002486343`*^9, 3.648137500655303*^9}, {
   3.648138610690114*^9, 3.648138649438416*^9}, {3.648139474880383*^9, 
   3.648139476208766*^9}, {3.64816080585052*^9, 3.648160809050832*^9}, {
   3.648161090409831*^9, 3.648161135631425*^9}, {3.648198236272389*^9, 
   3.648198302347412*^9}, 3.648198346713374*^9, 3.6481987744837513`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Nmax", "=", "NMAX"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{"sumC", "=", 
  RowBox[{
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"n", ",", "stateParameter"}], "]"}], "^", "2"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "Nmax"}], "}"}]}], "]"}], "//", 
   "N"}]}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n", ",", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{"c", "[", 
          RowBox[{"n", ",", "r"}], "]"}], "]"}], "/.", 
        RowBox[{"r", "\[Rule]", "stateParameter"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "Nmax"}], "}"}]}], "]"}], ",", 
   RowBox[{"Filling", "\[Rule]", "Axis"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"PointSize", "[", "Large", "]"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", "e", "]"}]}], "Input",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.615630728652275*^9, 
   3.615630761234407*^9}, {3.6156337325919237`*^9, 3.615633748118788*^9}, {
   3.6156337824151287`*^9, 3.615633791809537*^9}, 3.6156340162062902`*^9, {
   3.6156344340348043`*^9, 3.615634448277055*^9}, {3.615731495335596*^9, 
   3.615731496258127*^9}, {3.615731554159746*^9, 3.615731588995831*^9}, {
   3.615731645456256*^9, 3.615731650031377*^9}, {3.6157325652719793`*^9, 
   3.615732594288124*^9}, {3.616155043898801*^9, 3.616155049634276*^9}, {
   3.6161551558787947`*^9, 3.616155166172997*^9}, 3.616155224429307*^9, {
   3.625313289975685*^9, 3.625313291263955*^9}, {3.646529214381423*^9, 
   3.646529239106741*^9}, 3.6465529964404716`*^9, 3.6465550276634197`*^9, 
   3.646556773695417*^9, {3.646581692332983*^9, 3.6465817191043987`*^9}, {
   3.6469925942213173`*^9, 3.646992597246503*^9}, {3.6476358612452717`*^9, 
   3.647635861842379*^9}, 3.647635918718376*^9, {3.6476360408497066`*^9, 
   3.647636044244774*^9}, 3.64777529405916*^9, {3.647775399493689*^9, 
   3.6477754114587717`*^9}, {3.647775511734724*^9, 3.64777551381595*^9}, {
   3.647775570004334*^9, 3.6477755802211523`*^9}, {3.647775767127709*^9, 
   3.647775767601615*^9}, {3.647775807556218*^9, 3.647775812978774*^9}, {
   3.647775898460167*^9, 3.6477759024925117`*^9}, {3.647776718165799*^9, 
   3.647776735925946*^9}, 3.647780972797079*^9, {3.6477811193994617`*^9, 
   3.647781132601787*^9}, {3.648135741617066*^9, 3.64813574925666*^9}, {
   3.648161185974351*^9, 3.648161194319182*^9}, {3.6481989143068447`*^9, 
   3.64819891595432*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["HOSc Wavefunctions Solve QHOSc and Kerr Hamiltonian ", "Subtitle",
 CellChangeTimes->{{3.614964414963908*^9, 3.6149644331540117`*^9}, {
  3.614964507388142*^9, 3.614964586068369*^9}, {3.6149646215863237`*^9, 
  3.614964625709463*^9}, {3.6149647479826317`*^9, 3.614964750427102*^9}, {
  3.614965548700951*^9, 3.61496556082316*^9}, {3.61532395486687*^9, 
  3.6153239833848543`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Alpha]", "=", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{"k", " ", "m"}], "]"}], "/", "h"}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Psi]", "[", 
   RowBox[{"n_", ",", "x_"}], "]"}], ":=", 
  RowBox[{
   SqrtBox[
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SuperscriptBox["2", "n"], " ", 
       RowBox[{"n", "!"}]}]], 
     SqrtBox[
      FractionBox["\[Alpha]", "\[Pi]"]]}]], 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["x", "2"], " ", "\[Alpha]"}], "2"]}]], " ", 
   RowBox[{"HermiteH", "[", 
    RowBox[{"n", ",", 
     RowBox[{"x", " ", 
      SqrtBox["\[Alpha]"]}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"XX", "=", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "@", 
    RowBox[{"Append", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Psi]", "[", 
           RowBox[{"n", ",", "x"}], "]"}], "+", "n", "+", 
          RowBox[{"1", "/", "2"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "0", ",", "Nmax"}], "}"}]}], "]"}], "/.", 
       "FixParameters"}], ",", 
      RowBox[{
       RowBox[{"x", "^", "2"}], "/", "2"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
   RowBox[{"Filling", "\[Rule]", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"n", "->", 
       RowBox[{"n", "-", 
        RowBox[{"1", "/", "2"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", 
        RowBox[{"1", "+", "Nmax"}]}], "}"}]}], "]"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"Nmax", "+", 
       RowBox[{"3", "/", "2"}]}]}], "}"}]}], ",", 
   RowBox[{"Epilog", "\[Rule]", 
    RowBox[{"Text", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{
        RowBox[{"ToExpression", "[", 
         RowBox[{"\"\<\\\\Psi s\>\"", ",", "TeXForm", ",", "HoldForm"}], 
         "]"}], ",", "Large"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"XX", "-", "1"}], ",", "Nmax"}], "}"}]}], "]"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<NormY[\>\"", ",", "n", ",", "\"\<]=\>\"", ",", 
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}], "^", "2"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", 
          RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}], ",", 
        RowBox[{"Assumptions", "\[Rule]", 
         RowBox[{
          RowBox[{"Re", "[", "\[Alpha]", "]"}], ">", "0"}]}]}], "]"}]}], 
     "]"}], ";", 
    RowBox[{"progressCount", "=", 
     RowBox[{"n", "/", "Nmax"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "0", ",", "3"}], "}"}]}], "]"}], "\n", 
 RowBox[{
  RowBox[{"SEq", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"h", "^", "2"}]}], "/", "2"}], " ", "/", "m"}], ")"}], " ", 
     RowBox[{"D", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"k", " ", "/", "2"}], " ", 
     RowBox[{"x", "^", "2"}], " ", "#"}]}], "&"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E0", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"n", "+", 
     RowBox[{"1", "/", "2"}]}], ")"}], "h", " ", 
   RowBox[{"Sqrt", "[", 
    RowBox[{"k", "/", "m"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EKerr", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      RowBox[{"\[CapitalLambda]", "^", "2"}], 
      RowBox[{"E0", "[", "n", "]"}]}]}], ")"}], 
   RowBox[{"E0", "[", "n", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SEqKerr", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"SEq", "[", "n", "]"}], "[", "#", " ", "]"}], "+", 
    RowBox[{
     RowBox[{"\[CapitalLambda]", "^", "2"}], 
     RowBox[{
      RowBox[{"SEq", "[", "n", "]"}], "[", 
      RowBox[{
       RowBox[{"SEq", "[", "n", "]"}], "[", "#", "]"}], "]"}]}]}], " ", 
   "&"}]}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<Schroedinger Equation [\>\"", ",", "n", ",", "\"\<]  =  \>\"", ",", 
     RowBox[{"Simplify", " ", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"SEq", "[", "n", "]"}], "[", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}], "]"}], "-", 
        RowBox[{
         RowBox[{"E0", "[", "n", "]"}], " ", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}]}]}], ",", 
       RowBox[{"m", ">", "0"}]}], "]"}], ",", "\"\<  KerrSchroedinger = \>\"",
      ",", 
     RowBox[{"Simplify", " ", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"SEqKerr", "[", "n", "]"}], "[", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}], "]"}], "-", 
        RowBox[{
         RowBox[{"EKerr", "[", "n", "]"}], " ", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}]}]}], ",", 
       RowBox[{"m", ">", "0"}]}], "]"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6149712970450697`*^9, 3.6149713150958347`*^9}, {
   3.614971353000649*^9, 3.6149713551262617`*^9}, {3.614971389418667*^9, 
   3.614971394532563*^9}, {3.614971569897333*^9, 3.614971655105781*^9}, {
   3.6149717063260717`*^9, 3.614971740546277*^9}, {3.6149717716282673`*^9, 
   3.614971863352543*^9}, {3.614972167324223*^9, 3.6149721682640953`*^9}, {
   3.6149722101573257`*^9, 3.614972305568782*^9}, {3.6149723501856318`*^9, 
   3.61497235253734*^9}, {3.614972397727605*^9, 3.614972430994451*^9}, {
   3.614972461310595*^9, 3.6149724853912773`*^9}, {3.614972541476495*^9, 
   3.61497263572766*^9}, {3.614973051987741*^9, 3.614973101858994*^9}, {
   3.614973161834687*^9, 3.6149732224471083`*^9}, {3.614973325384207*^9, 
   3.614973354540308*^9}, {3.614974089425714*^9, 3.6149741679898376`*^9}, {
   3.615036620444438*^9, 3.615036629665597*^9}, {3.615036689801827*^9, 
   3.615036755536851*^9}, {3.615038199251889*^9, 3.615038228542738*^9}, 
   3.615038280800419*^9, {3.615038318536511*^9, 3.615038352499639*^9}, {
   3.61503840371795*^9, 3.61503842887295*^9}, 3.615038571277171*^9, {
   3.6150386047327642`*^9, 3.615038621093993*^9}, 3.615038659580532*^9, 
   3.615038708858124*^9, {3.615115432860112*^9, 3.6151155170432463`*^9}, {
   3.61512073113266*^9, 3.615120847596033*^9}, {3.615287243583329*^9, 
   3.615287303942059*^9}, {3.615287368497786*^9, 3.615287379087604*^9}, {
   3.615287411698729*^9, 3.615287412838089*^9}, {3.615287764848983*^9, 
   3.615287779263331*^9}, {3.61528783711241*^9, 3.6152878404579563`*^9}, {
   3.615287889615262*^9, 3.6152878937792807`*^9}, {3.615287948211751*^9, 
   3.615287954320362*^9}, {3.6152880211708117`*^9, 3.6152880565529757`*^9}, {
   3.615288089213471*^9, 3.615288129554603*^9}, {3.615288230420476*^9, 
   3.6152882384160423`*^9}, 3.615288299840619*^9, {3.615312421831871*^9, 
   3.615312430032889*^9}, 3.615312517420349*^9, {3.615312550279986*^9, 
   3.615312599789455*^9}, {3.6153126308524227`*^9, 3.6153127096748667`*^9}, 
   3.61531275535991*^9, {3.615312810930678*^9, 3.615312856923562*^9}, {
   3.615313690496354*^9, 3.6153137563833437`*^9}, {3.615313815075828*^9, 
   3.615313816953742*^9}, {3.615313853944314*^9, 3.615313898246543*^9}, {
   3.615313935717043*^9, 3.6153139610936747`*^9}, 3.615314031927821*^9, {
   3.615323045097859*^9, 3.6153230712209263`*^9}, {3.615323112092744*^9, 
   3.615323207639126*^9}, {3.615323238695693*^9, 3.615323260844934*^9}, {
   3.615323363383919*^9, 3.6153236204357567`*^9}, {3.615323661199132*^9, 
   3.615323672706085*^9}, {3.615323791679906*^9, 3.615323900962809*^9}, {
   3.615375674168036*^9, 3.615375682837879*^9}, {3.6153757579686117`*^9, 
   3.615375817873116*^9}, {3.615624518020364*^9, 3.615624530107736*^9}, 
   3.6156302418856897`*^9, {3.615633886870707*^9, 3.615633915728862*^9}, 
   3.615633988416417*^9, {3.615732755499036*^9, 3.615732786733766*^9}, {
   3.6157565088817663`*^9, 3.615756515898457*^9}}],

Cell[BoxData[{
 RowBox[{"omega", ":=", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"k", "/", "m"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Anni", "[", 
   RowBox[{"x_", ",", "p_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Sqrt", "[", 
    RowBox[{"m", " ", 
     RowBox[{
      RowBox[{"omega", "/", " ", "2"}], "/", "h"}]}], "]"}], " ", 
   RowBox[{"(", " ", 
    RowBox[{"x", "+", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"I", " ", "/", "m"}], " ", "/", " ", "omega"}], " ", "p"}]}], 
    "  ", ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CreA", "[", 
   RowBox[{"x_", ",", "p_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Sqrt", "[", 
    RowBox[{"m", " ", 
     RowBox[{
      RowBox[{"omega", "/", " ", "2"}], "/", "h"}]}], "]"}], " ", 
   RowBox[{"(", " ", 
    RowBox[{"x", "-", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"I", " ", "/", "m"}], " ", "/", " ", "omega"}], " ", "p"}]}], 
    "  ", ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Anni", "[", 
  RowBox[{"x", ",", "p"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"CreA", "[", 
  RowBox[{"x", ",", "p"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LindbladTerm", "[", 
   RowBox[{"x_", ",", "p_", ",", "\[Gamma]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"\[Gamma]", "/", "2"}], " ", 
   RowBox[{"(", "1", ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.625479872163656*^9, 3.625479875424397*^9}, {
   3.625480075398456*^9, 3.6254802279213877`*^9}, {3.625480283282508*^9, 
   3.62548037346877*^9}, {3.6254804166783543`*^9, 3.625480506102989*^9}, {
   3.6254805386991043`*^9, 3.6254806184136467`*^9}, 3.625481408546853*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Moyal Bracket", "Subtitle",
 CellChangeTimes->{{3.615037249391127*^9, 3.615037256084381*^9}}],

Cell[BoxData[{
 RowBox[{"InnerBracket", ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"h", "/", "2"}], 
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"#", ",", "X"}], "]"}], ",", "p"}], "]"}], "-", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"#", ",", "P"}], "]"}], ",", "x"}], "]"}]}], ")"}]}], 
   "&"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NestedInnerBracket", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Nest", "[", 
    RowBox[{"InnerBracket", ",", "#", ",", "n"}], "]"}], "&"}]}], "\n", 
 RowBox[{
  RowBox[{"F", "[", 
   RowBox[{"x_", ",", "p_", ",", "X_", ",", "P_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WF", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}], 
   RowBox[{"H", "[", 
    RowBox[{"X", ",", "P"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"H", "[", 
   RowBox[{"X_", ",", "P_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"P", "^", "2"}], "/", "2"}], "/", "m"}], "+", 
   RowBox[{
    RowBox[{"X", "^", "2"}], 
    RowBox[{"k", "/", "2"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[CapitalLambda]", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"P", "^", "2"}], "/", "2"}], "/", "m"}]}], "+", 
      RowBox[{"\[Lambda]", " ", 
       RowBox[{"X", "^", "2"}], 
       RowBox[{"k", "/", "2"}]}]}], ")"}], "^", 
    "2"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<H = \>\"", ",", 
   RowBox[{"H", "[", 
    RowBox[{"X", ",", "P"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MoyalBracket", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"2", "/", "h"}], " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"NestedInnerBracket", "[", 
             RowBox[{
              RowBox[{"2", "n"}], "+", "1"}], "]"}], "[", 
            RowBox[{"F", "[", 
             RowBox[{"x", ",", "p", ",", "X", ",", "P"}], "]"}], "]"}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"n", "+", "1"}], ")"}]}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "n"}], "+", "1"}], ")"}], "!"}], ")"}]}]}], ",", 
          
          RowBox[{"{", 
           RowBox[{"n", ",", "0", ",", "2"}], "}"}]}], "]"}]}], "/.", 
       RowBox[{"X", "\[Rule]", "x"}]}], "/.", 
      RowBox[{"P", "\[Rule]", "p"}]}], "//", "Simplify"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"//", "TraditionalForm"}], "*)"}]}], "\n", 
 RowBox[{"MoyalKerrFinest", "=", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"ExpandAll", "[", "MoyalBracket", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"Derivative", ",", "\[CapitalLambda]", ",", "\[Lambda]"}], 
      "}"}]}], "]"}], "//", "TraditionalForm"}]}], "\n", 
 RowBox[{
  RowBox[{"MoyalKerr", "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"MoyalBracket", ",", 
      RowBox[{"{", 
       RowBox[{"Derivative", ",", "\[CapitalLambda]"}], "}"}]}], "]"}], "//", 
    "InputForm"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"MoyalKerr", "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"MoyalBracket", ",", 
      RowBox[{"{", 
       RowBox[{"Derivative", ",", "\[CapitalLambda]"}], "}"}]}], "]"}], "//", 
    "OutputForm"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MoyalKerr", "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"MoyalBracket", ",", 
      RowBox[{"{", 
       RowBox[{"Derivative", ",", "\[CapitalLambda]"}], "}"}]}], "]"}], "//", 
    "StandardForm"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"MoyalKerrFinest", " ", "/.", 
     RowBox[{"m", "\[Rule]", "M"}]}], "/.", 
    RowBox[{"h", "\[Rule]", "hbar"}]}], "//", " ", "TeXForm"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.615018982555271*^9, 3.615019021654953*^9}, {
   3.615019056637583*^9, 3.615019169814467*^9}, {3.6150347639203367`*^9, 
   3.615034807348419*^9}, {3.615034842867296*^9, 3.6150348491357813`*^9}, {
   3.615034918050912*^9, 3.615034921839909*^9}, {3.615034994191354*^9, 
   3.6150350361348677`*^9}, {3.615035111811181*^9, 3.615035224682994*^9}, {
   3.6150353043096*^9, 3.615035307723707*^9}, {3.615035422051449*^9, 
   3.615035437183424*^9}, {3.6150355659644957`*^9, 3.61503557086731*^9}, {
   3.615035671902892*^9, 3.615035674277556*^9}, {3.615035736571361*^9, 
   3.615035750951644*^9}, {3.61503588209053*^9, 3.615035896819859*^9}, 
   3.615036820773353*^9, {3.615036919919993*^9, 3.615036921954317*^9}, {
   3.6150404378473043`*^9, 3.6150405653034973`*^9}, {3.615040653180766*^9, 
   3.615040703612061*^9}, 3.615042219086753*^9, 3.615042351355496*^9, {
   3.615115699963099*^9, 3.615115713448882*^9}, {3.6151157565216637`*^9, 
   3.615115763350399*^9}, {3.61511584473072*^9, 3.615115847424518*^9}, {
   3.615116160872566*^9, 3.61511616303062*^9}, {3.615117232161532*^9, 
   3.615117246801209*^9}, {3.6151174123138514`*^9, 3.615117480822221*^9}, {
   3.615117670363701*^9, 3.615117671533584*^9}, {3.615117733481123*^9, 
   3.615117772716714*^9}, {3.615120594715362*^9, 3.615120604554988*^9}, {
   3.615121324725821*^9, 3.6151213386855993`*^9}, {3.615121746426581*^9, 
   3.6151217504028397`*^9}, {3.615122026428989*^9, 3.6151220489863787`*^9}, 
   3.615288162975751*^9, {3.615288505967013*^9, 3.6152886320253572`*^9}, {
   3.615288683852578*^9, 3.615288719262138*^9}, {3.6153002594534073`*^9, 
   3.615300270615068*^9}, {3.615300308841262*^9, 3.6153003101682377`*^9}, {
   3.615300491021636*^9, 3.6153004912098513`*^9}, 3.6157249031030083`*^9, {
   3.6157249844657373`*^9, 3.6157250052715683`*^9}, 3.6465633210574207`*^9, {
   3.647641836785802*^9, 3.647641839299685*^9}, 3.647642452862856*^9, {
   3.6479425054307003`*^9, 3.647942536508113*^9}}],

Cell["\<\
(*dChange[expression,{transformations},{oldVars},{newVars},{functions}]*)
MoyalKerr
Assuming[{r > 0, theta > 0, theta < Pi/2}, dChange[MoyalKerr, {r^2 == x^2 + \
p^2, theta == ArcTan[p/x]}, {x, p}, {r, theta}, {WF[x, p, \
t]}]](*/.C[1]\[Rule]0/2*)\
\>", "Text",
 CellChangeTimes->{{3.64764189070016*^9, 3.647642038077449*^9}, {
   3.647642073216033*^9, 3.647642075007023*^9}, {3.647642226926365*^9, 
   3.647642242204768*^9}, {3.6476423106307487`*^9, 3.6476423157109547`*^9}, {
   3.6476424868353786`*^9, 3.647642496174294*^9}, {3.647642582051828*^9, 
   3.647642591197427*^9}, {3.647642641523151*^9, 3.647642675232442*^9}, 
   3.6476427789152946`*^9, 3.6476428109958*^9, {3.647642926739524*^9, 
   3.647642933610669*^9}, {3.6476430635557117`*^9, 3.647643124757526*^9}, 
   3.647643174395816*^9, {3.6476444328497334`*^9, 3.647644493221175*^9}, 
   3.64794247885168*^9}],

Cell["\<\
MoyalKerr
MoyalKerr /. Derivative[n_, m_, 0][WF_][x_, p_, T_] :> D[WF[r*Cos[theta], \
r*Sin[theta], T], {r, n}, {theta, m}] // Simplify
(*rep=eqs/.Derivative[n_,m_][F_][x_,y_]\[RuleDelayed]D[F[x[s,t],y[s,t]],{s,n},\
{t,m}]*)\
\>", "Text",
 CellChangeTimes->{{3.64764189070016*^9, 3.647642038077449*^9}, {
   3.647642073216033*^9, 3.647642075007023*^9}, {3.647642226926365*^9, 
   3.647642242204768*^9}, {3.6476423106307487`*^9, 3.6476423157109547`*^9}, {
   3.6476424868353786`*^9, 3.647642496174294*^9}, {3.647642582051828*^9, 
   3.647642591197427*^9}, {3.647642641523151*^9, 3.647642675232442*^9}, 
   3.6476427789152946`*^9, 3.6476428109958*^9, {3.647642926739524*^9, 
   3.647642933610669*^9}, {3.6476430635557117`*^9, 3.647643124757526*^9}, {
   3.647643174395816*^9, 3.647643196544937*^9}, {3.64764323762572*^9, 
   3.6476432660230722`*^9}, {3.647643300170163*^9, 3.64764330349721*^9}, {
   3.6476439340798264`*^9, 3.64764395159424*^9}, {3.647643996506928*^9, 
   3.647644044494582*^9}, {3.647644081746207*^9, 3.647644126031889*^9}, {
   3.647644218202504*^9, 3.647644218546474*^9}, {3.647644355390951*^9, 
   3.6476443586883497`*^9}, 3.647942478854279*^9}],

Cell[CellGroupData[{

Cell["Assign Wigner Flow Components", "Subsubtitle",
 CellChangeTimes->{{3.615725032093897*^9, 3.615725044180377*^9}, 
   3.615725463701329*^9, {3.6157255135097227`*^9, 3.615725557342465*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"WFx", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", "4"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "switch", " ", "\[CapitalLambda]", " ", "\[Lambda]", " ", "k", " ", 
        RowBox[{"h", "^", "2"}], " ", "m", " ", "x", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"WF", "[", 
           RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "p", ",", "x"}], 
         "]"}]}], "+", " ", 
       RowBox[{"m", " ", "\[CapitalLambda]", " ", "\[Lambda]", " ", 
        RowBox[{"h", "^", "2"}], " ", "k", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "switch"}], ")"}], " ", "p", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"WF", "[", 
           RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", "2"}], "}"}]}], "]"}]}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"4", " ", "p", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "4"}], " ", "\[CapitalLambda]", " ", 
           "\[CapitalLambda]", " ", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"WF", "[", 
              RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"x", ",", "2"}], "}"}]}], "]"}], " ", 
           RowBox[{"h", "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"WF", "[", 
            RowBox[{"x", ",", "p", ",", "t"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalLambda]", " ", "\[CapitalLambda]", " ", 
                RowBox[{"p", "^", "2"}]}], "+", 
               RowBox[{"\[Lambda]", " ", "\[CapitalLambda]", " ", "k", " ", 
                RowBox[{"x", "^", "2"}], " ", "m"}]}], ")"}], "+", "m"}], 
            ")"}]}]}], ")"}]}]}], ")"}], "/", 
     RowBox[{"m", "^", "2"}]}]}], "/.", 
   RowBox[{"switch", "\[Rule]", "s"}]}]}]], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.6240441507393312`*^9}, 3.624044333965494*^9, {3.624868809299417*^9, 
   3.624868889248692*^9}, {3.624875377631196*^9, 3.624875380070023*^9}, {
   3.625310382407557*^9, 3.6253104128767033`*^9}, {3.6295663802678833`*^9, 
   3.6295663870851583`*^9}, {3.646563695716837*^9, 3.6465637860736237`*^9}, 
   3.6465663019076967`*^9, {3.64700669762381*^9, 3.6470067943761578`*^9}, {
   3.6470068254882402`*^9, 3.647007004726845*^9}}],

Cell[BoxData[{
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"WFx", "[", 
     RowBox[{"X", ",", "P", ",", "T", ",", "s"}], "]"}], "//", "ExpandAll"}], 
   ",", "s"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"WFx", "[", 
          RowBox[{"X", ",", "P", ",", "T", ",", "s"}], "]"}], "//", 
         "ExpandAll"}], ",", "s"}], "]"}], "/.", 
      RowBox[{"m", "\[Rule]", "MM"}]}], "/.", 
     RowBox[{"s", "\[Rule]", "0"}]}], "/.", 
    RowBox[{"h", "\[Rule]", "hbar"}]}], "//", "TraditionalForm"}], "//", 
  "TeXForm"}]}], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.6240441507393312`*^9}, 3.624044333965494*^9, {3.624868809299417*^9, 
   3.624868889248692*^9}, {3.624875377631196*^9, 3.624875380070023*^9}, {
   3.625310382407557*^9, 3.6253104128767033`*^9}, {3.6295663802678833`*^9, 
   3.6295663870851583`*^9}, {3.646563695716837*^9, 3.6465637860736237`*^9}, 
   3.6465663019076967`*^9, {3.64700669762381*^9, 3.647006751576983*^9}, 
   3.64700711983996*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WFp", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "4"}], " ", "switch", " ", "\[CapitalLambda]", " ", 
        "\[Lambda]", " ", 
        RowBox[{"h", "^", "2"}], " ", "p", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"WF", "[", 
           RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "1"}], "}"}]}], "]"}]}], "+", " ", 
       RowBox[{
        RowBox[{"1", "/", "4"}], 
        RowBox[{"h", "^", "2"}], "\[CapitalLambda]", " ", "\[Lambda]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "switch"}], ")"}], "x", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"WF", "[", 
           RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "4"}], "\[Lambda]", " ", "\[Lambda]", 
           " ", "k", " ", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"WF", "[", 
              RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"p", ",", "2"}], "}"}]}], "]"}], " ", 
           RowBox[{"h", "^", "2"}], " ", "m"}], "+", 
          RowBox[{
           RowBox[{"WF", "[", 
            RowBox[{"x", ",", "p", ",", "t"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalLambda]", " ", "\[Lambda]", " ", 
                RowBox[{"p", "^", "2"}]}], "+", 
               RowBox[{"\[Lambda]", " ", "\[Lambda]", " ", "k", " ", 
                RowBox[{"x", "^", "2"}], " ", "m"}]}], ")"}], "+", "m"}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], " ", 
    RowBox[{"k", "/", "m"}]}], "/.", 
   RowBox[{"switch", "\[Rule]", "s"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"WFp", "[", 
      RowBox[{"X", ",", "P", ",", "T", ",", "s"}], "]"}], "//", "ExpandAll"}],
     ",", "s"}], "]"}], "//", "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"WFp", "[", 
          RowBox[{"X", ",", "P", ",", "T", ",", "s"}], "]"}], "//", 
         "ExpandAll"}], ",", "s"}], "]"}], "/.", 
      RowBox[{"m", "\[Rule]", "MM"}]}], "/.", 
     RowBox[{"s", "\[Rule]", "0"}]}], "/.", 
    RowBox[{"h", "\[Rule]", "hbar"}]}], "//", "TraditionalForm"}], "//", 
  "TeXForm"}]}], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.624044116541326*^9}, {3.624044177273033*^9, 3.624044180116425*^9}, 
   3.624044299297868*^9, {3.6248689045480223`*^9, 3.624868909746416*^9}, {
   3.625310440565892*^9, 3.6253104547216988`*^9}, {3.629566365472601*^9, 
   3.629566368310835*^9}, {3.6465639009238157`*^9, 3.64656390479714*^9}, 
   3.646566375747611*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WFxClassical", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], ":=", 
  StyleBox[
   RowBox[{
    RowBox[{"k", " ", "\[Lambda]", " ", "\[CapitalLambda]", " ", "p", " ", 
     SuperscriptBox["x", "2"], " ", 
     RowBox[{
      RowBox[{"WF", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/", "m"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[CapitalLambda]", "2"], " ", 
     SuperscriptBox["p", "3"], " ", 
     RowBox[{
      RowBox[{"WF", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/", 
      SuperscriptBox["m", "2"]}]}], "+", 
    RowBox[{"p", " ", 
     RowBox[{
      RowBox[{"WF", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/", "m"}]}]}], 
   "Input"]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WFpClassical", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "k"}], " ", "x", " ", 
    RowBox[{"WF", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], "-", 
   RowBox[{
    SuperscriptBox["k", "2"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", 
    RowBox[{"WF", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], "-", 
   RowBox[{"k", " ", 
    SuperscriptBox["p", "2"], " ", "x", " ", "\[Lambda]", " ", 
    "\[CapitalLambda]", " ", 
    RowBox[{
     RowBox[{"WF", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/", 
     "m"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{"WFxClassical", "[", 
   RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{"WFpClassical", "[", 
   RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.6240441507393312`*^9}, 3.624044333965494*^9, {3.624868809299417*^9, 
   3.624868889248692*^9}, {3.624875377631196*^9, 3.624875380070023*^9}, {
   3.625310382407557*^9, 3.6253104128767033`*^9}, {3.6295663802678833`*^9, 
   3.6295663870851583`*^9}, {3.646563695716837*^9, 3.6465637860736237`*^9}, 
   3.6465663019076967`*^9, {3.64700669762381*^9, 3.6470067943761578`*^9}, {
   3.6470068254882402`*^9, 3.647007004726845*^9}, {3.647007058254902*^9, 
   3.6470070970415173`*^9}, {3.647007143267346*^9, 3.647007165496517*^9}, {
   3.647007209389969*^9, 3.6470072267167*^9}, {3.647007353332209*^9, 
   3.647007363590686*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WFxQuantum", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WFx", 
    StyleBox["[", "Input"], 
    RowBox[{
     StyleBox["x", "Input"], 
     StyleBox[",", "Input"], 
     StyleBox["p", "Input"], 
     StyleBox[",", "Input"], 
     StyleBox["t", "Input"], ",", "s"}], "]"}], "-", 
   RowBox[{"WFxClassical", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WFpQuantum", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WFp", 
    StyleBox["[", "Input"], 
    RowBox[{
     StyleBox["x", "Input"], 
     StyleBox[",", "Input"], 
     StyleBox["p", "Input"], 
     StyleBox[",", "Input"], 
     StyleBox["t", "Input"], ",", "s"}], "]"}], "-", 
   RowBox[{"WFpClassical", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{"WFxQuantum", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "]"}], "//", 
  "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{"WFpQuantum", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "]"}], "//", 
  "TraditionalForm"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.6470082568713923`*^9, 3.6470083858823757`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Term1", "=", "MoyalBracket"}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Term2", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"WFx", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "S"}], "]"}], ",", "x"}], "]"}],
      "+", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"WFp", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ",", "p"}], 
      "]"}]}], ")"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"thatDifference", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Term1", "-", "Term2"}], "/.", 
     RowBox[{"S", "\[Rule]", "s"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", "thatDifference", "]"}]}], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.624044116541326*^9}, {3.624044177273033*^9, 3.624044180116425*^9}, 
   3.624044299297868*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WFx$s", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WFx", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
   RowBox[{"WFx", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "0"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFx$s", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "//", "Simplify"}], "//",
   "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      FormBox[
       FormBox[
        RowBox[{
         SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
         "\[CapitalLambda]", " ", "s", " "}],
        TraditionalForm],
       TraditionalForm], "/", "4"}], "/", "m"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"x", " ", 
         RowBox[{"WF", "[", 
          RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "+", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"p", " ", 
         RowBox[{"WF", "[", 
          RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "2"}], "}"}]}], "]"}]}], ")"}]}], "//", 
   "HoldForm"}], "//", "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WFxsElegant", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     FormBox[
      FormBox[
       RowBox[{
        SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
        "\[CapitalLambda]", " ", "s", " "}],
       TraditionalForm],
      TraditionalForm], "/", "4"}], "/", "m"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"x", " ", 
        RowBox[{"WF", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "+", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"p", " ", 
        RowBox[{"WF", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "2"}], "}"}]}], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFx$s", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
   RowBox[{"WFxsElegant", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}]}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.624176466042376*^9, 3.62417683252396*^9}, {
   3.624176924608576*^9, 3.624177220730056*^9}, 3.6241772821715097`*^9, 
   3.6241776849862747`*^9, {3.624177874394723*^9, 3.624177932802676*^9}, {
   3.6241779663616858`*^9, 3.624178013709126*^9}, {3.624178101207879*^9, 
   3.6241781636421223`*^9}, {3.6241814797152777`*^9, 3.624181521896975*^9}, {
   3.624181574795165*^9, 3.624181650453536*^9}, {3.624181769765004*^9, 
   3.624181951890307*^9}, {3.6247890313855333`*^9, 3.624789100674017*^9}, {
   3.6247891335910873`*^9, 3.624789134396093*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"WFp$s", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"WFp", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
    RowBox[{"WFp", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "0"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFp$s", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "//", "Simplify"}], "//",
   "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FormBox[
        FormBox[
         RowBox[{
          SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
          "\[CapitalLambda]", " ", "s", " "}],
         TraditionalForm],
        TraditionalForm]}], "/", "4"}], "/", "m"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"p", " ", 
         RowBox[{"WF", "[", 
          RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "+", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"x", " ", 
         RowBox[{"WF", "[", 
          RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], ")"}]}], "//", 
   "HoldForm"}], "//", "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WFpsElegant", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FormBox[
       FormBox[
        RowBox[{
         SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
         "\[CapitalLambda]", " ", "s", " "}],
        TraditionalForm],
       TraditionalForm]}], "/", "4"}], "/", "m"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"p", " ", 
        RowBox[{"WF", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "+", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"x", " ", 
        RowBox[{"WF", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"WFp$s", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
    RowBox[{"WFpsElegant", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}]}], "//", "Simplify"}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.6247891570460873`*^9, 3.624789170168043*^9}, {
   3.624789210102661*^9, 3.624789234886491*^9}, 3.624789267740053*^9, {
   3.624789300635976*^9, 3.624789338496626*^9}, 3.647942604731247*^9, 
   3.647942641228479*^9}],

Cell["\<\
timePrint[WFx[x, p, t, 0] // Expand // TraditionalForm]
timePrint[WFx[x, p, t, 1] // Expand // TraditionalForm]
timePrint[WFx[x, p, t, s] - WFx[x, p, t, 0] // Expand // TraditionalForm]\
\>", "Text",
 CellChangeTimes->{{3.624182264794106*^9, 3.6241823053134117`*^9}, {
   3.624182794619049*^9, 3.624182800937439*^9}, {3.6241832838527193`*^9, 
   3.62418330201934*^9}, {3.624788510144264*^9, 3.624788524779582*^9}, 
   3.647942653237974*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time spent= \"\>", "\[InvisibleSpace]", "2.989235`4.", 
   "\[InvisibleSpace]", "\<\" Seconds  = \"\>", "\[InvisibleSpace]", 
   "0.04982116666666666666666666666666666667`4.", 
   "\[InvisibleSpace]", "\<\" Minutes   for   \"\>", "\[InvisibleSpace]", 
   TagBox[
    TagBox[
     FormBox[
      RowBox[{"Expand", "[", 
       RowBox[{"WFx", "(", 
        RowBox[{"x", ",", "p", ",", "t", ",", "0"}], ")"}], "]"}],
      TraditionalForm],
     TraditionalForm,
     Editable->True],
    HoldForm], "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   TagBox[
    FormBox[
     RowBox[{
      FractionBox[
       RowBox[{
       "k", " ", "\[Lambda]", " ", "\[CapitalLambda]", " ", "p", " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"WF", "(", 
         RowBox[{"x", ",", "p", ",", "t"}], ")"}]}], "m"], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", "2"], " ", 
        SuperscriptBox["p", "3"], " ", 
        RowBox[{"WF", "(", 
         RowBox[{"x", ",", "p", ",", "t"}], ")"}]}], 
       SuperscriptBox["m", "2"]], "+", 
      FractionBox[
       RowBox[{"p", " ", 
        RowBox[{"WF", "(", 
         RowBox[{"x", ",", "p", ",", "t"}], ")"}]}], "m"], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
        "\[CapitalLambda]", " ", "p", " ", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[PartialD]", "2"], "WF"}], 
         RowBox[{"\[PartialD]", 
          SuperscriptBox["p", "2"]}]]}], 
       RowBox[{"4", " ", "m"}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["h", "2"], " ", 
        SuperscriptBox["\[CapitalLambda]", "2"], " ", "p", " ", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[PartialD]", "2"], "WF"}], 
         RowBox[{"\[PartialD]", 
          SuperscriptBox["x", "2"]}]]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["m", "2"]}]]}],
     TraditionalForm],
    TraditionalForm,
    Editable->True]}],
  SequenceForm[
  "Time spent= ", 2.989235`4., " Seconds  = ", 
   0.04982116666666666666666666666666666667`4., " Minutes   for   ", 
   HoldForm[
    TraditionalForm[
     Expand[
      $CellContext`WFx[$CellContext`x, $CellContext`p, $CellContext`t, 0]]]], 
   " = ", 
   TraditionalForm[($CellContext`m^(-1) $CellContext`p) \
$CellContext`WF[$CellContext`x, $CellContext`p, $CellContext`t] + \
((((($CellContext`k/$CellContext`m) $CellContext`p) $CellContext`x^2) \
$CellContext`\[Lambda]) $CellContext`\[CapitalLambda]) \
$CellContext`WF[$CellContext`x, $CellContext`p, $CellContext`t] + \
(($CellContext`m^(-2) $CellContext`p^3) $CellContext`\[CapitalLambda]^2) \
$CellContext`WF[$CellContext`x, $CellContext`p, $CellContext`t] + ((((((
           Rational[-1, 
             4] $CellContext`h^2) $CellContext`k)/$CellContext`m) \
$CellContext`p) $CellContext`\[Lambda]) $CellContext`\[CapitalLambda]) 
     Derivative[
      0, 2, 0][$CellContext`WF][$CellContext`x, $CellContext`p, \
$CellContext`t] + ((((
         Rational[-1, 
           4] $CellContext`h^2) $CellContext`m^(-2)) $CellContext`p) \
$CellContext`\[CapitalLambda]^2) 
     Derivative[
      2, 0, 0][$CellContext`WF][$CellContext`x, $CellContext`p, \
$CellContext`t]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.647942559513177*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time spent= \"\>", "\[InvisibleSpace]", "3.00438`4.", 
   "\[InvisibleSpace]", "\<\" Seconds  = \"\>", "\[InvisibleSpace]", 
   "0.05007341666666666666666666666666666667`4.", 
   "\[InvisibleSpace]", "\<\" Minutes   for   \"\>", "\[InvisibleSpace]", 
   TagBox[
    TagBox[
     FormBox[
      RowBox[{"Expand", "[", 
       RowBox[{"WFx", "(", 
        RowBox[{"x", ",", "p", ",", "t", ",", "1"}], ")"}], "]"}],
      TraditionalForm],
     TraditionalForm,
     Editable->True],
    HoldForm], "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   TagBox[
    FormBox[
     RowBox[{
      FractionBox[
       RowBox[{
       "k", " ", "\[Lambda]", " ", "\[CapitalLambda]", " ", "p", " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"WF", "(", 
         RowBox[{"x", ",", "p", ",", "t"}], ")"}]}], "m"], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", "2"], " ", 
        SuperscriptBox["p", "3"], " ", 
        RowBox[{"WF", "(", 
         RowBox[{"x", ",", "p", ",", "t"}], ")"}]}], 
       SuperscriptBox["m", "2"]], "+", 
      FractionBox[
       RowBox[{"p", " ", 
        RowBox[{"WF", "(", 
         RowBox[{"x", ",", "p", ",", "t"}], ")"}]}], "m"], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
        "\[CapitalLambda]", " ", "x", " ", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[PartialD]", "2"], "WF"}], 
         RowBox[{
          RowBox[{"\[PartialD]", "x"}], "\[ThinSpace]", 
          RowBox[{"\[PartialD]", "p"}]}]]}], 
       RowBox[{"4", " ", "m"}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["h", "2"], " ", 
        SuperscriptBox["\[CapitalLambda]", "2"], " ", "p", " ", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[PartialD]", "2"], "WF"}], 
         RowBox[{"\[PartialD]", 
          SuperscriptBox["x", "2"]}]]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["m", "2"]}]]}],
     TraditionalForm],
    TraditionalForm,
    Editable->True]}],
  SequenceForm[
  "Time spent= ", 3.00438`4., " Seconds  = ", 
   0.05007341666666666666666666666666666667`4., " Minutes   for   ", 
   HoldForm[
    TraditionalForm[
     Expand[
      $CellContext`WFx[$CellContext`x, $CellContext`p, $CellContext`t, 1]]]], 
   " = ", 
   TraditionalForm[($CellContext`m^(-1) $CellContext`p) \
$CellContext`WF[$CellContext`x, $CellContext`p, $CellContext`t] + \
((((($CellContext`k/$CellContext`m) $CellContext`p) $CellContext`x^2) \
$CellContext`\[Lambda]) $CellContext`\[CapitalLambda]) \
$CellContext`WF[$CellContext`x, $CellContext`p, $CellContext`t] + \
(($CellContext`m^(-2) $CellContext`p^3) $CellContext`\[CapitalLambda]^2) \
$CellContext`WF[$CellContext`x, $CellContext`p, $CellContext`t] + ((((((
           Rational[
            1, 4] $CellContext`h^2) $CellContext`k)/$CellContext`m) \
$CellContext`x) $CellContext`\[Lambda]) $CellContext`\[CapitalLambda]) 
     Derivative[
      1, 1, 0][$CellContext`WF][$CellContext`x, $CellContext`p, \
$CellContext`t] + ((((
         Rational[-1, 
           4] $CellContext`h^2) $CellContext`m^(-2)) $CellContext`p) \
$CellContext`\[CapitalLambda]^2) 
     Derivative[
      2, 0, 0][$CellContext`WF][$CellContext`x, $CellContext`p, \
$CellContext`t]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.647942559517158*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time spent= \"\>", "\[InvisibleSpace]", "3.01978`4.", 
   "\[InvisibleSpace]", "\<\" Seconds  = \"\>", "\[InvisibleSpace]", 
   "0.05033011666666666666666666666666666667`4.", 
   "\[InvisibleSpace]", "\<\" Minutes   for   \"\>", "\[InvisibleSpace]", 
   TagBox[
    TagBox[
     FormBox[
      RowBox[{"Expand", "[", 
       RowBox[{
        RowBox[{"WFx", "(", 
         RowBox[{"x", ",", "p", ",", "t", ",", "s"}], ")"}], "-", 
        RowBox[{"WFx", "(", 
         RowBox[{"x", ",", "p", ",", "t", ",", "0"}], ")"}]}], "]"}],
      TraditionalForm],
     TraditionalForm,
     Editable->True],
    HoldForm], "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   TagBox[
    FormBox[
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
        "\[CapitalLambda]", " ", "s", " ", "x", " ", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[PartialD]", "2"], "WF"}], 
         RowBox[{
          RowBox[{"\[PartialD]", "x"}], "\[ThinSpace]", 
          RowBox[{"\[PartialD]", "p"}]}]]}], 
       RowBox[{"4", " ", "m"}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
        "\[CapitalLambda]", " ", "p", " ", "s", " ", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[PartialD]", "2"], "WF"}], 
         RowBox[{"\[PartialD]", 
          SuperscriptBox["p", "2"]}]]}], 
       RowBox[{"4", " ", "m"}]]}],
     TraditionalForm],
    TraditionalForm,
    Editable->True]}],
  SequenceForm[
  "Time spent= ", 3.01978`4., " Seconds  = ", 
   0.05033011666666666666666666666666666667`4., " Minutes   for   ", 
   HoldForm[
    TraditionalForm[
     Expand[$CellContext`WFx[$CellContext`x, $CellContext`p, $CellContext`t, \
$CellContext`s] - $CellContext`WFx[$CellContext`x, $CellContext`p, \
$CellContext`t, 0]]]], " = ", 
   TraditionalForm[(((((((
            Rational[
             1, 4] $CellContext`h^2) $CellContext`k)/$CellContext`m) \
$CellContext`p) $CellContext`s) $CellContext`\[Lambda]) $CellContext`\
\[CapitalLambda]) 
     Derivative[
      0, 2, 0][$CellContext`WF][$CellContext`x, $CellContext`p, \
$CellContext`t] + (((((((
            Rational[
             1, 4] $CellContext`h^2) $CellContext`k)/$CellContext`m) \
$CellContext`s) $CellContext`x) $CellContext`\[Lambda]) $CellContext`\
\[CapitalLambda]) 
     Derivative[
      1, 1, 0][$CellContext`WF][$CellContext`x, $CellContext`p, \
$CellContext`t]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.647942559519431*^9}]
}, Open  ]],

Cell[TextData[StyleBox["Continuity Equation (Moyal bracket only!)", \
"Subsection"]], "Chapter",
 CellChangeTimes->{{3.624954279811018*^9, 3.624954286338881*^9}, {
  3.624954573355047*^9, 3.624954587867218*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"wfuncDt", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}], "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"WF", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "t"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"continuityEquationFullfilled", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"0", "*", 
        RowBox[{"wfuncDt", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], "+", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"WFx", "[", 
          RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ",", "x"}], 
        "]"}], "+", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"WFp", "[", 
          RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ",", "p"}], 
        "]"}], "-", "MoyalBracket"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "p", ",", "t"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", "continuityEquationFullfilled", "]"}]}], "Input",
 CellChangeTimes->{{3.62495440060717*^9, 3.624954467685678*^9}, {
  3.624954536592366*^9, 3.62495456697657*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Wigner Functions ", "Subtitle",
 CellChangeTimes->{{3.615311702645843*^9, 3.615311707246711*^9}, {
   3.615311745926982*^9, 3.61531180732405*^9}, {3.6153119459079247`*^9, 
   3.615311949238516*^9}, {3.615312183516096*^9, 3.6153122039492273`*^9}, 
   3.615725910850113*^9}],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", 
  RowBox[{"i", ",", "ii", ",", "j"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Energy", "[", "i_", "]"}], ":=", 
    RowBox[{"E0", "[", "i", "]"}]}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Energy", "[", "i_", "]"}], ":=", 
  RowBox[{"EKerr", "[", "i", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"i", "=", "0"}], ";", " ", 
  RowBox[{"j", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Xi]", "[", 
     RowBox[{"x_", ",", "t_", ",", "\[Tau]_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"Cos", "[", "\[Tau]", "]"}], 
      RowBox[{"\[Psi]", "[", 
       RowBox[{"i", ",", "x"}], "]"}], 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", " ", "I"}], " ", "t", " ", 
        RowBox[{
         RowBox[{"Energy", "[", "i", "]"}], "/", "h"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Sin", "[", "\[Tau]", "]"}], 
      RowBox[{"\[Psi]", "[", 
       RowBox[{"j", ",", "x"}], "]"}], 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "I"}], " ", "t", " ", 
        RowBox[{
         RowBox[{"Energy", "[", "j", "]"}], "/", "h"}]}], "]"}]}]}]}], " ", 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Xi]", "[", 
    RowBox[{"x_", ",", "t_", ",", "\[Tau]_"}], "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"ii", ",", "stateParameter"}], "]"}], 
      RowBox[{"\[Psi]", "[", 
       RowBox[{"ii", ",", "x"}], "]"}], 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "I"}], " ", "t", " ", 
        RowBox[{
         RowBox[{"Energy", "[", "ii", "]"}], "/", "h"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Xi]conj", "[", 
     RowBox[{"x_", ",", "t_", ",", "\[Tau]_"}], "]"}], ":=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Conjugate", "[", 
        RowBox[{"c", "[", 
         RowBox[{"ii", ",", "stateParameter"}], "]"}], "]"}], 
       RowBox[{"\[Psi]", "[", 
        RowBox[{"ii", ",", "x"}], "]"}], 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"+", "I"}], " ", "t", " ", 
         RowBox[{
          RowBox[{"Energy", "[", "ii", "]"}], "/", "h"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SEQ$Fullfilled", "=", 
   RowBox[{"Simplify", " ", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"SEqKerr", "[", "n", "]"}], "[", 
       RowBox[{"\[Xi]", "[", 
        RowBox[{"x", ",", "t", ",", "\[Tau]"}], "]"}], "]"}], "-", 
      RowBox[{"I", "  ", "h", " ", 
       RowBox[{"D", "[", " ", 
        RowBox[{
         RowBox[{"\[Xi]", "[", 
          RowBox[{"x", ",", "t", ",", "\[Tau]"}], "]"}], ",", "t"}], 
        "]"}]}]}], ",", 
     RowBox[{"m", ">", "0"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", "SEQ$Fullfilled", "]"}]}], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, 
   3.615328385704236*^9, {3.615328744378584*^9, 3.6153287799687347`*^9}, {
   3.615328987316884*^9, 3.615328990741791*^9}, 3.615329097580762*^9, 
   3.615329253855715*^9, {3.615330658311314*^9, 3.6153307498683777`*^9}, 
   3.615330921555663*^9, 3.61533204568215*^9, 3.615332563209057*^9, {
   3.615634190510241*^9, 3.615634239773162*^9}, {3.615634478087792*^9, 
   3.615634481089449*^9}, {3.615634623602338*^9, 3.615634626481221*^9}, 
   3.615641438572461*^9, {3.6157395944797697`*^9, 3.615739665757576*^9}, {
   3.615739734213461*^9, 3.615739768659885*^9}, {3.615739881661104*^9, 
   3.615739933286222*^9}, {3.615740011872445*^9, 3.615740025625989*^9}, {
   3.615740073397553*^9, 3.615740091891831*^9}, {3.615740325925481*^9, 
   3.615740330470478*^9}, {3.615742891394403*^9, 3.615742894679743*^9}, {
   3.6157430310993*^9, 3.615743099122088*^9}, {3.615743150179474*^9, 
   3.615743151709302*^9}, {3.615743187251524*^9, 3.615743248189742*^9}, 
   3.615753975574485*^9, {3.6157540161118097`*^9, 3.615754050815352*^9}, {
   3.615754172481432*^9, 3.615754177655167*^9}, {3.615754208084609*^9, 
   3.6157542161206903`*^9}, {3.615754360004344*^9, 3.615754453254593*^9}, {
   3.6157545277695637`*^9, 3.615754530994121*^9}, {3.615754603679699*^9, 
   3.6157546264101057`*^9}, {3.615754658937257*^9, 3.615754666490737*^9}, 
   3.615754772231031*^9, 3.615756984538136*^9, {3.61575701896502*^9, 
   3.615757019682733*^9}, {3.615757052182633*^9, 3.615757072552759*^9}, {
   3.615757114785241*^9, 3.615757157415572*^9}, 3.6157575403076963`*^9, {
   3.61575802427798*^9, 3.6157580594924707`*^9}, {3.615758113186903*^9, 
   3.6157581138698463`*^9}, {3.6157582108072777`*^9, 
   3.6157582272845507`*^9}, {3.61575844149684*^9, 3.615758456106846*^9}, {
   3.61575852021458*^9, 3.615758528087078*^9}, {3.615758566212085*^9, 
   3.615758595340784*^9}, {3.6157586264375668`*^9, 3.615758750434924*^9}, {
   3.615758786466999*^9, 3.615758872009001*^9}, {3.6157589587577133`*^9, 
   3.6157589711151867`*^9}, {3.616510649457903*^9, 3.6165106690543203`*^9}, 
   3.6165126623992863`*^9, {3.616512830402712*^9, 3.616512847525229*^9}, 
   3.616513151884907*^9, {3.624955013589396*^9, 3.624955014059816*^9}, {
   3.624955483923208*^9, 3.624955484050034*^9}, {3.625313264593042*^9, 
   3.625313270599378*^9}, {3.647774620968156*^9, 3.6477746546056023`*^9}, {
   3.647776763745688*^9, 3.647776794945004*^9}, {3.647780994301491*^9, 
   3.647781020161085*^9}, {3.648135803297061*^9, 3.64813587557316*^9}, 
   3.64815521172173*^9, {3.648161225895842*^9, 3.6481612315676413`*^9}, 
   3.648198445210218*^9, {3.6483575377569513`*^9, 3.648357562584592*^9}, {
   3.648558416509809*^9, 3.648558416590852*^9}, {3.648558449387416*^9, 
   3.6485584527321167`*^9}, {3.648558502147355*^9, 3.648558502216867*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPsi]", "[", 
    RowBox[{"x_", ",", "t_", ",", "\[Tau]_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"x", "^", "2"}]}], " ", 
      RowBox[{"\[Alpha]", "/", "2"}]}], "]"}], 
    RowBox[{"Simplify", "[", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"Expand", "[", 
        RowBox[{
         RowBox[{"\[Xi]", "[", 
          RowBox[{"x", ",", "t", ",", "\[Tau]"}], "]"}], 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"x", "^", "2"}], " ", 
           RowBox[{"\[Alpha]", "/", "2"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "Exp"}], "}"}]}], "]"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{"timePrint", "[", 
  RowBox[{"\[CapitalPsi]", "[", 
   RowBox[{"X", ",", "T", ",", "mMixAngle"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, 
   3.615328385704236*^9, {3.615328744378584*^9, 3.6153287799687347`*^9}, {
   3.615328987316884*^9, 3.615328990741791*^9}, 3.615329097580762*^9, 
   3.615329253855715*^9, {3.615330658311314*^9, 3.6153307498683777`*^9}, 
   3.615330921555663*^9, 3.61533204568215*^9, 3.615332563209057*^9, {
   3.615634190510241*^9, 3.615634239773162*^9}, {3.615634478087792*^9, 
   3.615634481089449*^9}, {3.615634623602338*^9, 3.615634626481221*^9}, 
   3.615641438572461*^9, {3.6157395944797697`*^9, 3.615739665757576*^9}, {
   3.615739734213461*^9, 3.615739768659885*^9}, {3.615739881661104*^9, 
   3.615739933286222*^9}, {3.615740011872445*^9, 3.615740025625989*^9}, {
   3.615740073397553*^9, 3.615740091891831*^9}, {3.615740325925481*^9, 
   3.615740330470478*^9}, {3.615742891394403*^9, 3.615742894679743*^9}, {
   3.6157430310993*^9, 3.6157430890337467`*^9}, {3.615757787600575*^9, 
   3.615757840711211*^9}, 3.6157580200698843`*^9, {3.6157610777939367`*^9, 
   3.615761081009884*^9}, {3.6157611392790956`*^9, 3.615761157137271*^9}, 
   3.616043059537681*^9, 3.6483581381488113`*^9, 3.6485582002313557`*^9, {
   3.648558416614324*^9, 3.64855841662016*^9}, {3.648558502242507*^9, 
   3.648558502248784*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]", "[", 
    RowBox[{"x_", ",", "y_", ",", "t_", ",", "\[Tau]_"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Xi]conj", "[", 
      RowBox[{
       RowBox[{"x", "+", "y"}], ",", 
       RowBox[{"+", "t"}], ",", "\[Tau]"}], "]"}], " ", 
     RowBox[{"\[CapitalPsi]", "[", 
      RowBox[{
       RowBox[{"x", "-", "y"}], ",", "t", ",", "\[Tau]"}], "]"}]}], "/.", 
    "FixParameters"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"timePrint", "[", 
   RowBox[{"\[Rho]", "[", 
    RowBox[{"x", ",", "y", ",", "t", ",", "\[Tau]"}], "]"}], "]"}], 
  RowBox[{"(*", " ", 
   RowBox[{"DW", "=", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Rho]", "[", 
         RowBox[{"x", ",", "y", ",", "t", ",", "\[Tau]"}], "]"}], 
        RowBox[{"Exp", "[", 
         RowBox[{"I", " ", "2", " ", "y", " ", "p"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", 
         RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}]}], "]"}], " ", 
     "Prohibitively", " ", 
     RowBox[{"SLOW", "!"}]}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WignerFunction", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"FourierTransform", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"\[Rho]", "[", 
          RowBox[{"x", ",", " ", 
           RowBox[{"y", "/", "2"}], ",", "t", ",", "\[Tau]"}], "]"}], "/", 
         "h"}], "/", "Pi"}], ",", "y", ",", "p"}], "]"}], "/.", 
     RowBox[{"h", "\[Rule]", "1"}]}], "/.", 
    RowBox[{"\[Tau]", "\[Rule]", "mMixAngle"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"timePrint", "[", "WignerFunction", 
   RowBox[{"(*", 
    RowBox[{"[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}], "*)"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Count", "[", 
  RowBox[{
   RowBox[{"Expand", "[", 
    RowBox[{"WignerFunction", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], ",", 
   RowBox[{"+", "_"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, {
   3.615328385704236*^9, 3.61532842127243*^9}, {3.615328452177451*^9, 
   3.615328700955434*^9}, {3.61532913868193*^9, 3.615329140662854*^9}, {
   3.615329209708338*^9, 3.615329231643388*^9}, {3.615329538017696*^9, 
   3.6153295577324953`*^9}, {3.615330828281961*^9, 3.615330837113493*^9}, {
   3.6156389980699053`*^9, 3.615639089290873*^9}, {3.615639143068521*^9, 
   3.615639253553862*^9}, {3.6156393013390093`*^9, 3.6156393105481*^9}, {
   3.615639351484426*^9, 3.6156393555923357`*^9}, {3.615639410246297*^9, 
   3.615639423347652*^9}, {3.6156395121911697`*^9, 3.61563951611325*^9}, 
   3.615640096430455*^9, {3.615640442620921*^9, 3.615640460798748*^9}, {
   3.6156405179817133`*^9, 3.615640518330245*^9}, {3.6157256355018253`*^9, 
   3.61572563566157*^9}, {3.615725679695396*^9, 3.615725689107225*^9}, {
   3.615725903901721*^9, 3.6157259246853333`*^9}, {3.6157328388913403`*^9, 
   3.6157328561011133`*^9}, {3.615732897391026*^9, 3.615732919763029*^9}, {
   3.6157330434262857`*^9, 3.615733051956244*^9}, {3.615739058818254*^9, 
   3.6157390844150867`*^9}, {3.6157401863675337`*^9, 
   3.6157402093576937`*^9}, {3.6157402648349543`*^9, 3.615740267420556*^9}, 
   3.6157403380019217`*^9, 3.61574046647064*^9, {3.6157572043922*^9, 
   3.6157572085762463`*^9}, 3.615759117066454*^9, 3.615759196823285*^9, {
   3.6157595390100737`*^9, 3.615759545973748*^9}, {3.615759579691811*^9, 
   3.615759627921238*^9}, {3.624955394225871*^9, 3.624955466609825*^9}, 
   3.646557129686454*^9, 3.646993253447712*^9, 3.646993310004129*^9, {
   3.647776823505705*^9, 3.6477768270301523`*^9}, 3.64855820024431*^9, {
   3.6485584166304073`*^9, 3.648558416801186*^9}, {3.6485585022595387`*^9, 
   3.6485585022693167`*^9}}],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Wigner Flow analytical with Continuity Equation (\
\[Lambda] ->\[CapitalLambda])", "Section"]], "Subsubtitle",
 CellChangeTimes->{{3.615725928887197*^9, 3.615725936711233*^9}, {
  3.624966082984323*^9, 3.6249661051841717`*^9}, {3.624966855615535*^9, 
  3.6249668724076*^9}}],

Cell[BoxData[{
 RowBox[{"ss", "=", "1"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"wfxAnalytical", "[", 
     RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"WFx", "[", 
       RowBox[{"x", ",", "p", ",", "t", ",", "ss"}], "]"}], "/.", 
      RowBox[{"WF", "\[Rule]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"WignerFunction", "[", 
          RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.",
      "FixParameters"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Count", "[", 
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{"wfxAnalytical", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], ",", 
     RowBox[{"+", "_"}]}], "]"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"wfpAnalytical", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"WFp", "[", 
      RowBox[{"x", ",", "p", ",", "t", ",", "ss"}], "]"}], "/.", 
     RowBox[{"WF", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"WignerFunction", "[", 
         RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.", 
    "FixParameters"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"wfAnalytical", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"wfxAnalytical", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "x"}], "]"}], "+", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"wfpAnalytical", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "p"}], "]"}]}]}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"timePrint", "[", 
     RowBox[{"Simplify", "[", 
      RowBox[{"wfAnalytical", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], "]"}], ";"}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"wfuncDt", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}], "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"WignerFunction", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "t"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"timePrint", "[", 
     RowBox[{"Simplify", "[", 
      RowBox[{"wfuncDt", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], "]"}], ";", "\n", 
    RowBox[{"continuityEquation", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"wfuncDt", "[", 
            RowBox[{"x", ",", "p", ",", "t"}], "]"}], "+", 
           RowBox[{"wfAnalytical", "[", 
            RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "p", ",", "t"}], "}"}]}], "]"}], "/.", 
        RowBox[{"\[Lambda]", "\[Rule]", "\[CapitalLambda]"}]}], ",", 
       RowBox[{"m", ">", "0"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "*)"}], 
  RowBox[{"timePrint", "[", "continuityEquation", "]"}]}]}], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, {
   3.615328385704236*^9, 3.61532842127243*^9}, {3.615328452177451*^9, 
   3.615328700955434*^9}, {3.61532913868193*^9, 3.615329140662854*^9}, {
   3.615329209708338*^9, 3.615329231643388*^9}, {3.615329538017696*^9, 
   3.6153295577324953`*^9}, {3.615330828281961*^9, 3.615330837113493*^9}, {
   3.6156389980699053`*^9, 3.615639089290873*^9}, {3.615639143068521*^9, 
   3.615639253553862*^9}, {3.6156393013390093`*^9, 3.6156393105481*^9}, {
   3.615639351484426*^9, 3.6156393555923357`*^9}, {3.615639410246297*^9, 
   3.615639423347652*^9}, {3.6156395121911697`*^9, 3.61563951611325*^9}, 
   3.615640096430455*^9, {3.615640442620921*^9, 3.615640460798748*^9}, {
   3.6156405179817133`*^9, 3.615640518330245*^9}, {3.6157256355018253`*^9, 
   3.61572563566157*^9}, {3.615725679695396*^9, 3.615725689107225*^9}, {
   3.615725903901721*^9, 3.615726007983356*^9}, {3.615726223510936*^9, 
   3.615726227431016*^9}, {3.6157420001868467`*^9, 3.615742006151602*^9}, {
   3.615742040590849*^9, 3.615742122827833*^9}, {3.615742195261923*^9, 
   3.615742230972183*^9}, {3.6157423951717777`*^9, 3.615742460213076*^9}, {
   3.615757446793147*^9, 3.6157574620257597`*^9}, {3.6160431623304577`*^9, 
   3.616043189595357*^9}, {3.616043254953803*^9, 3.616043293541442*^9}, {
   3.616043328990443*^9, 3.616043342309023*^9}, {3.6165110851208897`*^9, 
   3.616511091061223*^9}, {3.616511154796013*^9, 3.6165111776629868`*^9}, {
   3.6249537488892117`*^9, 3.6249537623589153`*^9}, {3.624954672091284*^9, 
   3.62495469089832*^9}, 3.624954847418378*^9, {3.6249550855471573`*^9, 
   3.624955091287768*^9}, {3.624955198841002*^9, 3.624955200431562*^9}, {
   3.6249552316841373`*^9, 3.624955336120886*^9}, {3.625311379870614*^9, 
   3.625311400913364*^9}, {3.646552860600666*^9, 3.6465528738692007`*^9}, {
   3.6465533062612543`*^9, 3.646553316266013*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"continuityEquation", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"wfuncDt", "[", 
        RowBox[{"x", ",", "p", ",", "t"}], "]"}], "+", 
       RowBox[{"wfAnalytical", "[", 
        RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], "/.", 
      RowBox[{"\[Lambda]", "\[Rule]", "\[CapitalLambda]"}]}], ",", 
     RowBox[{"m", ">", "0"}]}], "]"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.6249549163991737`*^9, 3.6249549664723883`*^9}, {
  3.624955610626749*^9, 3.624955612449327*^9}, {3.646553395032299*^9, 
  3.646553398280514*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Wigner Functions numerical", "Subsubtitle",
 CellChangeTimes->{{3.6157257941396627`*^9, 3.615725802449313*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6482018763316507`*^9, 3.648201892820087*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"schneller", "=", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "-", 
          FractionBox["y", "2"]}], ")"}], "2"]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "+", 
          FractionBox["y", "2"]}], ")"}], "2"]}]}]], "*", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"TrueQ", "[", 
       RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], ",", 
      "1", ",", 
      FractionBox[
       RowBox[{"Exp", "[", 
        RowBox[{"-", 
         RowBox[{"stateParameter", "^", "2"}]}], "]"}], 
       RowBox[{"Sqrt", "[", "Pi", "]"}]]}], "]"}], 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{"ExpToTrig", "[", 
       RowBox[{"Expand", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Rho]", "[", 
           RowBox[{"x", ",", " ", 
            RowBox[{"y", "/", "2"}], ",", "t", ",", "\[Tau]"}], "]"}], "/", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"x", "-", 
                FractionBox["y", "2"]}], ")"}], "2"]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"x", "+", 
                FractionBox["y", "2"]}], ")"}], "2"]}]}]]}], 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"TrueQ", "[", 
            RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], 
           ",", "1", ",", 
           RowBox[{
            RowBox[{"Sqrt", "[", "Pi", "]"}], 
            RowBox[{"Exp", "[", 
             RowBox[{"stateParameter", "^", "2"}], "]"}]}]}], "]"}]}], "]"}], 
       "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"Cos", ",", "Sin", ",", "x", ",", "y", ",", 
        RowBox[{"Tanh", "[", "sQueeze", "]"}]}], "}"}], ",", "Simplify"}], 
     "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.646998863656547*^9, 3.6469988970106173`*^9}, {
   3.646998930205627*^9, 3.6469989309873*^9}, {3.6469989932264843`*^9, 
   3.646999003185061*^9}, 3.646999104456258*^9, {3.646999187017742*^9, 
   3.6469992156515512`*^9}, 3.6481984689124804`*^9, {3.6481990124878798`*^9, 
   3.6481990254258633`*^9}, {3.648199055806405*^9, 3.648199075951848*^9}, {
   3.648199124652779*^9, 3.6481991630356092`*^9}, {3.648199194657393*^9, 
   3.648199195112032*^9}, {3.648201525992984*^9, 3.6482016180359163`*^9}, {
   3.648201665663186*^9, 3.648201688647642*^9}, {3.648201723774685*^9, 
   3.648201759259985*^9}, {3.648201863088166*^9, 3.648201929222324*^9}, {
   3.648202010019573*^9, 3.6482020394994802`*^9}, {3.648202073422988*^9, 
   3.648202079263936*^9}, {3.6482030209246607`*^9, 3.648203037396947*^9}, 
   3.648321115919221*^9, {3.648358038759696*^9, 3.648358039805983*^9}, 
   3.648558416818645*^9, 3.648558502273623*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"schneller", "=", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", 
           FractionBox["y", "2"]}], ")"}], "2"]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "+", 
           FractionBox["y", "2"]}], ")"}], "2"]}]}]], 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"ExpandAll", "[", 
        RowBox[{
         RowBox[{"\[Rho]", "[", 
          RowBox[{"x", ",", " ", 
           RowBox[{"y", "/", "2"}], ",", "t", ",", "\[Tau]"}], "]"}], "/", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"x", "-", 
               FractionBox["y", "2"]}], ")"}], "2"]}], "-", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"x", "+", 
               FractionBox["y", "2"]}], ")"}], "2"]}]}]]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"x", "+", 
          RowBox[{"y", "/", "2"}]}], ",", 
         RowBox[{"x", "-", 
          RowBox[{"y", "/", "2"}]}]}], "}"}]}], "]"}]}]}], ";"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.6156396826593037`*^9, 3.61563969949319*^9}, {
   3.615639736750227*^9, 3.615639759554955*^9}, {3.615639801040518*^9, 
   3.615639819453103*^9}, 3.615639918063538*^9, 3.615639985693759*^9, 
   3.615640058820881*^9, 3.615725712794808*^9, {3.615725818044476*^9, 
   3.615725861303022*^9}, {3.646998745429996*^9, 3.646998779911813*^9}, {
   3.646998810819689*^9, 3.6469988468724213`*^9}, {3.646999059928638*^9, 
   3.6469990960710583`*^9}, 3.6469993038210793`*^9, 3.648558416982929*^9, 
   3.648558502276964*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"WignerFunction2", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"TrueQ", "[", 
        RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], ",", 
       "1", ",", 
       RowBox[{"Exp", "[", 
        RowBox[{"-", 
         RowBox[{"stateParameter", "^", "2"}]}], "]"}]}], "]"}], "/", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"x", "^", "2"}], "+", 
       RowBox[{"p", "^", "2"}]}], "]"}]}], "*", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Expand", "[", 
         RowBox[{
          RowBox[{"FourierTransform", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"schneller", "/", "h"}], "/", "Pi"}], ",", "y", ",", 
            "p"}], "]"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"x", "^", "2"}], "+", 
            RowBox[{"p", "^", "2"}]}], "]"}], "*", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"TrueQ", "[", 
             RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], 
            ",", "1", ",", 
            RowBox[{"Exp", "[", 
             RowBox[{"stateParameter", "^", "2"}], "]"}]}], "]"}]}], "]"}], "/.", 
        RowBox[{"h", "\[Rule]", "1"}]}], "/.", 
       RowBox[{"\[Tau]", "\[Rule]", "mMixAngle"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"_Sin", ",", "_Cos", ",", "p", ",", "Pi"}], "}"}]}], "]"}]}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "This", " ", "version", " ", "`WignerFunction2`", " ", "is", " ", "not", 
      " ", "faster", " ", "or", " ", "superior"}], "..."}], "."}], " ", 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.6156396826593037`*^9, 3.61563969949319*^9}, {
   3.615639736750227*^9, 3.615639759554955*^9}, {3.615639801040518*^9, 
   3.615639819453103*^9}, 3.615639918063538*^9, 3.615639985693759*^9, 
   3.615640058820881*^9, 3.615725712794808*^9, {3.615725818044476*^9, 
   3.615725861303022*^9}, {3.646998745429996*^9, 3.646998779911813*^9}, {
   3.646998810819689*^9, 3.6469988468724213`*^9}, {3.646999059928638*^9, 
   3.646999067744164*^9}, 3.6469991496276217`*^9, {3.646999222025188*^9, 
   3.646999245251965*^9}, {3.6469992771240807`*^9, 3.646999288567875*^9}, 
   3.6475176758241177`*^9, {3.64751772477182*^9, 3.6475177293399067`*^9}, 
   3.647517768952201*^9, {3.647517882542028*^9, 3.6475178837971363`*^9}, 
   3.64820250761485*^9, {3.648202541891608*^9, 3.648202545086802*^9}, {
   3.64820258713412*^9, 3.648202588817943*^9}, {3.648202656280497*^9, 
   3.648202704054236*^9}, {3.648202764170702*^9, 3.6482027707705107`*^9}, {
   3.648202817146748*^9, 3.648202825888348*^9}, {3.6482028740265493`*^9, 
   3.648202973266466*^9}, {3.648203330907611*^9, 3.6482034022900143`*^9}, {
   3.648203584317809*^9, 3.648203643549047*^9}, {3.64820377836712*^9, 
   3.648203789240973*^9}, {3.648203821493287*^9, 3.648203860747518*^9}, 
   3.6483211265674543`*^9, {3.6483580413634367`*^9, 3.648358042708568*^9}, 
   3.648558200259639*^9, 3.648558416998453*^9, 3.648558502281013*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"WignerFunctionN", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"WignerFunction2", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], "//", "N"}], "//", "Chop"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.6156396826593037`*^9, 3.61563969949319*^9}, {
   3.615639736750227*^9, 3.615639759554955*^9}, {3.615639801040518*^9, 
   3.615639819453103*^9}, 3.615639918063538*^9, 3.615639985693759*^9, 
   3.615640058820881*^9, 3.615725712794808*^9, {3.615725818044476*^9, 
   3.615725861303022*^9}, {3.646998745429996*^9, 3.646998779911813*^9}, {
   3.646998810819689*^9, 3.6469988468724213`*^9}, {3.646999059928638*^9, 
   3.646999067744164*^9}, 3.6469991496276217`*^9, {3.646999222025188*^9, 
   3.646999245251965*^9}, {3.6469992771240807`*^9, 3.646999288567875*^9}, 
   3.6475176758241177`*^9, {3.64751772477182*^9, 3.6475177293399067`*^9}, {
   3.647517768952201*^9, 3.6475178070296907`*^9}, {3.6475178607336407`*^9, 
   3.6475178752434196`*^9}, {3.647518392723646*^9, 3.647518422230047*^9}, 
   3.648202234883527*^9, {3.64820368070606*^9, 3.6482036895546017`*^9}, 
   3.648203907201837*^9, 3.6483211344555197`*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"intermediateWF", "=", 
   RowBox[{
    RowBox[{"WignerFunctionNN", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}], "//", "Chop"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.647517906158998*^9, 3.647517939357039*^9}, {
   3.6475179949655247`*^9, 3.6475180126816053`*^9}, {3.64751805715273*^9, 
   3.647518072936112*^9}, {3.647518113874671*^9, 3.647518119720194*^9}, {
   3.6475181555847*^9, 3.647518235568243*^9}, {3.647518266492424*^9, 
   3.647518267356043*^9}, {3.647518319911366*^9, 3.64751837224555*^9}, {
   3.6475184035329237`*^9, 3.647518410499648*^9}, 3.648202257313993*^9, {
   3.64820246290351*^9, 3.648202471564665*^9}, {3.648203701358893*^9, 
   3.648203721091221*^9}, 3.648203919589829*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"WignerFunctionN", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"intermediateWF", "//", "TrigReduce"}], "//", "Chop"}], ",", 
      RowBox[{"{", 
       RowBox[{"Cos", ",", "Sin"}], "}"}]}], "]"}], "/", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"x", "^", "2"}], "+", 
      RowBox[{"p", "^", "2"}]}], "]"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.647517906158998*^9, 3.647517939357039*^9}, {
   3.6475179949655247`*^9, 3.6475180126816053`*^9}, {3.64751805715273*^9, 
   3.647518072936112*^9}, {3.647518113874671*^9, 3.647518119720194*^9}, {
   3.6475181555847*^9, 3.647518235568243*^9}, {3.647518266492424*^9, 
   3.647518267356043*^9}, {3.647518319911366*^9, 3.64751837224555*^9}, {
   3.6475184035329237`*^9, 3.647518410499648*^9}, 3.648202257313993*^9, {
   3.64820246290351*^9, 3.648202471564665*^9}, 3.648203928851054*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"XX", "=", "2.5"}], ";", " ", 
   RowBox[{"ZZ", "=", 
    RowBox[{"1", "/", "Pi"}]}], ";"}], " ", "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"TT", "=", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", 
           RowBox[{"Pi", " ", "/", 
            RowBox[{"Abs", "[", 
             RowBox[{
              RowBox[{"E0", "[", "1", "]"}], "-", 
              RowBox[{"E0", "[", "0", "]"}]}], "]"}]}]}], ")"}], "/", "8"}], 
        " ", "/.", "FixParameters"}], ",", "4"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"DTT", "=", 
     RowBox[{"N", "[", 
      RowBox[{"TT", "/", "numberOfFrames"}], "]"}]}], ";"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"\[Rho]", "[", 
    RowBox[{"x", ",", "0", ",", "0", ",", "mMixAngle"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
   RowBox[{"PlotPoints", "\[Rule]", "35"}], ",", 
   RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6153297092380342`*^9, 3.615329785168223*^9}, {
   3.6153298718801193`*^9, 3.615329874799344*^9}, {3.6153299515696983`*^9, 
   3.6153299721745977`*^9}, 3.615330108624568*^9, {3.615330402694769*^9, 
   3.615330511979083*^9}, {3.615330546916795*^9, 3.615330581365438*^9}, 
   3.615330757263938*^9, {3.6153310630027323`*^9, 3.615331063452479*^9}, {
   3.615331097970161*^9, 3.615331127003668*^9}, {3.615331164592587*^9, 
   3.615331214935355*^9}, {3.6153312498820887`*^9, 3.615331253403664*^9}, {
   3.615331384888257*^9, 3.615331388177849*^9}, 3.615331420023917*^9, {
   3.615331462795383*^9, 3.615331547535287*^9}, {3.615331589514385*^9, 
   3.615331591530878*^9}, 3.6153316705998783`*^9, {3.615331829539322*^9, 
   3.615331900829331*^9}, {3.6153321121144447`*^9, 3.615332155925251*^9}, {
   3.615332251773364*^9, 3.6153322946228037`*^9}, {3.615333272813233*^9, 
   3.6153332846333923`*^9}, {3.615333356658101*^9, 3.6153333919780197`*^9}, {
   3.615333552928935*^9, 3.615333598126939*^9}, {3.615372196785733*^9, 
   3.6153722132385063`*^9}, 3.61537225784061*^9, {3.615372853158967*^9, 
   3.615372855618018*^9}, 3.6153733745245743`*^9, {3.615373913756947*^9, 
   3.61537394734962*^9}, {3.615374317822193*^9, 3.615374319479198*^9}, {
   3.615374386474951*^9, 3.6153744150353727`*^9}, {3.615377778501686*^9, 
   3.615377782633802*^9}, {3.615480477870656*^9, 3.61548051491334*^9}, {
   3.615480876202793*^9, 3.615480883831133*^9}, 3.615568238076152*^9, {
   3.615568799836649*^9, 3.615568801130519*^9}, {3.615577558611709*^9, 
   3.615577559188532*^9}, 3.6155775932888308`*^9, {3.6155778732858953`*^9, 
   3.615577884700395*^9}, 3.615581879955368*^9, {3.615581914860889*^9, 
   3.615581915549979*^9}, {3.6156407018297853`*^9, 3.615640707757072*^9}, {
   3.6156411397255363`*^9, 3.615641155705331*^9}, {3.6157405984467154`*^9, 
   3.615740600551593*^9}, {3.6157419017671843`*^9, 3.615741960446138*^9}, {
   3.6157613353498573`*^9, 3.6157613478094053`*^9}, {3.616044089341208*^9, 
   3.616044144903419*^9}, {3.616044182440158*^9, 3.616044230438621*^9}, {
   3.616044368031839*^9, 3.6160443718347797`*^9}, {3.6469983335283203`*^9, 
   3.646998346034295*^9}, {3.647362266070788*^9, 3.647362270019891*^9}, 
   3.647941230568522*^9, 3.6485582002687817`*^9}],

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Time spent= \>\"", ",", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ",", "4"}], "]"}], 
   ",", "\"\< Seconds  = \>\"", ",", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ")"}], "/", "60"}], 
     ",", "4"}], "]"}], ",", "\"\< Minutes\>\""}], "]"}]], "Input",
 CellChangeTimes->{{3.615332338682863*^9, 3.6153323671264963`*^9}, {
   3.6153708404981537`*^9, 3.6153708442947683`*^9}, {3.615370993774354*^9, 
   3.6153709970605383`*^9}, {3.615371503594904*^9, 3.615371513169588*^9}, {
   3.615371566099598*^9, 3.6153715845516644`*^9}, {3.6153716985333223`*^9, 
   3.615371700155863*^9}, {3.615371792539176*^9, 3.615371794326886*^9}, {
   3.61537795545512*^9, 3.61537798494068*^9}, {3.6153780494292316`*^9, 
   3.615378092443664*^9}, 3.615378164538499*^9, {3.61537826459508*^9, 
   3.61537826653004*^9}, {3.615379816338554*^9, 3.615379823278825*^9}, {
   3.6153804154286327`*^9, 3.615380431346485*^9}, {3.615380908263824*^9, 
   3.615381002835142*^9}, {3.615577431830936*^9, 3.615577507511448*^9}, {
   3.615577657622074*^9, 3.615577690526105*^9}, 3.615577793267749*^9, {
   3.615577838637783*^9, 3.61557783958727*^9}, {3.615577900895199*^9, 
   3.615577905978784*^9}, {3.615582278512148*^9, 3.6155822838313217`*^9}, 
   3.615582393374818*^9, 3.615582565462751*^9, 3.615634786415193*^9, {
   3.6156398594325733`*^9, 3.61563990714559*^9}, 3.6156400083521547`*^9, {
   3.615640897890258*^9, 3.615640905313417*^9}, 3.615717823245494*^9, 
   3.615718472574972*^9, {3.61571850902551*^9, 3.615718513623602*^9}, {
   3.615718630466916*^9, 3.615718637460788*^9}, {3.6157188495094976`*^9, 
   3.6157188790367727`*^9}, {3.61571890921705*^9, 3.6157190656980677`*^9}, {
   3.615726320880335*^9, 3.615726344654138*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"compensateForClassicalMovement", "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.6473585226071367`*^9, 3.6473585510538*^9}, {
   3.647358682624426*^9, 3.647358724333336*^9}, {3.647358966650272*^9, 
   3.6473589944804153`*^9}, {3.647359118256459*^9, 3.647359124414003*^9}, {
   3.6473592030849333`*^9, 3.647359209485674*^9}, 3.647359270846427*^9, {
   3.647359339622357*^9, 3.647359340468686*^9}, {3.647362368325342*^9, 
   3.647362397854302*^9}, 3.647362525952918*^9, 3.653825926667109*^9, 
   3.653825957228842*^9, 3.6538259930721207`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"colors2", "=", 
   RowBox[{"{", 
    RowBox[{
    "Red", ",", "Cyan", ",", "Cyan", ",", "Cyan", ",", "Cyan", ",", "Cyan", 
     ",", "Cyan", ",", "Cyan", ",", "Blue"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gradient2", "[", 
    RowBox[{
     RowBox[{"z_", "?", "NumericQ"}], ",", 
     RowBox[{"rest___", "?", "NumericQ"}]}], "]"}], ":=", 
   RowBox[{"Blend", "[", 
    RowBox[{"colors2", ",", "z"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6478176787642593`*^9, 3.647817704326685*^9}, {
   3.647817776773241*^9, 3.6478178261481533`*^9}, {3.6478178879233637`*^9, 
   3.647817925684845*^9}, {3.647817965999756*^9, 3.6478179723527527`*^9}, {
   3.647818023100072*^9, 3.647818041575585*^9}, 3.647818147719846*^9, {
   3.64781951577836*^9, 3.64781956942972*^9}, 3.647856409622579*^9}],

Cell[BoxData[{
 RowBox[{"R", "=", "RR"}], "\[IndentingNewLine]", 
 RowBox[{"nN", "=", "5"}], "\n", 
 RowBox[{"slower", "=", 
  RowBox[{"3", "/", "3"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Wf", "[", 
    RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
   RowBox[{"WignerFunctionN", "[", 
    RowBox[{
     RowBox[{"R", "*", 
      RowBox[{"Cos", "[", 
       RowBox[{"x", "+", 
        RowBox[{"compensateForClassicalMovement", "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"R", "^", "2"}], "*", 
            RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
     ",", 
     RowBox[{
      RowBox[{"-", "R"}], "*", 
      RowBox[{"Sin", "[", 
       RowBox[{"x", "+", 
        RowBox[{"compensateForClassicalMovement", "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"R", "^", "2"}], "*", 
            RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
     ",", "t"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tableOfPlots2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"Wf", "[", 
        RowBox[{
         RowBox[{"x", "+", "Pi", "+", 
          RowBox[{"0", "*", "nT", "*", 
           RowBox[{"13", "/", "16"}], "*", 
           RowBox[{
            RowBox[{"TT", "/", "slower"}], "/", 
            RowBox[{"(", "nN", ")"}]}]}]}], ",", 
         RowBox[{"nT", "*", 
          RowBox[{
           RowBox[{"TT", "/", "slower"}], "/", "nN"}]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"ColorFunction", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"myColorFunc", "[", 
             RowBox[{"#1", ",", 
              RowBox[{"nT", "*", 
               RowBox[{"TT", "/", 
                RowBox[{"(", "nN", ")"}]}]}]}], "]"}], "&"}], ")"}]}], ",", 
         RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ","}], "*)"}], 
       
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Thickness", "[", 
           RowBox[{"0.015", "*", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ")"}]}], "]"}], ",", 
          RowBox[{"Opacity", "[", 
           RowBox[{"1", "-", 
            RowBox[{"0", "*", "nT", "*", "0.3"}]}], "]"}], ",", 
          RowBox[{"Directive", "[", 
           RowBox[{"RGBColor", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"1", "/", "4"}], "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{
              RowBox[{"1", "/", "3"}], "-", 
              RowBox[{"nT", "/", "nN"}]}]}], "]"}], "]"}]}], "}"}]}]}], "]"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"100", ",", "Black"}], "]"}]}]}], 
   RowBox[{"(*", 
    RowBox[{",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\[Theta]", ",", "W"}], "}"}]}]}], "*)"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.6478176787642593`*^9, 3.647817704326685*^9}, {
   3.647817776773241*^9, 3.6478178261481533`*^9}, {3.6478178879233637`*^9, 
   3.647817925684845*^9}, {3.647817965999756*^9, 3.6478179723527527`*^9}, {
   3.647818023100072*^9, 3.647818041575585*^9}, 3.647818147719846*^9, {
   3.64781951577836*^9, 3.64781956942972*^9}, 3.647856409622579*^9, {
   3.647946347467008*^9, 3.647946352970357*^9}, {3.647946384348001*^9, 
   3.64794641011197*^9}, 3.647948292280335*^9, {3.647948374064362*^9, 
   3.647948380541463*^9}, {3.647948507321512*^9, 3.647948541740152*^9}, {
   3.6479485727374687`*^9, 3.64794860646966*^9}, {3.6479495526641073`*^9, 
   3.647949557807835*^9}, 3.648137841394105*^9, {3.648155745555275*^9, 
   3.648155805115921*^9}, {3.648155853444354*^9, 3.6481558945294733`*^9}, {
   3.64835826029879*^9, 3.648358270187827*^9}, 3.64855541675072*^9, 
   3.648595596061872*^9, {3.653826134732232*^9, 3.653826157780237*^9}, {
   3.653979796976554*^9, 3.653979807991653*^9}, {3.653979852080027*^9, 
   3.653979880574848*^9}, {3.653979911797864*^9, 3.6539799291219673`*^9}, {
   3.6541053631340103`*^9, 3.6541053871801767`*^9}, {3.6541059068241377`*^9, 
   3.654105954919024*^9}, {3.654105991710649*^9, 3.654106009226643*^9}, {
   3.654106546087408*^9, 3.654106571175474*^9}, 3.654106615260579*^9, 
   3.654107498030134*^9, 3.6541076870526733`*^9, 3.654107744767465*^9, {
   3.654341376664727*^9, 3.654341381231179*^9}, {3.6543419563973103`*^9, 
   3.654341988355933*^9}, {3.654342135270645*^9, 3.654342140298518*^9}, 
   3.654425897334467*^9}],

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\</home/ole/Shared/Open/AA/Wignerflow/Kerr/Mathematica/ringPlot.pdf\>\"",
    ",", "ringPlot", ",", 
   RowBox[{"ImageResolution", "\[Rule]", "300"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.653979991018581*^9, 3.6539799966109667`*^9}, {
  3.654021257744617*^9, 3.6540212812002773`*^9}}],

Cell[BoxData[{
 RowBox[{"dt", "=", 
  RowBox[{"1", 
   RowBox[{"TT", "/", "5.25"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"R", "=", "1.7"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Wf", "[", 
    RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
   RowBox[{"WignerFunctionN", "[", 
    RowBox[{
     RowBox[{"R", "*", 
      RowBox[{"Cos", "[", 
       RowBox[{"x", "+", 
        RowBox[{"compensateForClassicalMovement", "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"R", "^", "2"}], "*", 
            RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
     ",", 
     RowBox[{
      RowBox[{"-", "R"}], "*", 
      RowBox[{"Sin", "[", 
       RowBox[{"x", "+", 
        RowBox[{"compensateForClassicalMovement", "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"R", "^", "2"}], "*", 
            RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
     ",", "t"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Log", "[", 
    RowBox[{"Re", "[", 
     RowBox[{"Wf", "[", 
      RowBox[{"x", ",", "dt"}], "]"}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", 
     RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Thickness", "[", "0.015", "]"}], ",", "Red"}], "}"}]}], ",", 
   RowBox[{
   "PlotLabel", "\[Rule]", 
    "\"\<wf first goes negative (coherent State) after Finite [not 0] \
time\>\""}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"PlotPoints", "\[Rule]", "349"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6485557204453897`*^9, 3.648555994176511*^9}, {
   3.648596181585917*^9, 3.6485962246948223`*^9}, 3.6485963704303217`*^9, {
   3.648596546966732*^9, 3.648596979309573*^9}, {3.6485970221104813`*^9, 
   3.64859703183817*^9}, 3.648636027843534*^9, {3.64863633016646*^9, 
   3.6486364343772087`*^9}, {3.6508650888091288`*^9, 3.65086511498763*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"cfun", "[", 
    RowBox[{"x_", ",", "t_"}], "]"}], "=", 
   RowBox[{"Re", "[", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{
        RowBox[{"R", "*", 
         RowBox[{"Cos", "[", 
          RowBox[{"x", "+", 
           RowBox[{"compensateForClassicalMovement", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"R", "^", "2"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}],
         ",", 
        RowBox[{
         RowBox[{"-", "R"}], "*", 
         RowBox[{"Sin", "[", 
          RowBox[{"x", "+", 
           RowBox[{"compensateForClassicalMovement", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"R", "^", "2"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}],
         ",", "t"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "2"}], "}"}]}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"cfun", "[", 
     RowBox[{"x_", ",", " ", "t_"}], "]"}], " ", "=", " ", 
    RowBox[{"Re", "[", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"WignerFunctionN", "[", 
        RowBox[{
         RowBox[{"R", "*", 
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"compensateForClassicalMovement", "*", "t", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"LAMBDA", "^", "2"}], "*", 
                RowBox[{"R", "^", "2"}]}], " ", "+", " ", "1"}], ")"}]}], " ",
             "+", " ", "x"}], "]"}]}], ",", " ", "\n", "      ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "R"}], ")"}], "*", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"compensateForClassicalMovement", "*", "t", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"LAMBDA", "^", "2"}], "*", 
                RowBox[{"R", "^", "2"}]}], " ", "+", " ", "1"}], ")"}]}], " ",
             "+", " ", "x"}], "]"}]}], ",", " ", "t"}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"x", ",", " ", "2"}], "}"}]}], "]"}], "]"}]}], ";"}], 
  " "}], "\n", 
 RowBox[{
  RowBox[{"myColorFunc", "[", 
   RowBox[{"x_", ",", " ", "t_"}], "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"colorRange", "[", 
    RowBox[{"55", "*", 
     RowBox[{"cfun", "[", 
      RowBox[{"x", ",", " ", "t"}], "]"}]}], "]"}], " ", "/.", " ", 
   RowBox[{"colorRange", " ", "->", " ", 
    RowBox[{"ColorData", "[", "\"\<GreenPinkTones\>\"", "]"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"myColorFunc", "[", 
   RowBox[{"x_", ",", " ", "t_"}], "]"}], " ", ":=", " ", 
  RowBox[{"gradient2", "[", 
   RowBox[{"4", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"cfun", "[", 
       RowBox[{"x", ",", " ", "t"}], "]"}], " ", "+", " ", "0.15"}], ")"}]}], 
   "]"}]}], "\n", 
 RowBox[{
  RowBox[{"myColorFunc2", "[", 
   RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"colorRange", "[", 
    RowBox[{"5", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"cfun", "[", 
        RowBox[{"x", ",", "t"}], "]"}], "+", "0.1005"}], ")"}]}], "]"}], "/.", 
   RowBox[{"colorRange", "\[Rule]", 
    RowBox[{"ColorData", "[", "\"\<RedGreenSplit\>\"", "]"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"myColorFunc", "[", 
   RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
  RowBox[{"gradient2", "[", 
   RowBox[{"5", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"cfun", "[", 
       RowBox[{"x", ",", "t"}], "]"}], "+", "0.1005"}], ")"}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.6478176787642593`*^9, 3.647817704326685*^9}, {
   3.647817776773241*^9, 3.6478178261481533`*^9}, {3.6478178879233637`*^9, 
   3.647817925684845*^9}, {3.647817965999756*^9, 3.6478179723527527`*^9}, {
   3.647818023100072*^9, 3.647818041575585*^9}, 3.647818147719846*^9, {
   3.64781951577836*^9, 3.64781956942972*^9}, 3.647856409622579*^9, {
   3.647946347467008*^9, 3.647946352970357*^9}, {3.647946384348001*^9, 
   3.64794641011197*^9}, 3.647948292280335*^9, {3.647948374064362*^9, 
   3.647948380541463*^9}, {3.647948507321512*^9, 3.647948541740152*^9}, {
   3.6479485727374687`*^9, 3.64794860646966*^9}, {3.647948677602337*^9, 
   3.647948684625163*^9}, 3.647953200843544*^9}],

Cell[BoxData[{
 RowBox[{"nN", "=", "16"}], "\[IndentingNewLine]", 
 RowBox[{"nn", "=", "7"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tableOfPlots2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Wf", "[", 
         RowBox[{"x", ",", 
          RowBox[{"nT", "*", 
           RowBox[{
            RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"ColorFunction", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"myColorFunc", "[", 
             RowBox[{"#1", ",", 
              RowBox[{"nT", "*", 
               RowBox[{
                RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "&"}], 
           ")"}]}], ",", 
         RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ","}], "*)"}], 
       
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Thickness", "[", 
         RowBox[{"0.015", "*", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"nT", "/", "nn"}]}], ")"}]}], "]"}]}], ",", 
       RowBox[{"Axes", "\[Rule]", "True"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.6479584884642067`*^9, 3.647958542313592*^9}, {
   3.647958596051414*^9, 3.6479586031083403`*^9}, {3.6479586431142178`*^9, 
   3.647958693567768*^9}, {3.647958781123733*^9, 3.647958802846842*^9}, 
   3.647958866353325*^9, {3.6479592142106867`*^9, 3.6479592458556137`*^9}, {
   3.648155941969243*^9, 3.648155975059309*^9}, {3.648156107446306*^9, 
   3.648156114623598*^9}, {3.6481563367854147`*^9, 3.648156372012664*^9}, {
   3.648156611677099*^9, 3.648156642036955*^9}, 3.648159870152774*^9, {
   3.6544261984134197`*^9, 3.654426206513978*^9}, 3.6544266546291723`*^9, 
   3.6544274557917547`*^9}],

Cell[BoxData[
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}]}], 
   RowBox[{"(*", 
    RowBox[{",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\[Theta]", ",", "W"}], "}"}]}]}], "*)"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tableOfPlots2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Wf", "[", 
         RowBox[{"x", ",", 
          RowBox[{"nT", "*", 
           RowBox[{
            RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Thickness", "[", 
           RowBox[{"0.015", "*", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ")"}]}], "]"}], ",", 
          RowBox[{"Opacity", "[", 
           RowBox[{"1", "-", 
            RowBox[{"0", "*", "nT", "*", "0.3"}]}], "]"}], ",", 
          RowBox[{"Directive", "[", 
           RowBox[{"RGBColor", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"1", "/", "4"}], "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{
              RowBox[{"1", "/", "3"}], "-", 
              RowBox[{"nT", "/", "nN"}]}]}], "]"}], "]"}]}], "}"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.06"}], ",", "0.25"}], "}"}]}], ",", 
       RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
       RowBox[{"AspectRatio", "\[Rule]", 
        RowBox[{"1", "/", "3"}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6479584884642067`*^9, 3.647958542313592*^9}, {
   3.647958596051414*^9, 3.6479586031083403`*^9}, {3.6479586431142178`*^9, 
   3.647958693567768*^9}, {3.647958781123733*^9, 3.647958802846842*^9}, 
   3.647958866353325*^9, {3.6479592142106867`*^9, 3.6479592458556137`*^9}, {
   3.648155941969243*^9, 3.648155975059309*^9}, {3.648156107446306*^9, 
   3.648156114623598*^9}, {3.6481563367854147`*^9, 3.648156372012664*^9}, {
   3.648156611677099*^9, 3.648156642036955*^9}, 3.648159870152774*^9, {
   3.6544261984134197`*^9, 3.654426206513978*^9}, {3.654426264178012*^9, 
   3.654426280314992*^9}, {3.654426376374936*^9, 3.6544264366372423`*^9}, {
   3.654426527598617*^9, 3.654426617823125*^9}, {3.654426813201311*^9, 
   3.6544268495387506`*^9}, 3.6544268992783527`*^9, 3.654426932310829*^9, 
   3.654427450575445*^9}],

Cell[BoxData[
 RowBox[{"tableOfPlots2", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"Wf", "[", 
       RowBox[{
        RowBox[{"x", "+", "Pi", "+", 
         RowBox[{"0", "*", "nT", "*", 
          RowBox[{"13", "/", "16"}], "*", 
          RowBox[{
           RowBox[{"TT", "/", "slower"}], "/", 
           RowBox[{"(", "nN", ")"}]}]}]}], ",", 
        RowBox[{"nT", "*", 
         RowBox[{
          RowBox[{"TT", "/", "slower"}], "/", "nN"}]}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", 
        RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"ColorFunction", "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"myColorFunc", "[", 
            RowBox[{"#1", ",", 
             RowBox[{"nT", "*", 
              RowBox[{"TT", "/", 
               RowBox[{"(", "nN", ")"}]}]}]}], "]"}], "&"}], ")"}]}], ",", 
        RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ","}], "*)"}], 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Thickness", "[", 
          RowBox[{"0.015", "*", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"nT", "/", "nN"}]}], ")"}]}], "]"}], ",", 
         RowBox[{"Opacity", "[", 
          RowBox[{"1", "-", 
           RowBox[{"0", "*", "nT", "*", "0.3"}]}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"RGBColor", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"1", "/", "4"}], "-", 
             RowBox[{"nT", "/", "nN"}]}], ",", 
            RowBox[{"1", "-", 
             RowBox[{"nT", "/", "nN"}]}], ",", 
            RowBox[{
             RowBox[{"1", "/", "3"}], "-", 
             RowBox[{"nT", "/", "nN"}]}]}], "]"}], "]"}]}], "}"}]}]}], "]"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{3.654426017873945*^9, 3.654427112058428*^9}],

Cell[BoxData[
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}]}], 
   RowBox[{"(*", 
    RowBox[{",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\[Theta]", ",", "W"}], "}"}]}]}], "*)"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.654426065708068*^9, 3.6544260659796762`*^9}}],

Cell[BoxData[
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"100", ",", "Black"}], "]"}]}]}], 
   RowBox[{"(*", 
    RowBox[{",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\[Theta]", ",", "W"}], "}"}]}]}], "*)"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.654427486031385*^9, 3.6544274881901217`*^9}}],

Cell[BoxData[
 StyleBox[
  RowBox[{"Expand", " ", "in", " ", "partial", " ", "waves", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Sin", " ", "&"}], " ", "Cos"}], ")"}], " ", "on", " ", "a", " ",
    "ring", " ", "with", "  ", "radius", " ", "R"}], "Subsubtitle"]], "Input",\

 CellChangeTimes->{{3.650897596394082*^9, 3.650897596395741*^9}, {
   3.650897636317545*^9, 3.650897723616489*^9}, 3.650898154792191*^9}],

Cell[BoxData[{
 RowBox[{"nrW", "=", "10"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ringWavelet", "[", 
   RowBox[{"x_", ",", "t_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Exp", "[", 
    RowBox[{"I", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "*", "n"}], "-", 
       RowBox[{
        RowBox[{"oo", "[", "n", "]"}], "*", "t"}]}], ")"}]}], "]"}], "/", 
   RowBox[{"Sqrt", "[", "Pi", "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"CosRingWavelet", "[", 
   RowBox[{"x_", ",", "t_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Cos", "[", 
    RowBox[{
     RowBox[{"x", "*", "n"}], "-", 
     RowBox[{
      RowBox[{"oo", "[", "n", "]"}], "*", "t"}]}], "]"}], "/", 
   RowBox[{"Sqrt", "[", "Pi", "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"SinRingWavelet", "[", 
   RowBox[{"x_", ",", "t_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Sin", "[", 
    RowBox[{
     RowBox[{"x", "*", "n"}], "-", 
     RowBox[{
      RowBox[{"oo", "[", "n", "]"}], "*", "t"}]}], "]"}], "/", 
   RowBox[{"Sqrt", "[", "Pi", "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"crW", "[", "0", "]"}], "=", 
  RowBox[{
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"ringWavelet", "[", 
       RowBox[{"x", ",", "0", ",", "0"}], "]"}], "*", 
      RowBox[{
       RowBox[{"Wf", "[", 
        RowBox[{"x", ",", 
         RowBox[{"0", "*", "nN", "*", 
          RowBox[{"3", "/", "4"}], "*", 
          RowBox[{
           RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "/", 
       "2"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", 
       RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
     RowBox[{"AccuracyGoal", "\[Rule]", "4"}]}], "]"}], "//", 
   "Chop"}]}], "\n", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"coeffn", "=", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"ringWavelet", "[", 
           RowBox[{"x", ",", "0", ",", "n"}], "]"}], "*", 
          RowBox[{"Wf", "[", 
           RowBox[{"x", ",", 
            RowBox[{"0", "*", "nN", "*", 
             RowBox[{"3", "/", "4"}], "*", 
             RowBox[{
              RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "0", ",", 
           RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
         RowBox[{"AccuracyGoal", "\[Rule]", "4"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"crW", "[", "n", "]"}], "=", 
       RowBox[{"Re", "[", 
        RowBox[{"coeffn", "//", "Chop"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"srW", "[", "n", "]"}], "=", 
       RowBox[{"Im", "[", 
        RowBox[{"coeffn", "//", "Chop"}], "]"}]}], ",", 
      RowBox[{"timePrint", "[", 
       RowBox[{"crW", "[", "n", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "1", ",", "nrW"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"Show", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"ListPlot", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{"crW", "[", "n", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "0", ",", "nrW"}], "}"}]}], "]"}], ",", 
       RowBox[{"Filling", "\[Rule]", "Axis"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"PointSize", "[", "0.05", "]"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
       RowBox[{"AxesOrigin", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}]}], "]"}], ",", 
     RowBox[{"ListPlot", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{"srW", "[", "n", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "0", ",", "nrW"}], "}"}]}], "]"}], ",", 
       RowBox[{"Filling", "\[Rule]", "Axis"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Red", ",", 
          RowBox[{"PointSize", "[", "0.05", "]"}]}], "}"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "}"}], "]"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"negCurvatureOfCos", "=", 
   RowBox[{"-", "1"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Kappa]", "=", 
   RowBox[{"negCurvatureOfCos", "*", 
    RowBox[{
     RowBox[{
      RowBox[{"LAMBDA", "^", "2"}], "/", "4"}], "/", 
     RowBox[{"R", "^", "2"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"fiddleFactorForCurvatureInR", "=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"oo", "[", "n_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{"n", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "*", 
         RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "-", 
      RowBox[{"\[Kappa]", "*", 
       RowBox[{"n", "^", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"fiddleFactorForCurvatureInR", "*", "0.25"}]}], ")"}]}]}]}],
      ")"}]}], ")"}]}], "\n", 
 RowBox[{
  RowBox[{"ringWave", "[", 
   RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"crW", "[", "n", "]"}], "*", 
      RowBox[{"CosRingWavelet", "[", 
       RowBox[{"x", ",", "t", ",", "n"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"srW", "[", "n", "]"}], "*", 
      RowBox[{"SinRingWavelet", "[", 
       RowBox[{"x", ",", "t", ",", "n"}], "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "0", ",", "nrW"}], "}"}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"ddt", "=", 
   RowBox[{"1", "/", "1"}]}], ";"}], "\n", 
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Re", "[", 
         RowBox[{"Wf", "[", 
          RowBox[{"x", ",", 
           RowBox[{"ddt", "*", "nN", "*", 
            RowBox[{"3", "/", "4"}], "*", 
            RowBox[{
             RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "]"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Red", ",", 
          RowBox[{"Thickness", "[", "0.01", "]"}]}], "}"}]}]}], "]"}], ",", 
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Re", "[", 
         RowBox[{"ringWave", "[", 
          RowBox[{"x", ",", 
           RowBox[{"ddt", "*", "nN", "*", 
            RowBox[{"3", "/", "4"}], "*", 
            RowBox[{
             RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "]"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Cyan", ",", 
          RowBox[{"Thickness", "[", "0.007", "]"}], ",", "Dashed"}], 
         "}"}]}]}], "]"}]}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.650897596394082*^9, 3.650897596395741*^9}, {
   3.650897636317545*^9, 3.6508977179893093`*^9}, {3.650897774063499*^9, 
   3.6508978267332077`*^9}, 3.6508978600357018`*^9, {3.6508981321989717`*^9, 
   3.650898137632465*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sheet", "=", 
   RowBox[{"Graphics3D", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Opacity", "[", "0.25", "]"}], ",", 
      RowBox[{"Polygon", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", " ", "Pi"}], ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", " ", "Pi"}], ",", "1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}], "]"}]}], "}"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.647957437906101*^9, 3.64795744051105*^9}, {
   3.647957526577455*^9, 3.647957634323258*^9}, {3.647957675244858*^9, 
   3.647957720755373*^9}, 3.647958267470809*^9}],

Cell[BoxData[
 RowBox[{"XX", "=", "2.3"}]], "Input",
 CellChangeTimes->{{3.6481570495518427`*^9, 3.6481570613929043`*^9}, 
   3.648160095242963*^9, {3.654003071946785*^9, 3.654003078010356*^9}, {
   3.654003230820519*^9, 3.654003253412388*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"initWfuncPlot", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{"x", ",", "p", ",", 
        RowBox[{"0", "*", 
         RowBox[{"TT", "/", "3"}]}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"MeshFunctions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "25", "}"}]}], ",", 
     RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Blend", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "Brown", ",", "Purple", ",", "Blue", ",", "Cyan", ",", "White", 
            ",", "White", ",", "White", ",", "Yellow", ",", "Orange", ",", 
            "Red", ",", "Pink"}], "}"}], ",", 
          RowBox[{"Rescale", "[", 
           RowBox[{"#3", ",", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.03"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], "]"}]}], 
         "]"}], "&"}], ")"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "32"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"pts", "=", 
   RowBox[{"Cases", "[", 
    RowBox[{"initWfuncPlot", ",", 
     RowBox[{"x_GraphicsComplex", "\[RuleDelayed]", 
      RowBox[{"First", "@", "x"}]}], ",", "Infinity"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"ListPointPlot3D", "[", "pts", "]"}], ";"}], "\n", 
 RowBox[{"maxWF", "=", 
  RowBox[{
   RowBox[{"Max", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"pts", ",", "1"}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], " ", ".999"}]}], "\n", 
 RowBox[{"minWF", "=", 
  RowBox[{"Min", "[", 
   RowBox[{
    RowBox[{"Flatten", "[", 
     RowBox[{"pts", ",", "1"}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}]}], "\n", 
 RowBox[{"Show", "[", 
  RowBox[{"initWfuncPlot", ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"minWF", ",", "maxWF"}], "}"}]}], ",", 
   RowBox[{"Axes", "\[Rule]", "False"}], ",", 
   RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.647874059847856*^9, 3.647874112368532*^9}, {
   3.6478741434668694`*^9, 3.6478741647112417`*^9}, {3.6478741975307093`*^9, 
   3.647874316911936*^9}, {3.647883432849091*^9, 3.647883433695364*^9}, {
   3.6478836630474863`*^9, 3.64788371934129*^9}, {3.647883984364443*^9, 
   3.647884120788754*^9}, {3.647884153587347*^9, 3.6478842091789618`*^9}, {
   3.647884260014555*^9, 3.647884371553238*^9}, {3.647884459601219*^9, 
   3.6478845010979433`*^9}, {3.647943646745854*^9, 3.647943648342964*^9}, {
   3.6479436806104107`*^9, 3.64794370569802*^9}, {3.647943745210697*^9, 
   3.647943777849147*^9}, {3.648157536285483*^9, 3.648157563194174*^9}, 
   3.6540033329786873`*^9, {3.654003595425962*^9, 3.6540037158376713`*^9}, 
   3.654021068111121*^9, {3.654022077911805*^9, 3.65402210388743*^9}, {
   3.654022712238564*^9, 3.6540227143770323`*^9}}],

Cell[BoxData[
 RowBox[{"initWfuncPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"initWfuncPlot", ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"x", ",", "p", ",", 
       RowBox[{"\"\<  \>\"", "W"}]}], "}"}]}], ",", 
    RowBox[{"Axes", "\[Rule]", "False"}], ",", 
    RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"20", ",", "Black", ",", "Bold"}], "]"}]}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "111"}], ",", 
    RowBox[{"TicksStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"White", ",", "White", ",", "White"}], "}"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.653980141917246*^9, 3.6539802427872*^9}, {
   3.65398029477639*^9, 3.653980315037592*^9}, {3.654003320970912*^9, 
   3.654003345995899*^9}, {3.654015014103475*^9, 3.654015027502697*^9}, {
   3.654019092654346*^9, 3.654019097134405*^9}, 3.654020385769669*^9, {
   3.654022127444009*^9, 3.6540221542681828`*^9}, {3.654022185546664*^9, 
   3.6540222173915863`*^9}, {3.654022309345478*^9, 3.654022311335836*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Export", "[", 
    RowBox[{
    "\"\</home/ole/Shared/Open/AA/Wignerflow/Kerr/Mathematica/initWfuncPlot.\
pdf\>\"", ",", "initWfuncPlot", ",", 
     RowBox[{"ImageResolution", "\[Rule]", "300"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Export", "[", 
    RowBox[{
    "\"\</home/ole/Shared/Open/AA/Wignerflow/Kerr/Mathematica/wfuncPlot.eps\>\
\"", ",", "wfuncPlot", ",", 
     RowBox[{"ImageResolution", "\[Rule]", "300"}]}], "]"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.653937744170443*^9, 3.6539378011017227`*^9}, {
  3.6539378383979607`*^9, 3.653937951455954*^9}, {3.65393808757485*^9, 
  3.6539380879202137`*^9}, {3.6539381627447233`*^9, 3.65393819228283*^9}, {
  3.6539382899847403`*^9, 3.653938310549165*^9}, {3.653938354058434*^9, 
  3.6539384077031727`*^9}, {3.653938517689156*^9, 3.653938551933887*^9}, {
  3.653977268025931*^9, 3.653977275808716*^9}, {3.653980342252273*^9, 
  3.653980378106472*^9}, {3.654003356067274*^9, 3.654003360345704*^9}, {
  3.654020516670911*^9, 3.65402052008887*^9}}],

Cell[BoxData[{
 RowBox[{"tt", "=", 
  RowBox[{
   RowBox[{"3", "/", "2"}], "ttevol"}]}], "\[IndentingNewLine]", 
 RowBox[{"XX", "=", "2.75"}]}], "Input",
 CellChangeTimes->{
  3.647000109725974*^9, 3.647782070539196*^9, 3.647945536946357*^9, 
   3.6479457980431957`*^9, {3.648157093560257*^9, 3.648157095928442*^9}, {
   3.648157126312725*^9, 3.648157152975025*^9}, {3.648159218043338*^9, 
   3.648159228820607*^9}, 3.6481592994455423`*^9, 3.6481593436080303`*^9, 
   3.64815937973285*^9, {3.648319606292104*^9, 3.64831961543438*^9}, 
   3.6483198253195457`*^9, 3.6483271727755423`*^9, {3.6483567547017527`*^9, 
   3.64835676842693*^9}, {3.6483570421242437`*^9, 3.648357043061283*^9}, {
   3.648357088722649*^9, 3.648357143618578*^9}, 3.648357187000828*^9, {
   3.64835770424432*^9, 3.648357720727326*^9}, {3.6538263202535458`*^9, 
   3.6538263301372643`*^9}, {3.653977442988081*^9, 3.653977487836235*^9}, {
   3.6541043822721863`*^9, 3.654104437182547*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"plotWF", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"MeshFunctions", "->", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "25", "}"}]}], ",", 
     RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Blend", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "Brown", ",", "Purple", ",", "Blue", ",", "Cyan", ",", "White", 
            ",", "White", ",", "White", ",", "Yellow", ",", "Orange", ",", 
            "Red", ",", "Pink"}], "}"}], ",", 
          RowBox[{"Rescale", "[", 
           RowBox[{"#3", ",", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.03"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], "]"}]}], 
         "]"}], "&"}], ")"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "43"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
     RowBox[{"Axes", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"True", ",", "True", ",", "True"}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pts", "=", 
   RowBox[{"Cases", "[", 
    RowBox[{"plotWF", ",", 
     RowBox[{"x_GraphicsComplex", "\[RuleDelayed]", 
      RowBox[{"First", "@", "x"}]}], ",", "Infinity"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"ListPointPlot3D", "[", "pts", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"maxWF", "=", 
   RowBox[{
    RowBox[{"Max", "[", 
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{"pts", ",", "1"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], ".999"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"minWF", "=", 
   RowBox[{"Min", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"pts", ",", "1"}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{"Show", "[", 
  RowBox[{"plotWF", ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Min", "[", 
       RowBox[{
        RowBox[{"Flatten", "[", 
         RowBox[{"pts", ",", "1"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], ",", "maxWF"}], 
     "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"x", ",", "p", ",", "W"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.647000109725974*^9, 3.647782070539196*^9, 3.647945536946357*^9, 
   3.6479457980431957`*^9, {3.648157093560257*^9, 3.648157095928442*^9}, {
   3.648157126312725*^9, 3.648157152975025*^9}, {3.648159218043338*^9, 
   3.648159228820607*^9}, 3.6481592994455423`*^9, 3.6481593436080303`*^9, 
   3.64815937973285*^9, {3.648319606292104*^9, 3.64831961543438*^9}, 
   3.6483198253195457`*^9, 3.6483271727755423`*^9, {3.6483567547017527`*^9, 
   3.64835676842693*^9}, {3.6483570421242437`*^9, 3.648357043061283*^9}, {
   3.648357088722649*^9, 3.648357143618578*^9}, 3.648357187000828*^9, {
   3.64835770424432*^9, 3.648357720727326*^9}, 3.6538263202535458`*^9}],

Cell[BoxData[
 RowBox[{"classicalWFplot", "=", 
  RowBox[{"ContourPlot", "[", 
   RowBox[{
    RowBox[{"Re", "[", 
     RowBox[{"WignerFunctionN", "[", 
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", "*", "p"}]}], ")"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "+", 
                RowBox[{"p", "^", "2"}]}], ")"}], "*", 
              RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
        "]"}], ",", 
       RowBox[{"Im", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", "*", "p"}]}], ")"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "+", 
                RowBox[{"p", "^", "2"}]}], ")"}], "*", 
              RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
        "]"}], ",", "0"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"p", ",", 
      RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
    RowBox[{"ColorFunction", "\[Rule]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Abs", "[", "#1", "]"}], ">", 
          RowBox[{"10", "^", 
           RowBox[{"(", 
            RowBox[{"-", "7"}], ")"}]}]}], ",", "White", ",", "Red"}], "]"}], 
       "&"}], ")"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.648158528228737*^9, 3.648158562221519*^9}, {
  3.6481585962231894`*^9, 3.6481586443363447`*^9}, {3.648158679360386*^9, 
  3.648158714246237*^9}, {3.648357632609377*^9, 3.648357639109188*^9}, {
  3.6483577001420183`*^9, 3.6483577012376003`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"classicalProbDensityPlot", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "p"}]}], ")"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x", "^", "2"}], "+", 
                 RowBox[{"p", "^", "2"}]}], ")"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
         "]"}], ",", 
        RowBox[{"Im", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "p"}]}], ")"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x", "^", "2"}], "+", 
                 RowBox[{"p", "^", "2"}]}], ")"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
         "]"}], ",", "0"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "86"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "1"}], ",", 
     RowBox[{"Axes", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], " ", ",", 
     RowBox[{"MeshFunctions", "->", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "25", "}"}]}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Blend", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "Brown", ",", "Purple", ",", "Blue", ",", "Cyan", ",", "White", 
            ",", "White", ",", "White", ",", "Yellow", ",", "Orange", ",", 
            "Red", ",", "Pink"}], "}"}], ",", 
          RowBox[{"Rescale", "[", 
           RowBox[{"#3", ",", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.03"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], "]"}]}], 
         "]"}], "&"}], ")"}]}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"x", ",", "p", ",", "W"}], "}"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"15", ",", "Black", ",", "Bold"}], "]"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.648158528228737*^9, 3.648158562221519*^9}, {
   3.6481585962231894`*^9, 3.6481586443363447`*^9}, {3.648158679360386*^9, 
   3.648158750441286*^9}, 3.6481593697093353`*^9, {3.648160105049062*^9, 
   3.648160105740308*^9}, 3.648160196576582*^9, 3.648160725146158*^9, 
   3.653826397465179*^9, {3.653826455273937*^9, 3.653826468835475*^9}, {
   3.6538265104339523`*^9, 3.6538265326134567`*^9}, 3.653826589371234*^9, {
   3.6538266649826736`*^9, 3.653826667782432*^9}, 3.6539385665219727`*^9, 
   3.65393906725747*^9, 3.653980397167651*^9, {3.653980428063712*^9, 
   3.6539804327866993`*^9}}],

Cell[BoxData[
 RowBox[{"classicalProbDensityPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"classicalProbDensityPlot", ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"x", ",", "p", ",", "W"}], "}"}]}], ",", 
    RowBox[{"Axes", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], ",", 
    RowBox[{"Boxed", "\[Rule]", "False"}], "\n", ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"25", ",", "Black", ",", "Bold"}], "]"}]}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.6538266132166557`*^9, 3.653826687208727*^9}, {
   3.653937713230644*^9, 3.6539377283837147`*^9}, {3.653938463273615*^9, 
   3.6539384987609577`*^9}, 3.653938603903137*^9, 3.653938681020383*^9, {
   3.653938799528965*^9, 3.65393881397796*^9}, {3.653939000572496*^9, 
   3.653939025962329*^9}, {3.65393916817523*^9, 3.653939191443952*^9}, {
   3.653939250950494*^9, 3.653939285680676*^9}, {3.653980504536561*^9, 
   3.653980597548603*^9}, {3.6539806626249857`*^9, 3.653980696120268*^9}, {
   3.653980824142436*^9, 3.653980824402266*^9}, 3.6540216415001*^9}],

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\</home/ole/Shared/Open/AA/Wignerflow/Kerr/Mathematica/\
classicalProbDensityPlot.pdf\>\"", ",", "classicalProbDensityPlot", ",", 
   RowBox[{"ImageResolution", "\[Rule]", "300"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.653937744170443*^9, 3.6539378011017227`*^9}, {
  3.6539378383979607`*^9, 3.653937951455954*^9}, {3.65393808757485*^9, 
  3.6539380879202137`*^9}, {3.6539381627447233`*^9, 3.65393819228283*^9}, {
  3.6539382899847403`*^9, 3.653938310549165*^9}, {3.653938354058434*^9, 
  3.6539384077031727`*^9}, {3.653938517689156*^9, 3.653938551933887*^9}, {
  3.65398079947305*^9, 3.653980811116146*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"circTable", "=", 
   RowBox[{"Evaluate", "@", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"ParametricPlot3D", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"R", "*", 
           RowBox[{"Sin", "[", "u", "]"}]}], ",", 
          RowBox[{"R", "*", 
           RowBox[{"Cos", "[", "u", "]"}]}], ",", "maxWF"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"u", ",", "0", ",", 
          RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{"Directive", "[", 
          RowBox[{
           RowBox[{"RGBColor", "[", 
            RowBox[{
             RowBox[{"1", "-", "R"}], ",", 
             RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], ",", 
           RowBox[{"Thickness", "[", "0.005", "]"}]}], "]"}]}], ",", 
        RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"R", ",", "0.3", ",", "3.0", ",", "0.325"}], "}"}]}], 
     "]"}]}]}], ";", 
  RowBox[{"circTable", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Evaluate", "@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"ParametricPlot3D", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"R", "*", 
             RowBox[{"Sin", "[", "u", "]"}]}], ",", 
            RowBox[{"R", "*", 
             RowBox[{"Cos", "[", "u", "]"}]}], ",", "maxWF"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"u", ",", "0", ",", 
            RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"Directive", "[", 
            RowBox[{
             RowBox[{"RGBColor", "[", 
              RowBox[{
               RowBox[{"1", "-", "R"}], ",", 
               RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], ",", 
             RowBox[{"Thickness", "[", "0.005", "]"}]}], "]"}]}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"R", ",", "0.3", ",", "3.0", ",", "0.325"}], "}"}]}], 
       "]"}]}], ",", 
     RowBox[{"Evaluate", "@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"ParametricPlot3D", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"R", "*", 
             RowBox[{"Sin", "[", "u", "]"}]}], ",", 
            RowBox[{"R", "*", 
             RowBox[{"Cos", "[", "u", "]"}]}], ",", "maxWF"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"u", ",", "0", ",", 
            RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
          RowBox[{"ColorFunction", "->", 
           RowBox[{"Function", "[", 
            RowBox[{
             RowBox[{"{", "u", "}"}], ",", 
             RowBox[{"Hue", "[", "u", "]"}]}], "]"}]}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"R", ",", "RR", ",", "RR", ",", "0"}], "}"}]}], "]"}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.647638732469612*^9, 3.647638739359915*^9}, 
   3.6478661459964323`*^9, {3.647882937802672*^9, 3.647882953916353*^9}, {
   3.6478830346203747`*^9, 3.647883035129428*^9}, 3.6479436088338413`*^9, 
   3.6479438067579117`*^9, {3.6479461875307817`*^9, 3.6479462258032293`*^9}, {
   3.647946916371418*^9, 3.647946947241912*^9}, {3.647947125312501*^9, 
   3.647947129139003*^9}, 3.647948231910965*^9, {3.647949334456217*^9, 
   3.647949337276479*^9}, {3.647949389344603*^9, 3.647949398909251*^9}, {
   3.6479495254138327`*^9, 3.6479495266923237`*^9}, 3.6479495909939337`*^9, {
   3.64795055112781*^9, 3.647950566600129*^9}, {3.6479509114934683`*^9, 
   3.6479509159101152`*^9}, {3.6479539788903303`*^9, 3.647953990502781*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunction", "[", 
       RowBox[{"x", ",", "p", ",", 
        RowBox[{"TT", "*", "0"}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"ViewPoint", "\[Rule]", "VuPoi"}], ",", 
     RowBox[{"MeshFunctions", "->", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "25", "}"}]}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<TemperatureMap\>\""}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "ZZ"}], ",", "ZZ"}], "}"}]}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "numberOfPlotPoints"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}], "//", "Timing"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.615332338682863*^9, 3.6153323671264963`*^9}, {
   3.6153708404981537`*^9, 3.6153708442947683`*^9}, {3.615370993774354*^9, 
   3.6153709970605383`*^9}, {3.615371503594904*^9, 3.615371513169588*^9}, {
   3.615371566099598*^9, 3.6153715845516644`*^9}, {3.6153716985333223`*^9, 
   3.615371700155863*^9}, {3.615371792539176*^9, 3.615371794326886*^9}, {
   3.61537795545512*^9, 3.61537798494068*^9}, {3.6153780494292316`*^9, 
   3.615378092443664*^9}, 3.615378164538499*^9, {3.61537826459508*^9, 
   3.61537826653004*^9}, {3.615379816338554*^9, 3.615379823278825*^9}, {
   3.6153804154286327`*^9, 3.615380431346485*^9}, {3.615380908263824*^9, 
   3.615381002835142*^9}, {3.615577431830936*^9, 3.615577507511448*^9}, {
   3.615577657622074*^9, 3.615577690526105*^9}, 3.615577793267749*^9, {
   3.615577838637783*^9, 3.61557783958727*^9}, {3.615577900895199*^9, 
   3.615577905978784*^9}, {3.615582278512148*^9, 3.6155822838313217`*^9}, 
   3.615582393374818*^9, 3.615582565462751*^9, 3.615634786415193*^9, {
   3.6156398594325733`*^9, 3.61563990714559*^9}, 3.6156400083521547`*^9, {
   3.615640897890258*^9, 3.615640905313417*^9}, 3.615717823245494*^9, 
   3.615718472574972*^9, {3.61571850902551*^9, 3.615718513623602*^9}, {
   3.615718630466916*^9, 3.615718637460788*^9}, {3.6157188495094976`*^9, 
   3.6157188790367727`*^9}, {3.61571890921705*^9, 3.6157190656980677`*^9}, {
   3.615726320880335*^9, 3.615726371831237*^9}, {3.6157597966277122`*^9, 
   3.615759806308758*^9}, {3.615760537298394*^9, 3.615760539460875*^9}, {
   3.6157605754819813`*^9, 3.6157605989877567`*^9}, {3.615760669083221*^9, 
   3.615760678246271*^9}, {3.615760715064034*^9, 3.615760937770069*^9}, 
   3.615762128428687*^9, {3.615762226031069*^9, 3.6157622307856207`*^9}, {
   3.6160069364310207`*^9, 3.616007008122786*^9}, {3.616007161248086*^9, 
   3.616007292949643*^9}, {3.6160075615828733`*^9, 3.616007573991129*^9}, {
   3.616007606055682*^9, 3.616007607324213*^9}, 3.616043426011903*^9, {
   3.616043858617423*^9, 3.616043885096764*^9}, {3.6160439270698957`*^9, 
   3.616043936827976*^9}, 3.616043970825333*^9, {3.616044039486065*^9, 
   3.6160440424251337`*^9}, 3.616044261807308*^9, {3.616044294079385*^9, 
   3.616044334541947*^9}, {3.616044399698579*^9, 3.616044400344762*^9}, {
   3.646530671836835*^9, 3.646530672700842*^9}, {3.646554201008363*^9, 
   3.646554205319046*^9}}],

Cell[BoxData[{
 RowBox[{"wfuncPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"{", 
    RowBox[{"plotWF", ",", 
     RowBox[{"ParametricPlot3D", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"RR", "*", 
          RowBox[{"Sin", "[", "u", "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "RR"}], "*", 
          RowBox[{"Cos", "[", "u", "]"}]}], ",", 
         RowBox[{"0.002", "+", 
          RowBox[{"Re", "[", 
           RowBox[{"WignerFunctionN", "[", 
            RowBox[{
             RowBox[{"RR", "*", 
              RowBox[{"Sin", "[", "u", "]"}]}], ",", 
             RowBox[{
              RowBox[{"-", "RR"}], "*", 
              RowBox[{"Cos", "[", "u", "]"}]}], ",", "tt"}], "]"}], "]"}]}]}],
         "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"u", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"ColorFunction", "->", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
          RowBox[{"Hue", "[", "z", "]"}]}], "]"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "}"}], 
   "]"}]}], "\n", 
 RowBox[{"wfuncPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"wfuncPlot", ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<    x\>\"", ",", "\"\<p\>\"", ",", "\"\<W\>\""}], "}"}]}], 
    ",", 
    RowBox[{"Axes", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], ",", 
    RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"110", ",", "Black", ",", "Italic"}], "]"}]}], ",", 
    RowBox[{"ViewPoint", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"6", ",", 
       RowBox[{"-", "15"}], ",", "15"}], "}"}]}], ",", 
    RowBox[{"TicksStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Directive", "[", 
        RowBox[{"White", ",", "12"}], "]"}], ",", 
       RowBox[{"Directive", "[", 
        RowBox[{"White", ",", "120"}], "]"}], ",", "White"}], "}"}]}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.6485590465219183`*^9, 3.648559053111343*^9}, {
   3.648559092752021*^9, 3.648559137045835*^9}, {3.648559177476801*^9, 
   3.648559239190995*^9}, {3.648559419643278*^9, 3.6485594487395287`*^9}, {
   3.648559546257621*^9, 3.648559637553299*^9}, {3.6485598615167418`*^9, 
   3.648559866302928*^9}, {3.648559920029509*^9, 3.648559933644603*^9}, {
   3.648559966188198*^9, 3.6485600527773447`*^9}, 3.648560083323977*^9, {
   3.6485601693110437`*^9, 3.648560186584194*^9}, {3.648560218421454*^9, 
   3.648560266533884*^9}, {3.6485603124214582`*^9, 3.648560314380642*^9}, {
   3.6486362258301573`*^9, 3.6486363126805353`*^9}, {3.653976857226797*^9, 
   3.653976925766159*^9}, {3.653976985327063*^9, 3.653977054857614*^9}, {
   3.653977208017205*^9, 3.6539772268180323`*^9}, {3.653977314199946*^9, 
   3.653977316081292*^9}, 3.653977353327655*^9, {3.653977614497242*^9, 
   3.6539778553753366`*^9}, {3.653977907325851*^9, 3.653977957610896*^9}, {
   3.653978094679985*^9, 3.653978120972522*^9}, {3.653978176945641*^9, 
   3.653978191822813*^9}, {3.653979626745661*^9, 3.653979627450313*^9}, {
   3.653980124319441*^9, 3.6539801266730413`*^9}, 3.653980258482604*^9, {
   3.6541067244661016`*^9, 3.654106759865501*^9}, 3.654106877345358*^9, {
   3.654106985537045*^9, 3.654107015710679*^9}, 3.6541070457752542`*^9, {
   3.654107108242694*^9, 3.654107244987192*^9}, 3.654107357889427*^9, {
   3.654107706644525*^9, 3.654107708359571*^9}, 3.654341087318555*^9, {
   3.654341209571054*^9, 3.6543412584386587`*^9}, {3.654341318631177*^9, 
   3.654341320942432*^9}, {3.6543414618046293`*^9, 3.65434146577387*^9}, {
   3.6543415058199663`*^9, 3.654341531799667*^9}, {3.6543415628065643`*^9, 
   3.654341576995955*^9}, 3.654341613082398*^9, {3.654341644405992*^9, 
   3.654341646264318*^9}, {3.65434172897412*^9, 3.654341741602716*^9}, {
   3.654341808505887*^9, 3.654341813599106*^9}, 3.6543418553294477`*^9, 
   3.6544273045704947`*^9}],

Cell[BoxData[{
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\</home/ole/Shared/Open/AA/Wignerflow/Kerr/Mathematica/wfuncPlot.pdf\>\"\
", ",", "wfuncPlot", ",", 
   RowBox[{"ImageResolution", "\[Rule]", "300"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Export", "[", 
    RowBox[{
    "\"\</home/ole/Shared/Open/AA/Wignerflow/Kerr/Mathematica/wfuncPlot.eps\>\
\"", ",", "wfuncPlot", ",", 
     RowBox[{"ImageResolution", "\[Rule]", "300"}]}], "]"}], 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.653937744170443*^9, 3.6539378011017227`*^9}, {
  3.6539378383979607`*^9, 3.653937951455954*^9}, {3.65393808757485*^9, 
  3.6539380879202137`*^9}, {3.6539381627447233`*^9, 3.65393819228283*^9}, {
  3.6539382899847403`*^9, 3.653938310549165*^9}, {3.653938354058434*^9, 
  3.6539384077031727`*^9}, {3.653938517689156*^9, 3.653938551933887*^9}, {
  3.653977268025931*^9, 3.653977275808716*^9}, {3.653980342252273*^9, 
  3.653980378106472*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"bImage", "=", 
   RowBox[{"GraphicsRow", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"classicalProbDensityPlot", ",", 
       RowBox[{"Show", "[", "wfuncPlot", "]"}]}], "}"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"fig1Plot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"bImage", ",", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"Inset", "[", 
      RowBox[{
       RowBox[{"Show", "[", 
        RowBox[{"initWfuncPlot", ",", 
         RowBox[{"ImageSize", "\[Rule]", "300"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"369", ",", 
         RowBox[{"-", "120"}]}], "}"}]}], "]"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\</home/ole/Shared/Open/AA/Wignerflow/Kerr/Mathematica/fig1Plot.pdf\>\"",
    ",", 
   RowBox[{"ImageCrop", "[", "fig1Plot", "]"}], ",", 
   RowBox[{"ImageResolution", "\[Rule]", "600"}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.654021311891164*^9, 3.65402225065594*^9, {3.6541016234226294`*^9, 
   3.654101639993896*^9}, {3.654102019592784*^9, 3.6541020270471697`*^9}, 
   3.654102076595422*^9}],

Cell[BoxData[{
 RowBox[{"bImage", "=", 
  RowBox[{"GraphicsRow", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"wfuncPlot", ",", "ringPlot"}], "}"}], ",", 
    RowBox[{"-", "90"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "4444"}]}], "]"}]}], "\n", 
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\</home/ole/Shared/Open/AA/Wignerflow/Kerr/Mathematica/Fig_4.pdf\>\"", 
   ",", 
   RowBox[{"ImageCrop", "[", "bImage", "]"}], ",", 
   RowBox[{"ImageResolution", "\[Rule]", "900"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.65410694766162*^9, 3.6541069673994703`*^9}, {
   3.654107310735811*^9, 3.654107325243703*^9}, {3.6541073772577553`*^9, 
   3.6541074065030823`*^9}, {3.654107587512782*^9, 3.6541076188639507`*^9}, 
   3.654507492937909*^9}],

Cell[BoxData[{
 RowBox[{"tt", "=", 
  RowBox[{"31.42", "/", "2"}]}], "\[IndentingNewLine]", 
 RowBox[{"tt", "=", "330"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plotWF", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"MeshFunctions", "->", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "25", "}"}]}], ",", 
     RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Blend", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "Brown", ",", "Purple", ",", "Blue", ",", "Cyan", ",", "White", 
            ",", "White", ",", "White", ",", "Yellow", ",", "Orange", ",", 
            "Red", ",", "Pink"}], "}"}], ",", 
          RowBox[{"Rescale", "[", 
           RowBox[{"#3", ",", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.03"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], "]"}]}], 
         "]"}], "&"}], ")"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "43"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
     RowBox[{"Axes", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"True", ",", "True", ",", "True"}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pts", "=", 
   RowBox[{"Cases", "[", 
    RowBox[{"plotWF", ",", 
     RowBox[{"x_GraphicsComplex", "\[RuleDelayed]", 
      RowBox[{"First", "@", "x"}]}], ",", "Infinity"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"ListPointPlot3D", "[", "pts", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"maxWF", "=", 
   RowBox[{
    RowBox[{"Max", "[", 
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{"pts", ",", "1"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], ".999"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"minWF", "=", 
   RowBox[{"Min", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"pts", ",", "1"}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{"Show", "[", 
  RowBox[{"plotWF", ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Min", "[", 
       RowBox[{
        RowBox[{"Flatten", "[", 
         RowBox[{"pts", ",", "1"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], ",", "maxWF"}], 
     "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"x", ",", "p", ",", "W"}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"wfuncPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"plotWF", ",", 
      RowBox[{"ParametricPlot3D", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"RR", "*", 
           RowBox[{"Sin", "[", "u", "]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "RR"}], "*", 
           RowBox[{"Cos", "[", "u", "]"}]}], ",", 
          RowBox[{"0.002", "+", 
           RowBox[{"Re", "[", 
            RowBox[{"WignerFunctionN", "[", 
             RowBox[{
              RowBox[{"RR", "*", 
               RowBox[{"Sin", "[", "u", "]"}]}], ",", 
              RowBox[{
               RowBox[{"-", "RR"}], "*", 
               RowBox[{"Cos", "[", "u", "]"}]}], ",", "tt"}], "]"}], 
            "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"u", ",", "0", ",", 
          RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
        RowBox[{"ColorFunction", "->", 
         RowBox[{"Function", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
           RowBox[{"Hue", "[", "z", "]"}]}], "]"}]}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", 
        RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "}"}], ",", 
    RowBox[{"ViewPoint", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"19", ",", 
       RowBox[{"-", "8"}], ",", "19"}], "}"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.654101699735052*^9, 3.654101700060268*^9}, {
   3.6541021145270023`*^9, 3.654102122314144*^9}, 3.654102159251335*^9, 
   3.654102199241045*^9, {3.6541024138870487`*^9, 3.654102418817438*^9}, {
   3.6541024546783648`*^9, 3.6541024582506227`*^9}, {3.654102521367618*^9, 
   3.6541025228184423`*^9}, {3.654102885242964*^9, 3.654102892199602*^9}, {
   3.654103687203467*^9, 3.654103753320359*^9}, {3.654103828329404*^9, 
   3.654103949299726*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"oneCircPlot", "=", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"R", "*", 
        RowBox[{"Sin", "[", "u", "]"}]}], ",", 
       RowBox[{"R", "*", 
        RowBox[{"Cos", "[", "u", "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0", ",", 
       RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{
          RowBox[{"1", "-", "R"}], ",", 
          RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], ",", 
        RowBox[{"Thickness", "[", "0.02", "]"}]}], "]"}]}]}], "]"}]}], ";", 
  RowBox[{"wfContourPlot", "=", 
   RowBox[{"ContourPlot", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Abs", "[", "#1", "]"}], ">", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "7"}], ")"}]}]}], ",", "White", ",", "Red"}], "]"}],
         "&"}], ")"}]}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", "Automatic"}]}], "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.648555187359499*^9, 3.648555222302568*^9}, {
   3.6485552562342567`*^9, 3.648555312311494*^9}, {3.648555347086375*^9, 
   3.6485553960400257`*^9}, {3.6485554303814573`*^9, 3.648555438692051*^9}, {
   3.6541024191313477`*^9, 3.654102420563052*^9}, 3.654102473209086*^9, 
   3.6541036122915773`*^9}],

Cell[BoxData[{
 RowBox[{"iSize", "=", "222"}], "\[IndentingNewLine]", 
 RowBox[{"GraphicsRow", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"ContourPlot", "[", 
     RowBox[{
      RowBox[{"Re", "[", 
       RowBox[{"WignerFunctionN", "[", 
        RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", 
        RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
      RowBox[{"ColorFunction", "\[Rule]", "Hue"}], ",", 
      RowBox[{"AxesLabel", "\[Rule]", "Automatic"}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "iSize"}]}], "]"}], ",", 
    RowBox[{"Show", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"wfContourPlot", ",", "oneCircPlot"}], "}"}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "iSize"}]}], "]"}], ",", 
    RowBox[{"ContourPlot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{"WignerFunctionN", "[", 
         RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], "\[Equal]", "0"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", 
        RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
      RowBox[{"ColorFunction", "\[Rule]", "Black"}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "iSize"}]}], "]"}], ",", 
    RowBox[{"Plot3D", "[", 
     RowBox[{
      RowBox[{"Re", "[", 
       RowBox[{"WignerFunctionN", "[", 
        RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", 
        RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
      RowBox[{"ColorFunction", "\[Rule]", "Hue"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Min", "[", 
          RowBox[{
           RowBox[{"Flatten", "[", 
            RowBox[{"pts", ",", "1"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], ",", "0"}], 
        "}"}]}], ",", 
      RowBox[{"AxesLabel", "\[Rule]", "Automatic"}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "iSize"}]}], "]"}]}], "}"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Time spent= \>\"", ",", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ",", "4"}], "]"}], 
   ",", "\"\< Seconds  = \>\"", ",", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ")"}], "/", "60"}], 
     ",", "4"}], "]"}], ",", "\"\< Minutes\>\""}], "]"}]}], "Input",
 CellChangeTimes->{{3.615332338682863*^9, 3.6153323671264963`*^9}, {
   3.6153708404981537`*^9, 3.6153708442947683`*^9}, {3.615370993774354*^9, 
   3.6153709970605383`*^9}, {3.615371503594904*^9, 3.615371513169588*^9}, {
   3.615371566099598*^9, 3.6153715845516644`*^9}, {3.6153716985333223`*^9, 
   3.615371700155863*^9}, {3.615371792539176*^9, 3.615371794326886*^9}, {
   3.61537795545512*^9, 3.61537798494068*^9}, {3.6153780494292316`*^9, 
   3.615378092443664*^9}, 3.615378164538499*^9, {3.61537826459508*^9, 
   3.61537826653004*^9}, {3.615379816338554*^9, 3.615379823278825*^9}, {
   3.6153804154286327`*^9, 3.615380431346485*^9}, {3.615380908263824*^9, 
   3.615381002835142*^9}, {3.615577431830936*^9, 3.615577507511448*^9}, {
   3.615577657622074*^9, 3.615577690526105*^9}, 3.615577793267749*^9, {
   3.615577838637783*^9, 3.61557783958727*^9}, {3.615577900895199*^9, 
   3.615577905978784*^9}, {3.615582278512148*^9, 3.6155822838313217`*^9}, 
   3.615582393374818*^9, 3.615582565462751*^9, 3.615634786415193*^9, {
   3.6156398594325733`*^9, 3.61563990714559*^9}, 3.6156400083521547`*^9, {
   3.615640897890258*^9, 3.615640905313417*^9}, 3.615717823245494*^9, 
   3.615718472574972*^9, {3.61571850902551*^9, 3.615718513623602*^9}, {
   3.615718630466916*^9, 3.615718637460788*^9}, {3.6157188495094976`*^9, 
   3.6157188790367727`*^9}, {3.61571890921705*^9, 3.6157190656980677`*^9}, {
   3.615726320880335*^9, 3.615726371831237*^9}, {3.6157597966277122`*^9, 
   3.615759806308758*^9}, {3.615760537298394*^9, 3.615760539460875*^9}, {
   3.6157605754819813`*^9, 3.6157605989877567`*^9}, {3.615760669083221*^9, 
   3.615760678246271*^9}, {3.615760715064034*^9, 3.615760937770069*^9}, {
   3.615762128428687*^9, 3.6157622632120867`*^9}, {3.615762343702821*^9, 
   3.61576238343464*^9}, {3.615762512908841*^9, 3.61576252211234*^9}, {
   3.615762553270893*^9, 3.615762606682221*^9}, {3.615762708931279*^9, 
   3.615762778315568*^9}, {3.615762827822987*^9, 3.615762831080234*^9}, {
   3.615762861213982*^9, 3.61576300018223*^9}, {3.6160456989639893`*^9, 
   3.616045814272274*^9}, {3.646553561754218*^9, 3.646553579722275*^9}, {
   3.6465536462556562`*^9, 3.6465536524337673`*^9}, 3.646553683601815*^9, {
   3.646998365616191*^9, 3.6469984369882097`*^9}, {3.646998697216879*^9, 
   3.646998698375543*^9}, {3.64700002981325*^9, 3.6470000817937727`*^9}, {
   3.6470002420760927`*^9, 3.647000261793206*^9}, {3.647000330922517*^9, 
   3.647000358119982*^9}, {3.647000414794549*^9, 3.647000446876391*^9}, {
   3.647000489520912*^9, 3.647000595880293*^9}, {3.647000643904684*^9, 
   3.647000875404587*^9}, 3.647782085260008*^9, 3.647871858020123*^9, 
   3.647873355079796*^9, {3.6479426988021193`*^9, 3.647942767718624*^9}, {
   3.647943841388782*^9, 3.647943913811144*^9}, {3.647944014391893*^9, 
   3.647944047240374*^9}, 3.647944091896286*^9, {3.647944129912315*^9, 
   3.647944200392415*^9}, 3.647944239770906*^9, 3.6479456339118*^9, {
   3.648555062999188*^9, 3.648555109591546*^9}, {3.648555227883666*^9, 
   3.648555229621484*^9}, 3.6485554767181053`*^9}],

Cell["\<\
(*ContPlot3D$T=Table[Plot3D[WignerFunction[x,p,t],{x,-XX,XX},{p,-XX,XX},\
ViewPoint\[Rule]VuPoi,MeshFunctions\[Rule]{#3&},Mesh\[Rule]{35},ColorFunction\
\[Rule]\"TemperatureMap\",PlotRange\[Rule]{-ZZ,ZZ},PlotPoints\[Rule]31,\
MaxRecursion\[Rule]0],{t,0,TT-DTT,DTT}];
Export[StringJoin[export$Directoy,\"W.gif\"],ContPlot3D$T] ZZ=4/5/Pi \
Plot3D[Re[WignerFunction[x,p,0]],{x,-XX,XX},{p,-XX,XX},Mesh\[Rule]Automatic,\
MeshFunctions\[Rule]{#3&},ViewPoint\[Rule]VuPoi,MeshFunctions\[Rule]{#3&},\
Mesh\[Rule]{35},ColorFunction\[Rule]Function[{x,p,z},Hue[-z]],PlotRange\[Rule]\
{-ZZ,ZZ},PlotPoints\[Rule]31,MaxRecursion\[Rule]0]
(*,ImageSize\[Rule]{100,100}],\"FrameRate\"\[Rule]1] ContourAnimation$p*) \
ListAnimate[ContPlot3D$T,AnimationRate\[Rule]11,AnimationRunning\[Rule]False] \
MeshPlot3D$T=Table[Plot3D[WignerFunction[x,p,t],{x,-XX,XX},{p,-XX,XX},\
ViewPoint\[Rule]VuPoi,MeshFunctions\[Rule]{#3&},Mesh\[Rule]All,ColorFunction\
\[Rule]\"TemperatureMap\",PlotRange\[Rule]{-ZZ,ZZ},PlotPoints\[Rule]31,\
MaxRecursion\[Rule]0],{t,0,TT-DTT,DTT}];
Export[StringJoin[export$Directoy,\"Wmesh.gif\"],MeshPlot3D$T]
(*Export[StringJoin[export$Directoy,\"W001.png\"],MeshPlot3D$T,\"VideoFrames\"\
],ImageSize\[Rule]{100,100}],\"FrameRate\"\[Rule]1] ContourAnimation$p*) \
ListAnimate[MeshPlot3D$T,AnimationRate\[Rule]11,AnimationRunning\[Rule]False]*\
)\
\>", "Text",
 CellChangeTimes->{{3.6479419293802557`*^9, 3.647941938983968*^9}, {
  3.647944982989786*^9, 3.6479449927951717`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Wigner Flow Numerically & wVelocity", "Subsubtitle",
 CellChangeTimes->{{3.616511251072329*^9, 3.616511268652046*^9}, {
  3.6479413873089943`*^9, 3.6479413976425257`*^9}}],

Cell[BoxData[{
 RowBox[{"SS", "=", "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"wfx", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"WFx", "[", 
       RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "/.", 
      RowBox[{"WF", "\[Rule]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"WignerFunctionN", "[", 
          RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.",
      "FixParameters"}], "//", "Simplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"wfp", "[", 
     RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"WFp", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "/.", 
       RowBox[{"WF", "\[Rule]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"WignerFunctionN", "[", 
           RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.",
       "FixParameters"}], "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
  
  RowBox[{"(*", "  ", 
   RowBox[{
    RowBox[{
    "NOT", " ", "Simplified", "    ", "is", "  ", "half", " ", "the", " ", 
     "speed"}], "..."}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"wfx", "[", 
      RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"WFx", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "/.", 
       RowBox[{"WF", "\[Rule]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"WignerFunctionN", "[", 
           RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.",
       "FixParameters"}]}], ";", "\n", 
    RowBox[{
     RowBox[{"wfp", "[", 
      RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"WFp", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "/.", 
       RowBox[{"WF", "\[Rule]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"WignerFunctionN", "[", 
           RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.",
       "FixParameters"}]}], ";"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.6154830709726067`*^9, 3.6154831240468817`*^9}, 
   3.6154831930393753`*^9, {3.615483226715691*^9, 3.615483228283736*^9}, 
   3.6156406402556133`*^9, 3.615640872145905*^9, {3.6249672539627*^9, 
   3.624967268522709*^9}, 3.624967388414727*^9, {3.624967647330106*^9, 
   3.624967648102256*^9}, {3.6249676918113403`*^9, 3.6249676961505337`*^9}, {
   3.646998464407543*^9, 3.6469984662469463`*^9}, {3.647000151760639*^9, 
   3.64700015526504*^9}, 3.647007581229868*^9, 3.647945642452858*^9, {
   3.648158479252096*^9, 3.648158482267465*^9}, {3.648160134408243*^9, 
   3.64816014442714*^9}, {3.648204088338429*^9, 3.648204099543247*^9}, {
   3.648204728728716*^9, 3.648204735263379*^9}, {3.6482162549594097`*^9, 
   3.648216261055564*^9}, {3.648220112599798*^9, 3.648220164893093*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"wfxClass", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"WFxClassical", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/.", 
     RowBox[{"WF", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"WignerFunctionN", "[", 
         RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.", 
    "FixParameters"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"wfpClass", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"WFpClassical", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/.", 
     RowBox[{"WF", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"WignerFunctionN", "[", 
         RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.", 
    "FixParameters"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6470075906288567`*^9, 3.647007656827342*^9}, {
  3.648158487533011*^9, 3.648158490917601*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"wfxQuant", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"WFx", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
       RowBox[{"WFxClassical", "[", 
        RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ")"}], "/.", 
     RowBox[{"WF", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"WignerFunctionN", "[", 
         RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.", 
    "FixParameters"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"wfpQuant", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"WFp", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
       RowBox[{"WFpClassical", "[", 
        RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ")"}], "/.", 
     RowBox[{"WF", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"WignerFunctionN", "[", 
         RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.", 
    "FixParameters"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.647008118556843*^9, 3.647008198994134*^9}, 
   3.647008457312654*^9, {3.6481585039499397`*^9, 3.648158509621934*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"wfxQuant", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"WFxQuantum", "[", 
       RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ")"}], "/.", 
     RowBox[{"WF", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"WignerFunctionN", "[", 
         RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.", 
    "FixParameters"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"wfpQuant", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"WFpQuantum", "[", 
       RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ")"}], "/.", 
     RowBox[{"WF", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"WignerFunctionN", "[", 
         RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.", 
    "FixParameters"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.647008466132082*^9, 3.647008483618897*^9}, {
  3.648158494607048*^9, 3.648158497245351*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"wflow", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"wfx", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ",", 
    RowBox[{"wfp", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wflowClass", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"wfxClass", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
    RowBox[{"wfpClass", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wflowQuant", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"wfxQuant", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ",", 
    RowBox[{"wfpQuant", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"strPlot", "=", 
   RowBox[{"VectorPlot", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"wflow", "[", 
       RowBox[{"x", ",", "p", ",", "0", ",", "0"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", "Automatic"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wVelocity", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"{", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"wfx", "[", 
      RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "/", 
     RowBox[{"WignerFunctionN", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"wfp", "[", 
      RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "/", 
     RowBox[{"WignerFunctionN", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}]}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wVelocityQuantumPart", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"{", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"wfxQuant", "[", 
      RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "/", 
     RowBox[{"WignerFunctionN", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"wfpQuant", "[", 
      RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "/", 
     RowBox[{"WignerFunctionN", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}]}]}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.6154836768479424`*^9, 3.615483676849675*^9}, {
   3.615483727710005*^9, 3.615483830710971*^9}, {3.6154841584556503`*^9, 
   3.615484189359499*^9}, 3.6154842438962193`*^9, {3.615484434815405*^9, 
   3.6154844409036407`*^9}, 3.615484562227837*^9, {3.615648126732998*^9, 
   3.615648142115561*^9}, {3.616046000022031*^9, 3.6160460593479958`*^9}, {
   3.616046225322619*^9, 3.616046275422038*^9}, {3.6160463554138937`*^9, 
   3.616046390880128*^9}, {3.616046510547579*^9, 3.616046533299488*^9}, {
   3.616046681324477*^9, 3.616046687362389*^9}, {3.616046892463769*^9, 
   3.616046910928891*^9}, {3.6160469641210747`*^9, 3.6160470277359056`*^9}, {
   3.616510837137395*^9, 3.6165108371426*^9}, {3.616511290340214*^9, 
   3.6165113899648314`*^9}, {3.616511428867907*^9, 3.616511445111868*^9}, {
   3.616511557592888*^9, 3.616511566005363*^9}, {3.6165116080355873`*^9, 
   3.6165116170818453`*^9}, {3.616511674271237*^9, 3.616511712806754*^9}, {
   3.616511849450259*^9, 3.616511864938525*^9}, {3.6165119008657722`*^9, 
   3.616511925068158*^9}, {3.616511955912479*^9, 3.616511979155217*^9}, 
   3.6165120322438707`*^9, {3.647007668108721*^9, 3.6470076800522757`*^9}, {
   3.647007936013362*^9, 3.647007950270032*^9}, {3.647008545273981*^9, 
   3.647008567800041*^9}, {3.647008617921957*^9, 3.6470086263590317`*^9}, {
   3.647008778287861*^9, 3.6470088293599253`*^9}, {3.647041053181579*^9, 
   3.6470411062944193`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Streamlines", "Subsubtitle",
 CellChangeTimes->{{3.616511251072329*^9, 3.616511268652046*^9}, {
  3.6479413873089943`*^9, 3.6479413976425257`*^9}, {3.6479414373740463`*^9, 
  3.6479414390716867`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"streamLinesWF", "=", 
   RowBox[{"StreamPlot", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"wflow", "[", 
       RowBox[{"x", ",", "p", ",", "tt", ",", "SS"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"Background", "\[Rule]", "None"}], ",", 
     RowBox[{"StreamColorFunction", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x", ",", "p", ",", "vx", ",", "vp", ",", "n"}], "}"}], ",", 
        
        RowBox[{"Blend", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Green", ",", "Red"}], "}"}], ",", 
          RowBox[{"1", "-", 
           RowBox[{"HeavisideTheta", "[", 
            RowBox[{"x", "*", "vp"}], "]"}]}]}], "]"}]}], "]"}]}], " ", ",", 
     RowBox[{"StreamColorFunctionScaling", "\[Rule]", 
      RowBox[{"{", "False", "}"}]}], " ", ",", 
     RowBox[{"StreamPoints", "\[Rule]", "Fine"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6154836768479424`*^9, 3.615483676849675*^9}, {
   3.615483727710005*^9, 3.615483830710971*^9}, {3.6154841584556503`*^9, 
   3.615484189359499*^9}, 3.6154842438962193`*^9, {3.615484434815405*^9, 
   3.6154844409036407`*^9}, 3.615484562227837*^9, {3.615648126732998*^9, 
   3.615648142115561*^9}, {3.616046000022031*^9, 3.6160460593479958`*^9}, {
   3.616046225322619*^9, 3.616046275422038*^9}, {3.6160463554138937`*^9, 
   3.616046390880128*^9}, {3.616046510547579*^9, 3.616046533299488*^9}, {
   3.616046681324477*^9, 3.616046687362389*^9}, {3.616046892463769*^9, 
   3.616046910928891*^9}, {3.6160469641210747`*^9, 3.6160470277359056`*^9}, {
   3.616510837137395*^9, 3.6165108371426*^9}, {3.616511290340214*^9, 
   3.6165113899648314`*^9}, {3.616511428867907*^9, 3.616511448561586*^9}, {
   3.646524544213225*^9, 3.646524627748611*^9}, {3.646524695127644*^9, 
   3.6465247171262503`*^9}, {3.6465247885255213`*^9, 3.646524842667694*^9}, {
   3.6465251474996033`*^9, 3.646525171241129*^9}, {3.646525206175466*^9, 
   3.646525222874568*^9}, {3.646525345724386*^9, 3.6465254028041677`*^9}, {
   3.646527005953024*^9, 3.646527223668*^9}, {3.6465272602937813`*^9, 
   3.646527289571121*^9}, {3.646527363655591*^9, 3.646527401365081*^9}, 
   3.646527542746893*^9, {3.646527584243067*^9, 3.6465275856163054`*^9}, 
   3.646998481873177*^9, {3.6470077431258917`*^9, 3.647007761992899*^9}, 
   3.6478725713792677`*^9, 3.64787261816498*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"streamLinesWFclassical", "=", 
   RowBox[{"StreamPlot", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"wflowClass", "[", 
       RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"Background", "\[Rule]", "None"}], ",", 
     RowBox[{"StreamColorFunction", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x", ",", "p", ",", "vx", ",", "vp", ",", "n"}], "}"}], ",", 
        
        RowBox[{"Blend", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Green", ",", "Red"}], "}"}], ",", 
          RowBox[{"1", "-", 
           RowBox[{"HeavisideTheta", "[", 
            RowBox[{"x", "*", "vp"}], "]"}]}]}], "]"}]}], "]"}]}], " ", ",", 
     RowBox[{"StreamColorFunctionScaling", "\[Rule]", 
      RowBox[{"{", "False", "}"}]}], " ", ",", 
     RowBox[{"StreamPoints", "\[Rule]", "Fine"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.647007769638788*^9, 3.647007810549438*^9}, {
   3.6470080376273537`*^9, 3.647008039332336*^9}, {3.647008514951302*^9, 
   3.647008532907943*^9}, 3.647008581236692*^9}],

Cell["\<\
streamLinesWFquantum = StreamPlot[Re[wflowQuant[x, p, tt, SS]], {x, -XX, XX}, \
{p, -XX, XX}, AspectRatio -> Automatic, Background -> None, \
StreamColorFunction -> Function[{x, p, vx, vp, n}, Blend[{Green, Red}, 1 - \
HeavisideTheta[x*vp]]] , StreamColorFunctionScaling -> {False} , StreamPoints \
-> Fine];\
\>", "Text",
 CellChangeTimes->{{3.647007769638788*^9, 3.647007810549438*^9}, {
   3.6470080376273537`*^9, 3.647008039332336*^9}, {3.647008514951302*^9, 
   3.647008532907943*^9}, {3.647008581236692*^9, 3.647008603379764*^9}, 
   3.647945058872385*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"incorrectSOneFlowPlot", "=", 
   RowBox[{"StreamPlot", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{
       RowBox[{"wflow", "[", 
        RowBox[{"x", ",", "p", ",", "tt", ",", "1"}], "]"}], "+", 
       RowBox[{"0", "*", 
        RowBox[{"wflow", "[", 
         RowBox[{"x", ",", "p", ",", "tt", ",", "0"}], "]"}]}]}], "]"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"Background", "\[Rule]", "None"}], ",", 
     RowBox[{"StreamPoints", "\[Rule]", "Fine"}], ",", 
     RowBox[{"StreamColorFunction", "\[Rule]", "Hue"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.64699947214045*^9, 3.646999483452264*^9}, {
   3.646999611793818*^9, 3.646999612176285*^9}, {3.646999686667685*^9, 
   3.646999687841502*^9}, 3.646999769669249*^9, {3.6479450838068943`*^9, 
   3.6479451283014393`*^9}}],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"GraphicsRow", "[", 
    RowBox[{"{", 
     RowBox[{
     "streamLinesWF", ",", "streamLinesWFclassical", ",", 
      "incorrectSOneFlowPlot"}], 
     RowBox[{"(*", "streamLinesWFquantum", "*)"}], "}"}], "]"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.647007748714177*^9, 3.64700775516581*^9}, {
  3.647007796757926*^9, 3.6470078010973454`*^9}, {3.6470078411079483`*^9, 
  3.647007846035035*^9}, {3.647007998211535*^9, 3.647008009821227*^9}, {
  3.6470086539705772`*^9, 3.6470086692032747`*^9}, {3.64794514081039*^9, 
  3.647945145810363*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["divwVelocity", "Subsubtitle",
 CellChangeTimes->{{3.616511251072329*^9, 3.616511268652046*^9}, {
  3.6479413873089943`*^9, 3.6479413976425257`*^9}, {3.647941474894266*^9, 
  3.6479414764569693`*^9}}],

Cell["\<\
divwVeloc[x_, p_, t_, s_] = D[wVelocity[x, p, t, s][[1]], x] + D[wVelocity[x, \
p, t, s][[2]], p];
divRange = 125;
Plot3D[{Re[divwVeloc[x, p, tt, SS]], 0 Im[divwVeloc[x, p, tt, SS]]}, {x, -XX, \
XX}, {p, -XX, XX}, AspectRatio -> Automatic, PlotRange -> {-divRange, \
divRange}, PlotPoints -> numberOfPlotPoints, MaxRecursion -> 0, PlotStyle -> \
{Opacity[0.51], Opacity[0.06]}, PlotLabel -> \"KERR: divergence(w)\"]\
\>", "Text",
 CellChangeTimes->{{3.6165120799512253`*^9, 3.6165125272223787`*^9}, {
   3.616512558105331*^9, 3.616512590226716*^9}, {3.616512931994651*^9, 
   3.616512980500165*^9}, {3.616513022111842*^9, 3.616513053877818*^9}, {
   3.6165132342564363`*^9, 3.616513279263054*^9}, {3.616513313467132*^9, 
   3.616513318668453*^9}, {3.616513349870579*^9, 3.6165133662266817`*^9}, 
   3.616513403104834*^9, {3.61651344207953*^9, 3.616513458601178*^9}, {
   3.616857329565007*^9, 3.6168573734437447`*^9}, 3.646993014833432*^9, {
   3.646993075378716*^9, 3.646993179614789*^9}, {3.6469984936580973`*^9, 
   3.646998495063106*^9}, 3.6479415264616423`*^9, {3.6479418083139467`*^9, 
   3.647941815838334*^9}}],

Cell["\<\
divwVelocQuPart[x_, p_, t_, s_] = D[wVelocityQuantumPart[x, p, t, s][[1]], x] \
+ D[wVelocityQuantumPart[x, p, t, s][[2]], p];
divRange = 125;
Plot3D[{Re[divwVelocQuPart[x, p, tt, SS]], 0 Im[divwVelocQuPart[x, p, tt, \
SS]]}, {x, -XX, XX}, {p, -XX, XX}, AspectRatio -> Automatic, PlotRange -> \
{-divRange, divRange}, PlotPoints -> numberOfPlotPoints, MaxRecursion -> 0, \
PlotStyle -> {Opacity[0.51], Opacity[0.06]}, PlotLabel -> \"KERR: \
\[Del]QuantumPart == \[Del](w)\"]\
\>", "Text",
 CellChangeTimes->{{3.647008911808626*^9, 3.6470089779985857`*^9}, {
   3.647040559956032*^9, 3.64704057392743*^9}, {3.647040652973548*^9, 
   3.6470406781246023`*^9}, 3.647941526462658*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"streamLinesWF", "=", 
   RowBox[{"StreamPlot", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"wflow", "[", 
       RowBox[{"x", ",", "p", ",", "tt", ",", "SS"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"Background", "\[Rule]", "None"}], ",", 
     RowBox[{"StreamColorFunction", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x", ",", "p", ",", "vx", ",", "vp", ",", "n"}], "}"}], ",", 
        
        RowBox[{"Blend", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Green", ",", "Red"}], "}"}], ",", 
          RowBox[{"1", "-", 
           RowBox[{"HeavisideTheta", "[", 
            RowBox[{"x", "*", "vp"}], "]"}]}]}], "]"}]}], "]"}]}], " ", ",", 
     RowBox[{"StreamColorFunctionScaling", "\[Rule]", 
      RowBox[{"{", "False", "}"}]}], " ", ",", 
     RowBox[{"StreamPoints", "\[Rule]", "Fine"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.617544668920517*^9, 3.617544682296224*^9}, {
   3.625129024472189*^9, 3.625129029413493*^9}, 3.646995184448864*^9, {
   3.646995679878539*^9, 3.646995733848165*^9}, {3.646995962624712*^9, 
   3.6469959746561413`*^9}, {3.646998034616312*^9, 3.646998051149168*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"classicalWFplot", "=", 
   RowBox[{"ContourPlot", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "p"}]}], ")"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x", "^", "2"}], "+", 
                 RowBox[{"p", "^", "2"}]}], ")"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
         "]"}], ",", 
        RowBox[{"Im", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "p"}]}], ")"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x", "^", "2"}], "+", 
                 RowBox[{"p", "^", "2"}]}], ")"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
         "]"}], ",", "0"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Abs", "[", "#1", "]"}], ">", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "7"}], ")"}]}]}], ",", "White", ",", "Red"}], "]"}],
         "&"}], ")"}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.617544668920517*^9, 3.617544682296224*^9}, {
   3.625129024472189*^9, 3.625129029413493*^9}, 3.646995184448864*^9, {
   3.646995679878539*^9, 3.646995733848165*^9}, {3.646995962624712*^9, 
   3.646995968568075*^9}, 3.646996006001893*^9, {3.646997601728467*^9, 
   3.646997626793646*^9}, 3.647637434123045*^9, {3.647873163120502*^9, 
   3.647873175018118*^9}, {3.6478733752144213`*^9, 3.647873376102415*^9}, 
   3.647948214354248*^9}],

Cell["\<\
lnAbsP3D = Plot3D[Log[Abs[divwVeloc[x, p, tt, SS]], 10], {x, -XX, XX}, {p, \
-XX, XX}, AspectRatio -> Automatic, PlotRange -> {-5, 5}, PlotLabel -> \
\"KERR: ln(Abs(divergence(w)))\"]
ArctanP3D = Plot3D[ArcTan[Re[divwVeloc[x, p, tt, SS]]/10], {x, -XX, XX}, {p, \
-XX, XX}, AspectRatio -> Automatic, PlotPoints -> 31, PlotRange -> All, \
PlotLabel -> \"KERR: ArcTan(divergence(w))\", ColorFunction -> Function[{x, \
p, z}, Hue[(z + 1/2)*2/Pi]]];
contourArctanP3D = ContourPlot[ArcTan[Re[divwVeloc[x, p, tt, SS]]/10], {x, \
-XX, XX}, {p, -XX, XX}, ColorFunction -> (If[#1 > 0, White, Red] &)]\
\>", "Text",
 CellChangeTimes->{{3.617544668920517*^9, 3.617544682296224*^9}, {
   3.625129024472189*^9, 3.625129029413493*^9}, 3.646995184448864*^9, {
   3.646995679878539*^9, 3.646995733848165*^9}, {3.646995962624712*^9, 
   3.646995968568075*^9}, 3.646996006001893*^9, {3.646997601728467*^9, 
   3.646997626793646*^9}, {3.647637434123045*^9, 3.647637439808742*^9}, 
   3.64794202872121*^9, 3.647942088757224*^9}],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"plotWF", ",", 
     RowBox[{"ParametricPlot3D", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"RR", "*", 
          RowBox[{"Sin", "[", "u", "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "RR"}], "*", 
          RowBox[{"Cos", "[", "u", "]"}]}], ",", 
         RowBox[{"0.01", "+", 
          RowBox[{"Re", "[", 
           RowBox[{"WignerFunctionN", "[", 
            RowBox[{
             RowBox[{"RR", "*", 
              RowBox[{"Sin", "[", "u", "]"}]}], ",", 
             RowBox[{
              RowBox[{"-", "RR"}], "*", 
              RowBox[{"Cos", "[", "u", "]"}]}], ",", "tt"}], "]"}], "]"}]}]}],
         "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"u", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"ColorFunction", "->", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
          RowBox[{"Hue", "[", "z", "]"}]}], "]"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"ViewPoint", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "8"}], ",", 
      RowBox[{"-", "30"}], ",", "20"}], "}"}]}], ",", 
   RowBox[{"Axes", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"True", ",", "True", ",", "False"}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"x", ",", "p", ",", "\"\<\>\""}], "}"}]}], ",", 
   RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.648572586646431*^9, 3.648572744593195*^9}}],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"plotWF", ",", 
     RowBox[{"Graphics3D", "[", 
      RowBox[{"to3d", "[", 
       RowBox[{
        RowBox[{"Show", "[", 
         RowBox[{"{", "streamLinesWF", "}"}], "]"}], ",", "5", ",", "0.99"}], 
       "]"}], "]"}], ",", 
     RowBox[{"ParametricPlot3D", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"RR", "*", 
          RowBox[{"Sin", "[", "u", "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "RR"}], "*", 
          RowBox[{"Cos", "[", "u", "]"}]}], ",", 
         RowBox[{"0.01", "+", 
          RowBox[{"Re", "[", 
           RowBox[{"WignerFunctionN", "[", 
            RowBox[{
             RowBox[{"RR", "*", 
              RowBox[{"Sin", "[", "u", "]"}]}], ",", 
             RowBox[{
              RowBox[{"-", "RR"}], "*", 
              RowBox[{"Cos", "[", "u", "]"}]}], ",", "tt"}], "]"}], "]"}]}]}],
         "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"u", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"ColorFunction", "->", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
          RowBox[{"Hue", "[", "z", "]"}]}], "]"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"ViewPoint", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "100"}], "}"}]}], ",", 
   RowBox[{"Axes", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"True", ",", "True", ",", "False"}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"x", ",", "p", ",", "\"\<\>\""}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.648572586646431*^9, 3.648572744593195*^9}}],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"GraphicsRow", "[", 
    RowBox[{"{", 
     RowBox[{"classicalWFplot", ",", 
      RowBox[{"Show", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"plotWF", ",", 
          RowBox[{"Graphics3D", "[", 
           RowBox[{"to3d", "[", 
            RowBox[{
             RowBox[{"Show", "[", 
              RowBox[{"{", "streamLinesWF", "}"}], "]"}], ",", "5", ",", 
             "0.99"}], "]"}], "]"}]}], "}"}], 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{",", 
              RowBox[{"Graphics3D", "[", 
               RowBox[{"to3d", "[", 
                RowBox[{
                 RowBox[{"Show", "[", 
                  RowBox[{"{", "contourArctanP3D", "}"}], "]"}], ",", "5", 
                 ",", "0.29"}], "]"}], "]"}]}], "}"}], ",", 
            RowBox[{"ViewPoint", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "10"}], "}"}]}], ",", 
            RowBox[{"PlotLabel", "\[Rule]", "labelPlot"}]}], "]"}], ",", 
          RowBox[{"Show", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"ArctanP3D", ",", 
              RowBox[{"Graphics3D", "[", 
               RowBox[{"to3d", "[", 
                RowBox[{
                 RowBox[{"Show", "[", 
                  RowBox[{"{", "contourArctanP3D", "}"}], "]"}], ",", "5", 
                 ",", "0.09"}], "]"}], "]"}]}], "}"}], ",", 
            RowBox[{"ViewPoint", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "10"}], "}"}]}]}]}]}], "*)"}], ",", 
        
        RowBox[{"PlotLabel", "\[Rule]", "labelPlot"}]}], "]"}]}], "}"}], 
    "]"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "1200"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.617544668920517*^9, 3.617544682296224*^9}, {
   3.625129024472189*^9, 3.625129029413493*^9}, 3.646995184448864*^9, {
   3.646995679878539*^9, 3.646995733848165*^9}, {3.646995962624712*^9, 
   3.646995968568075*^9}, 3.646996006001893*^9, 3.64699604253332*^9, {
   3.646996087859852*^9, 3.646996101105256*^9}, {3.646996539713215*^9, 
   3.646996569402256*^9}, 3.646996638182087*^9, {3.646996912627047*^9, 
   3.6469969163454657`*^9}, 3.6479421278398457`*^9, 3.647943143381776*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"R", "=", "0.5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ttable", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", ",", 
       RowBox[{"Integrate", "[", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{"WignerFunctionN", "[", 
           RowBox[{
            RowBox[{"R", "*", 
             RowBox[{"Cos", "[", "theta", "]"}]}], ",", 
            RowBox[{
             RowBox[{"-", "R"}], "*", 
             RowBox[{"Sin", "[", "theta", "]"}]}], ",", "t"}], "]"}], "]"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"theta", ",", "0", ",", 
           RowBox[{"2", "*", "Pi"}]}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", "TT", ",", 
       RowBox[{"TT", "/", "5.0"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"ListLinePlot", "[", 
  RowBox[{
   RowBox[{"ttable", "//", "Chop"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}]}], ",", 
   RowBox[{
   "PlotLabel", "\[Rule]", "\"\<\[ContourIntegral] dr W(t) = const\>\""}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", "R", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.647640741316362*^9, 3.647640751853231*^9}, {
   3.6476408010789213`*^9, 3.6476408496153727`*^9}, {3.647944520043625*^9, 
   3.647944543249118*^9}, {3.6479445956299143`*^9, 3.647944641872346*^9}, 
   3.6479447923685703`*^9, 3.6479456576586647`*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"divIncrement", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"wfxQuant", "[", 
         RowBox[{"xx", ",", "pp", ",", "tt", ",", "SS"}], "]"}], ",", "xx"}], 
       "]"}], "+", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"wfpQuant", "[", 
         RowBox[{"xx", ",", "pp", ",", "tt", ",", "SS"}], "]"}], ",", "pp"}], 
       "]"}]}], "/.", 
     RowBox[{"xx", "\[Rule]", "x"}]}], "/.", 
    RowBox[{"pp", "\[Rule]", "p"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.647095914181013*^9, 3.647095940042659*^9}, 
   3.647942253105444*^9}],

Cell[BoxData[{
 RowBox[{"dtphi", "=", 
  RowBox[{
   RowBox[{"Pi", "/", "180"}], "*", "20"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"classicalWFplot3D", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "p"}]}], ")"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x", "^", "2"}], "+", 
                 RowBox[{"p", "^", "2"}]}], ")"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
         "]"}], ",", 
        RowBox[{"Im", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "p"}]}], ")"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x", "^", "2"}], "+", 
                 RowBox[{"p", "^", "2"}]}], ")"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
         "]"}], ",", "0"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Abs", "[", "#1", "]"}], ">", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "7"}], ")"}]}]}], ",", "White", ",", "Red"}], "]"}],
         "&"}], ")"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pts", "=", 
    RowBox[{"Cases", "[", 
     RowBox[{"classicalWFplot3D", ",", 
      RowBox[{"x_GraphicsComplex", "\[RuleDelayed]", 
       RowBox[{"First", "@", "x"}]}], ",", "Infinity"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"ListPointPlot3D", "[", 
    RowBox[{"pts", ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Min", "[", 
         RowBox[{
          RowBox[{"Flatten", "[", 
           RowBox[{"pts", ",", "1"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], ",", 
        RowBox[{"Max", "[", 
         RowBox[{
          RowBox[{"Flatten", "[", 
           RowBox[{"pts", ",", "1"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}]}], "}"}]}]}], "]"}],
    "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"GraphicsGrid", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Plot3D", "[", 
         RowBox[{
          RowBox[{"Re", "[", 
           RowBox[{"WignerFunctionN", "[", 
            RowBox[{
             RowBox[{"Re", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"x", "+", 
                 RowBox[{"I", "*", "p"}]}], ")"}], "*", 
               RowBox[{"Exp", "[", 
                RowBox[{"I", "*", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x", "^", "2"}], "+", 
                    RowBox[{"p", "^", "2"}]}], ")"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], 
                "]"}]}], "]"}], ",", 
             RowBox[{"Im", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"x", "+", 
                 RowBox[{"I", "*", "p"}]}], ")"}], "*", 
               RowBox[{"Exp", "[", 
                RowBox[{"I", "*", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x", "^", "2"}], "+", 
                    RowBox[{"p", "^", "2"}]}], ")"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], 
                "]"}]}], "]"}], ",", "0"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", 
            RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", 
            RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
          RowBox[{"ColorFunction", "\[Rule]", "Hue"}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
        RowBox[{"Plot3D", "[", 
         RowBox[{
          RowBox[{"Re", "[", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"WignerFunctionN", "[", 
              RowBox[{
               RowBox[{"Re", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"x", "+", 
                   RowBox[{"I", "*", "p"}]}], ")"}], "*", 
                 RowBox[{"Exp", "[", 
                  RowBox[{"I", "*", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x", "^", "2"}], "+", 
                    RowBox[{"p", "^", "2"}]}], ")"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], 
                  "]"}]}], "]"}], ",", 
               RowBox[{"Im", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"x", "+", 
                   RowBox[{"I", "*", "p"}]}], ")"}], "*", 
                 RowBox[{"Exp", "[", 
                  RowBox[{"I", "*", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x", "^", "2"}], "+", 
                    RowBox[{"p", "^", "2"}]}], ")"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], 
                  "]"}]}], "]"}], ",", "0"}], "]"}]}], "+", 
            RowBox[{"WignerFunctionN", "[", 
             RowBox[{"x", ",", "p", ",", "tt"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", 
            RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", 
            RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
          RowBox[{"ColorFunction", "\[Rule]", "Hue"}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
          RowBox[{"ViewPoint", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"0", "*", "1000"}], ",", "10"}], "}"}]}]}], "]"}], ",", 
        RowBox[{"Plot3D", "[", 
         RowBox[{
          RowBox[{"Re", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"WignerFunctionN", "[", 
                 RowBox[{
                  RowBox[{"Re", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"x", "+", 
                    RowBox[{"I", "*", "p"}]}], ")"}], "*", 
                    RowBox[{"Exp", "[", 
                    RowBox[{"I", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x", "^", "2"}], "+", 
                    RowBox[{"p", "^", "2"}]}], ")"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], 
                    "]"}]}], "]"}], ",", 
                  RowBox[{"Im", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"x", "+", 
                    RowBox[{"I", "*", "p"}]}], ")"}], "*", 
                    RowBox[{"Exp", "[", 
                    RowBox[{"I", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x", "^", "2"}], "+", 
                    RowBox[{"p", "^", "2"}]}], ")"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], 
                    "]"}]}], "]"}], ",", "0"}], "]"}]}], "+", 
               RowBox[{"WignerFunctionN", "[", 
                RowBox[{"x", ",", "p", ",", "tt"}], "]"}]}], ")"}], "*", 
             "0"}], "+", 
            RowBox[{
             RowBox[{"divIncrement", "[", 
              RowBox[{
               RowBox[{"Re", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"x", "+", 
                   RowBox[{"I", "*", "p"}]}], ")"}], "*", 
                 RowBox[{"Exp", "[", 
                  RowBox[{
                   RowBox[{"-", "I"}], "*", "dtphi"}], "]"}]}], "]"}], ",", 
               RowBox[{"Im", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"x", "+", 
                   RowBox[{"I", "*", "p"}]}], ")"}], "*", 
                 RowBox[{"Exp", "[", 
                  RowBox[{
                   RowBox[{"-", "I"}], "*", "dtphi"}], "]"}]}], "]"}], ",", 
               "tt", ",", "SS"}], "]"}], "/", "25"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", 
            RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", 
            RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
          RowBox[{"ColorFunction", "\[Rule]", "Hue"}], ",", 
          RowBox[{"PlotRange", "\[Rule]", 
           RowBox[{"1", "*", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "0.05"}], ",", "0.05"}], "}"}]}]}], ",", 
          RowBox[{"ViewPoint", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"0", "*", "1000"}], ",", "10"}], "}"}]}]}], "]"}]}], 
       "}"}], "}"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}], "*)"}]}]}], "Input",
 CellChangeTimes->{
  3.647096407043749*^9, {3.6470964641589127`*^9, 3.647096464543235*^9}, {
   3.647096742270155*^9, 3.6470967815753202`*^9}, 3.6479422667428713`*^9}],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"GraphicsRow", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Show", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Plot3D", "[", 
           RowBox[{
            RowBox[{"Re", "[", 
             RowBox[{"WignerFunctionN", "[", 
              RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"x", ",", 
              RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"p", ",", 
              RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
            RowBox[{"MeshFunctions", "->", 
             RowBox[{"{", 
              RowBox[{"#3", "&"}], "}"}]}], ",", 
            RowBox[{"Mesh", "\[Rule]", 
             RowBox[{"{", "25", "}"}]}], ",", 
            RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
            RowBox[{"ColorFunction", "\[Rule]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Blend", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                  "Brown", ",", "Purple", ",", "Blue", ",", "Cyan", ",", 
                   "White", ",", "White", ",", "White", ",", "Yellow", ",", 
                   "Orange", ",", "Red", ",", "Pink"}], "}"}], ",", 
                 RowBox[{"Rescale", "[", 
                  RowBox[{"#3", ",", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.03"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], 
                  "]"}]}], "]"}], "&"}], ")"}]}], ",", 
            RowBox[{"PlotRange", "\[Rule]", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", 
              RowBox[{"1", "/", "Pi"}]}]}], ",", 
            RowBox[{"PlotPoints", "\[Rule]", "numberOfPlotPoints"}], ",", 
            RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
            RowBox[{"Axes", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{"True", ",", "True", ",", "False"}], "}"}]}]}], "]"}], 
          ",", "circTable", ",", "\[IndentingNewLine]", 
          RowBox[{"Graphics3D", "[", 
           RowBox[{"to3d", "[", 
            RowBox[{
             RowBox[{"Show", "[", 
              RowBox[{"{", "\[IndentingNewLine]", 
               RowBox[{"StreamPlot", "[", 
                RowBox[{
                 RowBox[{"Re", "[", 
                  RowBox[{"wflow", "[", 
                   RowBox[{"x", ",", "p", ",", "tt", ",", "0"}], "]"}], "]"}],
                  ",", 
                 RowBox[{"{", 
                  RowBox[{"x", ",", 
                   RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"p", ",", 
                   RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                 RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
                 RowBox[{"Background", "\[Rule]", "None"}], ",", 
                 RowBox[{"StreamColorFunction", "\[Rule]", 
                  RowBox[{"Function", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"x", ",", "p", ",", "vx", ",", "vp", ",", "n"}], 
                    "}"}], ",", 
                    RowBox[{"Blend", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Darker", "[", "Green", "]"}], ",", "Red"}], 
                    "}"}], ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"HeavisideTheta", "[", 
                    RowBox[{"x", "*", "vp"}], "]"}]}]}], "]"}]}], "]"}]}], 
                 " ", ",", 
                 RowBox[{"StreamColorFunctionScaling", "\[Rule]", 
                  RowBox[{"{", "False", "}"}]}], " ", ",", 
                 RowBox[{"StreamPoints", "\[Rule]", "Fine"}]}], "]"}], "}"}], 
              "]"}], "\[IndentingNewLine]", ",", "maxWF", ",", ".75"}], "]"}],
            "]"}]}], "\[IndentingNewLine]", "}"}], ",", 
        RowBox[{"ViewPoint", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1000"}], "}"}]}]}], "]"}], ",", 
      RowBox[{"Show", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Show", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"Plot", "[", 
              RowBox[{
               RowBox[{"Re", "[", 
                RowBox[{"WignerFunctionN", "[", 
                 RowBox[{
                  RowBox[{"R", "*", 
                   RowBox[{"Cos", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                    "]"}]}], ",", 
                  RowBox[{
                   RowBox[{"-", "R"}], "*", 
                   RowBox[{"Sin", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                    "]"}]}], ",", "tt"}], "]"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"theta", ",", "0", ",", 
                 RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
               RowBox[{"ColorFunction", "\[Rule]", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"RGBColor", "[", 
                   RowBox[{
                    RowBox[{"1", "-", "R"}], ",", 
                    RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], "&"}], 
                 ")"}]}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"R", ",", "0.3", ",", "3.0", ",", "0.325"}], "}"}]}], 
            "]"}], ",", 
           RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
           RowBox[{"Axes", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"AxesOrigin", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}]}], ",", 
           RowBox[{"PlotLabel", "\[Rule]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"TrueQ", "[", 
               RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], 
               "]"}], ",", 
              RowBox[{"StringJoin", "[", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                  "\"\<Inverted Kerr  \>\"", ",", "\"\<\>\""}], "]"}], ",", 
                "\"\<Squeeze=\>\"", ",", 
                RowBox[{"ToString", "[", 
                 RowBox[{"stateParameter", "//", "N"}], "]"}]}], "]"}], ",", 
              RowBox[{"StringJoin", "[", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                  "\"\<Inverted Kerr  \>\"", ",", "\"\<\>\""}], "]"}], ",", 
                "\"\<Coherent=\>\"", ",", 
                RowBox[{"ToString", "[", 
                 RowBox[{"stateParameter", "//", "N"}], "]"}]}], "]"}]}], 
             "]"}]}]}], "]"}], ",", 
         RowBox[{"Plot", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Re", "[", 
             RowBox[{"WignerFunctionN", "[", 
              RowBox[{
               RowBox[{"R", "*", 
                RowBox[{"Cos", "[", 
                 RowBox[{"theta", "+", 
                  RowBox[{"compensateForClassicalMovement", "*", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                 "]"}]}], ",", 
               RowBox[{
                RowBox[{"-", "R"}], "*", 
                RowBox[{"Sin", "[", 
                 RowBox[{"theta", "+", 
                  RowBox[{"compensateForClassicalMovement", "*", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                 "]"}]}], ",", "tt"}], "]"}], "]"}], "/.", 
            RowBox[{"R", "\[Rule]", "RR"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"theta", ",", "0", ",", 
             RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
           RowBox[{"ColorFunction", "\[Rule]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"myColorFunc", "[", 
               RowBox[{"#1", ",", "tt"}], "]"}], "&"}], ")"}]}], ",", 
           RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
           RowBox[{"PlotStyle", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"Thickness", "[", "0.01", "]"}], "}"}]}], ",", 
           RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
           RowBox[{"Axes", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"True", ",", "True"}], "}"}]}]}], "]"}]}], "}"}], 
       "]"}]}], "}"}], "]"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.647784222545601*^9, 3.6477842308958197`*^9}, {
   3.647784275135676*^9, 3.647784304996791*^9}, {3.647817795869616*^9, 
   3.647817797530177*^9}, {3.647818306101618*^9, 3.647818312670066*^9}, {
   3.647819777721402*^9, 3.647819778206023*^9}, {3.6478740209234047`*^9, 
   3.647874022656577*^9}, 3.647877467871708*^9, {3.6478775413260393`*^9, 
   3.647877596677455*^9}, {3.647882873896647*^9, 3.647882875035367*^9}, {
   3.647883015048066*^9, 3.647883022263771*^9}, {3.6478831400064783`*^9, 
   3.6478831417259293`*^9}, 3.647884532486432*^9, 3.6479447625191517`*^9, 
   3.6479456704971333`*^9, 3.647946013027738*^9, {3.64794606635736*^9, 
   3.64794607183426*^9}, {3.647947020530814*^9, 3.6479470345129023`*^9}, {
   3.647947143669148*^9, 3.647947158982896*^9}, {3.64794946919895*^9, 
   3.64794946932483*^9}, {3.647949688649864*^9, 3.647949700850513*^9}, {
   3.64794990087289*^9, 3.647949902510181*^9}, {3.6479504219825687`*^9, 
   3.647950502619761*^9}, {3.647950700934649*^9, 3.647950708389901*^9}, {
   3.647950782793624*^9, 3.647950792329832*^9}, {3.6479508341065063`*^9, 
   3.6479508359317427`*^9}, 3.647950898939354*^9, {3.647950954405119*^9, 
   3.647950984658662*^9}, {3.647951407117765*^9, 3.647951422440662*^9}, {
   3.647951473857767*^9, 3.6479514744518137`*^9}, {3.6479515203232117`*^9, 
   3.647951521327835*^9}, {3.647951562772646*^9, 3.647951590538917*^9}, {
   3.647951620583638*^9, 3.647951628133065*^9}, {3.647951667975473*^9, 
   3.6479516990097733`*^9}, {3.647951746060931*^9, 3.6479517729432497`*^9}, {
   3.647951846351877*^9, 3.6479518586280193`*^9}, 3.647951919833302*^9, 
   3.647951985246524*^9, 3.647952031324005*^9, {3.6479520784552517`*^9, 
   3.647952123964142*^9}, 3.647952424133417*^9, 3.647952490386581*^9, {
   3.64795253779014*^9, 3.6479526253706636`*^9}, {3.6479526738215847`*^9, 
   3.647952688601592*^9}, {3.647953099452752*^9, 3.647953112439096*^9}, {
   3.6479531532057323`*^9, 3.6479532168545313`*^9}, {3.647953257857213*^9, 
   3.647953276197989*^9}, {3.6479534323031588`*^9, 3.6479534347968187`*^9}, {
   3.6479536511410933`*^9, 3.647953657842311*^9}, {3.647953724530962*^9, 
   3.6479538149250193`*^9}, {3.64795386729946*^9, 3.647953870147318*^9}, 
   3.647954015925189*^9, {3.6481985757158833`*^9, 3.6481986313310823`*^9}, {
   3.648215642205123*^9, 3.648215649152733*^9}, 3.6482162034949512`*^9, 
   3.6483580441791*^9, {3.648363705091927*^9, 3.6483637386824083`*^9}, 
   3.648558935303226*^9}],

Cell[BoxData[
 RowBox[{"timePrint", "[", "TT", "]"}]], "Input",
 CellChangeTimes->{{3.64821613156478*^9, 3.648216145892171*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sTretch", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"GraphicsRow", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Show", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Plot3D", "[", 
          RowBox[{
           RowBox[{"Re", "[", 
            RowBox[{"WignerFunctionN", "[", 
             RowBox[{
              RowBox[{"rr", " ", 
               RowBox[{"Cos", "[", "theta", "]"}]}], ",", 
              RowBox[{"rr", " ", 
               RowBox[{"Sin", "[", "theta", "]"}]}], ",", "tt"}], "]"}], 
            "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"theta", ",", "0", ",", 
             RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"rr", ",", "0", ",", "XX"}], "}"}], ",", 
           RowBox[{"MeshFunctions", "->", 
            RowBox[{"{", 
             RowBox[{"#3", "&"}], "}"}]}], ",", 
           RowBox[{"Mesh", "\[Rule]", 
            RowBox[{"{", "25", "}"}]}], ",", 
           RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
           RowBox[{"ColorFunction", "\[Rule]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Blend", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                 "Brown", ",", "Purple", ",", "Blue", ",", "Cyan", ",", 
                  "White", ",", "White", ",", "White", ",", "Yellow", ",", 
                  "Orange", ",", "Red", ",", "Pink"}], "}"}], ",", 
                RowBox[{"Rescale", "[", 
                 RowBox[{"#3", ",", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.03"}], ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], 
                 "]"}]}], "]"}], "&"}], ")"}]}], ",", 
           RowBox[{"PlotRange", "\[Rule]", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", 
             RowBox[{"1", "/", "Pi"}]}]}], ",", 
           RowBox[{"PlotPoints", "\[Rule]", "numberOfPlotPoints"}], ",", 
           RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
           RowBox[{"Axes", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"True", ",", "True", ",", "False"}], "}"}]}]}], "]"}], 
         RowBox[{"(*", 
          RowBox[{",", "circTable", ",", "\[IndentingNewLine]", 
           RowBox[{"Graphics3D", "[", 
            RowBox[{"to3d", "[", 
             RowBox[{
              RowBox[{"Show", "[", 
               RowBox[{"{", "\[IndentingNewLine]", 
                RowBox[{"StreamPlot", "[", 
                 RowBox[{
                  RowBox[{"Re", "[", 
                   RowBox[{"wflow", "[", 
                    RowBox[{"x", ",", "p", ",", "tt", ",", "0"}], "]"}], 
                   "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"x", ",", 
                    RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"p", ",", 
                    RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                  RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
                  RowBox[{"Background", "\[Rule]", "None"}], ",", 
                  RowBox[{"StreamColorFunction", "\[Rule]", 
                   RowBox[{"Function", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"x", ",", "p", ",", "vx", ",", "vp", ",", "n"}], 
                    "}"}], ",", 
                    RowBox[{"Blend", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Darker", "[", "Green", "]"}], ",", "Red"}], 
                    "}"}], ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"HeavisideTheta", "[", 
                    RowBox[{"x", "*", "vp"}], "]"}]}]}], "]"}]}], "]"}]}], 
                  " ", ",", 
                  RowBox[{"StreamColorFunctionScaling", "\[Rule]", 
                   RowBox[{"{", "False", "}"}]}], " ", ",", 
                  RowBox[{"StreamPoints", "\[Rule]", "Fine"}]}], "]"}], "}"}],
                "]"}], "\[IndentingNewLine]", ",", "maxWF", ",", ".75"}], 
             "]"}], "]"}]}], "*)"}], "\[IndentingNewLine]", "}"}], ",", 
        RowBox[{"ViewPoint", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1000"}], "}"}]}]}], "]"}], ",", 
      RowBox[{"Show", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Show", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"Plot", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"R", ",", 
                 RowBox[{"Re", "[", 
                  RowBox[{"R", "+", 
                   RowBox[{"sTretch", "*", 
                    RowBox[{"WignerFunctionN", "[", 
                    RowBox[{
                    RowBox[{"R", "*", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                    "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", "R"}], "*", 
                    RowBox[{"Sin", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                    "]"}]}], ",", "tt"}], "]"}]}]}], "]"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"theta", ",", "0", ",", 
                 RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
               RowBox[{"ColorFunction", "\[Rule]", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"RGBColor", "[", 
                   RowBox[{
                    RowBox[{"1", "-", "R"}], ",", 
                    RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], "&"}], 
                 ")"}]}]}], 
              RowBox[{"(*", 
               RowBox[{",", 
                RowBox[{"PlotLegends", "\[Rule]", 
                 RowBox[{"ToString", "[", 
                  RowBox[{"N", "[", 
                   RowBox[{"R", ",", "3"}], "]"}], "]"}]}]}], "*)"}], "]"}], 
             ",", 
             RowBox[{"{", 
              RowBox[{"R", ",", "0.3", ",", "3.0", ",", "0.325"}], "}"}]}], 
            "]"}], ",", 
           RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
           RowBox[{"Axes", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"AxesOrigin", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}]}], ",", 
           RowBox[{"PlotLabel", "\[Rule]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"TrueQ", "[", 
               RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], 
               "]"}], ",", 
              RowBox[{"StringJoin", "[", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                  "\"\<Inverted Kerr  \>\"", ",", "\"\<\>\""}], "]"}], ",", 
                "\"\<Squeeze=\>\"", ",", 
                RowBox[{"ToString", "[", 
                 RowBox[{"stateParameter", "//", "N"}], "]"}]}], "]"}], ",", 
              RowBox[{"StringJoin", "[", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                  "\"\<Inverted Kerr  \>\"", ",", "\"\<\>\""}], "]"}], ",", 
                "\"\<Coherent=\>\"", ",", 
                RowBox[{"ToString", "[", 
                 RowBox[{"stateParameter", "//", "N"}], "]"}]}], "]"}]}], 
             "]"}]}]}], "]"}], ",", 
         RowBox[{"Plot", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"R", ",", 
              RowBox[{"Re", "[", 
               RowBox[{"R", "+", 
                RowBox[{"sTretch", "*", 
                 RowBox[{"WignerFunctionN", "[", 
                  RowBox[{
                   RowBox[{"R", "*", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                    "]"}]}], ",", 
                   RowBox[{
                    RowBox[{"-", "R"}], "*", 
                    RowBox[{"Sin", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                    "]"}]}], ",", "tt"}], "]"}]}]}], "]"}]}], "}"}], "/.", 
            RowBox[{"R", "\[Rule]", "RR"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"theta", ",", "0", ",", 
             RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
           RowBox[{"ColorFunction", "\[Rule]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"myColorFunc", "[", 
               RowBox[{"#1", ",", "tt"}], "]"}], "&"}], ")"}]}], ",", 
           RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
           RowBox[{"PlotStyle", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"Thickness", "[", "0.01", "]"}], "}"}]}], ",", 
           RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
           RowBox[{"Axes", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"True", ",", "True"}], "}"}]}]}], "]"}]}], "}"}], 
       "]"}]}], "}"}], "]"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6484775563347883`*^9, 3.648477694605438*^9}, {
   3.648477760695322*^9, 3.6484777642296*^9}, {3.6484778262899227`*^9, 
   3.6484778275207987`*^9}, {3.6484778662939177`*^9, 3.648477907045891*^9}, {
   3.648477939886582*^9, 3.648477952343842*^9}, {3.648478013593143*^9, 
   3.648478040528651*^9}, 3.648478125693182*^9}],

Cell[BoxData[{
 RowBox[{"If", "[", 
  RowBox[{"animationCreation", ",", 
   RowBox[{
    RowBox[{"StreamsPlotAutomatic$T", "=", 
     RowBox[{"Table", "[", " ", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Show", "[", 
        RowBox[{
         RowBox[{"GraphicsRow", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Show", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"Plot3D", "[", 
                RowBox[{
                 RowBox[{"Re", "[", 
                  RowBox[{"WignerFunctionN", "[", 
                   RowBox[{
                    RowBox[{"rr", " ", 
                    RowBox[{"Cos", "[", "theta", "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", "rr"}], " ", 
                    RowBox[{"Sin", "[", "theta", "]"}]}], ",", "t"}], "]"}], 
                  "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"theta", ",", "0", ",", 
                   RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"rr", ",", "0", ",", "XX"}], "}"}], ",", 
                 RowBox[{"MeshFunctions", "->", 
                  RowBox[{"{", 
                   RowBox[{"#3", "&"}], "}"}]}], ",", 
                 RowBox[{"Mesh", "\[Rule]", 
                  RowBox[{"{", "25", "}"}]}], ",", 
                 RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
                 RowBox[{"ColorFunction", "\[Rule]", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"Blend", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    "Brown", ",", "Purple", ",", "Blue", ",", "Cyan", ",", 
                    "White", ",", "White", ",", "White", ",", "Yellow", ",", 
                    "Orange", ",", "Red", ",", "Pink"}], "}"}], ",", 
                    RowBox[{"Rescale", "[", 
                    RowBox[{"#3", ",", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.03"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], 
                    "]"}]}], "]"}], "&"}], ")"}]}], ",", 
                 RowBox[{"PlotRange", "\[Rule]", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", 
                   RowBox[{"1", "/", "Pi"}]}]}], ",", 
                 RowBox[{"PlotPoints", "\[Rule]", "numberOfPlotPoints"}], ",", 
                 RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
                 RowBox[{"Axes", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"True", ",", "True", ",", "False"}], "}"}]}]}], 
                "]"}], 
               RowBox[{"(*", 
                RowBox[{",", "circTable", ",", "\[IndentingNewLine]", 
                 RowBox[{"Graphics3D", "[", 
                  RowBox[{"to3d", "[", 
                   RowBox[{
                    RowBox[{"Show", "[", 
                    RowBox[{"{", "\[IndentingNewLine]", 
                    RowBox[{"StreamPlot", "[", 
                    RowBox[{
                    RowBox[{"Re", "[", 
                    RowBox[{"wflow", "[", 
                    RowBox[{"x", ",", "p", ",", "tt", ",", "0"}], "]"}], 
                    "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"x", ",", 
                    RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"p", ",", 
                    RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                    RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
                    RowBox[{"Background", "\[Rule]", "None"}], ",", 
                    RowBox[{"StreamColorFunction", "\[Rule]", 
                    RowBox[{"Function", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"x", ",", "p", ",", "vx", ",", "vp", ",", "n"}], 
                    "}"}], ",", 
                    RowBox[{"Blend", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Darker", "[", "Green", "]"}], ",", "Red"}], 
                    "}"}], ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"HeavisideTheta", "[", 
                    RowBox[{"x", "*", "vp"}], "]"}]}]}], "]"}]}], "]"}]}], 
                    " ", ",", 
                    RowBox[{"StreamColorFunctionScaling", "\[Rule]", 
                    RowBox[{"{", "False", "}"}]}], " ", ",", 
                    RowBox[{"StreamPoints", "\[Rule]", "Fine"}]}], "]"}], 
                    "}"}], "]"}], "\[IndentingNewLine]", ",", "maxWF", ",", 
                    ".75"}], "]"}], "]"}]}], "*)"}], "\[IndentingNewLine]", 
               "}"}], ",", 
              RowBox[{"ViewPoint", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "1000"}], "}"}]}]}], "]"}], ",", 
            RowBox[{"Show", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Show", "[", 
                RowBox[{
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{"Plot", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"R", ",", 
                    RowBox[{"Re", "[", 
                    RowBox[{"R", "+", 
                    RowBox[{"sTretch", "*", 
                    RowBox[{"WignerFunctionN", "[", 
                    RowBox[{
                    RowBox[{"R", "*", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], 
                    "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", "R"}], "*", 
                    RowBox[{"Sin", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], 
                    "]"}]}], ",", "t"}], "]"}]}]}], "]"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"theta", ",", "0", ",", 
                    RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
                    RowBox[{"ColorFunction", "\[Rule]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"RGBColor", "[", 
                    RowBox[{
                    RowBox[{"1", "-", "R"}], ",", 
                    RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], "&"}], 
                    ")"}]}]}], 
                    RowBox[{"(*", 
                    RowBox[{",", 
                    RowBox[{"PlotLegends", "\[Rule]", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"N", "[", 
                    RowBox[{"R", ",", "3"}], "]"}], "]"}]}]}], "*)"}], "]"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"R", ",", "0.3", ",", "3.0", ",", "0.325"}], 
                    "}"}]}], "]"}], ",", 
                 RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
                 RowBox[{"Axes", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"True", ",", "True"}], "}"}]}], ",", 
                 RowBox[{"AxesOrigin", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"0", ",", "0"}], "}"}]}], ",", 
                 RowBox[{"PlotLabel", "\[Rule]", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{"TrueQ", "[", 
                    RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], 
                    "]"}], ",", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                    "\"\<Inverted Kerr  \>\"", ",", "\"\<\>\""}], "]"}], ",", 
                    "\"\<Squeeze=\>\"", ",", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"stateParameter", "//", "N"}], "]"}]}], "]"}], 
                    ",", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                    "\"\<Inverted Kerr  \>\"", ",", "\"\<\>\""}], "]"}], ",", 
                    "\"\<Coherent=\>\"", ",", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"stateParameter", "//", "N"}], "]"}]}], "]"}]}], 
                   "]"}]}]}], "]"}], ",", 
               RowBox[{"Plot", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"R", ",", 
                    RowBox[{"Re", "[", 
                    RowBox[{"R", "+", 
                    RowBox[{"sTretch", "*", 
                    RowBox[{"WignerFunctionN", "[", 
                    RowBox[{
                    RowBox[{"R", "*", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], 
                    "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", "R"}], "*", 
                    RowBox[{"Sin", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], 
                    "]"}]}], ",", "t"}], "]"}]}]}], "]"}]}], "}"}], "/.", 
                  RowBox[{"R", "\[Rule]", "RR"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"theta", ",", "0", ",", 
                   RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
                 RowBox[{"ColorFunction", "\[Rule]", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"myColorFunc", "[", 
                    RowBox[{"#1", ",", "t"}], "]"}], "&"}], ")"}]}], ",", 
                 RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
                 RowBox[{"PlotStyle", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"Thickness", "[", "0.01", "]"}], "}"}]}], ",", 
                 RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
                 RowBox[{"Axes", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"True", ",", "True"}], "}"}]}]}], "]"}]}], "}"}], 
             "]"}]}], "}"}], "]"}], ",", 
         RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}], 
       "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "0", ",", 
         RowBox[{
          RowBox[{"0", "*", "3", "*", "DTT"}], "+", 
          RowBox[{"1", "*", 
           RowBox[{"(", 
            RowBox[{"TT", "-", "DTT"}], ")"}]}]}], ",", "DTT"}], "}"}]}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Export", "[", 
     RowBox[{
      RowBox[{"StringJoin", "[", 
       RowBox[{
        RowBox[{"StringJoin", "[", 
         RowBox[{
          RowBox[{"StringJoin", "[", 
           RowBox[{
            RowBox[{"StringJoin", "[", 
             RowBox[{"export$Directoy", ",", "\"\<WF_Polar_\>\"", ",", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                "\"\<_InvKerr__\>\"", ",", "\"\<\>\""}], "]"}], ",", 
              "\"\<_Lambda_\>\""}], "]"}], ",", 
            RowBox[{"ToString", "[", " ", 
             RowBox[{"N", "[", "LAMBDA", "]"}], "]"}], ",", 
            "\"\<__Ncutoff_\>\"", ",", 
            RowBox[{"ToString", "[", "Nmax", "]"}]}], "]"}], ",", 
          "\"\<__t_\>\"", ",", 
          RowBox[{"ToString", "[", 
           RowBox[{"N", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ")"}], "/", 
              "60"}], ",", "3"}], "]"}], "]"}]}], "]"}], ",", 
        "\"\<_minutes.gif\>\""}], "]"}], ",", "StreamsPlotAutomatic$T", ",", 
      RowBox[{"\"\<Loop\>\"", "\[Rule]", "True"}], ",", 
      RowBox[{"\"\<DisplayDurations\>\"", "\[Rule]", "0.25"}]}], "]"}], ";", 
    "\n", 
    RowBox[{"ListAnimate", "[", 
     RowBox[{"StreamsPlotAutomatic$T", ",", 
      RowBox[{"AnimationRate", "\[Rule]", "11"}], ",", 
      RowBox[{"AnimationRunning", "\[Rule]", "False"}]}], "]"}]}], ",", 
   RowBox[{"Print", "[", "\"\<No animations!\>\"", "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", 
  RowBox[{"WstreamAutomatic", ".", "gif"}], "]"}]}], "Input",
 CellChangeTimes->{{3.6473585226071367`*^9, 3.6473585510538*^9}, {
   3.647358682624426*^9, 3.647358724333336*^9}, {3.647358966650272*^9, 
   3.6473589944804153`*^9}, {3.647359118256459*^9, 3.647359124414003*^9}, {
   3.6473592030849333`*^9, 3.647359209485674*^9}, 3.647359270846427*^9, {
   3.647359339622357*^9, 3.647359340468686*^9}, {3.647362368325342*^9, 
   3.647362442584318*^9}, 3.647362668256967*^9, {3.647638775258465*^9, 
   3.647638778917226*^9}, 3.647818411434388*^9, {3.647819799551906*^9, 
   3.6478198000666723`*^9}, 3.647877669076373*^9, 3.647884566549181*^9, 
   3.647946099402823*^9, {3.647949502621339*^9, 3.6479495028494663`*^9}, {
   3.647949639860498*^9, 3.6479496625408573`*^9}, {3.6479510465983057`*^9, 
   3.647951053172331*^9}, 3.64795121589228*^9, {3.647954182588007*^9, 
   3.647954183514649*^9}, {3.648129757875136*^9, 3.6481297582670727`*^9}, {
   3.6481297941557007`*^9, 3.6481297943695927`*^9}, 3.648130021792447*^9, {
   3.648131557677135*^9, 3.6481315733815117`*^9}, {3.648131691430141*^9, 
   3.648131695620537*^9}, {3.6481327464671926`*^9, 3.64813276069384*^9}, 
   3.648198707699939*^9, {3.6482156725278683`*^9, 3.648215680186823*^9}, 
   3.6483580453897247`*^9, {3.648363791477755*^9, 3.6483637955681953`*^9}, {
   3.6484781997718573`*^9, 3.648478284583762*^9}, {3.648478327834332*^9, 
   3.648478334052195*^9}, 3.648478429127603*^9, 3.648478508938512*^9, {
   3.6484786181424437`*^9, 3.6484786287229156`*^9}, {3.648478759360999*^9, 
   3.648478766323307*^9}}],

Cell[BoxData[{
 RowBox[{"If", "[", 
  RowBox[{"animationCreation", ",", 
   RowBox[{
    RowBox[{"StreamsPlotAutomatic$T", "=", 
     RowBox[{"Table", "[", " ", 
      RowBox[{
       RowBox[{"Show", "[", 
        RowBox[{
         RowBox[{"GraphicsRow", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Show", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Plot3D", "[", 
                 RowBox[{
                  RowBox[{"Re", "[", 
                   RowBox[{"WignerFunctionN", "[", 
                    RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"x", ",", 
                    RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"p", ",", 
                    RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                  RowBox[{"MeshFunctions", "->", 
                   RowBox[{"{", 
                    RowBox[{"#3", "&"}], "}"}]}], ",", 
                  RowBox[{"Mesh", "\[Rule]", 
                   RowBox[{"{", "25", "}"}]}], ",", 
                  RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
                  RowBox[{"ColorFunction", "\[Rule]", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Blend", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    "Brown", ",", "Purple", ",", "Blue", ",", "Cyan", ",", 
                    "White", ",", "White", ",", "White", ",", "Yellow", ",", 
                    "Orange", ",", "Red", ",", "Pink"}], "}"}], ",", 
                    RowBox[{"Rescale", "[", 
                    RowBox[{"#3", ",", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.03"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], 
                    "]"}]}], "]"}], "&"}], ")"}]}], ",", 
                  RowBox[{"PlotRange", "\[Rule]", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", 
                    RowBox[{"1", "/", "Pi"}]}]}], ",", 
                  RowBox[{"PlotPoints", "\[Rule]", "numberOfPlotPoints"}], 
                  ",", 
                  RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
                  RowBox[{"Axes", "\[Rule]", 
                   RowBox[{"{", 
                    RowBox[{"True", ",", "True", ",", "False"}], "}"}]}]}], 
                 "]"}], ",", "circTable", ",", 
                RowBox[{"Graphics3D", "[", 
                 RowBox[{"to3d", "[", 
                  RowBox[{
                   RowBox[{"Show", "[", 
                    RowBox[{"{", "\[IndentingNewLine]", 
                    RowBox[{"StreamPlot", "[", 
                    RowBox[{
                    RowBox[{"Re", "[", 
                    RowBox[{"wflow", "[", 
                    RowBox[{"x", ",", "p", ",", "t", ",", "0"}], "]"}], "]"}],
                     ",", 
                    RowBox[{"{", 
                    RowBox[{"x", ",", 
                    RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"p", ",", 
                    RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                    RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
                    RowBox[{"Background", "\[Rule]", "None"}], ",", 
                    RowBox[{"StreamColorFunction", "\[Rule]", 
                    RowBox[{"Function", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"x", ",", "p", ",", "vx", ",", "vp", ",", "n"}], 
                    "}"}], ",", 
                    RowBox[{"Blend", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Darker", "[", "Green", "]"}], ",", "Red"}], 
                    "}"}], ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"HeavisideTheta", "[", 
                    RowBox[{"x", "*", "vp"}], "]"}]}]}], "]"}]}], "]"}]}], 
                    " ", ",", 
                    RowBox[{"StreamColorFunctionScaling", "\[Rule]", 
                    RowBox[{"{", "False", "}"}]}], " ", ",", 
                    RowBox[{"StreamPoints", "\[Rule]", "Fine"}]}], "]"}], 
                    "}"}], "]"}], "\[IndentingNewLine]", ",", "maxWF", ",", 
                   ".75"}], "]"}], "]"}], ",", "\[IndentingNewLine]", 
                RowBox[{"ParametricPlot3D", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"RR", "*", 
                    RowBox[{"Sin", "[", "u", "]"}]}], ",", 
                    RowBox[{"RR", "*", 
                    RowBox[{"Cos", "[", "u", "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"1", "/", "10"}], "+", 
                    RowBox[{"Re", "[", 
                    RowBox[{"WignerFunctionN", "[", 
                    RowBox[{
                    RowBox[{"RR", "*", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"u", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                    "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", "RR"}], "*", 
                    RowBox[{"Sin", "[", 
                    RowBox[{"u", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"RR", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                    "]"}]}], ",", "tt"}], "]"}], "]"}]}]}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"u", ",", "0", ",", 
                    RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
                  RowBox[{"ColorFunction", "->", 
                   RowBox[{"Function", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"myColorFunc", "[", 
                    RowBox[{"#", ",", "t"}], "]"}], "&"}], "[", 
                    RowBox[{"z", "-", 
                    RowBox[{"1", "/", "10"}]}], "]"}], ")"}]}], "]"}]}], ",", 
                  
                  RowBox[{"PlotStyle", "\[Rule]", 
                   RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", 
                  RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], 
               "\[IndentingNewLine]", "}"}], ",", 
              RowBox[{"ViewPoint", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "1000"}], "}"}]}]}], "]"}], ",", 
            RowBox[{"Show", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Show", "[", 
                RowBox[{
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{"Plot", "[", 
                    RowBox[{
                    RowBox[{"Re", "[", 
                    RowBox[{"WignerFunctionN", "[", 
                    RowBox[{
                    RowBox[{"R", "*", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], 
                    "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", "R"}], "*", 
                    RowBox[{"Sin", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], 
                    "]"}]}], ",", "t"}], "]"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"theta", ",", "0", ",", 
                    RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
                    RowBox[{"ColorFunction", "\[Rule]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"RGBColor", "[", 
                    RowBox[{
                    RowBox[{"1", "-", "R"}], ",", 
                    RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], "&"}], 
                    ")"}]}]}], 
                    RowBox[{"(*", 
                    RowBox[{",", 
                    RowBox[{"PlotLegends", "\[Rule]", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"N", "[", 
                    RowBox[{"R", ",", "3"}], "]"}], "]"}]}]}], "*)"}], "]"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"R", ",", "0.3", ",", "3.0", ",", "0.35"}], 
                    "}"}]}], "]"}], ",", 
                 RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
                 RowBox[{"Axes", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"True", ",", "True"}], "}"}]}], ",", 
                 RowBox[{"AxesOrigin", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"0", ",", "0"}], "}"}]}], ",", 
                 RowBox[{"PlotLabel", "->", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{"TrueQ", "[", 
                    RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], 
                    "]"}], ",", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                    "\"\<Inverted Kerr  \>\"", ",", "\"\<\>\""}], "]"}], ",", 
                    "\"\<Squeeze=\>\"", ",", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"stateParameter", "//", "N"}], "]"}]}], "]"}], 
                    ",", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                    "\"\<Inverted Kerr  \>\"", ",", "\"\<\>\""}], "]"}], ",", 
                    "\"\<Coherent=\>\"", ",", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"stateParameter", "//", "N"}], "]"}]}], "]"}]}], 
                   "]"}]}]}], "]"}], ",", 
               RowBox[{"Plot", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Re", "[", 
                   RowBox[{"WignerFunctionN", "[", 
                    RowBox[{
                    RowBox[{"R", "*", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], 
                    "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", "R"}], "*", 
                    RowBox[{"Sin", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], 
                    "]"}]}], ",", "t"}], "]"}], "]"}], "/.", 
                  RowBox[{"R", "\[Rule]", "RR"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"theta", ",", "0", ",", 
                   RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
                 RowBox[{"ColorFunction", "\[Rule]", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"myColorFunc", "[", 
                    RowBox[{"#1", ",", "t"}], "]"}], "&"}], ")"}]}], ",", 
                 RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
                 RowBox[{"PlotStyle", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"Thickness", "[", "0.01", "]"}], "}"}]}], ",", 
                 RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
                 RowBox[{"Axes", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"True", ",", "True"}], "}"}]}]}], "]"}]}], "}"}], 
             "]"}]}], "}"}], "]"}], ",", 
         RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "0", ",", 
         RowBox[{"(", 
          RowBox[{"TT", "-", "DTT"}], ")"}], ",", "DTT"}], "}"}]}], "]"}]}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"Export", "[", 
     RowBox[{
      RowBox[{"StringJoin", "[", 
       RowBox[{
        RowBox[{"StringJoin", "[", 
         RowBox[{
          RowBox[{"StringJoin", "[", 
           RowBox[{
            RowBox[{"StringJoin", "[", 
             RowBox[{"export$Directoy", ",", "\"\<WF_\>\"", ",", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                "\"\<_InvKerr__\>\"", ",", "\"\<\>\""}], "]"}], ",", 
              "\"\<_Lambda_\>\""}], "]"}], ",", 
            RowBox[{"ToString", "[", " ", 
             RowBox[{"N", "[", "LAMBDA", "]"}], "]"}], ",", 
            "\"\<__Ncutoff_\>\"", ",", 
            RowBox[{"ToString", "[", "Nmax", "]"}]}], "]"}], ",", 
          "\"\<__t_\>\"", ",", 
          RowBox[{"ToString", "[", 
           RowBox[{"N", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ")"}], "/", 
              "60"}], ",", "3"}], "]"}], "]"}]}], "]"}], ",", 
        "\"\<_minutes.gif\>\""}], "]"}], ",", "StreamsPlotAutomatic$T", ",", 
      RowBox[{"\"\<Loop\>\"", "\[Rule]", "True"}], ",", 
      RowBox[{"\"\<DisplayDurations\>\"", "\[Rule]", "0.25"}]}], "]"}], ";", 
    "\n", 
    RowBox[{"ListAnimate", "[", 
     RowBox[{"StreamsPlotAutomatic$T", ",", 
      RowBox[{"AnimationRate", "\[Rule]", "11"}], ",", 
      RowBox[{"AnimationRunning", "\[Rule]", "False"}]}], "]"}]}], ",", 
   RowBox[{"Print", "[", "\"\<No animations!\>\"", "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", 
  RowBox[{"WstreamAutomatic", ".", "gif"}], "]"}]}], "Input",
 CellChangeTimes->{{3.6473585226071367`*^9, 3.6473585510538*^9}, {
   3.647358682624426*^9, 3.647358724333336*^9}, {3.647358966650272*^9, 
   3.6473589944804153`*^9}, {3.647359118256459*^9, 3.647359124414003*^9}, {
   3.6473592030849333`*^9, 3.647359209485674*^9}, 3.647359270846427*^9, {
   3.647359339622357*^9, 3.647359340468686*^9}, {3.647362368325342*^9, 
   3.647362442584318*^9}, 3.647362668256967*^9, {3.647638775258465*^9, 
   3.647638778917226*^9}, 3.647818411434388*^9, {3.647819799551906*^9, 
   3.6478198000666723`*^9}, 3.647877669076373*^9, 3.647884566549181*^9, 
   3.647946099402823*^9, {3.647949502621339*^9, 3.6479495028494663`*^9}, {
   3.647949639860498*^9, 3.6479496625408573`*^9}, {3.6479510465983057`*^9, 
   3.647951053172331*^9}, 3.64795121589228*^9, {3.647954182588007*^9, 
   3.647954183514649*^9}, {3.648129757875136*^9, 3.6481297582670727`*^9}, {
   3.6481297941557007`*^9, 3.6481297943695927`*^9}, 3.648130021792447*^9, {
   3.648131557677135*^9, 3.6481315733815117`*^9}, {3.648131691430141*^9, 
   3.648131695620537*^9}, {3.6481327464671926`*^9, 3.64813276069384*^9}, 
   3.648198707699939*^9, {3.6482156725278683`*^9, 3.648215680186823*^9}, 
   3.6483580453897247`*^9, {3.648363791477755*^9, 3.6483637955681953`*^9}}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{Full, Full},
WindowMargins->{{0, Automatic}, {Automatic, -25}},
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
PrintingOptions->{"PaperOrientation"->"Portrait",
"PaperSize"->{594.75, 842.25},
"PostScriptOutputFile"->"/home/ole/PDF/Kerr.pdf",
"PrintCellBrackets"->False,
"PrintMultipleHorizontalPages"->False,
"PrintRegistrationMarks"->False,
"PrintingMargins"->{{54, 54}, {72, 72}}},
FrontEndVersion->"9.0 for Linux x86 (64-bit) (February 7, 2013)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]]}, Visible -> False, 
  FrontEndVersion -> "9.0 for Linux x86 (64-bit) (February 7, 2013)", 
  StyleDefinitions -> "PrivateStylesheetFormatting.nb"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[422, 15, 260, 3, 93, "Title"],
Cell[685, 20, 5087, 77, 99, "Input"],
Cell[5775, 99, 12681, 246, 517, "Input"],
Cell[18459, 347, 12036, 338, 1001, "Input"],
Cell[30498, 687, 3578, 110, 121, "Input"],
Cell[CellGroupData[{
Cell[34101, 801, 1648, 23, 51, "Subtitle"],
Cell[35752, 826, 3484, 102, 165, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39273, 933, 1602, 22, 51, "Subtitle"],
Cell[40878, 957, 5663, 104, 99, "Input"],
Cell[46544, 1063, 7508, 159, 275, "Input"],
Cell[54055, 1224, 4244, 77, 143, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58336, 1306, 386, 5, 51, "Subtitle"],
Cell[58725, 1313, 8508, 216, 408, "Input"],
Cell[67236, 1531, 1616, 45, 143, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68889, 1581, 99, 1, 51, "Subtitle"],
Cell[68991, 1584, 6024, 155, 319, "Input"],
Cell[75018, 1741, 879, 15, 91, "Text"],
Cell[75900, 1758, 1174, 19, 91, "Text"],
Cell[CellGroupData[{
Cell[77099, 1781, 192, 2, 31, "Subsubtitle"],
Cell[77294, 1785, 3004, 69, 99, "Input"],
Cell[80301, 1856, 1506, 33, 77, "Input"],
Cell[81810, 1891, 3706, 94, 187, "Input"],
Cell[85519, 1987, 2766, 64, 104, "Input"],
Cell[88288, 2053, 1378, 39, 121, "Input"],
Cell[89669, 2094, 1302, 32, 99, "Input"],
Cell[90974, 2128, 3214, 92, 171, "Input"],
Cell[94191, 2222, 2990, 92, 171, "Input"],
Cell[97184, 2316, 450, 8, 71, "Text"],
Cell[CellGroupData[{
Cell[97659, 2328, 3381, 88, 122, "Print"],
Cell[101043, 2418, 3423, 89, 122, "Print"],
Cell[104469, 2509, 2617, 70, 99, "Print"]
}, Open  ]],
Cell[107101, 2582, 211, 3, 33, "Chapter"],
Cell[107315, 2587, 1196, 34, 121, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[108560, 2627, 278, 4, 51, "Subtitle"],
Cell[108841, 2633, 6352, 138, 275, "Input"],
Cell[115196, 2773, 2449, 48, 55, "Input"],
Cell[117648, 2823, 4187, 91, 143, "Input"],
Cell[CellGroupData[{
Cell[121860, 2918, 298, 4, 44, "Subsubtitle"],
Cell[122161, 2924, 5273, 121, 231, "Input"],
Cell[127437, 3047, 617, 15, 32, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[128091, 3067, 117, 1, 31, "Subsubtitle"],
Cell[128211, 3070, 94, 1, 32, "Input"],
Cell[128308, 3073, 3166, 79, 242, "Input"],
Cell[131477, 3154, 2051, 56, 74, "Input"],
Cell[133531, 3212, 3206, 72, 165, "Input"],
Cell[136740, 3286, 1221, 22, 32, "Input"],
Cell[137964, 3310, 757, 14, 32, "Input"],
Cell[138724, 3326, 997, 22, 32, "Input"],
Cell[139724, 3350, 3396, 65, 99, "Input"],
Cell[143123, 3417, 1914, 34, 55, "Input"],
Cell[145040, 3453, 578, 9, 32, "Input"],
Cell[145621, 3464, 844, 19, 55, "Input"],
Cell[146468, 3485, 5411, 132, 275, "Input"],
Cell[151882, 3619, 343, 7, 55, "Input"],
Cell[152228, 3628, 2059, 55, 165, "Input"],
Cell[154290, 3685, 4421, 119, 253, "Input"],
Cell[158714, 3806, 2012, 49, 143, "Input"],
Cell[160729, 3857, 662, 19, 55, "Input"],
Cell[161394, 3878, 2515, 58, 121, "Input"],
Cell[163912, 3938, 2022, 56, 121, "Input"],
Cell[165937, 3996, 730, 20, 55, "Input"],
Cell[166670, 4018, 852, 23, 55, "Input"],
Cell[167525, 4043, 419, 9, 36, "Input"],
Cell[167947, 4054, 7296, 216, 627, "Input"],
Cell[175246, 4272, 858, 23, 32, "Input"],
Cell[176107, 4297, 244, 4, 32, "Input"],
Cell[176354, 4303, 3658, 90, 253, "Input"],
Cell[180015, 4395, 1104, 23, 55, "Input"],
Cell[181122, 4420, 1073, 22, 99, "Input"],
Cell[182198, 4444, 958, 16, 55, "Input"],
Cell[183159, 4462, 3729, 100, 253, "Input"],
Cell[186891, 4564, 2090, 59, 121, "Input"],
Cell[188984, 4625, 3763, 95, 231, "Input"],
Cell[192750, 4722, 1137, 22, 77, "Input"],
Cell[193890, 4746, 666, 11, 55, "Input"],
Cell[194559, 4759, 3831, 92, 275, "Input"],
Cell[198393, 4853, 3407, 61, 77, "Input"],
Cell[201803, 4916, 4187, 89, 209, "Input"],
Cell[205993, 5007, 965, 21, 99, "Input"],
Cell[206961, 5030, 1186, 32, 99, "Input"],
Cell[208150, 5064, 742, 17, 77, "Input"],
Cell[208895, 5083, 5127, 141, 451, "Input"],
Cell[214025, 5226, 1875, 51, 99, "Input"],
Cell[215903, 5279, 5868, 119, 231, "Input"],
Cell[221774, 5400, 1485, 23, 251, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[223296, 5428, 177, 2, 31, "Subsubtitle"],
Cell[223476, 5432, 3074, 78, 187, "Input"],
Cell[226553, 5512, 1044, 30, 55, "Input"],
Cell[227600, 5544, 1371, 38, 99, "Input"],
Cell[228974, 5584, 1136, 32, 99, "Input"],
Cell[230113, 5618, 4097, 96, 187, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[234247, 5719, 206, 3, 31, "Subsubtitle"],
Cell[234456, 5724, 2655, 51, 99, "Input"],
Cell[237114, 5777, 1396, 34, 99, "Input"],
Cell[238513, 5813, 572, 10, 71, "Text"],
Cell[239088, 5825, 1081, 27, 77, "Input"],
Cell[240172, 5854, 653, 14, 55, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[240862, 5873, 205, 3, 31, "Subsubtitle"],
Cell[241070, 5878, 1128, 18, 111, "Text"],
Cell[242201, 5898, 689, 12, 111, "Text"],
Cell[242893, 5912, 1489, 35, 99, "Input"],
Cell[244385, 5949, 2351, 63, 99, "Input"],
Cell[246739, 6014, 1017, 16, 131, "Text"],
Cell[247759, 6032, 1767, 48, 143, "Input"],
Cell[249529, 6082, 1888, 51, 121, "Input"],
Cell[251420, 6135, 2315, 55, 143, "Input"],
Cell[253738, 6192, 1519, 41, 146, "Input"],
Cell[255260, 6235, 726, 21, 55, "Input"],
Cell[255989, 6258, 10561, 279, 495, "Input"],
Cell[266553, 6539, 12238, 261, 715, "Input"],
Cell[278794, 6802, 128, 2, 32, "Input"],
Cell[278925, 6806, 10998, 253, 913, "Input"],
Cell[289926, 7061, 15253, 326, 1045, "Input"],
Cell[305182, 7389, 16698, 358, 1155, "Input"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> Figures/151104_KERR__WFlow__Fig_4_CohState__Appendix.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    332129,       8018]
NotebookOptionsPosition[    325834,       7845]
NotebookOutlinePosition[    326711,       7873]
CellTagsIndexPosition[    326668,       7870]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Quantum Kerr Oscillator", "Title",
 CellChangeTimes->{{3.6149642069439497`*^9, 3.6149642195438023`*^9}, {
   3.615042293352717*^9, 3.6150422968241043`*^9}, 3.625311915921473*^9, 
   3.629566265496887*^9, {3.6481255432372704`*^9, 3.6481255440958643`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Quit", "[", "]"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";", 
    RowBox[{"Clear", "[", "Derivative", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"CreatePalette", "[", 
     RowBox[{"Dynamic", "@", 
      RowBox[{"ProgressIndicator", "[", "progressCount", "]"}]}], "]"}], 
    "*)"}], "\n", 
   RowBox[{
    RowBox[{"progressCount", "=", "0"}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.6156320458775873`*^9, 
   3.615632066333396*^9}, 3.6156331592048607`*^9, 3.6156331921326523`*^9, {
   3.61563347871996*^9, 3.615633504831564*^9}, {3.615633534974391*^9, 
   3.615633571018347*^9}, {3.615633637584827*^9, 3.615633656101695*^9}, {
   3.615633687291555*^9, 3.615633702998143*^9}, 3.615633767353943*^9, 
   3.615634260064809*^9, {3.615634516238912*^9, 3.6156345165996103`*^9}, {
   3.615640718301269*^9, 3.615640723993116*^9}, {3.615640965047326*^9, 
   3.6156409652607117`*^9}, {3.615641364047477*^9, 3.615641365896698*^9}, 
   3.615641846478875*^9, 3.6156420647131767`*^9, {3.615648084078582*^9, 
   3.6156481144810963`*^9}, 3.6156498327198343`*^9, 3.6157177256918793`*^9, {
   3.615717771202983*^9, 3.615717798779161*^9}, {3.6157181718105164`*^9, 
   3.615718282003779*^9}, {3.615719385664939*^9, 3.615719388771999*^9}, {
   3.615724780152248*^9, 3.615724787339726*^9}, {3.6157309564883137`*^9, 
   3.615731030826474*^9}, {3.615731074372919*^9, 3.61573114030761*^9}, {
   3.615731221093851*^9, 3.615731224848073*^9}, {3.6157314468020973`*^9, 
   3.615731470924478*^9}, {3.615731536071617*^9, 3.615731540499689*^9}, {
   3.615731607905945*^9, 3.615731623780262*^9}, {3.615731663309916*^9, 
   3.6157316861671352`*^9}, {3.615731718343873*^9, 3.615731738235317*^9}, {
   3.6157317701934967`*^9, 3.615731806749566*^9}, {3.6157318683178463`*^9, 
   3.615731882165018*^9}, {3.615731914516308*^9, 3.615731949377364*^9}, {
   3.6157319862071753`*^9, 3.615731994269411*^9}, {3.615732088833954*^9, 
   3.6157320902528753`*^9}, {3.6157321530526648`*^9, 3.61573217229843*^9}, {
   3.6157324153143797`*^9, 3.615732513813241*^9}, 3.615740661005199*^9, {
   3.615758274977693*^9, 3.615758276562348*^9}, {3.6157592315738153`*^9, 
   3.6157592323300734`*^9}, 3.615759981718157*^9, {3.6158225675164633`*^9, 
   3.6158225693822193`*^9}, {3.616045417246179*^9, 3.6160454257091827`*^9}, {
   3.616045531559072*^9, 3.616045531928966*^9}, {3.616067735438904*^9, 
   3.616067736005248*^9}, {3.61606851236817*^9, 3.616068514824626*^9}, {
   3.616070893498361*^9, 3.616070900398108*^9}, 3.616074615415929*^9, {
   3.616078112415565*^9, 3.616078113530233*^9}, 3.616079102974662*^9, {
   3.6165105547529297`*^9, 3.6165105719640102`*^9}, {3.6165108370872707`*^9, 
   3.6165108371121063`*^9}, {3.624955694060576*^9, 3.624955723011841*^9}, {
   3.625311042746018*^9, 3.625311042942409*^9}, {3.6253114467779493`*^9, 
   3.625311447056411*^9}, {3.625312009651863*^9, 3.625312014721457*^9}, {
   3.6253121746040087`*^9, 3.625312176561607*^9}, 3.625312517659998*^9, {
   3.646528237212318*^9, 3.646528240487083*^9}, {3.646528567067741*^9, 
   3.646528567630477*^9}, {3.646553033831624*^9, 3.646553041901435*^9}, {
   3.6465540283623657`*^9, 3.646554029653775*^9}, 3.646554974743787*^9, {
   3.6465551308370132`*^9, 3.6465552238336163`*^9}, {3.646992616136801*^9, 
   3.646992622216215*^9}, 3.6469926624627857`*^9, {3.646992815002122*^9, 
   3.646992826336493*^9}, 3.6469981390459223`*^9, {3.647097731410119*^9, 
   3.6470977450637074`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"stateCASE", "=", "coherentState"}], 
  RowBox[{"(*", "squeezedVacuumState", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"TrueQ", "[", 
     RowBox[{"stateCASE", "==", "squeezedVacuumState"}], "]"}], ",", 
    RowBox[{"(*", "squeezedState", "*)"}], 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"sQueeze", "=", 
       RowBox[{"1", "/", "3"}]}], " ", ";", 
      RowBox[{"stateParameter", "=", "sQueeze"}], ";", 
      RowBox[{"ttevol", ":=", 
       RowBox[{"TT", "/", "3"}]}], ";", 
      RowBox[{"smallLAMBDA", "=", "1"}], ";", 
      RowBox[{"NMAX", "=", "8"}], ";", 
      RowBox[{"RR", "=", 
       RowBox[{"16", "/", "10"}]}], ";"}], "}"}], ",", 
    RowBox[{"(*", "coherentState", "*)"}], 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Displace", "=", 
       RowBox[{"5", "/", "4"}]}], ",", 
      RowBox[{
       RowBox[{"stateParameter", "=", "Displace"}], ";", 
       RowBox[{"ttevol", ":=", 
        RowBox[{"TT", "/", "4"}]}], ";", 
       RowBox[{"smallLAMBDA", "=", 
        RowBox[{"1", "/", "4"}]}], ";", 
       RowBox[{"NMAX", "=", "8"}], ";", 
       RowBox[{"RR", "=", 
        RowBox[{"10", "/", "10"}]}], ";"}]}], "}"}]}], "]"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Displace", "=", 
       RowBox[{"7", "/", "12"}]}], ",", 
      RowBox[{
       RowBox[{"stateParameter", "=", "Displace"}], ";", 
       RowBox[{"ttevol", ":=", 
        RowBox[{"TT", "/", "4"}]}], ";", 
       RowBox[{"smallLAMBDA", "=", 
        RowBox[{"1", "/", "4"}]}], ";", 
       RowBox[{"NMAX", "=", "8"}], ";", 
       RowBox[{"RR", "=", 
        RowBox[{"9", "/", "10"}]}], ";"}]}], "}"}], "]"}], 
   "\[IndentingNewLine]", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"invertKerr", "=", "I"}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"=", 
    RowBox[{
     RowBox[{"1", ":", " ", 
      RowBox[{"not", " ", "inverted", "     ", "OR"}]}], "   ", "=", 
     RowBox[{"I", ":", " ", "Inverted"}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Hbar", "=", "1"}], ";", " ", 
   RowBox[{"M", "=", "1"}], ";", " ", 
   RowBox[{"K", "=", "1"}], ";", " ", 
   RowBox[{"mMixAngle", "=", 
    RowBox[{"Pi", "/", "6"}]}], ";", "  ", 
   RowBox[{"LAMBDA", "=", 
    RowBox[{"invertKerr", "*", "smallLAMBDA"}]}], ";", "  ", 
   RowBox[{"FixParameters", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"h", "->", "Hbar"}], ",", 
      RowBox[{"m", "->", "M"}], ",", 
      RowBox[{"k", "->", "K"}], ",", 
      RowBox[{"\[CapitalLambda]", "->", "LAMBDA"}], ",", 
      RowBox[{"\[Lambda]", "->", "LAMBDA"}]}], "}"}]}], " ", ";"}], " ", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TT", ":=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{
          RowBox[{"Pi", " ", "/", " ", 
           RowBox[{"smallLAMBDA", "^", "2"}]}], " ", "/", 
          RowBox[{"Abs", "[", 
           RowBox[{
            RowBox[{"E0", "[", "1", "]"}], "-", 
            RowBox[{"E0", "[", "0", "]"}]}], "]"}]}]}], ")"}], "/", "8"}], 
      " ", "/.", "FixParameters"}], ",", "4"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DTT", ":=", 
    RowBox[{"N", "[", 
     RowBox[{"TT", "/", "numberOfFrames"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ClearParameters", "=", 
    RowBox[{"ClearAll", "[", 
     RowBox[{
     "h", ",", "m", ",", "k", ",", "\[Lambda]", ",", "\[CapitalLambda]"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"labelPlot", "=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"TrueQ", "[", 
     RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], ",", 
    RowBox[{"StringJoin", "[", 
     RowBox[{"\"\<Squeeze=\>\"", ",", 
      RowBox[{"ToString", "[", 
       RowBox[{"N", "[", 
        RowBox[{"stateParameter", ",", "4"}], "]"}], "]"}]}], "]"}], ",", 
    RowBox[{"StringJoin", "[", 
     RowBox[{"\"\<Coherent=\>\"", ",", 
      RowBox[{"ToString", "[", 
       RowBox[{"N", "[", 
        RowBox[{"stateParameter", ",", "4"}], "]"}], "]"}]}], "]"}]}], 
   "]"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"VuPoi", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "2"}], ",", 
      RowBox[{"-", "4"}], ",", "5"}], "}"}]}], ";", " ", 
   RowBox[{"export$Directoy", "=", "\"\</home/ole/Shared/temp/\>\""}], ";", 
   " ", 
   RowBox[{"animationCreation", "=", "True"}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{"numberOfFrames", "=", 
  RowBox[{"70", "-", "45"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"numberOfPlotPoints", "=", "31"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"imgRes", "=", "600"}]}], "Input",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.6156320458775873`*^9, 
   3.615632066333396*^9}, 3.6156331592048607`*^9, 3.6156331921326523`*^9, {
   3.61563347871996*^9, 3.615633504831564*^9}, {3.615633534974391*^9, 
   3.615633571018347*^9}, {3.615633637584827*^9, 3.615633656101695*^9}, {
   3.615633687291555*^9, 3.615633702998143*^9}, 3.615633767353943*^9, 
   3.615634260064809*^9, {3.615634516238912*^9, 3.6156345165996103`*^9}, {
   3.615640718301269*^9, 3.615640723993116*^9}, {3.615640965047326*^9, 
   3.6156409652607117`*^9}, {3.615641364047477*^9, 3.615641365896698*^9}, 
   3.615641846478875*^9, 3.6156420647131767`*^9, {3.615648084078582*^9, 
   3.6156481144810963`*^9}, 3.6156498327198343`*^9, 3.6157177256918793`*^9, {
   3.615717771202983*^9, 3.615717798779161*^9}, {3.6157181718105164`*^9, 
   3.615718282003779*^9}, {3.615719385664939*^9, 3.615719388771999*^9}, {
   3.615724780152248*^9, 3.615724787339726*^9}, {3.6157309564883137`*^9, 
   3.615731030826474*^9}, {3.615731074372919*^9, 3.61573114030761*^9}, {
   3.615731221093851*^9, 3.615731224848073*^9}, {3.6157314468020973`*^9, 
   3.615731470924478*^9}, {3.615731536071617*^9, 3.615731540499689*^9}, {
   3.615731607905945*^9, 3.615731623780262*^9}, {3.615731663309916*^9, 
   3.6157316861671352`*^9}, {3.615731718343873*^9, 3.615731738235317*^9}, {
   3.6157317701934967`*^9, 3.615731806749566*^9}, {3.6157318683178463`*^9, 
   3.615731882165018*^9}, {3.615731914516308*^9, 3.615731949377364*^9}, {
   3.6157319862071753`*^9, 3.615731994269411*^9}, {3.615732088833954*^9, 
   3.6157320902528753`*^9}, {3.6157321530526648`*^9, 3.61573217229843*^9}, {
   3.6157324153143797`*^9, 3.615732513813241*^9}, 3.615740661005199*^9, {
   3.615758274977693*^9, 3.615758276562348*^9}, {3.6157592315738153`*^9, 
   3.6157592323300734`*^9}, 3.615759981718157*^9, {3.6158225675164633`*^9, 
   3.6158225693822193`*^9}, {3.616045417246179*^9, 3.6160454257091827`*^9}, {
   3.616045531559072*^9, 3.616045531928966*^9}, {3.616067735438904*^9, 
   3.616067736005248*^9}, {3.61606851236817*^9, 3.616068514824626*^9}, {
   3.616070893498361*^9, 3.616070900398108*^9}, 3.616074615415929*^9, {
   3.616078112415565*^9, 3.616078113530233*^9}, 3.616079102974662*^9, {
   3.6165105547529297`*^9, 3.6165105719640102`*^9}, {3.6165108370872707`*^9, 
   3.6165108371121063`*^9}, {3.624955694060576*^9, 3.624955723011841*^9}, {
   3.625311042746018*^9, 3.625311042942409*^9}, {3.6253114467779493`*^9, 
   3.625311447056411*^9}, {3.625312009651863*^9, 3.625312014721457*^9}, {
   3.6253121746040087`*^9, 3.625312176561607*^9}, 3.625312517659998*^9, {
   3.646528237212318*^9, 3.646528240487083*^9}, {3.646528567067741*^9, 
   3.646528567630477*^9}, {3.646553033831624*^9, 3.646553041901435*^9}, {
   3.6465540283623657`*^9, 3.646554029653775*^9}, 3.646554974743787*^9, {
   3.6465551308370132`*^9, 3.6465552238336163`*^9}, {3.646992616136801*^9, 
   3.646992622216215*^9}, 3.6469926624627857`*^9, {3.646992815002122*^9, 
   3.646992826336493*^9}, 3.6469981390459223`*^9, {3.647097731410119*^9, 
   3.6470977711808157`*^9}, 3.647360477023466*^9, 3.6473623159039183`*^9, 
   3.647639486991949*^9, 3.647775743906917*^9, 3.647776081497377*^9, 
   3.647776862032036*^9, 3.6477810324993067`*^9, 3.647781147037665*^9, {
   3.647782110497978*^9, 3.647782113027494*^9}, {3.647941243590602*^9, 
   3.64794128585658*^9}, {3.647942322800074*^9, 3.6479423229765377`*^9}, {
   3.647942359387619*^9, 3.647942389854985*^9}, {3.647942973689354*^9, 
   3.6479429761961937`*^9}, {3.6479448159915323`*^9, 3.647944822222885*^9}, {
   3.6479451827971373`*^9, 3.647945198242318*^9}, 3.6479487683466263`*^9, {
   3.648121593649688*^9, 3.6481215947008877`*^9}, {3.648123654723319*^9, 
   3.648123693583171*^9}, {3.6481237975721817`*^9, 3.64812379839423*^9}, 
   3.648123869500578*^9, {3.648123963752718*^9, 3.648123987226544*^9}, {
   3.648124139183362*^9, 3.648124141762126*^9}, 3.648124385596273*^9, {
   3.648124450489668*^9, 3.648124470144237*^9}, {3.648125497539983*^9, 
   3.6481254980803022`*^9}, 3.648127207683023*^9, {3.648129733205455*^9, 
   3.64812973433359*^9}, {3.648131598587099*^9, 3.64813164436154*^9}, {
   3.648132790038649*^9, 3.6481327913054657`*^9}, 3.648135280197627*^9, {
   3.6481356487240334`*^9, 3.648135648877891*^9}, {3.648136022075742*^9, 
   3.648136025741894*^9}, 3.648136986947774*^9, 3.648137512475025*^9, 
   3.648138660203727*^9, 3.648139523582602*^9, {3.6481551655813503`*^9, 
   3.648155170975871*^9}, 3.648159439960387*^9, 3.648160762338786*^9, {
   3.648161149366193*^9, 3.6481611508060713`*^9}, 3.648162338766151*^9, {
   3.648198137495487*^9, 3.64819820905842*^9}, {3.648198359532854*^9, 
   3.6481983979523363`*^9}, {3.648198477337332*^9, 3.6481984788957777`*^9}, {
   3.648198925937114*^9, 3.648198934610105*^9}, 3.6481992392334223`*^9, {
   3.648212263091679*^9, 3.648212268924767*^9}, {3.648213281124625*^9, 
   3.648213281256587*^9}, {3.648215624999454*^9, 3.64821562866201*^9}, 
   3.648215821996347*^9, {3.648231932469376*^9, 3.648231938342593*^9}, {
   3.648242036189931*^9, 3.6482420810387383`*^9}, {3.64824211231628*^9, 
   3.648242118720455*^9}, {3.648320087568425*^9, 3.648320095223948*^9}, 
   3.64832548424756*^9, {3.648357230085614*^9, 3.6483573901263123`*^9}, 
   3.648357448782195*^9, 3.648357480766802*^9, {3.648357799253729*^9, 
   3.648357873870412*^9}, 3.6483579342341557`*^9, {3.6483580238104*^9, 
   3.648358027574563*^9}, 3.6484780796643133`*^9, {3.648478878529975*^9, 
   3.648478890957799*^9}, {3.648478938245063*^9, 3.648478942684215*^9}, 
   3.648481683308153*^9, {3.648484653043892*^9, 3.6484846545325336`*^9}, 
   3.648558200202774*^9, {3.648558529051745*^9, 3.648558529711141*^9}, 
   3.648566542907082*^9, {3.648595548006069*^9, 3.648595552163698*^9}, {
   3.648595608535007*^9, 3.6485956300909367`*^9}, 3.648596244953361*^9, {
   3.6486327691780367`*^9, 3.6486327704389343`*^9}, {3.653827115383219*^9, 
   3.653827130794415*^9}, 3.653979488449481*^9, {3.6539796997956944`*^9, 
   3.6539797076329117`*^9}, {3.654101323247204*^9, 3.654101324725233*^9}, 
   3.6541013648112307`*^9, {3.6541041865407467`*^9, 3.654104190469612*^9}, 
   3.654104523098547*^9, {3.654105139327928*^9, 3.654105192084413*^9}, {
   3.654106134008523*^9, 3.654106134285*^9}, {3.654340257913258*^9, 
   3.654340258366995*^9}, 3.654507455434484*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"$t0", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"timePrint", ",", 
    RowBox[{"{", 
     RowBox[{"HoldAll", ",", "Listable"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"prn", "[", "arg_", "]"}], ":=", 
   RowBox[{"Print", "[", 
    RowBox[{
     RowBox[{"HoldForm", "[", "arg", "]"}], ",", "\"\< = \>\"", ",", "arg"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"timePrint", "[", "XX_", "]"}], ":=", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Time spent= \>\"", ",", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ",", "4"}], "]"}], 
      ",", "\"\< Seconds  = \>\"", ",", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ")"}], "/", 
         "60"}], ",", "4"}], "]"}], ",", "\"\< Minutes   for   \>\"", ",", 
      RowBox[{"HoldForm", "[", " ", "XX", "]"}], ",", "\"\< = \>\"", ",", 
      "XX"}], "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 

 RowBox[{
  RowBox[{"Derivative", "/:", 
   RowBox[{"MakeBoxes", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Derivative", "[", "\[Alpha]__", "]"}], "[", "wflow_", "]"}], 
      "[", "vars__Symbol", "]"}], ",", "TraditionalForm"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"bb", ",", "dd", ",", "sp"}], "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"MakeBoxes", "[", 
        RowBox[{"dd", ",", "_"}], "]"}], "^=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"{", "\[Alpha]", "}"}], "]"}], "\[Equal]", "1"}], ",", 
         "\"\<\[DifferentialD]\>\"", ",", "\"\<\[PartialD]\>\""}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"MakeBoxes", "[", 
        RowBox[{"sp", ",", "_"}], "]"}], "^=", "\"\<\[ThinSpace]\>\""}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"bb", "/:", 
       RowBox[{"MakeBoxes", "[", 
        RowBox[{
         RowBox[{"bb", "[", "x__", "]"}], ",", "_"}], "]"}], ":=", 
       RowBox[{"RowBox", "[", 
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"ToBoxes", "[", "#", "]"}], "&"}], ",", 
          RowBox[{"{", "x", "}"}]}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"FractionBox", "[", 
       RowBox[{
        RowBox[{"ToBoxes", "[", 
         RowBox[{"bb", "[", 
          RowBox[{
           RowBox[{"dd", "^", 
            RowBox[{"Plus", "[", "\[Alpha]", "]"}]}], ",", "wflow"}], "]"}], 
         "]"}], ",", 
        RowBox[{"ToBoxes", "[", 
         RowBox[{"Apply", "[", 
          RowBox[{"bb", ",", 
           RowBox[{"Riffle", "[", 
            RowBox[{
             RowBox[{"Map", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"bb", "[", 
                 RowBox[{"dd", ",", "#"}], "]"}], "&"}], ",", 
               RowBox[{"Select", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"{", "vars", "}"}], "^", 
                   RowBox[{"{", "\[Alpha]", "}"}]}], ")"}], ",", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"#", "=!=", "1"}], "&"}], ")"}]}], "]"}]}], "]"}], 
             ",", "sp"}], "]"}]}], "]"}], "]"}]}], "]"}]}]}], "]"}]}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Make", " ", "Derivative", " ", "Output", " ", "BEAUTIFUL", "    ", 
     RowBox[{"http", ":"}]}], "//", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"pages", ".", "uoregon", ".", "edu"}], "/", "noeckel"}], "/", 
       "computernotes"}], "/", "Mathematica"}], "/", 
     RowBox[{"EquationEditing", ".", "html"}]}]}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Make3d", "[", 
    RowBox[{"plot_", ",", "height_", ",", "opacity_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "newplot", "}"}], ",", 
     RowBox[{
      RowBox[{"newplot", "=", 
       RowBox[{"First", "@", 
        RowBox[{"Graphics", "[", "plot", "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"newplot", "=", 
       RowBox[{
        RowBox[{"N", "@", "newplot"}], "/.", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"x_", "?", "AtomQ"}], ",", 
           RowBox[{"y_", "?", "AtomQ"}]}], "}"}], "\[RuleDelayed]", 
         RowBox[{"{", 
          RowBox[{"x", ",", "y", ",", "height"}], "}"}]}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"newplot", "/.", 
       RowBox[{
        RowBox[{"GraphicsComplex", "[", "xx__", "]"}], "\[RuleDelayed]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Opacity", "[", "opacity", "]"}], ",", 
          RowBox[{"GraphicsComplex", "[", "xx", "]"}]}], "}"}]}]}]}]}], 
    "]"}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Show", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"plotWF", ",", 
        RowBox[{"Graphics3D", "[", 
         RowBox[{"Make3d", "[", 
          RowBox[{"streamInColor", ",", "maxWF", ",", ".75"}], "]"}], "]"}]}],
        "}"}], ",", 
      RowBox[{"ViewPoint", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "100"}], "}"}]}]}], "]"}], "  ", "does", 
    " ", "NOT", " ", "work"}], "*)"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"to3d", "[", 
     RowBox[{"plot_", ",", "height_", ",", "opacity_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "newplot", "}"}], ",", 
      RowBox[{
       RowBox[{"newplot", "=", 
        RowBox[{"First", "@", 
         RowBox[{"Graphics", "[", "plot", "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"newplot", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"N", "@", "newplot"}], "/.", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x_", "?", "AtomQ"}], ",", 
             RowBox[{"y_", "?", "AtomQ"}]}], "}"}], "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"x", ",", "y", ",", "height"}], "}"}]}]}], "/.", 
         RowBox[{
          RowBox[{"Arrowheads", "[", 
           RowBox[{"List", "[", 
            RowBox[{"List", "[", 
             RowBox[{"x_", ",", "y_", ",", "notz_"}], "]"}], "]"}], "]"}], 
          "\[Rule]", 
          RowBox[{"Arrowheads", "[", 
           RowBox[{"List", "[", 
            RowBox[{"List", "[", 
             RowBox[{"x", ",", "y"}], "]"}], "]"}], "]"}]}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"newplot", "/.", 
        RowBox[{
         RowBox[{"GraphicsComplex", "[", "xx__", "]"}], "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Opacity", "[", "opacity", "]"}], ",", 
           RowBox[{"GraphicsComplex", "[", "xx", "]"}]}], "}"}]}]}]}]}], 
     "]"}]}], ";"}], "\n", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"dChange", "[", 
    RowBox[{"expression", ",", 
     RowBox[{"{", "transformations", "}"}], ",", 
     RowBox[{"{", "oldVars", "}"}], ",", 
     RowBox[{"{", "newVars", "}"}], ",", 
     RowBox[{"{", "functions", "}"}]}], "]"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ClearAll", "[", "dChange", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dChange", "[", 
    RowBox[{
    "expr_", ",", "transformations_List", ",", "oldVars_List", ",", 
     "newVars_List", ",", "functions_List"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "pos", ",", "functionsReplacements", ",", "variablesReplacements", ",", 
       "arguments", ",", "heads", ",", "newVarsSolved"}], "}"}], ",", 
     RowBox[{
      RowBox[{"pos", "=", 
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{"Outer", "[", 
          RowBox[{"Position", ",", "functions", ",", "oldVars"}], "]"}], ",", 
         
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "2", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"3", ",", "4"}], "}"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"heads", "=", 
       RowBox[{"functions", "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "0"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"arguments", "=", 
       RowBox[{"List", "@@@", "functions"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"newVarsSolved", "=", 
       RowBox[{"newVars", "/.", 
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{"transformations", ",", "newVars"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"functionsReplacements", "=", 
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{"Function", "[", 
          RowBox[{"i", ",", 
           RowBox[{
            RowBox[{"heads", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Function", "[", 
                RowBox[{"#", ",", "#2"}], "]"}], "&"}], "[", 
              RowBox[{
               RowBox[{"arguments", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", 
               RowBox[{"ReplacePart", "[", 
                RowBox[{
                 RowBox[{"functions", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", 
                 RowBox[{"Thread", "[", 
                  RowBox[{
                   RowBox[{"pos", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
                   "newVarsSolved"}], "]"}]}], "]"}]}], "]"}], ")"}]}]}], 
          "]"}], ",", 
         RowBox[{"Range", "@", 
          RowBox[{"Length", "@", "functions"}]}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"variablesReplacements", "=", 
       RowBox[{
        RowBox[{"Solve", "[", 
         RowBox[{"transformations", ",", "oldVars"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"expr", "/.", "functionsReplacements"}], "/.", 
         "variablesReplacements"}], "//", "Simplify"}], "//", "Normal"}]}]}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"dChange", "[", 
   RowBox[{"expr_", ",", 
    RowBox[{"functions", ":", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"_", "[", "___", "]"}], "\[Equal]", "_"}], ")"}], ".."}], 
      "}"}]}]}], "]"}], ":=", 
  RowBox[{"expr", "/.", 
   RowBox[{"Replace", "[", 
    RowBox[{"functions", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"f_", "[", "vars__", "]"}], "\[Equal]", "body_"}], ")"}], 
      "\[RuleDelayed]", 
      RowBox[{"(", 
       RowBox[{"f", "\[Rule]", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", "vars", "}"}], ",", "body"}], "]"}]}], ")"}]}], ",", 
     RowBox[{"{", "1", "}"}]}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dChange", "[", 
    RowBox[{"expr_", ",", "x___"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"dChange", "[", 
      RowBox[{"expr", ",", "##"}], "]"}], "&"}], "@@", 
    RowBox[{"Replace", "[", 
     RowBox[{
      RowBox[{"{", "x", "}"}], ",", 
      RowBox[{
       RowBox[{"var", ":", 
        RowBox[{"Except", "[", "_List", "]"}]}], "\[RuleDelayed]", 
       RowBox[{"{", "var", "}"}]}], ",", 
      RowBox[{"{", "1", "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.646998142831975*^9, {3.6476413934824963`*^9, 3.647641439641926*^9}, 
   3.6476415793211184`*^9, {3.648198402668096*^9, 3.648198404464897*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"dChange", "[", 
    RowBox[{"expression", ",", 
     RowBox[{"{", "transformations", "}"}], ",", 
     RowBox[{"{", "oldVars", "}"}], ",", 
     RowBox[{"{", "newVars", "}"}], ",", 
     RowBox[{"{", "functions", "}"}]}], "]"}], "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{
   RowBox[{"dChange", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"u", "[", 
         RowBox[{"x", ",", "t"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "2"}], "}"}]}], "]"}], "\[Equal]", 
      RowBox[{
       RowBox[{"c", "^", "2"}], " ", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"u", "[", 
          RowBox[{"x", ",", "t"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "\[Equal]", 
        RowBox[{"x", "+", 
         RowBox[{"c", " ", "t"}]}]}], ",", 
       RowBox[{"r", "\[Equal]", 
        RowBox[{"x", "-", 
         RowBox[{"c", " ", "t"}]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "t"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "r"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", "[", 
       RowBox[{"x", ",", "t"}], "]"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
   
   RowBox[{"dChange", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"\[Eta]", "*", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"f", "[", "\[Eta]", "]"}], ",", "\[Eta]"}], "]"}]}], ",",
           "\[Eta]"}], "]"}], "/", "\[Eta]"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"s", "^", "2"}], "/", 
           RowBox[{"\[Eta]", "^", "2"}]}]}], ")"}], "*", 
        RowBox[{"f", "[", "\[Eta]", "]"}]}], "-", 
       RowBox[{
        RowBox[{"f", "[", "\[Eta]", "]"}], "^", "3"}]}], "\[Equal]", "0"}], 
     ",", 
     RowBox[{"\[Eta]", "\[Equal]", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "z"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}], "]"}]}], ",", "\[Eta]", ",", "z", 
     ",", 
     RowBox[{"f", "[", "\[Eta]", "]"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dChange", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"u", "[", 
           RowBox[{"x", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], "+", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"u", "[", 
          RowBox[{"x", ",", "t"}], "]"}], ",", 
         RowBox[{"{", "t", "}"}]}], "]"}], "-", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"x", " ", 
          RowBox[{"u", "[", 
           RowBox[{"x", ",", "t"}], "]"}]}], ",", 
         RowBox[{"{", "x", "}"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"u", "[", 
        RowBox[{"x", ",", "t"}], "]"}], "\[Equal]", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], " ", 
          RowBox[{"x", "^", "2"}]}], "]"}], " ", 
        RowBox[{"f", "[", "x", "]"}], " ", 
        RowBox[{"T", "[", "t", "]"}]}]}]}], "]"}], "//", 
    "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.647641475160035*^9, 3.647641498154008*^9}, {
   3.647641543282469*^9, 3.647641544305929*^9}, 3.647641592260879*^9}],

Cell[CellGroupData[{

Cell["Classical Eigenfunctions", "Subtitle",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630620536209*^9}, {
   3.615630656303398*^9, 3.6156306666273937`*^9}, {3.648462292665238*^9, 
   3.6484623020688343`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"jj", "=", "2"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"XX", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"p", "+", 
       RowBox[{"I", " ", "x"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"p", "-", 
       RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
   RowBox[{"(", 
    RowBox[{"jj", "/", "2"}], ")"}]}], ";"}], "\n", 
 RowBox[{"GraphicsRow", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Plot3D", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"p", "+", 
              RowBox[{"I", " ", "x"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"p", "-", 
              RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"jj", "/", "2"}], ")"}]}], "]"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", 
         RowBox[{"-", "XX"}], ",", "XX"}], "}"}]}], "]"}], ",", 
     RowBox[{"Plot3D", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Im", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"p", "+", 
              RowBox[{"I", " ", "x"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"p", "-", 
              RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"jj", "/", "2"}], ")"}]}], "]"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", 
         RowBox[{"-", "XX"}], ",", "XX"}], "}"}]}], "]"}], ",", 
     RowBox[{"Plot3D", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"p", "+", 
               RowBox[{"I", " ", "x"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"p", "-", 
               RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"jj", "/", "2"}], ")"}]}], "]"}], ",", 
         RowBox[{"Im", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"p", "+", 
               RowBox[{"I", " ", "x"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"p", "-", 
               RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"jj", "/", "2"}], ")"}]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", 
         RowBox[{"-", "XX"}], ",", "XX"}], "}"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6484623066456842`*^9, 3.648462313322529*^9}, {
  3.648462343757187*^9, 3.648462348946628*^9}, {3.648462414414464*^9, 
  3.648462423777483*^9}, {3.6484625700068913`*^9, 3.648462716605606*^9}, {
  3.648462751914608*^9, 3.648462870658814*^9}, {3.648476488978311*^9, 
  3.648476512262414*^9}, {3.648484803819274*^9, 3.648484809093198*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Squeezed Vacuum and its cutoff", "Subtitle",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630620536209*^9}, {
   3.615630656303398*^9, 3.6156306666273937`*^9}}],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"TrueQ", "[", 
    RowBox[{"stateCASE", "==", "squeezedVacuumState"}], "]"}], ",", 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"n_", ",", "r_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"Mod", "[", 
        RowBox[{"n", ",", "2"}], "]"}]}], ")"}], "*", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", 
          RowBox[{"Tanh", "[", "r", "]"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"n", "/", "2"}], ")"}]}], "/", 
       RowBox[{"2", "^", 
        RowBox[{"(", 
         RowBox[{"n", "/", "2"}], ")"}]}]}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "/", "2"}], ")"}], "!"}]}], " ", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"n", "!"}], "/", 
       RowBox[{"Cosh", "[", "r", "]"}]}], "]"}]}]}], 
   RowBox[{"(*", 
    RowBox[{"Squeezed", " ", "Vacuum"}], "*)"}], "\[IndentingNewLine]", ",", 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"n_", ",", "r_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"r", "^", "2"}]}], "/", "2"}], "]"}], "*", 
     RowBox[{
      RowBox[{"r", "^", "n"}], "/", " ", 
      RowBox[{"Sqrt", "[", " ", 
       RowBox[{"n", "!"}], "]"}]}]}]}]}], 
  RowBox[{"(*", 
   RowBox[{"Coherent", " ", "State"}], "*)"}], "]"}]], "Input",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.615630728652275*^9, 
   3.615630777189464*^9}, {3.61563081930855*^9, 3.615630829989641*^9}, {
   3.6156309214343233`*^9, 3.615630946955887*^9}, {3.615630977592058*^9, 
   3.6156310861637573`*^9}, {3.615631131220243*^9, 3.6156311872428627`*^9}, {
   3.615631230817059*^9, 3.6156312685815687`*^9}, {3.6156313480841846`*^9, 
   3.6156313901882677`*^9}, {3.615631486800911*^9, 3.615631487915812*^9}, {
   3.615631536011013*^9, 3.615631637816193*^9}, 3.615631868100024*^9, {
   3.615631924512506*^9, 3.6156319262381363`*^9}, {3.615631959743784*^9, 
   3.6156320368530083`*^9}, {3.615632218620048*^9, 3.6156322530705214`*^9}, {
   3.615632396608055*^9, 3.615632397442463*^9}, 3.615632441121344*^9, {
   3.615632513038216*^9, 3.6156325315957212`*^9}, 3.615632567448143*^9, {
   3.615632632047385*^9, 3.6156326781963997`*^9}, {3.6156327585698853`*^9, 
   3.6156327972272387`*^9}, {3.615632892706315*^9, 3.615632927673995*^9}, {
   3.61563302029067*^9, 3.615633021730453*^9}, {3.615633052247924*^9, 
   3.615633139391014*^9}, {3.615633250742509*^9, 3.615633252300255*^9}, {
   3.615633371965705*^9, 3.6156334715337543`*^9}, {3.615633521473732*^9, 
   3.615633523585849*^9}, {3.615633605978108*^9, 3.615633631917869*^9}, {
   3.6156338087883387`*^9, 3.615633870979003*^9}, {3.615634363709557*^9, 
   3.615634377815282*^9}, {3.6157191114523706`*^9, 3.615719118711396*^9}, {
   3.615719376199911*^9, 3.615719377060686*^9}, 3.615724760534513*^9, {
   3.647774676640965*^9, 3.647774946387105*^9}, {3.647774982276249*^9, 
   3.647775028150834*^9}, {3.6477751576146173`*^9, 3.647775272638075*^9}, 
   3.6477753802410517`*^9, {3.647775426490138*^9, 3.647775489004987*^9}, {
   3.64777555227553*^9, 3.647775553578343*^9}, 3.647775599297473*^9, {
   3.6477756710072947`*^9, 3.6477757161661587`*^9}, 3.64777579603017*^9, 
   3.6477758345738173`*^9, {3.647775875783554*^9, 3.647775888651189*^9}, 
   3.6477759673695087`*^9, {3.6477760165804253`*^9, 3.647776061173418*^9}, 
   3.6477809577883244`*^9, {3.648135481979289*^9, 3.648135570976281*^9}, {
   3.648135622784834*^9, 3.648135634006173*^9}, {3.648135671391283*^9, 
   3.6481357234700813`*^9}, {3.6481357703769617`*^9, 3.64813577096496*^9}, 
   3.6481370020405083`*^9, {3.6481375002486343`*^9, 3.648137500655303*^9}, {
   3.648138610690114*^9, 3.648138649438416*^9}, {3.648139474880383*^9, 
   3.648139476208766*^9}, {3.64816080585052*^9, 3.648160809050832*^9}, {
   3.648161090409831*^9, 3.648161135631425*^9}, {3.648198236272389*^9, 
   3.648198302347412*^9}, 3.648198346713374*^9, {3.6481987744837513`*^9, 
   3.648198787694199*^9}, {3.648198824809278*^9, 3.648198830944315*^9}, {
   3.648198861661236*^9, 3.648198895409309*^9}, 3.648358032439155*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"schleichAm", "[", 
    RowBox[{"n_", ",", "squee_", ",", "displace_"}], "]"}], " ", "=", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"2", " ", "Pi", " ", "squee", " ", "*", 
       RowBox[{"(", 
        RowBox[{"n", "+", 
         RowBox[{"1", "/", "2"}], "-", 
         RowBox[{"displace", "^", "2"}]}], ")"}]}], "]"}]}], "*", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "+", 
         RowBox[{"1", "/", "2"}], "-", 
         RowBox[{"displace", "^", "2"}]}], ")"}], "/", "squee"}]}], "]"}]}]}], 
  RowBox[{"(*", 
   RowBox[{"schleich", "  ", 
    RowBox[{"(", 
     RowBox[{"4.43", "a"}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"n_", ",", "r_"}], "]"}], "=", 
    RowBox[{
     RowBox[{"Sqrt", "[", "2", "]"}], "*", 
     RowBox[{
      RowBox[{"schleichAm", "[", 
       RowBox[{"n", ",", "Squee", ",", "Displace"}], "]"}], "^", 
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}]}], "*", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", 
         RowBox[{"(", "n", ")"}]}], "*", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", "*", "Displace", "*", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"n", "+", 
            RowBox[{"1", "/", "2"}]}], "]"}]}], "]"}]}]}], ")"}]}]}], "*)"}], 
  
  RowBox[{"(*", 
   RowBox[{"Squeezed", " ", 
    RowBox[{"Coherent", ":", " ", 
     RowBox[{"schleich", " ", 
      RowBox[{"(", "4.47", ")"}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"sumRest", "[", 
      RowBox[{"r_", ",", "N_"}], "]"}], "=", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"c", "[", 
          RowBox[{"n", ",", "r"}], "]"}], "^", "2"}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", 
          RowBox[{"N", "+", "1"}], ",", "Infinity"}], "}"}]}], "]"}], "//", 
      "Simplify"}]}], ";"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"sumRest", "[", 
      RowBox[{"r", ",", 
       RowBox[{"Floor", "[", "nCutOff", "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0.01", ",", "1.7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"nCutOff", ",", "6", ",", "40"}], "}"}]}], "]"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nmax", "=", " ", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"sQueeze", "<", "0.75"}], ",", "4", ",", 
     RowBox[{"Ceiling", "[", 
      RowBox[{"Re", "[", 
       RowBox[{"nN", "/.", " ", 
        RowBox[{"FindRoot", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"sumRest", "[", 
             RowBox[{"sQueeze", ",", "nN"}], "]"}], "*", 
            RowBox[{"Conjugate", "[", 
             RowBox[{"sumRest", "[", 
              RowBox[{"sQueeze", ",", "nN"}], "]"}], "]"}]}], "\[Equal]", 
           RowBox[{"0.01", "^", "2"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"nN", ",", "1"}], "}"}]}], "]"}]}], "]"}], "]"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Cut-off at        Nmax = \>\"", ",", "Nmax"}], "]"}]}], "Input",\

 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.615630728652275*^9, 
   3.615630777189464*^9}, {3.61563081930855*^9, 3.615630829989641*^9}, {
   3.6156309214343233`*^9, 3.615630946955887*^9}, {3.615630977592058*^9, 
   3.6156310861637573`*^9}, {3.615631131220243*^9, 3.6156311872428627`*^9}, {
   3.615631230817059*^9, 3.6156312685815687`*^9}, {3.6156313480841846`*^9, 
   3.6156313901882677`*^9}, {3.615631486800911*^9, 3.615631487915812*^9}, {
   3.615631536011013*^9, 3.615631637816193*^9}, 3.615631868100024*^9, {
   3.615631924512506*^9, 3.6156319262381363`*^9}, {3.615631959743784*^9, 
   3.6156320368530083`*^9}, {3.615632218620048*^9, 3.6156322530705214`*^9}, {
   3.615632396608055*^9, 3.615632397442463*^9}, 3.615632441121344*^9, {
   3.615632513038216*^9, 3.6156325315957212`*^9}, 3.615632567448143*^9, {
   3.615632632047385*^9, 3.6156326781963997`*^9}, {3.6156327585698853`*^9, 
   3.6156327972272387`*^9}, {3.615632892706315*^9, 3.615632927673995*^9}, {
   3.61563302029067*^9, 3.615633021730453*^9}, {3.615633052247924*^9, 
   3.615633139391014*^9}, {3.615633250742509*^9, 3.615633252300255*^9}, {
   3.615633371965705*^9, 3.6156334715337543`*^9}, {3.615633521473732*^9, 
   3.615633523585849*^9}, {3.615633605978108*^9, 3.615633631917869*^9}, {
   3.6156338087883387`*^9, 3.615633870979003*^9}, {3.615634363709557*^9, 
   3.615634377815282*^9}, {3.6157191114523706`*^9, 3.615719118711396*^9}, {
   3.615719376199911*^9, 3.615719377060686*^9}, 3.615724760534513*^9, {
   3.647774676640965*^9, 3.647774946387105*^9}, {3.647774982276249*^9, 
   3.647775028150834*^9}, {3.6477751576146173`*^9, 3.647775272638075*^9}, 
   3.6477753802410517`*^9, {3.647775426490138*^9, 3.647775489004987*^9}, {
   3.64777555227553*^9, 3.647775553578343*^9}, 3.647775599297473*^9, {
   3.6477756710072947`*^9, 3.6477757161661587`*^9}, 3.64777579603017*^9, 
   3.6477758345738173`*^9, {3.647775875783554*^9, 3.647775888651189*^9}, 
   3.6477759673695087`*^9, {3.6477760165804253`*^9, 3.647776061173418*^9}, 
   3.6477809577883244`*^9, {3.648135481979289*^9, 3.648135570976281*^9}, {
   3.648135622784834*^9, 3.648135634006173*^9}, {3.648135671391283*^9, 
   3.6481357234700813`*^9}, {3.6481357703769617`*^9, 3.64813577096496*^9}, 
   3.6481370020405083`*^9, {3.6481375002486343`*^9, 3.648137500655303*^9}, {
   3.648138610690114*^9, 3.648138649438416*^9}, {3.648139474880383*^9, 
   3.648139476208766*^9}, {3.64816080585052*^9, 3.648160809050832*^9}, {
   3.648161090409831*^9, 3.648161135631425*^9}, {3.648198236272389*^9, 
   3.648198302347412*^9}, 3.648198346713374*^9, 3.6481987744837513`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Nmax", "=", "NMAX"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{"sumC", "=", 
  RowBox[{
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"n", ",", "stateParameter"}], "]"}], "^", "2"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "Nmax"}], "}"}]}], "]"}], "//", 
   "N"}]}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n", ",", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{"c", "[", 
          RowBox[{"n", ",", "r"}], "]"}], "]"}], "/.", 
        RowBox[{"r", "\[Rule]", "stateParameter"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "Nmax"}], "}"}]}], "]"}], ",", 
   RowBox[{"Filling", "\[Rule]", "Axis"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"PointSize", "[", "Large", "]"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", "e", "]"}]}], "Input",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.615630728652275*^9, 
   3.615630761234407*^9}, {3.6156337325919237`*^9, 3.615633748118788*^9}, {
   3.6156337824151287`*^9, 3.615633791809537*^9}, 3.6156340162062902`*^9, {
   3.6156344340348043`*^9, 3.615634448277055*^9}, {3.615731495335596*^9, 
   3.615731496258127*^9}, {3.615731554159746*^9, 3.615731588995831*^9}, {
   3.615731645456256*^9, 3.615731650031377*^9}, {3.6157325652719793`*^9, 
   3.615732594288124*^9}, {3.616155043898801*^9, 3.616155049634276*^9}, {
   3.6161551558787947`*^9, 3.616155166172997*^9}, 3.616155224429307*^9, {
   3.625313289975685*^9, 3.625313291263955*^9}, {3.646529214381423*^9, 
   3.646529239106741*^9}, 3.6465529964404716`*^9, 3.6465550276634197`*^9, 
   3.646556773695417*^9, {3.646581692332983*^9, 3.6465817191043987`*^9}, {
   3.6469925942213173`*^9, 3.646992597246503*^9}, {3.6476358612452717`*^9, 
   3.647635861842379*^9}, 3.647635918718376*^9, {3.6476360408497066`*^9, 
   3.647636044244774*^9}, 3.64777529405916*^9, {3.647775399493689*^9, 
   3.6477754114587717`*^9}, {3.647775511734724*^9, 3.64777551381595*^9}, {
   3.647775570004334*^9, 3.6477755802211523`*^9}, {3.647775767127709*^9, 
   3.647775767601615*^9}, {3.647775807556218*^9, 3.647775812978774*^9}, {
   3.647775898460167*^9, 3.6477759024925117`*^9}, {3.647776718165799*^9, 
   3.647776735925946*^9}, 3.647780972797079*^9, {3.6477811193994617`*^9, 
   3.647781132601787*^9}, {3.648135741617066*^9, 3.64813574925666*^9}, {
   3.648161185974351*^9, 3.648161194319182*^9}, {3.6481989143068447`*^9, 
   3.64819891595432*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["HOSc Wavefunctions Solve QHOSc and Kerr Hamiltonian ", "Subtitle",
 CellChangeTimes->{{3.614964414963908*^9, 3.6149644331540117`*^9}, {
  3.614964507388142*^9, 3.614964586068369*^9}, {3.6149646215863237`*^9, 
  3.614964625709463*^9}, {3.6149647479826317`*^9, 3.614964750427102*^9}, {
  3.614965548700951*^9, 3.61496556082316*^9}, {3.61532395486687*^9, 
  3.6153239833848543`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Alpha]", "=", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{"k", " ", "m"}], "]"}], "/", "h"}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Psi]", "[", 
   RowBox[{"n_", ",", "x_"}], "]"}], ":=", 
  RowBox[{
   SqrtBox[
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SuperscriptBox["2", "n"], " ", 
       RowBox[{"n", "!"}]}]], 
     SqrtBox[
      FractionBox["\[Alpha]", "\[Pi]"]]}]], 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["x", "2"], " ", "\[Alpha]"}], "2"]}]], " ", 
   RowBox[{"HermiteH", "[", 
    RowBox[{"n", ",", 
     RowBox[{"x", " ", 
      SqrtBox["\[Alpha]"]}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"XX", "=", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "@", 
    RowBox[{"Append", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Psi]", "[", 
           RowBox[{"n", ",", "x"}], "]"}], "+", "n", "+", 
          RowBox[{"1", "/", "2"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "0", ",", "Nmax"}], "}"}]}], "]"}], "/.", 
       "FixParameters"}], ",", 
      RowBox[{
       RowBox[{"x", "^", "2"}], "/", "2"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
   RowBox[{"Filling", "\[Rule]", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"n", "->", 
       RowBox[{"n", "-", 
        RowBox[{"1", "/", "2"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", 
        RowBox[{"1", "+", "Nmax"}]}], "}"}]}], "]"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"Nmax", "+", 
       RowBox[{"3", "/", "2"}]}]}], "}"}]}], ",", 
   RowBox[{"Epilog", "\[Rule]", 
    RowBox[{"Text", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{
        RowBox[{"ToExpression", "[", 
         RowBox[{"\"\<\\\\Psi s\>\"", ",", "TeXForm", ",", "HoldForm"}], 
         "]"}], ",", "Large"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"XX", "-", "1"}], ",", "Nmax"}], "}"}]}], "]"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<NormY[\>\"", ",", "n", ",", "\"\<]=\>\"", ",", 
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}], "^", "2"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", 
          RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}], ",", 
        RowBox[{"Assumptions", "\[Rule]", 
         RowBox[{
          RowBox[{"Re", "[", "\[Alpha]", "]"}], ">", "0"}]}]}], "]"}]}], 
     "]"}], ";", 
    RowBox[{"progressCount", "=", 
     RowBox[{"n", "/", "Nmax"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "0", ",", "3"}], "}"}]}], "]"}], "\n", 
 RowBox[{
  RowBox[{"SEq", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"h", "^", "2"}]}], "/", "2"}], " ", "/", "m"}], ")"}], " ", 
     RowBox[{"D", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"k", " ", "/", "2"}], " ", 
     RowBox[{"x", "^", "2"}], " ", "#"}]}], "&"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E0", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"n", "+", 
     RowBox[{"1", "/", "2"}]}], ")"}], "h", " ", 
   RowBox[{"Sqrt", "[", 
    RowBox[{"k", "/", "m"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EKerr", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      RowBox[{"\[CapitalLambda]", "^", "2"}], 
      RowBox[{"E0", "[", "n", "]"}]}]}], ")"}], 
   RowBox[{"E0", "[", "n", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SEqKerr", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"SEq", "[", "n", "]"}], "[", "#", " ", "]"}], "+", 
    RowBox[{
     RowBox[{"\[CapitalLambda]", "^", "2"}], 
     RowBox[{
      RowBox[{"SEq", "[", "n", "]"}], "[", 
      RowBox[{
       RowBox[{"SEq", "[", "n", "]"}], "[", "#", "]"}], "]"}]}]}], " ", 
   "&"}]}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<Schroedinger Equation [\>\"", ",", "n", ",", "\"\<]  =  \>\"", ",", 
     RowBox[{"Simplify", " ", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"SEq", "[", "n", "]"}], "[", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}], "]"}], "-", 
        RowBox[{
         RowBox[{"E0", "[", "n", "]"}], " ", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}]}]}], ",", 
       RowBox[{"m", ">", "0"}]}], "]"}], ",", "\"\<  KerrSchroedinger = \>\"",
      ",", 
     RowBox[{"Simplify", " ", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"SEqKerr", "[", "n", "]"}], "[", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}], "]"}], "-", 
        RowBox[{
         RowBox[{"EKerr", "[", "n", "]"}], " ", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}]}]}], ",", 
       RowBox[{"m", ">", "0"}]}], "]"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6149712970450697`*^9, 3.6149713150958347`*^9}, {
   3.614971353000649*^9, 3.6149713551262617`*^9}, {3.614971389418667*^9, 
   3.614971394532563*^9}, {3.614971569897333*^9, 3.614971655105781*^9}, {
   3.6149717063260717`*^9, 3.614971740546277*^9}, {3.6149717716282673`*^9, 
   3.614971863352543*^9}, {3.614972167324223*^9, 3.6149721682640953`*^9}, {
   3.6149722101573257`*^9, 3.614972305568782*^9}, {3.6149723501856318`*^9, 
   3.61497235253734*^9}, {3.614972397727605*^9, 3.614972430994451*^9}, {
   3.614972461310595*^9, 3.6149724853912773`*^9}, {3.614972541476495*^9, 
   3.61497263572766*^9}, {3.614973051987741*^9, 3.614973101858994*^9}, {
   3.614973161834687*^9, 3.6149732224471083`*^9}, {3.614973325384207*^9, 
   3.614973354540308*^9}, {3.614974089425714*^9, 3.6149741679898376`*^9}, {
   3.615036620444438*^9, 3.615036629665597*^9}, {3.615036689801827*^9, 
   3.615036755536851*^9}, {3.615038199251889*^9, 3.615038228542738*^9}, 
   3.615038280800419*^9, {3.615038318536511*^9, 3.615038352499639*^9}, {
   3.61503840371795*^9, 3.61503842887295*^9}, 3.615038571277171*^9, {
   3.6150386047327642`*^9, 3.615038621093993*^9}, 3.615038659580532*^9, 
   3.615038708858124*^9, {3.615115432860112*^9, 3.6151155170432463`*^9}, {
   3.61512073113266*^9, 3.615120847596033*^9}, {3.615287243583329*^9, 
   3.615287303942059*^9}, {3.615287368497786*^9, 3.615287379087604*^9}, {
   3.615287411698729*^9, 3.615287412838089*^9}, {3.615287764848983*^9, 
   3.615287779263331*^9}, {3.61528783711241*^9, 3.6152878404579563`*^9}, {
   3.615287889615262*^9, 3.6152878937792807`*^9}, {3.615287948211751*^9, 
   3.615287954320362*^9}, {3.6152880211708117`*^9, 3.6152880565529757`*^9}, {
   3.615288089213471*^9, 3.615288129554603*^9}, {3.615288230420476*^9, 
   3.6152882384160423`*^9}, 3.615288299840619*^9, {3.615312421831871*^9, 
   3.615312430032889*^9}, 3.615312517420349*^9, {3.615312550279986*^9, 
   3.615312599789455*^9}, {3.6153126308524227`*^9, 3.6153127096748667`*^9}, 
   3.61531275535991*^9, {3.615312810930678*^9, 3.615312856923562*^9}, {
   3.615313690496354*^9, 3.6153137563833437`*^9}, {3.615313815075828*^9, 
   3.615313816953742*^9}, {3.615313853944314*^9, 3.615313898246543*^9}, {
   3.615313935717043*^9, 3.6153139610936747`*^9}, 3.615314031927821*^9, {
   3.615323045097859*^9, 3.6153230712209263`*^9}, {3.615323112092744*^9, 
   3.615323207639126*^9}, {3.615323238695693*^9, 3.615323260844934*^9}, {
   3.615323363383919*^9, 3.6153236204357567`*^9}, {3.615323661199132*^9, 
   3.615323672706085*^9}, {3.615323791679906*^9, 3.615323900962809*^9}, {
   3.615375674168036*^9, 3.615375682837879*^9}, {3.6153757579686117`*^9, 
   3.615375817873116*^9}, {3.615624518020364*^9, 3.615624530107736*^9}, 
   3.6156302418856897`*^9, {3.615633886870707*^9, 3.615633915728862*^9}, 
   3.615633988416417*^9, {3.615732755499036*^9, 3.615732786733766*^9}, {
   3.6157565088817663`*^9, 3.615756515898457*^9}}],

Cell[BoxData[{
 RowBox[{"omega", ":=", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"k", "/", "m"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Anni", "[", 
   RowBox[{"x_", ",", "p_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Sqrt", "[", 
    RowBox[{"m", " ", 
     RowBox[{
      RowBox[{"omega", "/", " ", "2"}], "/", "h"}]}], "]"}], " ", 
   RowBox[{"(", " ", 
    RowBox[{"x", "+", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"I", " ", "/", "m"}], " ", "/", " ", "omega"}], " ", "p"}]}], 
    "  ", ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CreA", "[", 
   RowBox[{"x_", ",", "p_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Sqrt", "[", 
    RowBox[{"m", " ", 
     RowBox[{
      RowBox[{"omega", "/", " ", "2"}], "/", "h"}]}], "]"}], " ", 
   RowBox[{"(", " ", 
    RowBox[{"x", "-", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"I", " ", "/", "m"}], " ", "/", " ", "omega"}], " ", "p"}]}], 
    "  ", ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Anni", "[", 
  RowBox[{"x", ",", "p"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"CreA", "[", 
  RowBox[{"x", ",", "p"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LindbladTerm", "[", 
   RowBox[{"x_", ",", "p_", ",", "\[Gamma]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"\[Gamma]", "/", "2"}], " ", 
   RowBox[{"(", "1", ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.625479872163656*^9, 3.625479875424397*^9}, {
   3.625480075398456*^9, 3.6254802279213877`*^9}, {3.625480283282508*^9, 
   3.62548037346877*^9}, {3.6254804166783543`*^9, 3.625480506102989*^9}, {
   3.6254805386991043`*^9, 3.6254806184136467`*^9}, 3.625481408546853*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Moyal Bracket", "Subtitle",
 CellChangeTimes->{{3.615037249391127*^9, 3.615037256084381*^9}}],

Cell[BoxData[{
 RowBox[{"InnerBracket", ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"h", "/", "2"}], 
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"#", ",", "X"}], "]"}], ",", "p"}], "]"}], "-", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"#", ",", "P"}], "]"}], ",", "x"}], "]"}]}], ")"}]}], 
   "&"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NestedInnerBracket", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Nest", "[", 
    RowBox[{"InnerBracket", ",", "#", ",", "n"}], "]"}], "&"}]}], "\n", 
 RowBox[{
  RowBox[{"F", "[", 
   RowBox[{"x_", ",", "p_", ",", "X_", ",", "P_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WF", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}], 
   RowBox[{"H", "[", 
    RowBox[{"X", ",", "P"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"H", "[", 
   RowBox[{"X_", ",", "P_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"P", "^", "2"}], "/", "2"}], "/", "m"}], "+", 
   RowBox[{
    RowBox[{"X", "^", "2"}], 
    RowBox[{"k", "/", "2"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[CapitalLambda]", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"P", "^", "2"}], "/", "2"}], "/", "m"}]}], "+", 
      RowBox[{"\[Lambda]", " ", 
       RowBox[{"X", "^", "2"}], 
       RowBox[{"k", "/", "2"}]}]}], ")"}], "^", 
    "2"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<H = \>\"", ",", 
   RowBox[{"H", "[", 
    RowBox[{"X", ",", "P"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MoyalBracket", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"2", "/", "h"}], " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"NestedInnerBracket", "[", 
             RowBox[{
              RowBox[{"2", "n"}], "+", "1"}], "]"}], "[", 
            RowBox[{"F", "[", 
             RowBox[{"x", ",", "p", ",", "X", ",", "P"}], "]"}], "]"}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"n", "+", "1"}], ")"}]}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "n"}], "+", "1"}], ")"}], "!"}], ")"}]}]}], ",", 
          
          RowBox[{"{", 
           RowBox[{"n", ",", "0", ",", "2"}], "}"}]}], "]"}]}], "/.", 
       RowBox[{"X", "\[Rule]", "x"}]}], "/.", 
      RowBox[{"P", "\[Rule]", "p"}]}], "//", "Simplify"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"//", "TraditionalForm"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"MoyalKerrFinest", "=", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"ExpandAll", "[", "MoyalBracket", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"Derivative", ",", "\[CapitalLambda]", ",", "\[Lambda]"}], 
      "}"}]}], "]"}], "//", "TraditionalForm"}]}], "\n", 
 RowBox[{
  RowBox[{"MoyalKerr", "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"MoyalBracket", ",", 
      RowBox[{"{", 
       RowBox[{"Derivative", ",", "\[CapitalLambda]"}], "}"}]}], "]"}], "//", 
    "InputForm"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"MoyalKerr", "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"MoyalBracket", ",", 
      RowBox[{"{", 
       RowBox[{"Derivative", ",", "\[CapitalLambda]"}], "}"}]}], "]"}], "//", 
    "OutputForm"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MoyalKerr", "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"MoyalBracket", ",", 
      RowBox[{"{", 
       RowBox[{"Derivative", ",", "\[CapitalLambda]"}], "}"}]}], "]"}], "//", 
    "StandardForm"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"MoyalKerrFinest", " ", "/.", 
     RowBox[{"m", "\[Rule]", "M"}]}], "/.", 
    RowBox[{"h", "\[Rule]", "hbar"}]}], "//", " ", "TeXForm"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.615018982555271*^9, 3.615019021654953*^9}, {
   3.615019056637583*^9, 3.615019169814467*^9}, {3.6150347639203367`*^9, 
   3.615034807348419*^9}, {3.615034842867296*^9, 3.6150348491357813`*^9}, {
   3.615034918050912*^9, 3.615034921839909*^9}, {3.615034994191354*^9, 
   3.6150350361348677`*^9}, {3.615035111811181*^9, 3.615035224682994*^9}, {
   3.6150353043096*^9, 3.615035307723707*^9}, {3.615035422051449*^9, 
   3.615035437183424*^9}, {3.6150355659644957`*^9, 3.61503557086731*^9}, {
   3.615035671902892*^9, 3.615035674277556*^9}, {3.615035736571361*^9, 
   3.615035750951644*^9}, {3.61503588209053*^9, 3.615035896819859*^9}, 
   3.615036820773353*^9, {3.615036919919993*^9, 3.615036921954317*^9}, {
   3.6150404378473043`*^9, 3.6150405653034973`*^9}, {3.615040653180766*^9, 
   3.615040703612061*^9}, 3.615042219086753*^9, 3.615042351355496*^9, {
   3.615115699963099*^9, 3.615115713448882*^9}, {3.6151157565216637`*^9, 
   3.615115763350399*^9}, {3.61511584473072*^9, 3.615115847424518*^9}, {
   3.615116160872566*^9, 3.61511616303062*^9}, {3.615117232161532*^9, 
   3.615117246801209*^9}, {3.6151174123138514`*^9, 3.615117480822221*^9}, {
   3.615117670363701*^9, 3.615117671533584*^9}, {3.615117733481123*^9, 
   3.615117772716714*^9}, {3.615120594715362*^9, 3.615120604554988*^9}, {
   3.615121324725821*^9, 3.6151213386855993`*^9}, {3.615121746426581*^9, 
   3.6151217504028397`*^9}, {3.615122026428989*^9, 3.6151220489863787`*^9}, 
   3.615288162975751*^9, {3.615288505967013*^9, 3.6152886320253572`*^9}, {
   3.615288683852578*^9, 3.615288719262138*^9}, {3.6153002594534073`*^9, 
   3.615300270615068*^9}, {3.615300308841262*^9, 3.6153003101682377`*^9}, {
   3.615300491021636*^9, 3.6153004912098513`*^9}, 3.6157249031030083`*^9, {
   3.6157249844657373`*^9, 3.6157250052715683`*^9}, 3.6465633210574207`*^9, {
   3.647641836785802*^9, 3.647641839299685*^9}, 3.647642452862856*^9, {
   3.6479425054307003`*^9, 3.647942536508113*^9}}],

Cell["\<\
(*dChange[expression,{transformations},{oldVars},{newVars},{functions}]*)
MoyalKerr
Assuming[{r > 0, theta > 0, theta < Pi/2}, dChange[MoyalKerr, {r^2 == x^2 + \
p^2, theta == ArcTan[p/x]}, {x, p}, {r, theta}, {WF[x, p, \
t]}]](*/.C[1]\[Rule]0/2*)\
\>", "Text",
 CellChangeTimes->{{3.64764189070016*^9, 3.647642038077449*^9}, {
   3.647642073216033*^9, 3.647642075007023*^9}, {3.647642226926365*^9, 
   3.647642242204768*^9}, {3.6476423106307487`*^9, 3.6476423157109547`*^9}, {
   3.6476424868353786`*^9, 3.647642496174294*^9}, {3.647642582051828*^9, 
   3.647642591197427*^9}, {3.647642641523151*^9, 3.647642675232442*^9}, 
   3.6476427789152946`*^9, 3.6476428109958*^9, {3.647642926739524*^9, 
   3.647642933610669*^9}, {3.6476430635557117`*^9, 3.647643124757526*^9}, 
   3.647643174395816*^9, {3.6476444328497334`*^9, 3.647644493221175*^9}, 
   3.64794247885168*^9}],

Cell["\<\
MoyalKerr
MoyalKerr /. Derivative[n_, m_, 0][WF_][x_, p_, T_] :> D[WF[r*Cos[theta], \
r*Sin[theta], T], {r, n}, {theta, m}] // Simplify
(*rep=eqs/.Derivative[n_,m_][F_][x_,y_]\[RuleDelayed]D[F[x[s,t],y[s,t]],{s,n},\
{t,m}]*)\
\>", "Text",
 CellChangeTimes->{{3.64764189070016*^9, 3.647642038077449*^9}, {
   3.647642073216033*^9, 3.647642075007023*^9}, {3.647642226926365*^9, 
   3.647642242204768*^9}, {3.6476423106307487`*^9, 3.6476423157109547`*^9}, {
   3.6476424868353786`*^9, 3.647642496174294*^9}, {3.647642582051828*^9, 
   3.647642591197427*^9}, {3.647642641523151*^9, 3.647642675232442*^9}, 
   3.6476427789152946`*^9, 3.6476428109958*^9, {3.647642926739524*^9, 
   3.647642933610669*^9}, {3.6476430635557117`*^9, 3.647643124757526*^9}, {
   3.647643174395816*^9, 3.647643196544937*^9}, {3.64764323762572*^9, 
   3.6476432660230722`*^9}, {3.647643300170163*^9, 3.64764330349721*^9}, {
   3.6476439340798264`*^9, 3.64764395159424*^9}, {3.647643996506928*^9, 
   3.647644044494582*^9}, {3.647644081746207*^9, 3.647644126031889*^9}, {
   3.647644218202504*^9, 3.647644218546474*^9}, {3.647644355390951*^9, 
   3.6476443586883497`*^9}, 3.647942478854279*^9}],

Cell[CellGroupData[{

Cell["Assign Wigner Flow Components", "Subsubtitle",
 CellChangeTimes->{{3.615725032093897*^9, 3.615725044180377*^9}, 
   3.615725463701329*^9, {3.6157255135097227`*^9, 3.615725557342465*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"WFx", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", "4"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "switch", " ", "\[CapitalLambda]", " ", "\[Lambda]", " ", "k", " ", 
        RowBox[{"h", "^", "2"}], " ", "m", " ", "x", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"WF", "[", 
           RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "p", ",", "x"}], 
         "]"}]}], "+", " ", 
       RowBox[{"m", " ", "\[CapitalLambda]", " ", "\[Lambda]", " ", 
        RowBox[{"h", "^", "2"}], " ", "k", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "switch"}], ")"}], " ", "p", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"WF", "[", 
           RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", "2"}], "}"}]}], "]"}]}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"4", " ", "p", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "4"}], " ", "\[CapitalLambda]", " ", 
           "\[CapitalLambda]", " ", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"WF", "[", 
              RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"x", ",", "2"}], "}"}]}], "]"}], " ", 
           RowBox[{"h", "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"WF", "[", 
            RowBox[{"x", ",", "p", ",", "t"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalLambda]", " ", "\[CapitalLambda]", " ", 
                RowBox[{"p", "^", "2"}]}], "+", 
               RowBox[{"\[Lambda]", " ", "\[CapitalLambda]", " ", "k", " ", 
                RowBox[{"x", "^", "2"}], " ", "m"}]}], ")"}], "+", "m"}], 
            ")"}]}]}], ")"}]}]}], ")"}], "/", 
     RowBox[{"m", "^", "2"}]}]}], "/.", 
   RowBox[{"switch", "\[Rule]", "s"}]}]}]], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.6240441507393312`*^9}, 3.624044333965494*^9, {3.624868809299417*^9, 
   3.624868889248692*^9}, {3.624875377631196*^9, 3.624875380070023*^9}, {
   3.625310382407557*^9, 3.6253104128767033`*^9}, {3.6295663802678833`*^9, 
   3.6295663870851583`*^9}, {3.646563695716837*^9, 3.6465637860736237`*^9}, 
   3.6465663019076967`*^9, {3.64700669762381*^9, 3.6470067943761578`*^9}, {
   3.6470068254882402`*^9, 3.647007004726845*^9}}],

Cell[BoxData[{
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"WFx", "[", 
     RowBox[{"X", ",", "P", ",", "T", ",", "s"}], "]"}], "//", "ExpandAll"}], 
   ",", "s"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"WFx", "[", 
          RowBox[{"X", ",", "P", ",", "T", ",", "s"}], "]"}], "//", 
         "ExpandAll"}], ",", "s"}], "]"}], "/.", 
      RowBox[{"m", "\[Rule]", "MM"}]}], "/.", 
     RowBox[{"s", "\[Rule]", "0"}]}], "/.", 
    RowBox[{"h", "\[Rule]", "hbar"}]}], "//", "TraditionalForm"}], "//", 
  "TeXForm"}]}], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.6240441507393312`*^9}, 3.624044333965494*^9, {3.624868809299417*^9, 
   3.624868889248692*^9}, {3.624875377631196*^9, 3.624875380070023*^9}, {
   3.625310382407557*^9, 3.6253104128767033`*^9}, {3.6295663802678833`*^9, 
   3.6295663870851583`*^9}, {3.646563695716837*^9, 3.6465637860736237`*^9}, 
   3.6465663019076967`*^9, {3.64700669762381*^9, 3.647006751576983*^9}, 
   3.64700711983996*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WFp", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "4"}], " ", "switch", " ", "\[CapitalLambda]", " ", 
        "\[Lambda]", " ", 
        RowBox[{"h", "^", "2"}], " ", "p", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"WF", "[", 
           RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "1"}], "}"}]}], "]"}]}], "+", " ", 
       RowBox[{
        RowBox[{"1", "/", "4"}], 
        RowBox[{"h", "^", "2"}], "\[CapitalLambda]", " ", "\[Lambda]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "switch"}], ")"}], "x", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"WF", "[", 
           RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "4"}], "\[Lambda]", " ", "\[Lambda]", 
           " ", "k", " ", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"WF", "[", 
              RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"p", ",", "2"}], "}"}]}], "]"}], " ", 
           RowBox[{"h", "^", "2"}], " ", "m"}], "+", 
          RowBox[{
           RowBox[{"WF", "[", 
            RowBox[{"x", ",", "p", ",", "t"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalLambda]", " ", "\[Lambda]", " ", 
                RowBox[{"p", "^", "2"}]}], "+", 
               RowBox[{"\[Lambda]", " ", "\[Lambda]", " ", "k", " ", 
                RowBox[{"x", "^", "2"}], " ", "m"}]}], ")"}], "+", "m"}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], " ", 
    RowBox[{"k", "/", "m"}]}], "/.", 
   RowBox[{"switch", "\[Rule]", "s"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"WFp", "[", 
      RowBox[{"X", ",", "P", ",", "T", ",", "s"}], "]"}], "//", "ExpandAll"}],
     ",", "s"}], "]"}], "//", "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"WFp", "[", 
          RowBox[{"X", ",", "P", ",", "T", ",", "s"}], "]"}], "//", 
         "ExpandAll"}], ",", "s"}], "]"}], "/.", 
      RowBox[{"m", "\[Rule]", "MM"}]}], "/.", 
     RowBox[{"s", "\[Rule]", "0"}]}], "/.", 
    RowBox[{"h", "\[Rule]", "hbar"}]}], "//", "TraditionalForm"}], "//", 
  "TeXForm"}]}], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.624044116541326*^9}, {3.624044177273033*^9, 3.624044180116425*^9}, 
   3.624044299297868*^9, {3.6248689045480223`*^9, 3.624868909746416*^9}, {
   3.625310440565892*^9, 3.6253104547216988`*^9}, {3.629566365472601*^9, 
   3.629566368310835*^9}, {3.6465639009238157`*^9, 3.64656390479714*^9}, 
   3.646566375747611*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WFxClassical", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], ":=", 
  StyleBox[
   RowBox[{
    RowBox[{"k", " ", "\[Lambda]", " ", "\[CapitalLambda]", " ", "p", " ", 
     SuperscriptBox["x", "2"], " ", 
     RowBox[{
      RowBox[{"WF", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/", "m"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[CapitalLambda]", "2"], " ", 
     SuperscriptBox["p", "3"], " ", 
     RowBox[{
      RowBox[{"WF", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/", 
      SuperscriptBox["m", "2"]}]}], "+", 
    RowBox[{"p", " ", 
     RowBox[{
      RowBox[{"WF", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/", "m"}]}]}], 
   "Input"]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WFpClassical", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "k"}], " ", "x", " ", 
    RowBox[{"WF", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], "-", 
   RowBox[{
    SuperscriptBox["k", "2"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", 
    RowBox[{"WF", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], "-", 
   RowBox[{"k", " ", 
    SuperscriptBox["p", "2"], " ", "x", " ", "\[Lambda]", " ", 
    "\[CapitalLambda]", " ", 
    RowBox[{
     RowBox[{"WF", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/", 
     "m"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{"WFxClassical", "[", 
   RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{"WFpClassical", "[", 
   RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.6240441507393312`*^9}, 3.624044333965494*^9, {3.624868809299417*^9, 
   3.624868889248692*^9}, {3.624875377631196*^9, 3.624875380070023*^9}, {
   3.625310382407557*^9, 3.6253104128767033`*^9}, {3.6295663802678833`*^9, 
   3.6295663870851583`*^9}, {3.646563695716837*^9, 3.6465637860736237`*^9}, 
   3.6465663019076967`*^9, {3.64700669762381*^9, 3.6470067943761578`*^9}, {
   3.6470068254882402`*^9, 3.647007004726845*^9}, {3.647007058254902*^9, 
   3.6470070970415173`*^9}, {3.647007143267346*^9, 3.647007165496517*^9}, {
   3.647007209389969*^9, 3.6470072267167*^9}, {3.647007353332209*^9, 
   3.647007363590686*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WFxQuantum", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WFx", 
    StyleBox["[", "Input"], 
    RowBox[{
     StyleBox["x", "Input"], 
     StyleBox[",", "Input"], 
     StyleBox["p", "Input"], 
     StyleBox[",", "Input"], 
     StyleBox["t", "Input"], ",", "s"}], "]"}], "-", 
   RowBox[{"WFxClassical", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WFpQuantum", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WFp", 
    StyleBox["[", "Input"], 
    RowBox[{
     StyleBox["x", "Input"], 
     StyleBox[",", "Input"], 
     StyleBox["p", "Input"], 
     StyleBox[",", "Input"], 
     StyleBox["t", "Input"], ",", "s"}], "]"}], "-", 
   RowBox[{"WFpClassical", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{"WFxQuantum", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "]"}], "//", 
  "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{"WFpQuantum", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "]"}], "//", 
  "TraditionalForm"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.6470082568713923`*^9, 3.6470083858823757`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Term1", "=", "MoyalBracket"}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Term2", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"WFx", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "S"}], "]"}], ",", "x"}], "]"}],
      "+", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"WFp", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ",", "p"}], 
      "]"}]}], ")"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"thatDifference", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Term1", "-", "Term2"}], "/.", 
     RowBox[{"S", "\[Rule]", "s"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", "thatDifference", "]"}]}], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.624044116541326*^9}, {3.624044177273033*^9, 3.624044180116425*^9}, 
   3.624044299297868*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WFx$s", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WFx", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
   RowBox[{"WFx", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "0"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFx$s", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "//", "Simplify"}], "//",
   "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      FormBox[
       FormBox[
        RowBox[{
         SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
         "\[CapitalLambda]", " ", "s", " "}],
        TraditionalForm],
       TraditionalForm], "/", "4"}], "/", "m"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"x", " ", 
         RowBox[{"WF", "[", 
          RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "+", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"p", " ", 
         RowBox[{"WF", "[", 
          RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "2"}], "}"}]}], "]"}]}], ")"}]}], "//", 
   "HoldForm"}], "//", "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WFxsElegant", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     FormBox[
      FormBox[
       RowBox[{
        SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
        "\[CapitalLambda]", " ", "s", " "}],
       TraditionalForm],
      TraditionalForm], "/", "4"}], "/", "m"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"x", " ", 
        RowBox[{"WF", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "+", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"p", " ", 
        RowBox[{"WF", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "2"}], "}"}]}], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFx$s", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
   RowBox[{"WFxsElegant", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}]}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.624176466042376*^9, 3.62417683252396*^9}, {
   3.624176924608576*^9, 3.624177220730056*^9}, 3.6241772821715097`*^9, 
   3.6241776849862747`*^9, {3.624177874394723*^9, 3.624177932802676*^9}, {
   3.6241779663616858`*^9, 3.624178013709126*^9}, {3.624178101207879*^9, 
   3.6241781636421223`*^9}, {3.6241814797152777`*^9, 3.624181521896975*^9}, {
   3.624181574795165*^9, 3.624181650453536*^9}, {3.624181769765004*^9, 
   3.624181951890307*^9}, {3.6247890313855333`*^9, 3.624789100674017*^9}, {
   3.6247891335910873`*^9, 3.624789134396093*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"WFp$s", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"WFp", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
    RowBox[{"WFp", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "0"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFp$s", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "//", "Simplify"}], "//",
   "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FormBox[
        FormBox[
         RowBox[{
          SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
          "\[CapitalLambda]", " ", "s", " "}],
         TraditionalForm],
        TraditionalForm]}], "/", "4"}], "/", "m"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"p", " ", 
         RowBox[{"WF", "[", 
          RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "+", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"x", " ", 
         RowBox[{"WF", "[", 
          RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], ")"}]}], "//", 
   "HoldForm"}], "//", "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WFpsElegant", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FormBox[
       FormBox[
        RowBox[{
         SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
         "\[CapitalLambda]", " ", "s", " "}],
        TraditionalForm],
       TraditionalForm]}], "/", "4"}], "/", "m"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"p", " ", 
        RowBox[{"WF", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "+", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"x", " ", 
        RowBox[{"WF", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"WFp$s", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
    RowBox[{"WFpsElegant", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}]}], "//", "Simplify"}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.6247891570460873`*^9, 3.624789170168043*^9}, {
   3.624789210102661*^9, 3.624789234886491*^9}, 3.624789267740053*^9, {
   3.624789300635976*^9, 3.624789338496626*^9}, 3.647942604731247*^9, 
   3.647942641228479*^9}],

Cell["\<\
timePrint[WFx[x, p, t, 0] // Expand // TraditionalForm]
timePrint[WFx[x, p, t, 1] // Expand // TraditionalForm]
timePrint[WFx[x, p, t, s] - WFx[x, p, t, 0] // Expand // TraditionalForm]\
\>", "Text",
 CellChangeTimes->{{3.624182264794106*^9, 3.6241823053134117`*^9}, {
   3.624182794619049*^9, 3.624182800937439*^9}, {3.6241832838527193`*^9, 
   3.62418330201934*^9}, {3.624788510144264*^9, 3.624788524779582*^9}, 
   3.647942653237974*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time spent= \"\>", "\[InvisibleSpace]", "2.989235`4.", 
   "\[InvisibleSpace]", "\<\" Seconds  = \"\>", "\[InvisibleSpace]", 
   "0.04982116666666666666666666666666666667`4.", 
   "\[InvisibleSpace]", "\<\" Minutes   for   \"\>", "\[InvisibleSpace]", 
   TagBox[
    TagBox[
     FormBox[
      RowBox[{"Expand", "[", 
       RowBox[{"WFx", "(", 
        RowBox[{"x", ",", "p", ",", "t", ",", "0"}], ")"}], "]"}],
      TraditionalForm],
     TraditionalForm,
     Editable->True],
    HoldForm], "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   TagBox[
    FormBox[
     RowBox[{
      FractionBox[
       RowBox[{
       "k", " ", "\[Lambda]", " ", "\[CapitalLambda]", " ", "p", " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"WF", "(", 
         RowBox[{"x", ",", "p", ",", "t"}], ")"}]}], "m"], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", "2"], " ", 
        SuperscriptBox["p", "3"], " ", 
        RowBox[{"WF", "(", 
         RowBox[{"x", ",", "p", ",", "t"}], ")"}]}], 
       SuperscriptBox["m", "2"]], "+", 
      FractionBox[
       RowBox[{"p", " ", 
        RowBox[{"WF", "(", 
         RowBox[{"x", ",", "p", ",", "t"}], ")"}]}], "m"], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
        "\[CapitalLambda]", " ", "p", " ", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[PartialD]", "2"], "WF"}], 
         RowBox[{"\[PartialD]", 
          SuperscriptBox["p", "2"]}]]}], 
       RowBox[{"4", " ", "m"}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["h", "2"], " ", 
        SuperscriptBox["\[CapitalLambda]", "2"], " ", "p", " ", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[PartialD]", "2"], "WF"}], 
         RowBox[{"\[PartialD]", 
          SuperscriptBox["x", "2"]}]]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["m", "2"]}]]}],
     TraditionalForm],
    TraditionalForm,
    Editable->True]}],
  SequenceForm[
  "Time spent= ", 2.989235`4., " Seconds  = ", 
   0.04982116666666666666666666666666666667`4., " Minutes   for   ", 
   HoldForm[
    TraditionalForm[
     Expand[
      $CellContext`WFx[$CellContext`x, $CellContext`p, $CellContext`t, 0]]]], 
   " = ", 
   TraditionalForm[($CellContext`m^(-1) $CellContext`p) \
$CellContext`WF[$CellContext`x, $CellContext`p, $CellContext`t] + \
((((($CellContext`k/$CellContext`m) $CellContext`p) $CellContext`x^2) \
$CellContext`\[Lambda]) $CellContext`\[CapitalLambda]) \
$CellContext`WF[$CellContext`x, $CellContext`p, $CellContext`t] + \
(($CellContext`m^(-2) $CellContext`p^3) $CellContext`\[CapitalLambda]^2) \
$CellContext`WF[$CellContext`x, $CellContext`p, $CellContext`t] + ((((((
           Rational[-1, 
             4] $CellContext`h^2) $CellContext`k)/$CellContext`m) \
$CellContext`p) $CellContext`\[Lambda]) $CellContext`\[CapitalLambda]) 
     Derivative[
      0, 2, 0][$CellContext`WF][$CellContext`x, $CellContext`p, \
$CellContext`t] + ((((
         Rational[-1, 
           4] $CellContext`h^2) $CellContext`m^(-2)) $CellContext`p) \
$CellContext`\[CapitalLambda]^2) 
     Derivative[
      2, 0, 0][$CellContext`WF][$CellContext`x, $CellContext`p, \
$CellContext`t]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.647942559513177*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time spent= \"\>", "\[InvisibleSpace]", "3.00438`4.", 
   "\[InvisibleSpace]", "\<\" Seconds  = \"\>", "\[InvisibleSpace]", 
   "0.05007341666666666666666666666666666667`4.", 
   "\[InvisibleSpace]", "\<\" Minutes   for   \"\>", "\[InvisibleSpace]", 
   TagBox[
    TagBox[
     FormBox[
      RowBox[{"Expand", "[", 
       RowBox[{"WFx", "(", 
        RowBox[{"x", ",", "p", ",", "t", ",", "1"}], ")"}], "]"}],
      TraditionalForm],
     TraditionalForm,
     Editable->True],
    HoldForm], "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   TagBox[
    FormBox[
     RowBox[{
      FractionBox[
       RowBox[{
       "k", " ", "\[Lambda]", " ", "\[CapitalLambda]", " ", "p", " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"WF", "(", 
         RowBox[{"x", ",", "p", ",", "t"}], ")"}]}], "m"], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", "2"], " ", 
        SuperscriptBox["p", "3"], " ", 
        RowBox[{"WF", "(", 
         RowBox[{"x", ",", "p", ",", "t"}], ")"}]}], 
       SuperscriptBox["m", "2"]], "+", 
      FractionBox[
       RowBox[{"p", " ", 
        RowBox[{"WF", "(", 
         RowBox[{"x", ",", "p", ",", "t"}], ")"}]}], "m"], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
        "\[CapitalLambda]", " ", "x", " ", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[PartialD]", "2"], "WF"}], 
         RowBox[{
          RowBox[{"\[PartialD]", "x"}], "\[ThinSpace]", 
          RowBox[{"\[PartialD]", "p"}]}]]}], 
       RowBox[{"4", " ", "m"}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["h", "2"], " ", 
        SuperscriptBox["\[CapitalLambda]", "2"], " ", "p", " ", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[PartialD]", "2"], "WF"}], 
         RowBox[{"\[PartialD]", 
          SuperscriptBox["x", "2"]}]]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["m", "2"]}]]}],
     TraditionalForm],
    TraditionalForm,
    Editable->True]}],
  SequenceForm[
  "Time spent= ", 3.00438`4., " Seconds  = ", 
   0.05007341666666666666666666666666666667`4., " Minutes   for   ", 
   HoldForm[
    TraditionalForm[
     Expand[
      $CellContext`WFx[$CellContext`x, $CellContext`p, $CellContext`t, 1]]]], 
   " = ", 
   TraditionalForm[($CellContext`m^(-1) $CellContext`p) \
$CellContext`WF[$CellContext`x, $CellContext`p, $CellContext`t] + \
((((($CellContext`k/$CellContext`m) $CellContext`p) $CellContext`x^2) \
$CellContext`\[Lambda]) $CellContext`\[CapitalLambda]) \
$CellContext`WF[$CellContext`x, $CellContext`p, $CellContext`t] + \
(($CellContext`m^(-2) $CellContext`p^3) $CellContext`\[CapitalLambda]^2) \
$CellContext`WF[$CellContext`x, $CellContext`p, $CellContext`t] + ((((((
           Rational[
            1, 4] $CellContext`h^2) $CellContext`k)/$CellContext`m) \
$CellContext`x) $CellContext`\[Lambda]) $CellContext`\[CapitalLambda]) 
     Derivative[
      1, 1, 0][$CellContext`WF][$CellContext`x, $CellContext`p, \
$CellContext`t] + ((((
         Rational[-1, 
           4] $CellContext`h^2) $CellContext`m^(-2)) $CellContext`p) \
$CellContext`\[CapitalLambda]^2) 
     Derivative[
      2, 0, 0][$CellContext`WF][$CellContext`x, $CellContext`p, \
$CellContext`t]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.647942559517158*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time spent= \"\>", "\[InvisibleSpace]", "3.01978`4.", 
   "\[InvisibleSpace]", "\<\" Seconds  = \"\>", "\[InvisibleSpace]", 
   "0.05033011666666666666666666666666666667`4.", 
   "\[InvisibleSpace]", "\<\" Minutes   for   \"\>", "\[InvisibleSpace]", 
   TagBox[
    TagBox[
     FormBox[
      RowBox[{"Expand", "[", 
       RowBox[{
        RowBox[{"WFx", "(", 
         RowBox[{"x", ",", "p", ",", "t", ",", "s"}], ")"}], "-", 
        RowBox[{"WFx", "(", 
         RowBox[{"x", ",", "p", ",", "t", ",", "0"}], ")"}]}], "]"}],
      TraditionalForm],
     TraditionalForm,
     Editable->True],
    HoldForm], "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   TagBox[
    FormBox[
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
        "\[CapitalLambda]", " ", "s", " ", "x", " ", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[PartialD]", "2"], "WF"}], 
         RowBox[{
          RowBox[{"\[PartialD]", "x"}], "\[ThinSpace]", 
          RowBox[{"\[PartialD]", "p"}]}]]}], 
       RowBox[{"4", " ", "m"}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
        "\[CapitalLambda]", " ", "p", " ", "s", " ", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[PartialD]", "2"], "WF"}], 
         RowBox[{"\[PartialD]", 
          SuperscriptBox["p", "2"]}]]}], 
       RowBox[{"4", " ", "m"}]]}],
     TraditionalForm],
    TraditionalForm,
    Editable->True]}],
  SequenceForm[
  "Time spent= ", 3.01978`4., " Seconds  = ", 
   0.05033011666666666666666666666666666667`4., " Minutes   for   ", 
   HoldForm[
    TraditionalForm[
     Expand[$CellContext`WFx[$CellContext`x, $CellContext`p, $CellContext`t, \
$CellContext`s] - $CellContext`WFx[$CellContext`x, $CellContext`p, \
$CellContext`t, 0]]]], " = ", 
   TraditionalForm[(((((((
            Rational[
             1, 4] $CellContext`h^2) $CellContext`k)/$CellContext`m) \
$CellContext`p) $CellContext`s) $CellContext`\[Lambda]) $CellContext`\
\[CapitalLambda]) 
     Derivative[
      0, 2, 0][$CellContext`WF][$CellContext`x, $CellContext`p, \
$CellContext`t] + (((((((
            Rational[
             1, 4] $CellContext`h^2) $CellContext`k)/$CellContext`m) \
$CellContext`s) $CellContext`x) $CellContext`\[Lambda]) $CellContext`\
\[CapitalLambda]) 
     Derivative[
      1, 1, 0][$CellContext`WF][$CellContext`x, $CellContext`p, \
$CellContext`t]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.647942559519431*^9}]
}, Open  ]],

Cell[TextData[StyleBox["Continuity Equation (Moyal bracket only!)", \
"Subsection"]], "Chapter",
 CellChangeTimes->{{3.624954279811018*^9, 3.624954286338881*^9}, {
  3.624954573355047*^9, 3.624954587867218*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"wfuncDt", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}], "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"WF", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "t"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"continuityEquationFullfilled", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"0", "*", 
        RowBox[{"wfuncDt", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], "+", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"WFx", "[", 
          RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ",", "x"}], 
        "]"}], "+", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"WFp", "[", 
          RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ",", "p"}], 
        "]"}], "-", "MoyalBracket"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "p", ",", "t"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", "continuityEquationFullfilled", "]"}]}], "Input",
 CellChangeTimes->{{3.62495440060717*^9, 3.624954467685678*^9}, {
  3.624954536592366*^9, 3.62495456697657*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Wigner Functions ", "Subtitle",
 CellChangeTimes->{{3.615311702645843*^9, 3.615311707246711*^9}, {
   3.615311745926982*^9, 3.61531180732405*^9}, {3.6153119459079247`*^9, 
   3.615311949238516*^9}, {3.615312183516096*^9, 3.6153122039492273`*^9}, 
   3.615725910850113*^9}],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", 
  RowBox[{"i", ",", "ii", ",", "j"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Energy", "[", "i_", "]"}], ":=", 
    RowBox[{"E0", "[", "i", "]"}]}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Energy", "[", "i_", "]"}], ":=", 
  RowBox[{"EKerr", "[", "i", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"i", "=", "0"}], ";", " ", 
  RowBox[{"j", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Xi]", "[", 
     RowBox[{"x_", ",", "t_", ",", "\[Tau]_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"Cos", "[", "\[Tau]", "]"}], 
      RowBox[{"\[Psi]", "[", 
       RowBox[{"i", ",", "x"}], "]"}], 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", " ", "I"}], " ", "t", " ", 
        RowBox[{
         RowBox[{"Energy", "[", "i", "]"}], "/", "h"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Sin", "[", "\[Tau]", "]"}], 
      RowBox[{"\[Psi]", "[", 
       RowBox[{"j", ",", "x"}], "]"}], 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "I"}], " ", "t", " ", 
        RowBox[{
         RowBox[{"Energy", "[", "j", "]"}], "/", "h"}]}], "]"}]}]}]}], " ", 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Xi]", "[", 
    RowBox[{"x_", ",", "t_", ",", "\[Tau]_"}], "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"ii", ",", "stateParameter"}], "]"}], 
      RowBox[{"\[Psi]", "[", 
       RowBox[{"ii", ",", "x"}], "]"}], 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "I"}], " ", "t", " ", 
        RowBox[{
         RowBox[{"Energy", "[", "ii", "]"}], "/", "h"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Xi]conj", "[", 
     RowBox[{"x_", ",", "t_", ",", "\[Tau]_"}], "]"}], ":=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Conjugate", "[", 
        RowBox[{"c", "[", 
         RowBox[{"ii", ",", "stateParameter"}], "]"}], "]"}], 
       RowBox[{"\[Psi]", "[", 
        RowBox[{"ii", ",", "x"}], "]"}], 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"+", "I"}], " ", "t", " ", 
         RowBox[{
          RowBox[{"Energy", "[", "ii", "]"}], "/", "h"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SEQ$Fullfilled", "=", 
   RowBox[{"Simplify", " ", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"SEqKerr", "[", "n", "]"}], "[", 
       RowBox[{"\[Xi]", "[", 
        RowBox[{"x", ",", "t", ",", "\[Tau]"}], "]"}], "]"}], "-", 
      RowBox[{"I", "  ", "h", " ", 
       RowBox[{"D", "[", " ", 
        RowBox[{
         RowBox[{"\[Xi]", "[", 
          RowBox[{"x", ",", "t", ",", "\[Tau]"}], "]"}], ",", "t"}], 
        "]"}]}]}], ",", 
     RowBox[{"m", ">", "0"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", "SEQ$Fullfilled", "]"}]}], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, 
   3.615328385704236*^9, {3.615328744378584*^9, 3.6153287799687347`*^9}, {
   3.615328987316884*^9, 3.615328990741791*^9}, 3.615329097580762*^9, 
   3.615329253855715*^9, {3.615330658311314*^9, 3.6153307498683777`*^9}, 
   3.615330921555663*^9, 3.61533204568215*^9, 3.615332563209057*^9, {
   3.615634190510241*^9, 3.615634239773162*^9}, {3.615634478087792*^9, 
   3.615634481089449*^9}, {3.615634623602338*^9, 3.615634626481221*^9}, 
   3.615641438572461*^9, {3.6157395944797697`*^9, 3.615739665757576*^9}, {
   3.615739734213461*^9, 3.615739768659885*^9}, {3.615739881661104*^9, 
   3.615739933286222*^9}, {3.615740011872445*^9, 3.615740025625989*^9}, {
   3.615740073397553*^9, 3.615740091891831*^9}, {3.615740325925481*^9, 
   3.615740330470478*^9}, {3.615742891394403*^9, 3.615742894679743*^9}, {
   3.6157430310993*^9, 3.615743099122088*^9}, {3.615743150179474*^9, 
   3.615743151709302*^9}, {3.615743187251524*^9, 3.615743248189742*^9}, 
   3.615753975574485*^9, {3.6157540161118097`*^9, 3.615754050815352*^9}, {
   3.615754172481432*^9, 3.615754177655167*^9}, {3.615754208084609*^9, 
   3.6157542161206903`*^9}, {3.615754360004344*^9, 3.615754453254593*^9}, {
   3.6157545277695637`*^9, 3.615754530994121*^9}, {3.615754603679699*^9, 
   3.6157546264101057`*^9}, {3.615754658937257*^9, 3.615754666490737*^9}, 
   3.615754772231031*^9, 3.615756984538136*^9, {3.61575701896502*^9, 
   3.615757019682733*^9}, {3.615757052182633*^9, 3.615757072552759*^9}, {
   3.615757114785241*^9, 3.615757157415572*^9}, 3.6157575403076963`*^9, {
   3.61575802427798*^9, 3.6157580594924707`*^9}, {3.615758113186903*^9, 
   3.6157581138698463`*^9}, {3.6157582108072777`*^9, 
   3.6157582272845507`*^9}, {3.61575844149684*^9, 3.615758456106846*^9}, {
   3.61575852021458*^9, 3.615758528087078*^9}, {3.615758566212085*^9, 
   3.615758595340784*^9}, {3.6157586264375668`*^9, 3.615758750434924*^9}, {
   3.615758786466999*^9, 3.615758872009001*^9}, {3.6157589587577133`*^9, 
   3.6157589711151867`*^9}, {3.616510649457903*^9, 3.6165106690543203`*^9}, 
   3.6165126623992863`*^9, {3.616512830402712*^9, 3.616512847525229*^9}, 
   3.616513151884907*^9, {3.624955013589396*^9, 3.624955014059816*^9}, {
   3.624955483923208*^9, 3.624955484050034*^9}, {3.625313264593042*^9, 
   3.625313270599378*^9}, {3.647774620968156*^9, 3.6477746546056023`*^9}, {
   3.647776763745688*^9, 3.647776794945004*^9}, {3.647780994301491*^9, 
   3.647781020161085*^9}, {3.648135803297061*^9, 3.64813587557316*^9}, 
   3.64815521172173*^9, {3.648161225895842*^9, 3.6481612315676413`*^9}, 
   3.648198445210218*^9, {3.6483575377569513`*^9, 3.648357562584592*^9}, {
   3.648558416509809*^9, 3.648558416590852*^9}, {3.648558449387416*^9, 
   3.6485584527321167`*^9}, {3.648558502147355*^9, 3.648558502216867*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPsi]", "[", 
    RowBox[{"x_", ",", "t_", ",", "\[Tau]_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"x", "^", "2"}]}], " ", 
      RowBox[{"\[Alpha]", "/", "2"}]}], "]"}], 
    RowBox[{"Simplify", "[", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"Expand", "[", 
        RowBox[{
         RowBox[{"\[Xi]", "[", 
          RowBox[{"x", ",", "t", ",", "\[Tau]"}], "]"}], 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"x", "^", "2"}], " ", 
           RowBox[{"\[Alpha]", "/", "2"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "Exp"}], "}"}]}], "]"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{"timePrint", "[", 
  RowBox[{"\[CapitalPsi]", "[", 
   RowBox[{"X", ",", "T", ",", "mMixAngle"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, 
   3.615328385704236*^9, {3.615328744378584*^9, 3.6153287799687347`*^9}, {
   3.615328987316884*^9, 3.615328990741791*^9}, 3.615329097580762*^9, 
   3.615329253855715*^9, {3.615330658311314*^9, 3.6153307498683777`*^9}, 
   3.615330921555663*^9, 3.61533204568215*^9, 3.615332563209057*^9, {
   3.615634190510241*^9, 3.615634239773162*^9}, {3.615634478087792*^9, 
   3.615634481089449*^9}, {3.615634623602338*^9, 3.615634626481221*^9}, 
   3.615641438572461*^9, {3.6157395944797697`*^9, 3.615739665757576*^9}, {
   3.615739734213461*^9, 3.615739768659885*^9}, {3.615739881661104*^9, 
   3.615739933286222*^9}, {3.615740011872445*^9, 3.615740025625989*^9}, {
   3.615740073397553*^9, 3.615740091891831*^9}, {3.615740325925481*^9, 
   3.615740330470478*^9}, {3.615742891394403*^9, 3.615742894679743*^9}, {
   3.6157430310993*^9, 3.6157430890337467`*^9}, {3.615757787600575*^9, 
   3.615757840711211*^9}, 3.6157580200698843`*^9, {3.6157610777939367`*^9, 
   3.615761081009884*^9}, {3.6157611392790956`*^9, 3.615761157137271*^9}, 
   3.616043059537681*^9, 3.6483581381488113`*^9, 3.6485582002313557`*^9, {
   3.648558416614324*^9, 3.64855841662016*^9}, {3.648558502242507*^9, 
   3.648558502248784*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]", "[", 
    RowBox[{"x_", ",", "y_", ",", "t_", ",", "\[Tau]_"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Xi]conj", "[", 
      RowBox[{
       RowBox[{"x", "+", "y"}], ",", 
       RowBox[{"+", "t"}], ",", "\[Tau]"}], "]"}], " ", 
     RowBox[{"\[CapitalPsi]", "[", 
      RowBox[{
       RowBox[{"x", "-", "y"}], ",", "t", ",", "\[Tau]"}], "]"}]}], "/.", 
    "FixParameters"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"timePrint", "[", 
   RowBox[{"\[Rho]", "[", 
    RowBox[{"x", ",", "y", ",", "t", ",", "\[Tau]"}], "]"}], "]"}], 
  RowBox[{"(*", " ", 
   RowBox[{"DW", "=", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Rho]", "[", 
         RowBox[{"x", ",", "y", ",", "t", ",", "\[Tau]"}], "]"}], 
        RowBox[{"Exp", "[", 
         RowBox[{"I", " ", "2", " ", "y", " ", "p"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", 
         RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}]}], "]"}], " ", 
     "Prohibitively", " ", 
     RowBox[{"SLOW", "!"}]}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WignerFunction", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"FourierTransform", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"\[Rho]", "[", 
          RowBox[{"x", ",", " ", 
           RowBox[{"y", "/", "2"}], ",", "t", ",", "\[Tau]"}], "]"}], "/", 
         "h"}], "/", "Pi"}], ",", "y", ",", "p"}], "]"}], "/.", 
     RowBox[{"h", "\[Rule]", "1"}]}], "/.", 
    RowBox[{"\[Tau]", "\[Rule]", "mMixAngle"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"timePrint", "[", "WignerFunction", 
   RowBox[{"(*", 
    RowBox[{"[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}], "*)"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Count", "[", 
  RowBox[{
   RowBox[{"Expand", "[", 
    RowBox[{"WignerFunction", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], ",", 
   RowBox[{"+", "_"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, {
   3.615328385704236*^9, 3.61532842127243*^9}, {3.615328452177451*^9, 
   3.615328700955434*^9}, {3.61532913868193*^9, 3.615329140662854*^9}, {
   3.615329209708338*^9, 3.615329231643388*^9}, {3.615329538017696*^9, 
   3.6153295577324953`*^9}, {3.615330828281961*^9, 3.615330837113493*^9}, {
   3.6156389980699053`*^9, 3.615639089290873*^9}, {3.615639143068521*^9, 
   3.615639253553862*^9}, {3.6156393013390093`*^9, 3.6156393105481*^9}, {
   3.615639351484426*^9, 3.6156393555923357`*^9}, {3.615639410246297*^9, 
   3.615639423347652*^9}, {3.6156395121911697`*^9, 3.61563951611325*^9}, 
   3.615640096430455*^9, {3.615640442620921*^9, 3.615640460798748*^9}, {
   3.6156405179817133`*^9, 3.615640518330245*^9}, {3.6157256355018253`*^9, 
   3.61572563566157*^9}, {3.615725679695396*^9, 3.615725689107225*^9}, {
   3.615725903901721*^9, 3.6157259246853333`*^9}, {3.6157328388913403`*^9, 
   3.6157328561011133`*^9}, {3.615732897391026*^9, 3.615732919763029*^9}, {
   3.6157330434262857`*^9, 3.615733051956244*^9}, {3.615739058818254*^9, 
   3.6157390844150867`*^9}, {3.6157401863675337`*^9, 
   3.6157402093576937`*^9}, {3.6157402648349543`*^9, 3.615740267420556*^9}, 
   3.6157403380019217`*^9, 3.61574046647064*^9, {3.6157572043922*^9, 
   3.6157572085762463`*^9}, 3.615759117066454*^9, 3.615759196823285*^9, {
   3.6157595390100737`*^9, 3.615759545973748*^9}, {3.615759579691811*^9, 
   3.615759627921238*^9}, {3.624955394225871*^9, 3.624955466609825*^9}, 
   3.646557129686454*^9, 3.646993253447712*^9, 3.646993310004129*^9, {
   3.647776823505705*^9, 3.6477768270301523`*^9}, 3.64855820024431*^9, {
   3.6485584166304073`*^9, 3.648558416801186*^9}, {3.6485585022595387`*^9, 
   3.6485585022693167`*^9}}],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Wigner Flow analytical with Continuity Equation (\
\[Lambda] ->\[CapitalLambda])", "Section"]], "Subsubtitle",
 CellChangeTimes->{{3.615725928887197*^9, 3.615725936711233*^9}, {
  3.624966082984323*^9, 3.6249661051841717`*^9}, {3.624966855615535*^9, 
  3.6249668724076*^9}}],

Cell[BoxData[{
 RowBox[{"ss", "=", "1"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"wfxAnalytical", "[", 
     RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"WFx", "[", 
       RowBox[{"x", ",", "p", ",", "t", ",", "ss"}], "]"}], "/.", 
      RowBox[{"WF", "\[Rule]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"WignerFunction", "[", 
          RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.",
      "FixParameters"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Count", "[", 
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{"wfxAnalytical", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], ",", 
     RowBox[{"+", "_"}]}], "]"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"wfpAnalytical", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"WFp", "[", 
      RowBox[{"x", ",", "p", ",", "t", ",", "ss"}], "]"}], "/.", 
     RowBox[{"WF", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"WignerFunction", "[", 
         RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.", 
    "FixParameters"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"wfAnalytical", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"wfxAnalytical", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "x"}], "]"}], "+", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"wfpAnalytical", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "p"}], "]"}]}]}], "\n", 
  
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"timePrint", "[", 
     RowBox[{"Simplify", "[", 
      RowBox[{"wfAnalytical", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], "]"}], ";"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"wfuncDt", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}], "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"WignerFunction", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "t"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"timePrint", "[", 
     RowBox[{"Simplify", "[", 
      RowBox[{"wfuncDt", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], "]"}], ";", "\n", 
    RowBox[{"continuityEquation", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"wfuncDt", "[", 
            RowBox[{"x", ",", "p", ",", "t"}], "]"}], "+", 
           RowBox[{"wfAnalytical", "[", 
            RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "p", ",", "t"}], "}"}]}], "]"}], "/.", 
        RowBox[{"\[Lambda]", "\[Rule]", "\[CapitalLambda]"}]}], ",", 
       RowBox[{"m", ">", "0"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "*)"}], 
  RowBox[{"timePrint", "[", "continuityEquation", "]"}]}]}], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, {
   3.615328385704236*^9, 3.61532842127243*^9}, {3.615328452177451*^9, 
   3.615328700955434*^9}, {3.61532913868193*^9, 3.615329140662854*^9}, {
   3.615329209708338*^9, 3.615329231643388*^9}, {3.615329538017696*^9, 
   3.6153295577324953`*^9}, {3.615330828281961*^9, 3.615330837113493*^9}, {
   3.6156389980699053`*^9, 3.615639089290873*^9}, {3.615639143068521*^9, 
   3.615639253553862*^9}, {3.6156393013390093`*^9, 3.6156393105481*^9}, {
   3.615639351484426*^9, 3.6156393555923357`*^9}, {3.615639410246297*^9, 
   3.615639423347652*^9}, {3.6156395121911697`*^9, 3.61563951611325*^9}, 
   3.615640096430455*^9, {3.615640442620921*^9, 3.615640460798748*^9}, {
   3.6156405179817133`*^9, 3.615640518330245*^9}, {3.6157256355018253`*^9, 
   3.61572563566157*^9}, {3.615725679695396*^9, 3.615725689107225*^9}, {
   3.615725903901721*^9, 3.615726007983356*^9}, {3.615726223510936*^9, 
   3.615726227431016*^9}, {3.6157420001868467`*^9, 3.615742006151602*^9}, {
   3.615742040590849*^9, 3.615742122827833*^9}, {3.615742195261923*^9, 
   3.615742230972183*^9}, {3.6157423951717777`*^9, 3.615742460213076*^9}, {
   3.615757446793147*^9, 3.6157574620257597`*^9}, {3.6160431623304577`*^9, 
   3.616043189595357*^9}, {3.616043254953803*^9, 3.616043293541442*^9}, {
   3.616043328990443*^9, 3.616043342309023*^9}, {3.6165110851208897`*^9, 
   3.616511091061223*^9}, {3.616511154796013*^9, 3.6165111776629868`*^9}, {
   3.6249537488892117`*^9, 3.6249537623589153`*^9}, {3.624954672091284*^9, 
   3.62495469089832*^9}, 3.624954847418378*^9, {3.6249550855471573`*^9, 
   3.624955091287768*^9}, {3.624955198841002*^9, 3.624955200431562*^9}, {
   3.6249552316841373`*^9, 3.624955336120886*^9}, {3.625311379870614*^9, 
   3.625311400913364*^9}, {3.646552860600666*^9, 3.6465528738692007`*^9}, {
   3.6465533062612543`*^9, 3.646553316266013*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"continuityEquation", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"wfuncDt", "[", 
        RowBox[{"x", ",", "p", ",", "t"}], "]"}], "+", 
       RowBox[{"wfAnalytical", "[", 
        RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], "/.", 
      RowBox[{"\[Lambda]", "\[Rule]", "\[CapitalLambda]"}]}], ",", 
     RowBox[{"m", ">", "0"}]}], "]"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.6249549163991737`*^9, 3.6249549664723883`*^9}, {
  3.624955610626749*^9, 3.624955612449327*^9}, {3.646553395032299*^9, 
  3.646553398280514*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Wigner Functions numerical", "Subsubtitle",
 CellChangeTimes->{{3.6157257941396627`*^9, 3.615725802449313*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6482018763316507`*^9, 3.648201892820087*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"schneller", "=", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "-", 
          FractionBox["y", "2"]}], ")"}], "2"]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "+", 
          FractionBox["y", "2"]}], ")"}], "2"]}]}]], "*", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"TrueQ", "[", 
       RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], ",", 
      "1", ",", 
      FractionBox[
       RowBox[{"Exp", "[", 
        RowBox[{"-", 
         RowBox[{"stateParameter", "^", "2"}]}], "]"}], 
       RowBox[{"Sqrt", "[", "Pi", "]"}]]}], "]"}], 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{"ExpToTrig", "[", 
       RowBox[{"Expand", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Rho]", "[", 
           RowBox[{"x", ",", " ", 
            RowBox[{"y", "/", "2"}], ",", "t", ",", "\[Tau]"}], "]"}], "/", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"x", "-", 
                FractionBox["y", "2"]}], ")"}], "2"]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"x", "+", 
                FractionBox["y", "2"]}], ")"}], "2"]}]}]]}], 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"TrueQ", "[", 
            RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], 
           ",", "1", ",", 
           RowBox[{
            RowBox[{"Sqrt", "[", "Pi", "]"}], 
            RowBox[{"Exp", "[", 
             RowBox[{"stateParameter", "^", "2"}], "]"}]}]}], "]"}]}], "]"}], 
       "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"Cos", ",", "Sin", ",", "x", ",", "y", ",", 
        RowBox[{"Tanh", "[", "sQueeze", "]"}]}], "}"}], ",", "Simplify"}], 
     "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.646998863656547*^9, 3.6469988970106173`*^9}, {
   3.646998930205627*^9, 3.6469989309873*^9}, {3.6469989932264843`*^9, 
   3.646999003185061*^9}, 3.646999104456258*^9, {3.646999187017742*^9, 
   3.6469992156515512`*^9}, 3.6481984689124804`*^9, {3.6481990124878798`*^9, 
   3.6481990254258633`*^9}, {3.648199055806405*^9, 3.648199075951848*^9}, {
   3.648199124652779*^9, 3.6481991630356092`*^9}, {3.648199194657393*^9, 
   3.648199195112032*^9}, {3.648201525992984*^9, 3.6482016180359163`*^9}, {
   3.648201665663186*^9, 3.648201688647642*^9}, {3.648201723774685*^9, 
   3.648201759259985*^9}, {3.648201863088166*^9, 3.648201929222324*^9}, {
   3.648202010019573*^9, 3.6482020394994802`*^9}, {3.648202073422988*^9, 
   3.648202079263936*^9}, {3.6482030209246607`*^9, 3.648203037396947*^9}, 
   3.648321115919221*^9, {3.648358038759696*^9, 3.648358039805983*^9}, 
   3.648558416818645*^9, 3.648558502273623*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"schneller", "=", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", 
           FractionBox["y", "2"]}], ")"}], "2"]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "+", 
           FractionBox["y", "2"]}], ")"}], "2"]}]}]], 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"ExpandAll", "[", 
        RowBox[{
         RowBox[{"\[Rho]", "[", 
          RowBox[{"x", ",", " ", 
           RowBox[{"y", "/", "2"}], ",", "t", ",", "\[Tau]"}], "]"}], "/", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"x", "-", 
               FractionBox["y", "2"]}], ")"}], "2"]}], "-", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"x", "+", 
               FractionBox["y", "2"]}], ")"}], "2"]}]}]]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"x", "+", 
          RowBox[{"y", "/", "2"}]}], ",", 
         RowBox[{"x", "-", 
          RowBox[{"y", "/", "2"}]}]}], "}"}]}], "]"}]}]}], ";"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.6156396826593037`*^9, 3.61563969949319*^9}, {
   3.615639736750227*^9, 3.615639759554955*^9}, {3.615639801040518*^9, 
   3.615639819453103*^9}, 3.615639918063538*^9, 3.615639985693759*^9, 
   3.615640058820881*^9, 3.615725712794808*^9, {3.615725818044476*^9, 
   3.615725861303022*^9}, {3.646998745429996*^9, 3.646998779911813*^9}, {
   3.646998810819689*^9, 3.6469988468724213`*^9}, {3.646999059928638*^9, 
   3.6469990960710583`*^9}, 3.6469993038210793`*^9, 3.648558416982929*^9, 
   3.648558502276964*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"WignerFunction2", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"TrueQ", "[", 
        RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], ",", 
       "1", ",", 
       RowBox[{"Exp", "[", 
        RowBox[{"-", 
         RowBox[{"stateParameter", "^", "2"}]}], "]"}]}], "]"}], "/", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"x", "^", "2"}], "+", 
       RowBox[{"p", "^", "2"}]}], "]"}]}], "*", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Expand", "[", 
         RowBox[{
          RowBox[{"FourierTransform", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"schneller", "/", "h"}], "/", "Pi"}], ",", "y", ",", 
            "p"}], "]"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"x", "^", "2"}], "+", 
            RowBox[{"p", "^", "2"}]}], "]"}], "*", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"TrueQ", "[", 
             RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], 
            ",", "1", ",", 
            RowBox[{"Exp", "[", 
             RowBox[{"stateParameter", "^", "2"}], "]"}]}], "]"}]}], "]"}], "/.", 
        RowBox[{"h", "\[Rule]", "1"}]}], "/.", 
       RowBox[{"\[Tau]", "\[Rule]", "mMixAngle"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"_Sin", ",", "_Cos", ",", "p", ",", "Pi"}], "}"}]}], "]"}]}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "This", " ", "version", " ", "`WignerFunction2`", " ", "is", " ", "not", 
      " ", "faster", " ", "or", " ", "superior"}], "..."}], "."}], " ", 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.6156396826593037`*^9, 3.61563969949319*^9}, {
   3.615639736750227*^9, 3.615639759554955*^9}, {3.615639801040518*^9, 
   3.615639819453103*^9}, 3.615639918063538*^9, 3.615639985693759*^9, 
   3.615640058820881*^9, 3.615725712794808*^9, {3.615725818044476*^9, 
   3.615725861303022*^9}, {3.646998745429996*^9, 3.646998779911813*^9}, {
   3.646998810819689*^9, 3.6469988468724213`*^9}, {3.646999059928638*^9, 
   3.646999067744164*^9}, 3.6469991496276217`*^9, {3.646999222025188*^9, 
   3.646999245251965*^9}, {3.6469992771240807`*^9, 3.646999288567875*^9}, 
   3.6475176758241177`*^9, {3.64751772477182*^9, 3.6475177293399067`*^9}, 
   3.647517768952201*^9, {3.647517882542028*^9, 3.6475178837971363`*^9}, 
   3.64820250761485*^9, {3.648202541891608*^9, 3.648202545086802*^9}, {
   3.64820258713412*^9, 3.648202588817943*^9}, {3.648202656280497*^9, 
   3.648202704054236*^9}, {3.648202764170702*^9, 3.6482027707705107`*^9}, {
   3.648202817146748*^9, 3.648202825888348*^9}, {3.6482028740265493`*^9, 
   3.648202973266466*^9}, {3.648203330907611*^9, 3.6482034022900143`*^9}, {
   3.648203584317809*^9, 3.648203643549047*^9}, {3.64820377836712*^9, 
   3.648203789240973*^9}, {3.648203821493287*^9, 3.648203860747518*^9}, 
   3.6483211265674543`*^9, {3.6483580413634367`*^9, 3.648358042708568*^9}, 
   3.648558200259639*^9, 3.648558416998453*^9, 3.648558502281013*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"WignerFunctionN", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"WignerFunction2", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], "//", "N"}], "//", "Chop"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.6156396826593037`*^9, 3.61563969949319*^9}, {
   3.615639736750227*^9, 3.615639759554955*^9}, {3.615639801040518*^9, 
   3.615639819453103*^9}, 3.615639918063538*^9, 3.615639985693759*^9, 
   3.615640058820881*^9, 3.615725712794808*^9, {3.615725818044476*^9, 
   3.615725861303022*^9}, {3.646998745429996*^9, 3.646998779911813*^9}, {
   3.646998810819689*^9, 3.6469988468724213`*^9}, {3.646999059928638*^9, 
   3.646999067744164*^9}, 3.6469991496276217`*^9, {3.646999222025188*^9, 
   3.646999245251965*^9}, {3.6469992771240807`*^9, 3.646999288567875*^9}, 
   3.6475176758241177`*^9, {3.64751772477182*^9, 3.6475177293399067`*^9}, {
   3.647517768952201*^9, 3.6475178070296907`*^9}, {3.6475178607336407`*^9, 
   3.6475178752434196`*^9}, {3.647518392723646*^9, 3.647518422230047*^9}, 
   3.648202234883527*^9, {3.64820368070606*^9, 3.6482036895546017`*^9}, 
   3.648203907201837*^9, 3.6483211344555197`*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"intermediateWF", "=", 
   RowBox[{
    RowBox[{"WignerFunctionNN", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}], "//", "Chop"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.647517906158998*^9, 3.647517939357039*^9}, {
   3.6475179949655247`*^9, 3.6475180126816053`*^9}, {3.64751805715273*^9, 
   3.647518072936112*^9}, {3.647518113874671*^9, 3.647518119720194*^9}, {
   3.6475181555847*^9, 3.647518235568243*^9}, {3.647518266492424*^9, 
   3.647518267356043*^9}, {3.647518319911366*^9, 3.64751837224555*^9}, {
   3.6475184035329237`*^9, 3.647518410499648*^9}, 3.648202257313993*^9, {
   3.64820246290351*^9, 3.648202471564665*^9}, {3.648203701358893*^9, 
   3.648203721091221*^9}, 3.648203919589829*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"WignerFunctionN", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"intermediateWF", "//", "TrigReduce"}], "//", "Chop"}], ",", 
      RowBox[{"{", 
       RowBox[{"Cos", ",", "Sin"}], "}"}]}], "]"}], "/", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"x", "^", "2"}], "+", 
      RowBox[{"p", "^", "2"}]}], "]"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.647517906158998*^9, 3.647517939357039*^9}, {
   3.6475179949655247`*^9, 3.6475180126816053`*^9}, {3.64751805715273*^9, 
   3.647518072936112*^9}, {3.647518113874671*^9, 3.647518119720194*^9}, {
   3.6475181555847*^9, 3.647518235568243*^9}, {3.647518266492424*^9, 
   3.647518267356043*^9}, {3.647518319911366*^9, 3.64751837224555*^9}, {
   3.6475184035329237`*^9, 3.647518410499648*^9}, 3.648202257313993*^9, {
   3.64820246290351*^9, 3.648202471564665*^9}, 3.648203928851054*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"XX", "=", "2.5"}], ";", " ", 
   RowBox[{"ZZ", "=", 
    RowBox[{"1", "/", "Pi"}]}], ";"}], " ", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"TT", "=", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", 
           RowBox[{"Pi", " ", "/", 
            RowBox[{"Abs", "[", 
             RowBox[{
              RowBox[{"E0", "[", "1", "]"}], "-", 
              RowBox[{"E0", "[", "0", "]"}]}], "]"}]}]}], ")"}], "/", "8"}], 
        " ", "/.", "FixParameters"}], ",", "4"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"DTT", "=", 
     RowBox[{"N", "[", 
      RowBox[{"TT", "/", "numberOfFrames"}], "]"}]}], ";"}], "*)"}]}], "\n", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"\[Rho]", "[", 
    RowBox[{"x", ",", "0", ",", "0", ",", "mMixAngle"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
   RowBox[{"PlotPoints", "\[Rule]", "35"}], ",", 
   RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6153297092380342`*^9, 3.615329785168223*^9}, {
   3.6153298718801193`*^9, 3.615329874799344*^9}, {3.6153299515696983`*^9, 
   3.6153299721745977`*^9}, 3.615330108624568*^9, {3.615330402694769*^9, 
   3.615330511979083*^9}, {3.615330546916795*^9, 3.615330581365438*^9}, 
   3.615330757263938*^9, {3.6153310630027323`*^9, 3.615331063452479*^9}, {
   3.615331097970161*^9, 3.615331127003668*^9}, {3.615331164592587*^9, 
   3.615331214935355*^9}, {3.6153312498820887`*^9, 3.615331253403664*^9}, {
   3.615331384888257*^9, 3.615331388177849*^9}, 3.615331420023917*^9, {
   3.615331462795383*^9, 3.615331547535287*^9}, {3.615331589514385*^9, 
   3.615331591530878*^9}, 3.6153316705998783`*^9, {3.615331829539322*^9, 
   3.615331900829331*^9}, {3.6153321121144447`*^9, 3.615332155925251*^9}, {
   3.615332251773364*^9, 3.6153322946228037`*^9}, {3.615333272813233*^9, 
   3.6153332846333923`*^9}, {3.615333356658101*^9, 3.6153333919780197`*^9}, {
   3.615333552928935*^9, 3.615333598126939*^9}, {3.615372196785733*^9, 
   3.6153722132385063`*^9}, 3.61537225784061*^9, {3.615372853158967*^9, 
   3.615372855618018*^9}, 3.6153733745245743`*^9, {3.615373913756947*^9, 
   3.61537394734962*^9}, {3.615374317822193*^9, 3.615374319479198*^9}, {
   3.615374386474951*^9, 3.6153744150353727`*^9}, {3.615377778501686*^9, 
   3.615377782633802*^9}, {3.615480477870656*^9, 3.61548051491334*^9}, {
   3.615480876202793*^9, 3.615480883831133*^9}, 3.615568238076152*^9, {
   3.615568799836649*^9, 3.615568801130519*^9}, {3.615577558611709*^9, 
   3.615577559188532*^9}, 3.6155775932888308`*^9, {3.6155778732858953`*^9, 
   3.615577884700395*^9}, 3.615581879955368*^9, {3.615581914860889*^9, 
   3.615581915549979*^9}, {3.6156407018297853`*^9, 3.615640707757072*^9}, {
   3.6156411397255363`*^9, 3.615641155705331*^9}, {3.6157405984467154`*^9, 
   3.615740600551593*^9}, {3.6157419017671843`*^9, 3.615741960446138*^9}, {
   3.6157613353498573`*^9, 3.6157613478094053`*^9}, {3.616044089341208*^9, 
   3.616044144903419*^9}, {3.616044182440158*^9, 3.616044230438621*^9}, {
   3.616044368031839*^9, 3.6160443718347797`*^9}, {3.6469983335283203`*^9, 
   3.646998346034295*^9}, {3.647362266070788*^9, 3.647362270019891*^9}, 
   3.647941230568522*^9, 3.6485582002687817`*^9}],

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Time spent= \>\"", ",", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ",", "4"}], "]"}], 
   ",", "\"\< Seconds  = \>\"", ",", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ")"}], "/", "60"}], 
     ",", "4"}], "]"}], ",", "\"\< Minutes\>\""}], "]"}]], "Input",
 CellChangeTimes->{{3.615332338682863*^9, 3.6153323671264963`*^9}, {
   3.6153708404981537`*^9, 3.6153708442947683`*^9}, {3.615370993774354*^9, 
   3.6153709970605383`*^9}, {3.615371503594904*^9, 3.615371513169588*^9}, {
   3.615371566099598*^9, 3.6153715845516644`*^9}, {3.6153716985333223`*^9, 
   3.615371700155863*^9}, {3.615371792539176*^9, 3.615371794326886*^9}, {
   3.61537795545512*^9, 3.61537798494068*^9}, {3.6153780494292316`*^9, 
   3.615378092443664*^9}, 3.615378164538499*^9, {3.61537826459508*^9, 
   3.61537826653004*^9}, {3.615379816338554*^9, 3.615379823278825*^9}, {
   3.6153804154286327`*^9, 3.615380431346485*^9}, {3.615380908263824*^9, 
   3.615381002835142*^9}, {3.615577431830936*^9, 3.615577507511448*^9}, {
   3.615577657622074*^9, 3.615577690526105*^9}, 3.615577793267749*^9, {
   3.615577838637783*^9, 3.61557783958727*^9}, {3.615577900895199*^9, 
   3.615577905978784*^9}, {3.615582278512148*^9, 3.6155822838313217`*^9}, 
   3.615582393374818*^9, 3.615582565462751*^9, 3.615634786415193*^9, {
   3.6156398594325733`*^9, 3.61563990714559*^9}, 3.6156400083521547`*^9, {
   3.615640897890258*^9, 3.615640905313417*^9}, 3.615717823245494*^9, 
   3.615718472574972*^9, {3.61571850902551*^9, 3.615718513623602*^9}, {
   3.615718630466916*^9, 3.615718637460788*^9}, {3.6157188495094976`*^9, 
   3.6157188790367727`*^9}, {3.61571890921705*^9, 3.6157190656980677`*^9}, {
   3.615726320880335*^9, 3.615726344654138*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"compensateForClassicalMovement", "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.6473585226071367`*^9, 3.6473585510538*^9}, {
   3.647358682624426*^9, 3.647358724333336*^9}, {3.647358966650272*^9, 
   3.6473589944804153`*^9}, {3.647359118256459*^9, 3.647359124414003*^9}, {
   3.6473592030849333`*^9, 3.647359209485674*^9}, 3.647359270846427*^9, {
   3.647359339622357*^9, 3.647359340468686*^9}, {3.647362368325342*^9, 
   3.647362397854302*^9}, 3.647362525952918*^9, 3.653825926667109*^9, 
   3.653825957228842*^9, 3.6538259930721207`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"colors2", "=", 
   RowBox[{"{", 
    RowBox[{
    "Red", ",", "Cyan", ",", "Cyan", ",", "Cyan", ",", "Cyan", ",", "Cyan", 
     ",", "Cyan", ",", "Cyan", ",", "Blue"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gradient2", "[", 
    RowBox[{
     RowBox[{"z_", "?", "NumericQ"}], ",", 
     RowBox[{"rest___", "?", "NumericQ"}]}], "]"}], ":=", 
   RowBox[{"Blend", "[", 
    RowBox[{"colors2", ",", "z"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6478176787642593`*^9, 3.647817704326685*^9}, {
   3.647817776773241*^9, 3.6478178261481533`*^9}, {3.6478178879233637`*^9, 
   3.647817925684845*^9}, {3.647817965999756*^9, 3.6478179723527527`*^9}, {
   3.647818023100072*^9, 3.647818041575585*^9}, 3.647818147719846*^9, {
   3.64781951577836*^9, 3.64781956942972*^9}, 3.647856409622579*^9}],

Cell[BoxData[{
 RowBox[{"R", "=", "RR"}], "\[IndentingNewLine]", 
 RowBox[{"nN", "=", "5"}], "\n", 
 RowBox[{"slower", "=", 
  RowBox[{"3", "/", "3"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Wf", "[", 
    RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
   RowBox[{"WignerFunctionN", "[", 
    RowBox[{
     RowBox[{"R", "*", 
      RowBox[{"Cos", "[", 
       RowBox[{"x", "+", 
        RowBox[{"compensateForClassicalMovement", "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"R", "^", "2"}], "*", 
            RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
     ",", 
     RowBox[{
      RowBox[{"-", "R"}], "*", 
      RowBox[{"Sin", "[", 
       RowBox[{"x", "+", 
        RowBox[{"compensateForClassicalMovement", "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"R", "^", "2"}], "*", 
            RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
     ",", "t"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tableOfPlots2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"Wf", "[", 
        RowBox[{
         RowBox[{"x", "+", "Pi", "+", 
          RowBox[{"0", "*", "nT", "*", 
           RowBox[{"13", "/", "16"}], "*", 
           RowBox[{
            RowBox[{"TT", "/", "slower"}], "/", 
            RowBox[{"(", "nN", ")"}]}]}]}], ",", 
         RowBox[{"nT", "*", 
          RowBox[{
           RowBox[{"TT", "/", "slower"}], "/", "nN"}]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"ColorFunction", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"myColorFunc", "[", 
             RowBox[{"#1", ",", 
              RowBox[{"nT", "*", 
               RowBox[{"TT", "/", 
                RowBox[{"(", "nN", ")"}]}]}]}], "]"}], "&"}], ")"}]}], ",", 
         RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ","}], "*)"}], 
       
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Thickness", "[", 
           RowBox[{"0.015", "*", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ")"}]}], "]"}], ",", 
          RowBox[{"Opacity", "[", 
           RowBox[{"1", "-", 
            RowBox[{"0", "*", "nT", "*", "0.3"}]}], "]"}], ",", 
          RowBox[{"Directive", "[", 
           RowBox[{"RGBColor", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"1", "/", "4"}], "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{
              RowBox[{"1", "/", "3"}], "-", 
              RowBox[{"nT", "/", "nN"}]}]}], "]"}], "]"}]}], "}"}]}]}], "]"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"100", ",", "Black"}], "]"}]}]}], 
   RowBox[{"(*", 
    RowBox[{",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\[Theta]", ",", "W"}], "}"}]}]}], "*)"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.6478176787642593`*^9, 3.647817704326685*^9}, {
   3.647817776773241*^9, 3.6478178261481533`*^9}, {3.6478178879233637`*^9, 
   3.647817925684845*^9}, {3.647817965999756*^9, 3.6478179723527527`*^9}, {
   3.647818023100072*^9, 3.647818041575585*^9}, 3.647818147719846*^9, {
   3.64781951577836*^9, 3.64781956942972*^9}, 3.647856409622579*^9, {
   3.647946347467008*^9, 3.647946352970357*^9}, {3.647946384348001*^9, 
   3.64794641011197*^9}, 3.647948292280335*^9, {3.647948374064362*^9, 
   3.647948380541463*^9}, {3.647948507321512*^9, 3.647948541740152*^9}, {
   3.6479485727374687`*^9, 3.64794860646966*^9}, {3.6479495526641073`*^9, 
   3.647949557807835*^9}, 3.648137841394105*^9, {3.648155745555275*^9, 
   3.648155805115921*^9}, {3.648155853444354*^9, 3.6481558945294733`*^9}, {
   3.64835826029879*^9, 3.648358270187827*^9}, 3.64855541675072*^9, 
   3.648595596061872*^9, {3.653826134732232*^9, 3.653826157780237*^9}, {
   3.653979796976554*^9, 3.653979807991653*^9}, {3.653979852080027*^9, 
   3.653979880574848*^9}, {3.653979911797864*^9, 3.6539799291219673`*^9}, {
   3.6541053631340103`*^9, 3.6541053871801767`*^9}, {3.6541059068241377`*^9, 
   3.654105954919024*^9}, {3.654105991710649*^9, 3.654106009226643*^9}, {
   3.654106546087408*^9, 3.654106571175474*^9}, 3.654106615260579*^9, 
   3.654107498030134*^9, 3.6541076870526733`*^9, 3.654107744767465*^9, {
   3.654341376664727*^9, 3.654341381231179*^9}, {3.6543419563973103`*^9, 
   3.654341988355933*^9}, {3.654342135270645*^9, 3.654342140298518*^9}, 
   3.654425897334467*^9}],

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\</home/ole/Shared/Open/AA/Wignerflow/Kerr/Mathematica/ringPlot.pdf\>\"",
    ",", "ringPlot", ",", 
   RowBox[{"ImageResolution", "\[Rule]", "300"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.653979991018581*^9, 3.6539799966109667`*^9}, {
  3.654021257744617*^9, 3.6540212812002773`*^9}}],

Cell[BoxData[{
 RowBox[{"dt", "=", 
  RowBox[{"1", 
   RowBox[{"TT", "/", "5.25"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"R", "=", "1.7"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Wf", "[", 
    RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
   RowBox[{"WignerFunctionN", "[", 
    RowBox[{
     RowBox[{"R", "*", 
      RowBox[{"Cos", "[", 
       RowBox[{"x", "+", 
        RowBox[{"compensateForClassicalMovement", "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"R", "^", "2"}], "*", 
            RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
     ",", 
     RowBox[{
      RowBox[{"-", "R"}], "*", 
      RowBox[{"Sin", "[", 
       RowBox[{"x", "+", 
        RowBox[{"compensateForClassicalMovement", "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"R", "^", "2"}], "*", 
            RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
     ",", "t"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Log", "[", 
    RowBox[{"Re", "[", 
     RowBox[{"Wf", "[", 
      RowBox[{"x", ",", "dt"}], "]"}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", 
     RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Thickness", "[", "0.015", "]"}], ",", "Red"}], "}"}]}], ",", 
   RowBox[{
   "PlotLabel", "\[Rule]", 
    "\"\<wf first goes negative (coherent State) after Finite [not 0] \
time\>\""}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"PlotPoints", "\[Rule]", "349"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6485557204453897`*^9, 3.648555994176511*^9}, {
   3.648596181585917*^9, 3.6485962246948223`*^9}, 3.6485963704303217`*^9, {
   3.648596546966732*^9, 3.648596979309573*^9}, {3.6485970221104813`*^9, 
   3.64859703183817*^9}, 3.648636027843534*^9, {3.64863633016646*^9, 
   3.6486364343772087`*^9}, {3.6508650888091288`*^9, 3.65086511498763*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"cfun", "[", 
    RowBox[{"x_", ",", "t_"}], "]"}], "=", 
   RowBox[{"Re", "[", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{
        RowBox[{"R", "*", 
         RowBox[{"Cos", "[", 
          RowBox[{"x", "+", 
           RowBox[{"compensateForClassicalMovement", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"R", "^", "2"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}],
         ",", 
        RowBox[{
         RowBox[{"-", "R"}], "*", 
         RowBox[{"Sin", "[", 
          RowBox[{"x", "+", 
           RowBox[{"compensateForClassicalMovement", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"R", "^", "2"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}],
         ",", "t"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "2"}], "}"}]}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"cfun", "[", 
     RowBox[{"x_", ",", " ", "t_"}], "]"}], " ", "=", " ", 
    RowBox[{"Re", "[", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"WignerFunctionN", "[", 
        RowBox[{
         RowBox[{"R", "*", 
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"compensateForClassicalMovement", "*", "t", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"LAMBDA", "^", "2"}], "*", 
                RowBox[{"R", "^", "2"}]}], " ", "+", " ", "1"}], ")"}]}], " ",
             "+", " ", "x"}], "]"}]}], ",", " ", "\n", "      ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "R"}], ")"}], "*", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"compensateForClassicalMovement", "*", "t", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"LAMBDA", "^", "2"}], "*", 
                RowBox[{"R", "^", "2"}]}], " ", "+", " ", "1"}], ")"}]}], " ",
             "+", " ", "x"}], "]"}]}], ",", " ", "t"}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"x", ",", " ", "2"}], "}"}]}], "]"}], "]"}]}], ";"}], 
  " "}], "\n", 
 RowBox[{
  RowBox[{"myColorFunc", "[", 
   RowBox[{"x_", ",", " ", "t_"}], "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"colorRange", "[", 
    RowBox[{"55", "*", 
     RowBox[{"cfun", "[", 
      RowBox[{"x", ",", " ", "t"}], "]"}]}], "]"}], " ", "/.", " ", 
   RowBox[{"colorRange", " ", "->", " ", 
    RowBox[{"ColorData", "[", "\"\<GreenPinkTones\>\"", "]"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"myColorFunc", "[", 
   RowBox[{"x_", ",", " ", "t_"}], "]"}], " ", ":=", " ", 
  RowBox[{"gradient2", "[", 
   RowBox[{"4", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"cfun", "[", 
       RowBox[{"x", ",", " ", "t"}], "]"}], " ", "+", " ", "0.15"}], ")"}]}], 
   "]"}]}], "\n", 
 RowBox[{
  RowBox[{"myColorFunc2", "[", 
   RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"colorRange", "[", 
    RowBox[{"5", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"cfun", "[", 
        RowBox[{"x", ",", "t"}], "]"}], "+", "0.1005"}], ")"}]}], "]"}], "/.", 
   RowBox[{"colorRange", "\[Rule]", 
    RowBox[{"ColorData", "[", "\"\<RedGreenSplit\>\"", "]"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"myColorFunc", "[", 
   RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
  RowBox[{"gradient2", "[", 
   RowBox[{"5", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"cfun", "[", 
       RowBox[{"x", ",", "t"}], "]"}], "+", "0.1005"}], ")"}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.6478176787642593`*^9, 3.647817704326685*^9}, {
   3.647817776773241*^9, 3.6478178261481533`*^9}, {3.6478178879233637`*^9, 
   3.647817925684845*^9}, {3.647817965999756*^9, 3.6478179723527527`*^9}, {
   3.647818023100072*^9, 3.647818041575585*^9}, 3.647818147719846*^9, {
   3.64781951577836*^9, 3.64781956942972*^9}, 3.647856409622579*^9, {
   3.647946347467008*^9, 3.647946352970357*^9}, {3.647946384348001*^9, 
   3.64794641011197*^9}, 3.647948292280335*^9, {3.647948374064362*^9, 
   3.647948380541463*^9}, {3.647948507321512*^9, 3.647948541740152*^9}, {
   3.6479485727374687`*^9, 3.64794860646966*^9}, {3.647948677602337*^9, 
   3.647948684625163*^9}, 3.647953200843544*^9}],

Cell[BoxData[{
 RowBox[{"nN", "=", "16"}], "\[IndentingNewLine]", 
 RowBox[{"nn", "=", "7"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tableOfPlots2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Wf", "[", 
         RowBox[{"x", ",", 
          RowBox[{"nT", "*", 
           RowBox[{
            RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"ColorFunction", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"myColorFunc", "[", 
             RowBox[{"#1", ",", 
              RowBox[{"nT", "*", 
               RowBox[{
                RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "&"}], 
           ")"}]}], ",", 
         RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ","}], "*)"}], 
       
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Thickness", "[", 
         RowBox[{"0.015", "*", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"nT", "/", "nn"}]}], ")"}]}], "]"}]}], ",", 
       RowBox[{"Axes", "\[Rule]", "True"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.6479584884642067`*^9, 3.647958542313592*^9}, {
   3.647958596051414*^9, 3.6479586031083403`*^9}, {3.6479586431142178`*^9, 
   3.647958693567768*^9}, {3.647958781123733*^9, 3.647958802846842*^9}, 
   3.647958866353325*^9, {3.6479592142106867`*^9, 3.6479592458556137`*^9}, {
   3.648155941969243*^9, 3.648155975059309*^9}, {3.648156107446306*^9, 
   3.648156114623598*^9}, {3.6481563367854147`*^9, 3.648156372012664*^9}, {
   3.648156611677099*^9, 3.648156642036955*^9}, 3.648159870152774*^9, {
   3.6544261984134197`*^9, 3.654426206513978*^9}, 3.6544266546291723`*^9, 
   3.6544274557917547`*^9}],

Cell[BoxData[
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}]}], 
   RowBox[{"(*", 
    RowBox[{",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\[Theta]", ",", "W"}], "}"}]}]}], "*)"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tableOfPlots2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Wf", "[", 
         RowBox[{"x", ",", 
          RowBox[{"nT", "*", 
           RowBox[{
            RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Thickness", "[", 
           RowBox[{"0.015", "*", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ")"}]}], "]"}], ",", 
          RowBox[{"Opacity", "[", 
           RowBox[{"1", "-", 
            RowBox[{"0", "*", "nT", "*", "0.3"}]}], "]"}], ",", 
          RowBox[{"Directive", "[", 
           RowBox[{"RGBColor", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"1", "/", "4"}], "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{
              RowBox[{"1", "/", "3"}], "-", 
              RowBox[{"nT", "/", "nN"}]}]}], "]"}], "]"}]}], "}"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.06"}], ",", "0.25"}], "}"}]}], ",", 
       RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
       RowBox[{"AspectRatio", "\[Rule]", 
        RowBox[{"1", "/", "3"}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6479584884642067`*^9, 3.647958542313592*^9}, {
   3.647958596051414*^9, 3.6479586031083403`*^9}, {3.6479586431142178`*^9, 
   3.647958693567768*^9}, {3.647958781123733*^9, 3.647958802846842*^9}, 
   3.647958866353325*^9, {3.6479592142106867`*^9, 3.6479592458556137`*^9}, {
   3.648155941969243*^9, 3.648155975059309*^9}, {3.648156107446306*^9, 
   3.648156114623598*^9}, {3.6481563367854147`*^9, 3.648156372012664*^9}, {
   3.648156611677099*^9, 3.648156642036955*^9}, 3.648159870152774*^9, {
   3.6544261984134197`*^9, 3.654426206513978*^9}, {3.654426264178012*^9, 
   3.654426280314992*^9}, {3.654426376374936*^9, 3.6544264366372423`*^9}, {
   3.654426527598617*^9, 3.654426617823125*^9}, {3.654426813201311*^9, 
   3.6544268495387506`*^9}, 3.6544268992783527`*^9, 3.654426932310829*^9, 
   3.654427450575445*^9}],

Cell[BoxData[
 RowBox[{"tableOfPlots2", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"Wf", "[", 
       RowBox[{
        RowBox[{"x", "+", "Pi", "+", 
         RowBox[{"0", "*", "nT", "*", 
          RowBox[{"13", "/", "16"}], "*", 
          RowBox[{
           RowBox[{"TT", "/", "slower"}], "/", 
           RowBox[{"(", "nN", ")"}]}]}]}], ",", 
        RowBox[{"nT", "*", 
         RowBox[{
          RowBox[{"TT", "/", "slower"}], "/", "nN"}]}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", 
        RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"ColorFunction", "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"myColorFunc", "[", 
            RowBox[{"#1", ",", 
             RowBox[{"nT", "*", 
              RowBox[{"TT", "/", 
               RowBox[{"(", "nN", ")"}]}]}]}], "]"}], "&"}], ")"}]}], ",", 
        RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ","}], "*)"}], 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Thickness", "[", 
          RowBox[{"0.015", "*", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"nT", "/", "nN"}]}], ")"}]}], "]"}], ",", 
         RowBox[{"Opacity", "[", 
          RowBox[{"1", "-", 
           RowBox[{"0", "*", "nT", "*", "0.3"}]}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"RGBColor", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"1", "/", "4"}], "-", 
             RowBox[{"nT", "/", "nN"}]}], ",", 
            RowBox[{"1", "-", 
             RowBox[{"nT", "/", "nN"}]}], ",", 
            RowBox[{
             RowBox[{"1", "/", "3"}], "-", 
             RowBox[{"nT", "/", "nN"}]}]}], "]"}], "]"}]}], "}"}]}]}], "]"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{3.654426017873945*^9, 3.654427112058428*^9}],

Cell[BoxData[
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}]}], 
   RowBox[{"(*", 
    RowBox[{",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\[Theta]", ",", "W"}], "}"}]}]}], "*)"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.654426065708068*^9, 3.6544260659796762`*^9}}],

Cell[BoxData[
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"100", ",", "Black"}], "]"}]}]}], 
   RowBox[{"(*", 
    RowBox[{",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\[Theta]", ",", "W"}], "}"}]}]}], "*)"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.654427486031385*^9, 3.6544274881901217`*^9}}],

Cell[BoxData[
 StyleBox[
  RowBox[{"Expand", " ", "in", " ", "partial", " ", "waves", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Sin", " ", "&"}], " ", "Cos"}], ")"}], " ", "on", " ", "a", " ",
    "ring", " ", "with", "  ", "radius", " ", "R"}], "Subsubtitle"]], "Input",\

 CellChangeTimes->{{3.650897596394082*^9, 3.650897596395741*^9}, {
   3.650897636317545*^9, 3.650897723616489*^9}, 3.650898154792191*^9}],

Cell[BoxData[{
 RowBox[{"nrW", "=", "10"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ringWavelet", "[", 
   RowBox[{"x_", ",", "t_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Exp", "[", 
    RowBox[{"I", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "*", "n"}], "-", 
       RowBox[{
        RowBox[{"oo", "[", "n", "]"}], "*", "t"}]}], ")"}]}], "]"}], "/", 
   RowBox[{"Sqrt", "[", "Pi", "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"CosRingWavelet", "[", 
   RowBox[{"x_", ",", "t_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Cos", "[", 
    RowBox[{
     RowBox[{"x", "*", "n"}], "-", 
     RowBox[{
      RowBox[{"oo", "[", "n", "]"}], "*", "t"}]}], "]"}], "/", 
   RowBox[{"Sqrt", "[", "Pi", "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"SinRingWavelet", "[", 
   RowBox[{"x_", ",", "t_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Sin", "[", 
    RowBox[{
     RowBox[{"x", "*", "n"}], "-", 
     RowBox[{
      RowBox[{"oo", "[", "n", "]"}], "*", "t"}]}], "]"}], "/", 
   RowBox[{"Sqrt", "[", "Pi", "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"crW", "[", "0", "]"}], "=", 
  RowBox[{
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"ringWavelet", "[", 
       RowBox[{"x", ",", "0", ",", "0"}], "]"}], "*", 
      RowBox[{
       RowBox[{"Wf", "[", 
        RowBox[{"x", ",", 
         RowBox[{"0", "*", "nN", "*", 
          RowBox[{"3", "/", "4"}], "*", 
          RowBox[{
           RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "/", 
       "2"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", 
       RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
     RowBox[{"AccuracyGoal", "\[Rule]", "4"}]}], "]"}], "//", 
   "Chop"}]}], "\n", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"coeffn", "=", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"ringWavelet", "[", 
           RowBox[{"x", ",", "0", ",", "n"}], "]"}], "*", 
          RowBox[{"Wf", "[", 
           RowBox[{"x", ",", 
            RowBox[{"0", "*", "nN", "*", 
             RowBox[{"3", "/", "4"}], "*", 
             RowBox[{
              RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "0", ",", 
           RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
         RowBox[{"AccuracyGoal", "\[Rule]", "4"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"crW", "[", "n", "]"}], "=", 
       RowBox[{"Re", "[", 
        RowBox[{"coeffn", "//", "Chop"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"srW", "[", "n", "]"}], "=", 
       RowBox[{"Im", "[", 
        RowBox[{"coeffn", "//", "Chop"}], "]"}]}], ",", 
      RowBox[{"timePrint", "[", 
       RowBox[{"crW", "[", "n", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "1", ",", "nrW"}], "}"}]}], "]"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Show", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"ListPlot", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{"crW", "[", "n", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "0", ",", "nrW"}], "}"}]}], "]"}], ",", 
       RowBox[{"Filling", "\[Rule]", "Axis"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"PointSize", "[", "0.05", "]"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
       RowBox[{"AxesOrigin", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}]}], "]"}], ",", 
     RowBox[{"ListPlot", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{"srW", "[", "n", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "0", ",", "nrW"}], "}"}]}], "]"}], ",", 
       RowBox[{"Filling", "\[Rule]", "Axis"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Red", ",", 
          RowBox[{"PointSize", "[", "0.05", "]"}]}], "}"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "}"}], "]"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"negCurvatureOfCos", "=", 
   RowBox[{"-", "1"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Kappa]", "=", 
   RowBox[{"negCurvatureOfCos", "*", 
    RowBox[{
     RowBox[{
      RowBox[{"LAMBDA", "^", "2"}], "/", "4"}], "/", 
     RowBox[{"R", "^", "2"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"fiddleFactorForCurvatureInR", "=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"oo", "[", "n_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{"n", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "*", 
         RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "-", 
      RowBox[{"\[Kappa]", "*", 
       RowBox[{"n", "^", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"fiddleFactorForCurvatureInR", "*", "0.25"}]}], ")"}]}]}]}],
      ")"}]}], ")"}]}], "\n", 
 RowBox[{
  RowBox[{"ringWave", "[", 
   RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"crW", "[", "n", "]"}], "*", 
      RowBox[{"CosRingWavelet", "[", 
       RowBox[{"x", ",", "t", ",", "n"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"srW", "[", "n", "]"}], "*", 
      RowBox[{"SinRingWavelet", "[", 
       RowBox[{"x", ",", "t", ",", "n"}], "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "0", ",", "nrW"}], "}"}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"ddt", "=", 
   RowBox[{"1", "/", "1"}]}], ";"}], "\n", 
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Re", "[", 
         RowBox[{"Wf", "[", 
          RowBox[{"x", ",", 
           RowBox[{"ddt", "*", "nN", "*", 
            RowBox[{"3", "/", "4"}], "*", 
            RowBox[{
             RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "]"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Red", ",", 
          RowBox[{"Thickness", "[", "0.01", "]"}]}], "}"}]}]}], "]"}], ",", 
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Re", "[", 
         RowBox[{"ringWave", "[", 
          RowBox[{"x", ",", 
           RowBox[{"ddt", "*", "nN", "*", 
            RowBox[{"3", "/", "4"}], "*", 
            RowBox[{
             RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "]"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Cyan", ",", 
          RowBox[{"Thickness", "[", "0.007", "]"}], ",", "Dashed"}], 
         "}"}]}]}], "]"}]}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.650897596394082*^9, 3.650897596395741*^9}, {
   3.650897636317545*^9, 3.6508977179893093`*^9}, {3.650897774063499*^9, 
   3.6508978267332077`*^9}, 3.6508978600357018`*^9, {3.6508981321989717`*^9, 
   3.650898137632465*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sheet", "=", 
   RowBox[{"Graphics3D", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Opacity", "[", "0.25", "]"}], ",", 
      RowBox[{"Polygon", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", " ", "Pi"}], ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", " ", "Pi"}], ",", "1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}], "]"}]}], "}"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.647957437906101*^9, 3.64795744051105*^9}, {
   3.647957526577455*^9, 3.647957634323258*^9}, {3.647957675244858*^9, 
   3.647957720755373*^9}, 3.647958267470809*^9}],

Cell[BoxData[
 RowBox[{"XX", "=", "2.3"}]], "Input",
 CellChangeTimes->{{3.6481570495518427`*^9, 3.6481570613929043`*^9}, 
   3.648160095242963*^9, {3.654003071946785*^9, 3.654003078010356*^9}, {
   3.654003230820519*^9, 3.654003253412388*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"initWfuncPlot", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{"x", ",", "p", ",", 
        RowBox[{"0", "*", 
         RowBox[{"TT", "/", "3"}]}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"MeshFunctions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "25", "}"}]}], ",", 
     RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Blend", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "Brown", ",", "Purple", ",", "Blue", ",", "Cyan", ",", "White", 
            ",", "White", ",", "White", ",", "Yellow", ",", "Orange", ",", 
            "Red", ",", "Pink"}], "}"}], ",", 
          RowBox[{"Rescale", "[", 
           RowBox[{"#3", ",", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.03"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], "]"}]}], 
         "]"}], "&"}], ")"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "32"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"pts", "=", 
   RowBox[{"Cases", "[", 
    RowBox[{"initWfuncPlot", ",", 
     RowBox[{"x_GraphicsComplex", "\[RuleDelayed]", 
      RowBox[{"First", "@", "x"}]}], ",", "Infinity"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"ListPointPlot3D", "[", "pts", "]"}], ";"}], "\n", 
 RowBox[{"maxWF", "=", 
  RowBox[{
   RowBox[{"Max", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"pts", ",", "1"}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], " ", ".999"}]}], "\n", 
 RowBox[{"minWF", "=", 
  RowBox[{"Min", "[", 
   RowBox[{
    RowBox[{"Flatten", "[", 
     RowBox[{"pts", ",", "1"}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}]}], "\n", 
 RowBox[{"Show", "[", 
  RowBox[{"initWfuncPlot", ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"minWF", ",", "maxWF"}], "}"}]}], ",", 
   RowBox[{"Axes", "\[Rule]", "False"}], ",", 
   RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.647874059847856*^9, 3.647874112368532*^9}, {
   3.6478741434668694`*^9, 3.6478741647112417`*^9}, {3.6478741975307093`*^9, 
   3.647874316911936*^9}, {3.647883432849091*^9, 3.647883433695364*^9}, {
   3.6478836630474863`*^9, 3.64788371934129*^9}, {3.647883984364443*^9, 
   3.647884120788754*^9}, {3.647884153587347*^9, 3.6478842091789618`*^9}, {
   3.647884260014555*^9, 3.647884371553238*^9}, {3.647884459601219*^9, 
   3.6478845010979433`*^9}, {3.647943646745854*^9, 3.647943648342964*^9}, {
   3.6479436806104107`*^9, 3.64794370569802*^9}, {3.647943745210697*^9, 
   3.647943777849147*^9}, {3.648157536285483*^9, 3.648157563194174*^9}, 
   3.6540033329786873`*^9, {3.654003595425962*^9, 3.6540037158376713`*^9}, 
   3.654021068111121*^9, {3.654022077911805*^9, 3.65402210388743*^9}, {
   3.654022712238564*^9, 3.6540227143770323`*^9}}],

Cell[BoxData[
 RowBox[{"initWfuncPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"initWfuncPlot", ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"x", ",", "p", ",", 
       RowBox[{"\"\<  \>\"", "W"}]}], "}"}]}], ",", 
    RowBox[{"Axes", "\[Rule]", "False"}], ",", 
    RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"20", ",", "Black", ",", "Bold"}], "]"}]}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "111"}], ",", 
    RowBox[{"TicksStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"White", ",", "White", ",", "White"}], "}"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.653980141917246*^9, 3.6539802427872*^9}, {
   3.65398029477639*^9, 3.653980315037592*^9}, {3.654003320970912*^9, 
   3.654003345995899*^9}, {3.654015014103475*^9, 3.654015027502697*^9}, {
   3.654019092654346*^9, 3.654019097134405*^9}, 3.654020385769669*^9, {
   3.654022127444009*^9, 3.6540221542681828`*^9}, {3.654022185546664*^9, 
   3.6540222173915863`*^9}, {3.654022309345478*^9, 3.654022311335836*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Export", "[", 
    RowBox[{
    "\"\</home/ole/Shared/Open/AA/Wignerflow/Kerr/Mathematica/initWfuncPlot.\
pdf\>\"", ",", "initWfuncPlot", ",", 
     RowBox[{"ImageResolution", "\[Rule]", "300"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Export", "[", 
    RowBox[{
    "\"\</home/ole/Shared/Open/AA/Wignerflow/Kerr/Mathematica/wfuncPlot.eps\>\
\"", ",", "wfuncPlot", ",", 
     RowBox[{"ImageResolution", "\[Rule]", "300"}]}], "]"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.653937744170443*^9, 3.6539378011017227`*^9}, {
  3.6539378383979607`*^9, 3.653937951455954*^9}, {3.65393808757485*^9, 
  3.6539380879202137`*^9}, {3.6539381627447233`*^9, 3.65393819228283*^9}, {
  3.6539382899847403`*^9, 3.653938310549165*^9}, {3.653938354058434*^9, 
  3.6539384077031727`*^9}, {3.653938517689156*^9, 3.653938551933887*^9}, {
  3.653977268025931*^9, 3.653977275808716*^9}, {3.653980342252273*^9, 
  3.653980378106472*^9}, {3.654003356067274*^9, 3.654003360345704*^9}, {
  3.654020516670911*^9, 3.65402052008887*^9}}],

Cell[BoxData[{
 RowBox[{"tt", "=", 
  RowBox[{
   RowBox[{"3", "/", "2"}], "ttevol"}]}], "\[IndentingNewLine]", 
 RowBox[{"XX", "=", "2.75"}]}], "Input",
 CellChangeTimes->{
  3.647000109725974*^9, 3.647782070539196*^9, 3.647945536946357*^9, 
   3.6479457980431957`*^9, {3.648157093560257*^9, 3.648157095928442*^9}, {
   3.648157126312725*^9, 3.648157152975025*^9}, {3.648159218043338*^9, 
   3.648159228820607*^9}, 3.6481592994455423`*^9, 3.6481593436080303`*^9, 
   3.64815937973285*^9, {3.648319606292104*^9, 3.64831961543438*^9}, 
   3.6483198253195457`*^9, 3.6483271727755423`*^9, {3.6483567547017527`*^9, 
   3.64835676842693*^9}, {3.6483570421242437`*^9, 3.648357043061283*^9}, {
   3.648357088722649*^9, 3.648357143618578*^9}, 3.648357187000828*^9, {
   3.64835770424432*^9, 3.648357720727326*^9}, {3.6538263202535458`*^9, 
   3.6538263301372643`*^9}, {3.653977442988081*^9, 3.653977487836235*^9}, {
   3.6541043822721863`*^9, 3.654104437182547*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"plotWF", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"MeshFunctions", "->", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "25", "}"}]}], ",", 
     RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Blend", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "Brown", ",", "Purple", ",", "Blue", ",", "Cyan", ",", "White", 
            ",", "White", ",", "White", ",", "Yellow", ",", "Orange", ",", 
            "Red", ",", "Pink"}], "}"}], ",", 
          RowBox[{"Rescale", "[", 
           RowBox[{"#3", ",", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.03"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], "]"}]}], 
         "]"}], "&"}], ")"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "43"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
     RowBox[{"Axes", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"True", ",", "True", ",", "True"}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pts", "=", 
   RowBox[{"Cases", "[", 
    RowBox[{"plotWF", ",", 
     RowBox[{"x_GraphicsComplex", "\[RuleDelayed]", 
      RowBox[{"First", "@", "x"}]}], ",", "Infinity"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"ListPointPlot3D", "[", "pts", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"maxWF", "=", 
   RowBox[{
    RowBox[{"Max", "[", 
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{"pts", ",", "1"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], ".999"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"minWF", "=", 
   RowBox[{"Min", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"pts", ",", "1"}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{"Show", "[", 
  RowBox[{"plotWF", ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Min", "[", 
       RowBox[{
        RowBox[{"Flatten", "[", 
         RowBox[{"pts", ",", "1"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], ",", "maxWF"}], 
     "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"x", ",", "p", ",", "W"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.647000109725974*^9, 3.647782070539196*^9, 3.647945536946357*^9, 
   3.6479457980431957`*^9, {3.648157093560257*^9, 3.648157095928442*^9}, {
   3.648157126312725*^9, 3.648157152975025*^9}, {3.648159218043338*^9, 
   3.648159228820607*^9}, 3.6481592994455423`*^9, 3.6481593436080303`*^9, 
   3.64815937973285*^9, {3.648319606292104*^9, 3.64831961543438*^9}, 
   3.6483198253195457`*^9, 3.6483271727755423`*^9, {3.6483567547017527`*^9, 
   3.64835676842693*^9}, {3.6483570421242437`*^9, 3.648357043061283*^9}, {
   3.648357088722649*^9, 3.648357143618578*^9}, 3.648357187000828*^9, {
   3.64835770424432*^9, 3.648357720727326*^9}, 3.6538263202535458`*^9}],

Cell[BoxData[
 RowBox[{"classicalWFplot", "=", 
  RowBox[{"ContourPlot", "[", 
   RowBox[{
    RowBox[{"Re", "[", 
     RowBox[{"WignerFunctionN", "[", 
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", "*", "p"}]}], ")"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "+", 
                RowBox[{"p", "^", "2"}]}], ")"}], "*", 
              RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
        "]"}], ",", 
       RowBox[{"Im", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", "*", "p"}]}], ")"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "+", 
                RowBox[{"p", "^", "2"}]}], ")"}], "*", 
              RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
        "]"}], ",", "0"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"p", ",", 
      RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
    RowBox[{"ColorFunction", "\[Rule]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Abs", "[", "#1", "]"}], ">", 
          RowBox[{"10", "^", 
           RowBox[{"(", 
            RowBox[{"-", "7"}], ")"}]}]}], ",", "White", ",", "Red"}], "]"}], 
       "&"}], ")"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.648158528228737*^9, 3.648158562221519*^9}, {
  3.6481585962231894`*^9, 3.6481586443363447`*^9}, {3.648158679360386*^9, 
  3.648158714246237*^9}, {3.648357632609377*^9, 3.648357639109188*^9}, {
  3.6483577001420183`*^9, 3.6483577012376003`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"classicalProbDensityPlot", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "p"}]}], ")"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x", "^", "2"}], "+", 
                 RowBox[{"p", "^", "2"}]}], ")"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
         "]"}], ",", 
        RowBox[{"Im", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "p"}]}], ")"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x", "^", "2"}], "+", 
                 RowBox[{"p", "^", "2"}]}], ")"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
         "]"}], ",", "0"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "86"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "1"}], ",", 
     RowBox[{"Axes", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], " ", ",", 
     RowBox[{"MeshFunctions", "->", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "25", "}"}]}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Blend", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "Brown", ",", "Purple", ",", "Blue", ",", "Cyan", ",", "White", 
            ",", "White", ",", "White", ",", "Yellow", ",", "Orange", ",", 
            "Red", ",", "Pink"}], "}"}], ",", 
          RowBox[{"Rescale", "[", 
           RowBox[{"#3", ",", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.03"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], "]"}]}], 
         "]"}], "&"}], ")"}]}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"x", ",", "p", ",", "W"}], "}"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"15", ",", "Black", ",", "Bold"}], "]"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.648158528228737*^9, 3.648158562221519*^9}, {
   3.6481585962231894`*^9, 3.6481586443363447`*^9}, {3.648158679360386*^9, 
   3.648158750441286*^9}, 3.6481593697093353`*^9, {3.648160105049062*^9, 
   3.648160105740308*^9}, 3.648160196576582*^9, 3.648160725146158*^9, 
   3.653826397465179*^9, {3.653826455273937*^9, 3.653826468835475*^9}, {
   3.6538265104339523`*^9, 3.6538265326134567`*^9}, 3.653826589371234*^9, {
   3.6538266649826736`*^9, 3.653826667782432*^9}, 3.6539385665219727`*^9, 
   3.65393906725747*^9, 3.653980397167651*^9, {3.653980428063712*^9, 
   3.6539804327866993`*^9}}],

Cell[BoxData[
 RowBox[{"classicalProbDensityPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"classicalProbDensityPlot", ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"x", ",", "p", ",", "W"}], "}"}]}], ",", 
    RowBox[{"Axes", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], ",", 
    RowBox[{"Boxed", "\[Rule]", "False"}], "\n", ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"25", ",", "Black", ",", "Bold"}], "]"}]}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.6538266132166557`*^9, 3.653826687208727*^9}, {
   3.653937713230644*^9, 3.6539377283837147`*^9}, {3.653938463273615*^9, 
   3.6539384987609577`*^9}, 3.653938603903137*^9, 3.653938681020383*^9, {
   3.653938799528965*^9, 3.65393881397796*^9}, {3.653939000572496*^9, 
   3.653939025962329*^9}, {3.65393916817523*^9, 3.653939191443952*^9}, {
   3.653939250950494*^9, 3.653939285680676*^9}, {3.653980504536561*^9, 
   3.653980597548603*^9}, {3.6539806626249857`*^9, 3.653980696120268*^9}, {
   3.653980824142436*^9, 3.653980824402266*^9}, 3.6540216415001*^9}],

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\</home/ole/Shared/Open/AA/Wignerflow/Kerr/Mathematica/\
classicalProbDensityPlot.pdf\>\"", ",", "classicalProbDensityPlot", ",", 
   RowBox[{"ImageResolution", "\[Rule]", "300"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.653937744170443*^9, 3.6539378011017227`*^9}, {
  3.6539378383979607`*^9, 3.653937951455954*^9}, {3.65393808757485*^9, 
  3.6539380879202137`*^9}, {3.6539381627447233`*^9, 3.65393819228283*^9}, {
  3.6539382899847403`*^9, 3.653938310549165*^9}, {3.653938354058434*^9, 
  3.6539384077031727`*^9}, {3.653938517689156*^9, 3.653938551933887*^9}, {
  3.65398079947305*^9, 3.653980811116146*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"circTable", "=", 
   RowBox[{"Evaluate", "@", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"ParametricPlot3D", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"R", "*", 
           RowBox[{"Sin", "[", "u", "]"}]}], ",", 
          RowBox[{"R", "*", 
           RowBox[{"Cos", "[", "u", "]"}]}], ",", "maxWF"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"u", ",", "0", ",", 
          RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{"Directive", "[", 
          RowBox[{
           RowBox[{"RGBColor", "[", 
            RowBox[{
             RowBox[{"1", "-", "R"}], ",", 
             RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], ",", 
           RowBox[{"Thickness", "[", "0.005", "]"}]}], "]"}]}], ",", 
        RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"R", ",", "0.3", ",", "3.0", ",", "0.325"}], "}"}]}], 
     "]"}]}]}], ";", 
  RowBox[{"circTable", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Evaluate", "@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"ParametricPlot3D", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"R", "*", 
             RowBox[{"Sin", "[", "u", "]"}]}], ",", 
            RowBox[{"R", "*", 
             RowBox[{"Cos", "[", "u", "]"}]}], ",", "maxWF"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"u", ",", "0", ",", 
            RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"Directive", "[", 
            RowBox[{
             RowBox[{"RGBColor", "[", 
              RowBox[{
               RowBox[{"1", "-", "R"}], ",", 
               RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], ",", 
             RowBox[{"Thickness", "[", "0.005", "]"}]}], "]"}]}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"R", ",", "0.3", ",", "3.0", ",", "0.325"}], "}"}]}], 
       "]"}]}], ",", 
     RowBox[{"Evaluate", "@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"ParametricPlot3D", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"R", "*", 
             RowBox[{"Sin", "[", "u", "]"}]}], ",", 
            RowBox[{"R", "*", 
             RowBox[{"Cos", "[", "u", "]"}]}], ",", "maxWF"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"u", ",", "0", ",", 
            RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
          RowBox[{"ColorFunction", "->", 
           RowBox[{"Function", "[", 
            RowBox[{
             RowBox[{"{", "u", "}"}], ",", 
             RowBox[{"Hue", "[", "u", "]"}]}], "]"}]}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"R", ",", "RR", ",", "RR", ",", "0"}], "}"}]}], "]"}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.647638732469612*^9, 3.647638739359915*^9}, 
   3.6478661459964323`*^9, {3.647882937802672*^9, 3.647882953916353*^9}, {
   3.6478830346203747`*^9, 3.647883035129428*^9}, 3.6479436088338413`*^9, 
   3.6479438067579117`*^9, {3.6479461875307817`*^9, 3.6479462258032293`*^9}, {
   3.647946916371418*^9, 3.647946947241912*^9}, {3.647947125312501*^9, 
   3.647947129139003*^9}, 3.647948231910965*^9, {3.647949334456217*^9, 
   3.647949337276479*^9}, {3.647949389344603*^9, 3.647949398909251*^9}, {
   3.6479495254138327`*^9, 3.6479495266923237`*^9}, 3.6479495909939337`*^9, {
   3.64795055112781*^9, 3.647950566600129*^9}, {3.6479509114934683`*^9, 
   3.6479509159101152`*^9}, {3.6479539788903303`*^9, 3.647953990502781*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunction", "[", 
       RowBox[{"x", ",", "p", ",", 
        RowBox[{"TT", "*", "0"}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"ViewPoint", "\[Rule]", "VuPoi"}], ",", 
     RowBox[{"MeshFunctions", "->", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "25", "}"}]}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<TemperatureMap\>\""}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "ZZ"}], ",", "ZZ"}], "}"}]}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "numberOfPlotPoints"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}], "//", "Timing"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.615332338682863*^9, 3.6153323671264963`*^9}, {
   3.6153708404981537`*^9, 3.6153708442947683`*^9}, {3.615370993774354*^9, 
   3.6153709970605383`*^9}, {3.615371503594904*^9, 3.615371513169588*^9}, {
   3.615371566099598*^9, 3.6153715845516644`*^9}, {3.6153716985333223`*^9, 
   3.615371700155863*^9}, {3.615371792539176*^9, 3.615371794326886*^9}, {
   3.61537795545512*^9, 3.61537798494068*^9}, {3.6153780494292316`*^9, 
   3.615378092443664*^9}, 3.615378164538499*^9, {3.61537826459508*^9, 
   3.61537826653004*^9}, {3.615379816338554*^9, 3.615379823278825*^9}, {
   3.6153804154286327`*^9, 3.615380431346485*^9}, {3.615380908263824*^9, 
   3.615381002835142*^9}, {3.615577431830936*^9, 3.615577507511448*^9}, {
   3.615577657622074*^9, 3.615577690526105*^9}, 3.615577793267749*^9, {
   3.615577838637783*^9, 3.61557783958727*^9}, {3.615577900895199*^9, 
   3.615577905978784*^9}, {3.615582278512148*^9, 3.6155822838313217`*^9}, 
   3.615582393374818*^9, 3.615582565462751*^9, 3.615634786415193*^9, {
   3.6156398594325733`*^9, 3.61563990714559*^9}, 3.6156400083521547`*^9, {
   3.615640897890258*^9, 3.615640905313417*^9}, 3.615717823245494*^9, 
   3.615718472574972*^9, {3.61571850902551*^9, 3.615718513623602*^9}, {
   3.615718630466916*^9, 3.615718637460788*^9}, {3.6157188495094976`*^9, 
   3.6157188790367727`*^9}, {3.61571890921705*^9, 3.6157190656980677`*^9}, {
   3.615726320880335*^9, 3.615726371831237*^9}, {3.6157597966277122`*^9, 
   3.615759806308758*^9}, {3.615760537298394*^9, 3.615760539460875*^9}, {
   3.6157605754819813`*^9, 3.6157605989877567`*^9}, {3.615760669083221*^9, 
   3.615760678246271*^9}, {3.615760715064034*^9, 3.615760937770069*^9}, 
   3.615762128428687*^9, {3.615762226031069*^9, 3.6157622307856207`*^9}, {
   3.6160069364310207`*^9, 3.616007008122786*^9}, {3.616007161248086*^9, 
   3.616007292949643*^9}, {3.6160075615828733`*^9, 3.616007573991129*^9}, {
   3.616007606055682*^9, 3.616007607324213*^9}, 3.616043426011903*^9, {
   3.616043858617423*^9, 3.616043885096764*^9}, {3.6160439270698957`*^9, 
   3.616043936827976*^9}, 3.616043970825333*^9, {3.616044039486065*^9, 
   3.6160440424251337`*^9}, 3.616044261807308*^9, {3.616044294079385*^9, 
   3.616044334541947*^9}, {3.616044399698579*^9, 3.616044400344762*^9}, {
   3.646530671836835*^9, 3.646530672700842*^9}, {3.646554201008363*^9, 
   3.646554205319046*^9}}],

Cell[BoxData[{
 RowBox[{"wfuncPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"{", 
    RowBox[{"plotWF", ",", 
     RowBox[{"ParametricPlot3D", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"RR", "*", 
          RowBox[{"Sin", "[", "u", "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "RR"}], "*", 
          RowBox[{"Cos", "[", "u", "]"}]}], ",", 
         RowBox[{"0.002", "+", 
          RowBox[{"Re", "[", 
           RowBox[{"WignerFunctionN", "[", 
            RowBox[{
             RowBox[{"RR", "*", 
              RowBox[{"Sin", "[", "u", "]"}]}], ",", 
             RowBox[{
              RowBox[{"-", "RR"}], "*", 
              RowBox[{"Cos", "[", "u", "]"}]}], ",", "tt"}], "]"}], "]"}]}]}],
         "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"u", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"ColorFunction", "->", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
          RowBox[{"Hue", "[", "z", "]"}]}], "]"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "}"}], 
   "]"}]}], "\n", 
 RowBox[{"wfuncPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"wfuncPlot", ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<    x\>\"", ",", "\"\<p\>\"", ",", "\"\<W\>\""}], "}"}]}], 
    ",", 
    RowBox[{"Axes", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], ",", 
    RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"110", ",", "Black", ",", "Italic"}], "]"}]}], ",", 
    RowBox[{"ViewPoint", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"6", ",", 
       RowBox[{"-", "15"}], ",", "15"}], "}"}]}], ",", 
    RowBox[{"TicksStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Directive", "[", 
        RowBox[{"White", ",", "12"}], "]"}], ",", 
       RowBox[{"Directive", "[", 
        RowBox[{"White", ",", "120"}], "]"}], ",", "White"}], "}"}]}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.6485590465219183`*^9, 3.648559053111343*^9}, {
   3.648559092752021*^9, 3.648559137045835*^9}, {3.648559177476801*^9, 
   3.648559239190995*^9}, {3.648559419643278*^9, 3.6485594487395287`*^9}, {
   3.648559546257621*^9, 3.648559637553299*^9}, {3.6485598615167418`*^9, 
   3.648559866302928*^9}, {3.648559920029509*^9, 3.648559933644603*^9}, {
   3.648559966188198*^9, 3.6485600527773447`*^9}, 3.648560083323977*^9, {
   3.6485601693110437`*^9, 3.648560186584194*^9}, {3.648560218421454*^9, 
   3.648560266533884*^9}, {3.6485603124214582`*^9, 3.648560314380642*^9}, {
   3.6486362258301573`*^9, 3.6486363126805353`*^9}, {3.653976857226797*^9, 
   3.653976925766159*^9}, {3.653976985327063*^9, 3.653977054857614*^9}, {
   3.653977208017205*^9, 3.6539772268180323`*^9}, {3.653977314199946*^9, 
   3.653977316081292*^9}, 3.653977353327655*^9, {3.653977614497242*^9, 
   3.6539778553753366`*^9}, {3.653977907325851*^9, 3.653977957610896*^9}, {
   3.653978094679985*^9, 3.653978120972522*^9}, {3.653978176945641*^9, 
   3.653978191822813*^9}, {3.653979626745661*^9, 3.653979627450313*^9}, {
   3.653980124319441*^9, 3.6539801266730413`*^9}, 3.653980258482604*^9, {
   3.6541067244661016`*^9, 3.654106759865501*^9}, 3.654106877345358*^9, {
   3.654106985537045*^9, 3.654107015710679*^9}, 3.6541070457752542`*^9, {
   3.654107108242694*^9, 3.654107244987192*^9}, 3.654107357889427*^9, {
   3.654107706644525*^9, 3.654107708359571*^9}, 3.654341087318555*^9, {
   3.654341209571054*^9, 3.6543412584386587`*^9}, {3.654341318631177*^9, 
   3.654341320942432*^9}, {3.6543414618046293`*^9, 3.65434146577387*^9}, {
   3.6543415058199663`*^9, 3.654341531799667*^9}, {3.6543415628065643`*^9, 
   3.654341576995955*^9}, 3.654341613082398*^9, {3.654341644405992*^9, 
   3.654341646264318*^9}, {3.65434172897412*^9, 3.654341741602716*^9}, {
   3.654341808505887*^9, 3.654341813599106*^9}, 3.6543418553294477`*^9, 
   3.6544273045704947`*^9}],

Cell[BoxData[{
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\</home/ole/Shared/Open/AA/Wignerflow/Kerr/Mathematica/wfuncPlot.pdf\>\"\
", ",", "wfuncPlot", ",", 
   RowBox[{"ImageResolution", "\[Rule]", "300"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Export", "[", 
    RowBox[{
    "\"\</home/ole/Shared/Open/AA/Wignerflow/Kerr/Mathematica/wfuncPlot.eps\>\
\"", ",", "wfuncPlot", ",", 
     RowBox[{"ImageResolution", "\[Rule]", "300"}]}], "]"}], 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.653937744170443*^9, 3.6539378011017227`*^9}, {
  3.6539378383979607`*^9, 3.653937951455954*^9}, {3.65393808757485*^9, 
  3.6539380879202137`*^9}, {3.6539381627447233`*^9, 3.65393819228283*^9}, {
  3.6539382899847403`*^9, 3.653938310549165*^9}, {3.653938354058434*^9, 
  3.6539384077031727`*^9}, {3.653938517689156*^9, 3.653938551933887*^9}, {
  3.653977268025931*^9, 3.653977275808716*^9}, {3.653980342252273*^9, 
  3.653980378106472*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"bImage", "=", 
   RowBox[{"GraphicsRow", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"classicalProbDensityPlot", ",", 
       RowBox[{"Show", "[", "wfuncPlot", "]"}]}], "}"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"fig1Plot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"bImage", ",", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"Inset", "[", 
      RowBox[{
       RowBox[{"Show", "[", 
        RowBox[{"initWfuncPlot", ",", 
         RowBox[{"ImageSize", "\[Rule]", "300"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"369", ",", 
         RowBox[{"-", "120"}]}], "}"}]}], "]"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\</home/ole/Shared/Open/AA/Wignerflow/Kerr/Mathematica/fig1Plot.pdf\>\"",
    ",", 
   RowBox[{"ImageCrop", "[", "fig1Plot", "]"}], ",", 
   RowBox[{"ImageResolution", "\[Rule]", "600"}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.654021311891164*^9, 3.65402225065594*^9, {3.6541016234226294`*^9, 
   3.654101639993896*^9}, {3.654102019592784*^9, 3.6541020270471697`*^9}, 
   3.654102076595422*^9}],

Cell[BoxData[{
 RowBox[{"bImage", "=", 
  RowBox[{"GraphicsRow", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"wfuncPlot", ",", "ringPlot"}], "}"}], ",", 
    RowBox[{"-", "90"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "4444"}]}], "]"}]}], "\n", 
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\</home/ole/Shared/Open/AA/Wignerflow/Kerr/Mathematica/Fig_4.pdf\>\"", 
   ",", 
   RowBox[{"ImageCrop", "[", "bImage", "]"}], ",", 
   RowBox[{"ImageResolution", "\[Rule]", "900"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.65410694766162*^9, 3.6541069673994703`*^9}, {
   3.654107310735811*^9, 3.654107325243703*^9}, {3.6541073772577553`*^9, 
   3.6541074065030823`*^9}, {3.654107587512782*^9, 3.6541076188639507`*^9}, 
   3.654507492937909*^9}],

Cell[BoxData[{
 RowBox[{"tt", "=", 
  RowBox[{"31.42", "/", "2"}]}], "\[IndentingNewLine]", 
 RowBox[{"tt", "=", "330"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plotWF", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"MeshFunctions", "->", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "25", "}"}]}], ",", 
     RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Blend", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "Brown", ",", "Purple", ",", "Blue", ",", "Cyan", ",", "White", 
            ",", "White", ",", "White", ",", "Yellow", ",", "Orange", ",", 
            "Red", ",", "Pink"}], "}"}], ",", 
          RowBox[{"Rescale", "[", 
           RowBox[{"#3", ",", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.03"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], "]"}]}], 
         "]"}], "&"}], ")"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "43"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
     RowBox[{"Axes", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"True", ",", "True", ",", "True"}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pts", "=", 
   RowBox[{"Cases", "[", 
    RowBox[{"plotWF", ",", 
     RowBox[{"x_GraphicsComplex", "\[RuleDelayed]", 
      RowBox[{"First", "@", "x"}]}], ",", "Infinity"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"ListPointPlot3D", "[", "pts", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"maxWF", "=", 
   RowBox[{
    RowBox[{"Max", "[", 
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{"pts", ",", "1"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], ".999"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"minWF", "=", 
   RowBox[{"Min", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"pts", ",", "1"}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{"Show", "[", 
  RowBox[{"plotWF", ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Min", "[", 
       RowBox[{
        RowBox[{"Flatten", "[", 
         RowBox[{"pts", ",", "1"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], ",", "maxWF"}], 
     "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"x", ",", "p", ",", "W"}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"wfuncPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"plotWF", ",", 
      RowBox[{"ParametricPlot3D", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"RR", "*", 
           RowBox[{"Sin", "[", "u", "]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "RR"}], "*", 
           RowBox[{"Cos", "[", "u", "]"}]}], ",", 
          RowBox[{"0.002", "+", 
           RowBox[{"Re", "[", 
            RowBox[{"WignerFunctionN", "[", 
             RowBox[{
              RowBox[{"RR", "*", 
               RowBox[{"Sin", "[", "u", "]"}]}], ",", 
              RowBox[{
               RowBox[{"-", "RR"}], "*", 
               RowBox[{"Cos", "[", "u", "]"}]}], ",", "tt"}], "]"}], 
            "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"u", ",", "0", ",", 
          RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
        RowBox[{"ColorFunction", "->", 
         RowBox[{"Function", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
           RowBox[{"Hue", "[", "z", "]"}]}], "]"}]}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", 
        RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "}"}], ",", 
    RowBox[{"ViewPoint", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"19", ",", 
       RowBox[{"-", "8"}], ",", "19"}], "}"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.654101699735052*^9, 3.654101700060268*^9}, {
   3.6541021145270023`*^9, 3.654102122314144*^9}, 3.654102159251335*^9, 
   3.654102199241045*^9, {3.6541024138870487`*^9, 3.654102418817438*^9}, {
   3.6541024546783648`*^9, 3.6541024582506227`*^9}, {3.654102521367618*^9, 
   3.6541025228184423`*^9}, {3.654102885242964*^9, 3.654102892199602*^9}, {
   3.654103687203467*^9, 3.654103753320359*^9}, {3.654103828329404*^9, 
   3.654103949299726*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"oneCircPlot", "=", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"R", "*", 
        RowBox[{"Sin", "[", "u", "]"}]}], ",", 
       RowBox[{"R", "*", 
        RowBox[{"Cos", "[", "u", "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0", ",", 
       RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{
          RowBox[{"1", "-", "R"}], ",", 
          RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], ",", 
        RowBox[{"Thickness", "[", "0.02", "]"}]}], "]"}]}]}], "]"}]}], ";", 
  RowBox[{"wfContourPlot", "=", 
   RowBox[{"ContourPlot", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Abs", "[", "#1", "]"}], ">", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "7"}], ")"}]}]}], ",", "White", ",", "Red"}], "]"}],
         "&"}], ")"}]}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", "Automatic"}]}], "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.648555187359499*^9, 3.648555222302568*^9}, {
   3.6485552562342567`*^9, 3.648555312311494*^9}, {3.648555347086375*^9, 
   3.6485553960400257`*^9}, {3.6485554303814573`*^9, 3.648555438692051*^9}, {
   3.6541024191313477`*^9, 3.654102420563052*^9}, 3.654102473209086*^9, 
   3.6541036122915773`*^9}],

Cell[BoxData[{
 RowBox[{"iSize", "=", "222"}], "\[IndentingNewLine]", 
 RowBox[{"GraphicsRow", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"ContourPlot", "[", 
     RowBox[{
      RowBox[{"Re", "[", 
       RowBox[{"WignerFunctionN", "[", 
        RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", 
        RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
      RowBox[{"ColorFunction", "\[Rule]", "Hue"}], ",", 
      RowBox[{"AxesLabel", "\[Rule]", "Automatic"}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "iSize"}]}], "]"}], ",", 
    RowBox[{"Show", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"wfContourPlot", ",", "oneCircPlot"}], "}"}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "iSize"}]}], "]"}], ",", 
    RowBox[{"ContourPlot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{"WignerFunctionN", "[", 
         RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], "\[Equal]", "0"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", 
        RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
      RowBox[{"ColorFunction", "\[Rule]", "Black"}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "iSize"}]}], "]"}], ",", 
    RowBox[{"Plot3D", "[", 
     RowBox[{
      RowBox[{"Re", "[", 
       RowBox[{"WignerFunctionN", "[", 
        RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", 
        RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
      RowBox[{"ColorFunction", "\[Rule]", "Hue"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Min", "[", 
          RowBox[{
           RowBox[{"Flatten", "[", 
            RowBox[{"pts", ",", "1"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], ",", "0"}], 
        "}"}]}], ",", 
      RowBox[{"AxesLabel", "\[Rule]", "Automatic"}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "iSize"}]}], "]"}]}], "}"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Time spent= \>\"", ",", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ",", "4"}], "]"}], 
   ",", "\"\< Seconds  = \>\"", ",", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ")"}], "/", "60"}], 
     ",", "4"}], "]"}], ",", "\"\< Minutes\>\""}], "]"}]}], "Input",
 CellChangeTimes->{{3.615332338682863*^9, 3.6153323671264963`*^9}, {
   3.6153708404981537`*^9, 3.6153708442947683`*^9}, {3.615370993774354*^9, 
   3.6153709970605383`*^9}, {3.615371503594904*^9, 3.615371513169588*^9}, {
   3.615371566099598*^9, 3.6153715845516644`*^9}, {3.6153716985333223`*^9, 
   3.615371700155863*^9}, {3.615371792539176*^9, 3.615371794326886*^9}, {
   3.61537795545512*^9, 3.61537798494068*^9}, {3.6153780494292316`*^9, 
   3.615378092443664*^9}, 3.615378164538499*^9, {3.61537826459508*^9, 
   3.61537826653004*^9}, {3.615379816338554*^9, 3.615379823278825*^9}, {
   3.6153804154286327`*^9, 3.615380431346485*^9}, {3.615380908263824*^9, 
   3.615381002835142*^9}, {3.615577431830936*^9, 3.615577507511448*^9}, {
   3.615577657622074*^9, 3.615577690526105*^9}, 3.615577793267749*^9, {
   3.615577838637783*^9, 3.61557783958727*^9}, {3.615577900895199*^9, 
   3.615577905978784*^9}, {3.615582278512148*^9, 3.6155822838313217`*^9}, 
   3.615582393374818*^9, 3.615582565462751*^9, 3.615634786415193*^9, {
   3.6156398594325733`*^9, 3.61563990714559*^9}, 3.6156400083521547`*^9, {
   3.615640897890258*^9, 3.615640905313417*^9}, 3.615717823245494*^9, 
   3.615718472574972*^9, {3.61571850902551*^9, 3.615718513623602*^9}, {
   3.615718630466916*^9, 3.615718637460788*^9}, {3.6157188495094976`*^9, 
   3.6157188790367727`*^9}, {3.61571890921705*^9, 3.6157190656980677`*^9}, {
   3.615726320880335*^9, 3.615726371831237*^9}, {3.6157597966277122`*^9, 
   3.615759806308758*^9}, {3.615760537298394*^9, 3.615760539460875*^9}, {
   3.6157605754819813`*^9, 3.6157605989877567`*^9}, {3.615760669083221*^9, 
   3.615760678246271*^9}, {3.615760715064034*^9, 3.615760937770069*^9}, {
   3.615762128428687*^9, 3.6157622632120867`*^9}, {3.615762343702821*^9, 
   3.61576238343464*^9}, {3.615762512908841*^9, 3.61576252211234*^9}, {
   3.615762553270893*^9, 3.615762606682221*^9}, {3.615762708931279*^9, 
   3.615762778315568*^9}, {3.615762827822987*^9, 3.615762831080234*^9}, {
   3.615762861213982*^9, 3.61576300018223*^9}, {3.6160456989639893`*^9, 
   3.616045814272274*^9}, {3.646553561754218*^9, 3.646553579722275*^9}, {
   3.6465536462556562`*^9, 3.6465536524337673`*^9}, 3.646553683601815*^9, {
   3.646998365616191*^9, 3.6469984369882097`*^9}, {3.646998697216879*^9, 
   3.646998698375543*^9}, {3.64700002981325*^9, 3.6470000817937727`*^9}, {
   3.6470002420760927`*^9, 3.647000261793206*^9}, {3.647000330922517*^9, 
   3.647000358119982*^9}, {3.647000414794549*^9, 3.647000446876391*^9}, {
   3.647000489520912*^9, 3.647000595880293*^9}, {3.647000643904684*^9, 
   3.647000875404587*^9}, 3.647782085260008*^9, 3.647871858020123*^9, 
   3.647873355079796*^9, {3.6479426988021193`*^9, 3.647942767718624*^9}, {
   3.647943841388782*^9, 3.647943913811144*^9}, {3.647944014391893*^9, 
   3.647944047240374*^9}, 3.647944091896286*^9, {3.647944129912315*^9, 
   3.647944200392415*^9}, 3.647944239770906*^9, 3.6479456339118*^9, {
   3.648555062999188*^9, 3.648555109591546*^9}, {3.648555227883666*^9, 
   3.648555229621484*^9}, 3.6485554767181053`*^9}],

Cell["\<\
(*ContPlot3D$T=Table[Plot3D[WignerFunction[x,p,t],{x,-XX,XX},{p,-XX,XX},\
ViewPoint\[Rule]VuPoi,MeshFunctions\[Rule]{#3&},Mesh\[Rule]{35},ColorFunction\
\[Rule]\"TemperatureMap\",PlotRange\[Rule]{-ZZ,ZZ},PlotPoints\[Rule]31,\
MaxRecursion\[Rule]0],{t,0,TT-DTT,DTT}];
Export[StringJoin[export$Directoy,\"W.gif\"],ContPlot3D$T] ZZ=4/5/Pi \
Plot3D[Re[WignerFunction[x,p,0]],{x,-XX,XX},{p,-XX,XX},Mesh\[Rule]Automatic,\
MeshFunctions\[Rule]{#3&},ViewPoint\[Rule]VuPoi,MeshFunctions\[Rule]{#3&},\
Mesh\[Rule]{35},ColorFunction\[Rule]Function[{x,p,z},Hue[-z]],PlotRange\[Rule]\
{-ZZ,ZZ},PlotPoints\[Rule]31,MaxRecursion\[Rule]0]
(*,ImageSize\[Rule]{100,100}],\"FrameRate\"\[Rule]1] ContourAnimation$p*) \
ListAnimate[ContPlot3D$T,AnimationRate\[Rule]11,AnimationRunning\[Rule]False] \
MeshPlot3D$T=Table[Plot3D[WignerFunction[x,p,t],{x,-XX,XX},{p,-XX,XX},\
ViewPoint\[Rule]VuPoi,MeshFunctions\[Rule]{#3&},Mesh\[Rule]All,ColorFunction\
\[Rule]\"TemperatureMap\",PlotRange\[Rule]{-ZZ,ZZ},PlotPoints\[Rule]31,\
MaxRecursion\[Rule]0],{t,0,TT-DTT,DTT}];
Export[StringJoin[export$Directoy,\"Wmesh.gif\"],MeshPlot3D$T]
(*Export[StringJoin[export$Directoy,\"W001.png\"],MeshPlot3D$T,\"VideoFrames\"\
],ImageSize\[Rule]{100,100}],\"FrameRate\"\[Rule]1] ContourAnimation$p*) \
ListAnimate[MeshPlot3D$T,AnimationRate\[Rule]11,AnimationRunning\[Rule]False]*\
)\
\>", "Text",
 CellChangeTimes->{{3.6479419293802557`*^9, 3.647941938983968*^9}, {
  3.647944982989786*^9, 3.6479449927951717`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Wigner Flow Numerically & wVelocity", "Subsubtitle",
 CellChangeTimes->{{3.616511251072329*^9, 3.616511268652046*^9}, {
  3.6479413873089943`*^9, 3.6479413976425257`*^9}}],

Cell[BoxData[{
 RowBox[{"SS", "=", "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"wfx", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"WFx", "[", 
       RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "/.", 
      RowBox[{"WF", "\[Rule]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"WignerFunctionN", "[", 
          RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.",
      "FixParameters"}], "//", "Simplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"wfp", "[", 
     RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"WFp", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "/.", 
       RowBox[{"WF", "\[Rule]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"WignerFunctionN", "[", 
           RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.",
       "FixParameters"}], "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
  
  RowBox[{"(*", "  ", 
   RowBox[{
    RowBox[{
    "NOT", " ", "Simplified", "    ", "is", "  ", "half", " ", "the", " ", 
     "speed"}], "..."}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"wfx", "[", 
      RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"WFx", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "/.", 
       RowBox[{"WF", "\[Rule]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"WignerFunctionN", "[", 
           RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.",
       "FixParameters"}]}], ";", "\n", 
    RowBox[{
     RowBox[{"wfp", "[", 
      RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"WFp", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "/.", 
       RowBox[{"WF", "\[Rule]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"WignerFunctionN", "[", 
           RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.",
       "FixParameters"}]}], ";"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.6154830709726067`*^9, 3.6154831240468817`*^9}, 
   3.6154831930393753`*^9, {3.615483226715691*^9, 3.615483228283736*^9}, 
   3.6156406402556133`*^9, 3.615640872145905*^9, {3.6249672539627*^9, 
   3.624967268522709*^9}, 3.624967388414727*^9, {3.624967647330106*^9, 
   3.624967648102256*^9}, {3.6249676918113403`*^9, 3.6249676961505337`*^9}, {
   3.646998464407543*^9, 3.6469984662469463`*^9}, {3.647000151760639*^9, 
   3.64700015526504*^9}, 3.647007581229868*^9, 3.647945642452858*^9, {
   3.648158479252096*^9, 3.648158482267465*^9}, {3.648160134408243*^9, 
   3.64816014442714*^9}, {3.648204088338429*^9, 3.648204099543247*^9}, {
   3.648204728728716*^9, 3.648204735263379*^9}, {3.6482162549594097`*^9, 
   3.648216261055564*^9}, {3.648220112599798*^9, 3.648220164893093*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"wfxClass", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"WFxClassical", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/.", 
     RowBox[{"WF", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"WignerFunctionN", "[", 
         RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.", 
    "FixParameters"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"wfpClass", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"WFpClassical", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/.", 
     RowBox[{"WF", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"WignerFunctionN", "[", 
         RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.", 
    "FixParameters"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6470075906288567`*^9, 3.647007656827342*^9}, {
  3.648158487533011*^9, 3.648158490917601*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"wfxQuant", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"WFx", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
       RowBox[{"WFxClassical", "[", 
        RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ")"}], "/.", 
     RowBox[{"WF", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"WignerFunctionN", "[", 
         RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.", 
    "FixParameters"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"wfpQuant", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"WFp", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
       RowBox[{"WFpClassical", "[", 
        RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ")"}], "/.", 
     RowBox[{"WF", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"WignerFunctionN", "[", 
         RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.", 
    "FixParameters"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.647008118556843*^9, 3.647008198994134*^9}, 
   3.647008457312654*^9, {3.6481585039499397`*^9, 3.648158509621934*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"wfxQuant", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"WFxQuantum", "[", 
       RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ")"}], "/.", 
     RowBox[{"WF", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"WignerFunctionN", "[", 
         RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.", 
    "FixParameters"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"wfpQuant", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"WFpQuantum", "[", 
       RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ")"}], "/.", 
     RowBox[{"WF", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"WignerFunctionN", "[", 
         RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.", 
    "FixParameters"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.647008466132082*^9, 3.647008483618897*^9}, {
  3.648158494607048*^9, 3.648158497245351*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"wflow", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"wfx", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ",", 
    RowBox[{"wfp", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wflowClass", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"wfxClass", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
    RowBox[{"wfpClass", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wflowQuant", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"wfxQuant", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ",", 
    RowBox[{"wfpQuant", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"strPlot", "=", 
   RowBox[{"VectorPlot", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"wflow", "[", 
       RowBox[{"x", ",", "p", ",", "0", ",", "0"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", "Automatic"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wVelocity", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"{", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"wfx", "[", 
      RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "/", 
     RowBox[{"WignerFunctionN", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"wfp", "[", 
      RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "/", 
     RowBox[{"WignerFunctionN", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}]}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wVelocityQuantumPart", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"{", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"wfxQuant", "[", 
      RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "/", 
     RowBox[{"WignerFunctionN", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"wfpQuant", "[", 
      RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "/", 
     RowBox[{"WignerFunctionN", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}]}]}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.6154836768479424`*^9, 3.615483676849675*^9}, {
   3.615483727710005*^9, 3.615483830710971*^9}, {3.6154841584556503`*^9, 
   3.615484189359499*^9}, 3.6154842438962193`*^9, {3.615484434815405*^9, 
   3.6154844409036407`*^9}, 3.615484562227837*^9, {3.615648126732998*^9, 
   3.615648142115561*^9}, {3.616046000022031*^9, 3.6160460593479958`*^9}, {
   3.616046225322619*^9, 3.616046275422038*^9}, {3.6160463554138937`*^9, 
   3.616046390880128*^9}, {3.616046510547579*^9, 3.616046533299488*^9}, {
   3.616046681324477*^9, 3.616046687362389*^9}, {3.616046892463769*^9, 
   3.616046910928891*^9}, {3.6160469641210747`*^9, 3.6160470277359056`*^9}, {
   3.616510837137395*^9, 3.6165108371426*^9}, {3.616511290340214*^9, 
   3.6165113899648314`*^9}, {3.616511428867907*^9, 3.616511445111868*^9}, {
   3.616511557592888*^9, 3.616511566005363*^9}, {3.6165116080355873`*^9, 
   3.6165116170818453`*^9}, {3.616511674271237*^9, 3.616511712806754*^9}, {
   3.616511849450259*^9, 3.616511864938525*^9}, {3.6165119008657722`*^9, 
   3.616511925068158*^9}, {3.616511955912479*^9, 3.616511979155217*^9}, 
   3.6165120322438707`*^9, {3.647007668108721*^9, 3.6470076800522757`*^9}, {
   3.647007936013362*^9, 3.647007950270032*^9}, {3.647008545273981*^9, 
   3.647008567800041*^9}, {3.647008617921957*^9, 3.6470086263590317`*^9}, {
   3.647008778287861*^9, 3.6470088293599253`*^9}, {3.647041053181579*^9, 
   3.6470411062944193`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Streamlines", "Subsubtitle",
 CellChangeTimes->{{3.616511251072329*^9, 3.616511268652046*^9}, {
  3.6479413873089943`*^9, 3.6479413976425257`*^9}, {3.6479414373740463`*^9, 
  3.6479414390716867`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"streamLinesWF", "=", 
   RowBox[{"StreamPlot", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"wflow", "[", 
       RowBox[{"x", ",", "p", ",", "tt", ",", "SS"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"Background", "\[Rule]", "None"}], ",", 
     RowBox[{"StreamColorFunction", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x", ",", "p", ",", "vx", ",", "vp", ",", "n"}], "}"}], ",", 
        
        RowBox[{"Blend", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Green", ",", "Red"}], "}"}], ",", 
          RowBox[{"1", "-", 
           RowBox[{"HeavisideTheta", "[", 
            RowBox[{"x", "*", "vp"}], "]"}]}]}], "]"}]}], "]"}]}], " ", ",", 
     RowBox[{"StreamColorFunctionScaling", "\[Rule]", 
      RowBox[{"{", "False", "}"}]}], " ", ",", 
     RowBox[{"StreamPoints", "\[Rule]", "Fine"}], ",", 
     RowBox[{"TicksStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Directive", "[", 
         RowBox[{"Black", ",", "40"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Black", ",", "50"}], "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6154836768479424`*^9, 3.615483676849675*^9}, {
   3.615483727710005*^9, 3.615483830710971*^9}, {3.6154841584556503`*^9, 
   3.615484189359499*^9}, 3.6154842438962193`*^9, {3.615484434815405*^9, 
   3.6154844409036407`*^9}, 3.615484562227837*^9, {3.615648126732998*^9, 
   3.615648142115561*^9}, {3.616046000022031*^9, 3.6160460593479958`*^9}, {
   3.616046225322619*^9, 3.616046275422038*^9}, {3.6160463554138937`*^9, 
   3.616046390880128*^9}, {3.616046510547579*^9, 3.616046533299488*^9}, {
   3.616046681324477*^9, 3.616046687362389*^9}, {3.616046892463769*^9, 
   3.616046910928891*^9}, {3.6160469641210747`*^9, 3.6160470277359056`*^9}, {
   3.616510837137395*^9, 3.6165108371426*^9}, {3.616511290340214*^9, 
   3.6165113899648314`*^9}, {3.616511428867907*^9, 3.616511448561586*^9}, {
   3.646524544213225*^9, 3.646524627748611*^9}, {3.646524695127644*^9, 
   3.6465247171262503`*^9}, {3.6465247885255213`*^9, 3.646524842667694*^9}, {
   3.6465251474996033`*^9, 3.646525171241129*^9}, {3.646525206175466*^9, 
   3.646525222874568*^9}, {3.646525345724386*^9, 3.6465254028041677`*^9}, {
   3.646527005953024*^9, 3.646527223668*^9}, {3.6465272602937813`*^9, 
   3.646527289571121*^9}, {3.646527363655591*^9, 3.646527401365081*^9}, 
   3.646527542746893*^9, {3.646527584243067*^9, 3.6465275856163054`*^9}, 
   3.646998481873177*^9, {3.6470077431258917`*^9, 3.647007761992899*^9}, 
   3.6478725713792677`*^9, 3.64787261816498*^9, 3.655637992741478*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"streamLinesWFclassical", "=", 
   RowBox[{"StreamPlot", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"wflowClass", "[", 
       RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"Background", "\[Rule]", "None"}], ",", 
     RowBox[{"StreamColorFunction", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x", ",", "p", ",", "vx", ",", "vp", ",", "n"}], "}"}], ",", 
        
        RowBox[{"Blend", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Green", ",", "Red"}], "}"}], ",", 
          RowBox[{"1", "-", 
           RowBox[{"HeavisideTheta", "[", 
            RowBox[{"x", "*", "vp"}], "]"}]}]}], "]"}]}], "]"}]}], " ", ",", 
     RowBox[{"StreamColorFunctionScaling", "\[Rule]", 
      RowBox[{"{", "False", "}"}]}], " ", ",", 
     RowBox[{"StreamPoints", "\[Rule]", "Fine"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.647007769638788*^9, 3.647007810549438*^9}, {
   3.6470080376273537`*^9, 3.647008039332336*^9}, {3.647008514951302*^9, 
   3.647008532907943*^9}, 3.647008581236692*^9}],

Cell["\<\
streamLinesWFquantum = StreamPlot[Re[wflowQuant[x, p, tt, SS]], {x, -XX, XX}, \
{p, -XX, XX}, AspectRatio -> Automatic, Background -> None, \
StreamColorFunction -> Function[{x, p, vx, vp, n}, Blend[{Green, Red}, 1 - \
HeavisideTheta[x*vp]]] , StreamColorFunctionScaling -> {False} , StreamPoints \
-> Fine];\
\>", "Text",
 CellChangeTimes->{{3.647007769638788*^9, 3.647007810549438*^9}, {
   3.6470080376273537`*^9, 3.647008039332336*^9}, {3.647008514951302*^9, 
   3.647008532907943*^9}, {3.647008581236692*^9, 3.647008603379764*^9}, 
   3.647945058872385*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"incorrectSOneFlowPlot", "=", 
   RowBox[{"StreamPlot", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{
       RowBox[{"wflow", "[", 
        RowBox[{"x", ",", "p", ",", "tt", ",", "1"}], "]"}], "+", 
       RowBox[{"0", "*", 
        RowBox[{"wflow", "[", 
         RowBox[{"x", ",", "p", ",", "tt", ",", "0"}], "]"}]}]}], "]"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"Background", "\[Rule]", "None"}], ",", 
     RowBox[{"StreamPoints", "\[Rule]", "Fine"}], ",", 
     RowBox[{"StreamColorFunction", "\[Rule]", "Hue"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.64699947214045*^9, 3.646999483452264*^9}, {
   3.646999611793818*^9, 3.646999612176285*^9}, {3.646999686667685*^9, 
   3.646999687841502*^9}, 3.646999769669249*^9, {3.6479450838068943`*^9, 
   3.6479451283014393`*^9}}],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"GraphicsRow", "[", 
    RowBox[{"{", 
     RowBox[{
     "streamLinesWF", ",", "streamLinesWFclassical", ",", 
      "incorrectSOneFlowPlot"}], 
     RowBox[{"(*", "streamLinesWFquantum", "*)"}], "}"}], "]"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.647007748714177*^9, 3.64700775516581*^9}, {
  3.647007796757926*^9, 3.6470078010973454`*^9}, {3.6470078411079483`*^9, 
  3.647007846035035*^9}, {3.647007998211535*^9, 3.647008009821227*^9}, {
  3.6470086539705772`*^9, 3.6470086692032747`*^9}, {3.64794514081039*^9, 
  3.647945145810363*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"incorrectFlowImage", "=", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"GraphicsRow", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Show", "[", 
         RowBox[{"plotWF", ",", 
          RowBox[{"ViewPoint", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "15009"}], "}"}]}], ",", 
          RowBox[{"TicksStyle", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Directive", "[", 
              RowBox[{"Black", ",", "42"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
              RowBox[{"Black", ",", "42"}], "]"}], ",", "White"}], "}"}]}]}], 
         "]"}], ",", 
        RowBox[{"Show", "[", 
         RowBox[{"incorrectSOneFlowPlot", ",", 
          RowBox[{"FrameTicksStyle", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Directive", "[", 
              RowBox[{"Black", ",", "42"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
              RowBox[{"Black", ",", "42"}], "]"}]}], "}"}]}], ",", 
          RowBox[{"FrameTicks", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "0", ",", "2"}], "}"}], ",", 
               "None"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "0", ",", "2"}], "}"}], ",", 
               "None"}], "}"}]}], "}"}]}]}], "]"}], ",", 
        RowBox[{"Show", "[", 
         RowBox[{"streamLinesWF", ",", 
          RowBox[{"FrameTicksStyle", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Directive", "[", 
              RowBox[{"Black", ",", "42"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
              RowBox[{"Black", ",", "42"}], "]"}]}], "}"}]}], ",", 
          RowBox[{"FrameTicks", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "0", ",", "2"}], "}"}], ",", 
               "None"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "0", ",", "2"}], "}"}], ",", 
               "None"}], "}"}]}], "}"}]}]}], "]"}]}], "}"}], "]"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "2222"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\</home/ole/Shared/Open/AA/Wignerflow/Kerr/Mathematica/Fig_Appendix.pdf\>\
\"", ",", 
   RowBox[{"ImageCrop", "[", "incorrectFlowImage", "]"}], ",", 
   RowBox[{"ImageResolution", "\[Rule]", "900"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.655637089519251*^9, 3.6556371437417393`*^9}, {
   3.655637220811743*^9, 3.655637335454496*^9}, {3.6556373802906322`*^9, 
   3.655637409052417*^9}, {3.655637461377228*^9, 3.655637546708373*^9}, {
   3.655637587580056*^9, 3.655637589811442*^9}, {3.6556377033585033`*^9, 
   3.655637748418466*^9}, {3.655637796503249*^9, 3.655637801006939*^9}, {
   3.655637841980476*^9, 3.655637915107856*^9}, 3.6556379798067503`*^9, {
   3.65563815958762*^9, 3.655638177158628*^9}, {3.6556382528224297`*^9, 
   3.655638326335125*^9}, {3.655638400828483*^9, 3.655638435359673*^9}, 
   3.6556384723047333`*^9, {3.6556385113223057`*^9, 3.6556385140153017`*^9}, {
   3.655638565746125*^9, 3.655638569878853*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["divwVelocity", "Subsubtitle",
 CellChangeTimes->{{3.616511251072329*^9, 3.616511268652046*^9}, {
  3.6479413873089943`*^9, 3.6479413976425257`*^9}, {3.647941474894266*^9, 
  3.6479414764569693`*^9}}],

Cell["\<\
divwVeloc[x_, p_, t_, s_] = D[wVelocity[x, p, t, s][[1]], x] + D[wVelocity[x, \
p, t, s][[2]], p];
divRange = 125;
Plot3D[{Re[divwVeloc[x, p, tt, SS]], 0 Im[divwVeloc[x, p, tt, SS]]}, {x, -XX, \
XX}, {p, -XX, XX}, AspectRatio -> Automatic, PlotRange -> {-divRange, \
divRange}, PlotPoints -> numberOfPlotPoints, MaxRecursion -> 0, PlotStyle -> \
{Opacity[0.51], Opacity[0.06]}, PlotLabel -> \"KERR: divergence(w)\"]\
\>", "Text",
 CellChangeTimes->{{3.6165120799512253`*^9, 3.6165125272223787`*^9}, {
   3.616512558105331*^9, 3.616512590226716*^9}, {3.616512931994651*^9, 
   3.616512980500165*^9}, {3.616513022111842*^9, 3.616513053877818*^9}, {
   3.6165132342564363`*^9, 3.616513279263054*^9}, {3.616513313467132*^9, 
   3.616513318668453*^9}, {3.616513349870579*^9, 3.6165133662266817`*^9}, 
   3.616513403104834*^9, {3.61651344207953*^9, 3.616513458601178*^9}, {
   3.616857329565007*^9, 3.6168573734437447`*^9}, 3.646993014833432*^9, {
   3.646993075378716*^9, 3.646993179614789*^9}, {3.6469984936580973`*^9, 
   3.646998495063106*^9}, 3.6479415264616423`*^9, {3.6479418083139467`*^9, 
   3.647941815838334*^9}}],

Cell["\<\
divwVelocQuPart[x_, p_, t_, s_] = D[wVelocityQuantumPart[x, p, t, s][[1]], x] \
+ D[wVelocityQuantumPart[x, p, t, s][[2]], p];
divRange = 125;
Plot3D[{Re[divwVelocQuPart[x, p, tt, SS]], 0 Im[divwVelocQuPart[x, p, tt, \
SS]]}, {x, -XX, XX}, {p, -XX, XX}, AspectRatio -> Automatic, PlotRange -> \
{-divRange, divRange}, PlotPoints -> numberOfPlotPoints, MaxRecursion -> 0, \
PlotStyle -> {Opacity[0.51], Opacity[0.06]}, PlotLabel -> \"KERR: \
\[Del]QuantumPart == \[Del](w)\"]\
\>", "Text",
 CellChangeTimes->{{3.647008911808626*^9, 3.6470089779985857`*^9}, {
   3.647040559956032*^9, 3.64704057392743*^9}, {3.647040652973548*^9, 
   3.6470406781246023`*^9}, 3.647941526462658*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"streamLinesWF", "=", 
   RowBox[{"StreamPlot", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"wflow", "[", 
       RowBox[{"x", ",", "p", ",", "tt", ",", "SS"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"Background", "\[Rule]", "None"}], ",", 
     RowBox[{"StreamColorFunction", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x", ",", "p", ",", "vx", ",", "vp", ",", "n"}], "}"}], ",", 
        
        RowBox[{"Blend", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Green", ",", "Red"}], "}"}], ",", 
          RowBox[{"1", "-", 
           RowBox[{"HeavisideTheta", "[", 
            RowBox[{"x", "*", "vp"}], "]"}]}]}], "]"}]}], "]"}]}], " ", ",", 
     RowBox[{"StreamColorFunctionScaling", "\[Rule]", 
      RowBox[{"{", "False", "}"}]}], " ", ",", 
     RowBox[{"StreamPoints", "\[Rule]", "Fine"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.617544668920517*^9, 3.617544682296224*^9}, {
   3.625129024472189*^9, 3.625129029413493*^9}, 3.646995184448864*^9, {
   3.646995679878539*^9, 3.646995733848165*^9}, {3.646995962624712*^9, 
   3.6469959746561413`*^9}, {3.646998034616312*^9, 3.646998051149168*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"classicalWFplot", "=", 
   RowBox[{"ContourPlot", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "p"}]}], ")"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x", "^", "2"}], "+", 
                 RowBox[{"p", "^", "2"}]}], ")"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
         "]"}], ",", 
        RowBox[{"Im", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "p"}]}], ")"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x", "^", "2"}], "+", 
                 RowBox[{"p", "^", "2"}]}], ")"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
         "]"}], ",", "0"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Abs", "[", "#1", "]"}], ">", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "7"}], ")"}]}]}], ",", "White", ",", "Red"}], "]"}],
         "&"}], ")"}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.617544668920517*^9, 3.617544682296224*^9}, {
   3.625129024472189*^9, 3.625129029413493*^9}, 3.646995184448864*^9, {
   3.646995679878539*^9, 3.646995733848165*^9}, {3.646995962624712*^9, 
   3.646995968568075*^9}, 3.646996006001893*^9, {3.646997601728467*^9, 
   3.646997626793646*^9}, 3.647637434123045*^9, {3.647873163120502*^9, 
   3.647873175018118*^9}, {3.6478733752144213`*^9, 3.647873376102415*^9}, 
   3.647948214354248*^9}],

Cell["\<\
lnAbsP3D = Plot3D[Log[Abs[divwVeloc[x, p, tt, SS]], 10], {x, -XX, XX}, {p, \
-XX, XX}, AspectRatio -> Automatic, PlotRange -> {-5, 5}, PlotLabel -> \
\"KERR: ln(Abs(divergence(w)))\"]
ArctanP3D = Plot3D[ArcTan[Re[divwVeloc[x, p, tt, SS]]/10], {x, -XX, XX}, {p, \
-XX, XX}, AspectRatio -> Automatic, PlotPoints -> 31, PlotRange -> All, \
PlotLabel -> \"KERR: ArcTan(divergence(w))\", ColorFunction -> Function[{x, \
p, z}, Hue[(z + 1/2)*2/Pi]]];
contourArctanP3D = ContourPlot[ArcTan[Re[divwVeloc[x, p, tt, SS]]/10], {x, \
-XX, XX}, {p, -XX, XX}, ColorFunction -> (If[#1 > 0, White, Red] &)]\
\>", "Text",
 CellChangeTimes->{{3.617544668920517*^9, 3.617544682296224*^9}, {
   3.625129024472189*^9, 3.625129029413493*^9}, 3.646995184448864*^9, {
   3.646995679878539*^9, 3.646995733848165*^9}, {3.646995962624712*^9, 
   3.646995968568075*^9}, 3.646996006001893*^9, {3.646997601728467*^9, 
   3.646997626793646*^9}, {3.647637434123045*^9, 3.647637439808742*^9}, 
   3.64794202872121*^9, 3.647942088757224*^9}],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"plotWF", ",", 
     RowBox[{"ParametricPlot3D", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"RR", "*", 
          RowBox[{"Sin", "[", "u", "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "RR"}], "*", 
          RowBox[{"Cos", "[", "u", "]"}]}], ",", 
         RowBox[{"0.01", "+", 
          RowBox[{"Re", "[", 
           RowBox[{"WignerFunctionN", "[", 
            RowBox[{
             RowBox[{"RR", "*", 
              RowBox[{"Sin", "[", "u", "]"}]}], ",", 
             RowBox[{
              RowBox[{"-", "RR"}], "*", 
              RowBox[{"Cos", "[", "u", "]"}]}], ",", "tt"}], "]"}], "]"}]}]}],
         "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"u", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"ColorFunction", "->", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
          RowBox[{"Hue", "[", "z", "]"}]}], "]"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"ViewPoint", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "8"}], ",", 
      RowBox[{"-", "30"}], ",", "20"}], "}"}]}], ",", 
   RowBox[{"Axes", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"True", ",", "True", ",", "False"}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"x", ",", "p", ",", "\"\<\>\""}], "}"}]}], ",", 
   RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.648572586646431*^9, 3.648572744593195*^9}}],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"plotWF", ",", 
     RowBox[{"Graphics3D", "[", 
      RowBox[{"to3d", "[", 
       RowBox[{
        RowBox[{"Show", "[", 
         RowBox[{"{", "streamLinesWF", "}"}], "]"}], ",", "5", ",", "0.99"}], 
       "]"}], "]"}], ",", 
     RowBox[{"ParametricPlot3D", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"RR", "*", 
          RowBox[{"Sin", "[", "u", "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "RR"}], "*", 
          RowBox[{"Cos", "[", "u", "]"}]}], ",", 
         RowBox[{"0.01", "+", 
          RowBox[{"Re", "[", 
           RowBox[{"WignerFunctionN", "[", 
            RowBox[{
             RowBox[{"RR", "*", 
              RowBox[{"Sin", "[", "u", "]"}]}], ",", 
             RowBox[{
              RowBox[{"-", "RR"}], "*", 
              RowBox[{"Cos", "[", "u", "]"}]}], ",", "tt"}], "]"}], "]"}]}]}],
         "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"u", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"ColorFunction", "->", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
          RowBox[{"Hue", "[", "z", "]"}]}], "]"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"ViewPoint", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "100"}], "}"}]}], ",", 
   RowBox[{"Axes", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"True", ",", "True", ",", "False"}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"x", ",", "p", ",", "\"\<\>\""}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.648572586646431*^9, 3.648572744593195*^9}}],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"GraphicsRow", "[", 
    RowBox[{"{", 
     RowBox[{"classicalWFplot", ",", 
      RowBox[{"Show", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"plotWF", ",", 
          RowBox[{"Graphics3D", "[", 
           RowBox[{"to3d", "[", 
            RowBox[{
             RowBox[{"Show", "[", 
              RowBox[{"{", "streamLinesWF", "}"}], "]"}], ",", "5", ",", 
             "0.99"}], "]"}], "]"}]}], "}"}], 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{",", 
              RowBox[{"Graphics3D", "[", 
               RowBox[{"to3d", "[", 
                RowBox[{
                 RowBox[{"Show", "[", 
                  RowBox[{"{", "contourArctanP3D", "}"}], "]"}], ",", "5", 
                 ",", "0.29"}], "]"}], "]"}]}], "}"}], ",", 
            RowBox[{"ViewPoint", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "10"}], "}"}]}], ",", 
            RowBox[{"PlotLabel", "\[Rule]", "labelPlot"}]}], "]"}], ",", 
          RowBox[{"Show", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"ArctanP3D", ",", 
              RowBox[{"Graphics3D", "[", 
               RowBox[{"to3d", "[", 
                RowBox[{
                 RowBox[{"Show", "[", 
                  RowBox[{"{", "contourArctanP3D", "}"}], "]"}], ",", "5", 
                 ",", "0.09"}], "]"}], "]"}]}], "}"}], ",", 
            RowBox[{"ViewPoint", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "10"}], "}"}]}]}]}]}], "*)"}], ",", 
        
        RowBox[{"PlotLabel", "\[Rule]", "labelPlot"}]}], "]"}]}], "}"}], 
    "]"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "1200"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.617544668920517*^9, 3.617544682296224*^9}, {
   3.625129024472189*^9, 3.625129029413493*^9}, 3.646995184448864*^9, {
   3.646995679878539*^9, 3.646995733848165*^9}, {3.646995962624712*^9, 
   3.646995968568075*^9}, 3.646996006001893*^9, 3.64699604253332*^9, {
   3.646996087859852*^9, 3.646996101105256*^9}, {3.646996539713215*^9, 
   3.646996569402256*^9}, 3.646996638182087*^9, {3.646996912627047*^9, 
   3.6469969163454657`*^9}, 3.6479421278398457`*^9, 3.647943143381776*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"R", "=", "0.5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ttable", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", ",", 
       RowBox[{"Integrate", "[", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{"WignerFunctionN", "[", 
           RowBox[{
            RowBox[{"R", "*", 
             RowBox[{"Cos", "[", "theta", "]"}]}], ",", 
            RowBox[{
             RowBox[{"-", "R"}], "*", 
             RowBox[{"Sin", "[", "theta", "]"}]}], ",", "t"}], "]"}], "]"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"theta", ",", "0", ",", 
           RowBox[{"2", "*", "Pi"}]}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", "TT", ",", 
       RowBox[{"TT", "/", "5.0"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"ListLinePlot", "[", 
  RowBox[{
   RowBox[{"ttable", "//", "Chop"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}]}], ",", 
   RowBox[{
   "PlotLabel", "\[Rule]", "\"\<\[ContourIntegral] dr W(t) = const\>\""}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", "R", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.647640741316362*^9, 3.647640751853231*^9}, {
   3.6476408010789213`*^9, 3.6476408496153727`*^9}, {3.647944520043625*^9, 
   3.647944543249118*^9}, {3.6479445956299143`*^9, 3.647944641872346*^9}, 
   3.6479447923685703`*^9, 3.6479456576586647`*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"divIncrement", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"wfxQuant", "[", 
         RowBox[{"xx", ",", "pp", ",", "tt", ",", "SS"}], "]"}], ",", "xx"}], 
       "]"}], "+", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"wfpQuant", "[", 
         RowBox[{"xx", ",", "pp", ",", "tt", ",", "SS"}], "]"}], ",", "pp"}], 
       "]"}]}], "/.", 
     RowBox[{"xx", "\[Rule]", "x"}]}], "/.", 
    RowBox[{"pp", "\[Rule]", "p"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.647095914181013*^9, 3.647095940042659*^9}, 
   3.647942253105444*^9}],

Cell[BoxData[{
 RowBox[{"dtphi", "=", 
  RowBox[{
   RowBox[{"Pi", "/", "180"}], "*", "20"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"classicalWFplot3D", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "p"}]}], ")"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x", "^", "2"}], "+", 
                 RowBox[{"p", "^", "2"}]}], ")"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
         "]"}], ",", 
        RowBox[{"Im", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "p"}]}], ")"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x", "^", "2"}], "+", 
                 RowBox[{"p", "^", "2"}]}], ")"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
         "]"}], ",", "0"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Abs", "[", "#1", "]"}], ">", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "7"}], ")"}]}]}], ",", "White", ",", "Red"}], "]"}],
         "&"}], ")"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pts", "=", 
    RowBox[{"Cases", "[", 
     RowBox[{"classicalWFplot3D", ",", 
      RowBox[{"x_GraphicsComplex", "\[RuleDelayed]", 
       RowBox[{"First", "@", "x"}]}], ",", "Infinity"}], "]"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"ListPointPlot3D", "[", 
    RowBox[{"pts", ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Min", "[", 
         RowBox[{
          RowBox[{"Flatten", "[", 
           RowBox[{"pts", ",", "1"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], ",", 
        RowBox[{"Max", "[", 
         RowBox[{
          RowBox[{"Flatten", "[", 
           RowBox[{"pts", ",", "1"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}]}], "}"}]}]}], "]"}],
    "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"GraphicsGrid", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Plot3D", "[", 
         RowBox[{
          RowBox[{"Re", "[", 
           RowBox[{"WignerFunctionN", "[", 
            RowBox[{
             RowBox[{"Re", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"x", "+", 
                 RowBox[{"I", "*", "p"}]}], ")"}], "*", 
               RowBox[{"Exp", "[", 
                RowBox[{"I", "*", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x", "^", "2"}], "+", 
                    RowBox[{"p", "^", "2"}]}], ")"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], 
                "]"}]}], "]"}], ",", 
             RowBox[{"Im", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"x", "+", 
                 RowBox[{"I", "*", "p"}]}], ")"}], "*", 
               RowBox[{"Exp", "[", 
                RowBox[{"I", "*", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x", "^", "2"}], "+", 
                    RowBox[{"p", "^", "2"}]}], ")"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], 
                "]"}]}], "]"}], ",", "0"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", 
            RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", 
            RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
          RowBox[{"ColorFunction", "\[Rule]", "Hue"}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
        RowBox[{"Plot3D", "[", 
         RowBox[{
          RowBox[{"Re", "[", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"WignerFunctionN", "[", 
              RowBox[{
               RowBox[{"Re", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"x", "+", 
                   RowBox[{"I", "*", "p"}]}], ")"}], "*", 
                 RowBox[{"Exp", "[", 
                  RowBox[{"I", "*", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x", "^", "2"}], "+", 
                    RowBox[{"p", "^", "2"}]}], ")"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], 
                  "]"}]}], "]"}], ",", 
               RowBox[{"Im", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"x", "+", 
                   RowBox[{"I", "*", "p"}]}], ")"}], "*", 
                 RowBox[{"Exp", "[", 
                  RowBox[{"I", "*", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x", "^", "2"}], "+", 
                    RowBox[{"p", "^", "2"}]}], ")"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], 
                  "]"}]}], "]"}], ",", "0"}], "]"}]}], "+", 
            RowBox[{"WignerFunctionN", "[", 
             RowBox[{"x", ",", "p", ",", "tt"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", 
            RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", 
            RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
          RowBox[{"ColorFunction", "\[Rule]", "Hue"}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
          RowBox[{"ViewPoint", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"0", "*", "1000"}], ",", "10"}], "}"}]}]}], "]"}], ",", 
        RowBox[{"Plot3D", "[", 
         RowBox[{
          RowBox[{"Re", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"WignerFunctionN", "[", 
                 RowBox[{
                  RowBox[{"Re", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"x", "+", 
                    RowBox[{"I", "*", "p"}]}], ")"}], "*", 
                    RowBox[{"Exp", "[", 
                    RowBox[{"I", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x", "^", "2"}], "+", 
                    RowBox[{"p", "^", "2"}]}], ")"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], 
                    "]"}]}], "]"}], ",", 
                  RowBox[{"Im", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"x", "+", 
                    RowBox[{"I", "*", "p"}]}], ")"}], "*", 
                    RowBox[{"Exp", "[", 
                    RowBox[{"I", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x", "^", "2"}], "+", 
                    RowBox[{"p", "^", "2"}]}], ")"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], 
                    "]"}]}], "]"}], ",", "0"}], "]"}]}], "+", 
               RowBox[{"WignerFunctionN", "[", 
                RowBox[{"x", ",", "p", ",", "tt"}], "]"}]}], ")"}], "*", 
             "0"}], "+", 
            RowBox[{
             RowBox[{"divIncrement", "[", 
              RowBox[{
               RowBox[{"Re", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"x", "+", 
                   RowBox[{"I", "*", "p"}]}], ")"}], "*", 
                 RowBox[{"Exp", "[", 
                  RowBox[{
                   RowBox[{"-", "I"}], "*", "dtphi"}], "]"}]}], "]"}], ",", 
               RowBox[{"Im", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"x", "+", 
                   RowBox[{"I", "*", "p"}]}], ")"}], "*", 
                 RowBox[{"Exp", "[", 
                  RowBox[{
                   RowBox[{"-", "I"}], "*", "dtphi"}], "]"}]}], "]"}], ",", 
               "tt", ",", "SS"}], "]"}], "/", "25"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", 
            RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", 
            RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
          RowBox[{"ColorFunction", "\[Rule]", "Hue"}], ",", 
          RowBox[{"PlotRange", "\[Rule]", 
           RowBox[{"1", "*", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "0.05"}], ",", "0.05"}], "}"}]}]}], ",", 
          RowBox[{"ViewPoint", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"0", "*", "1000"}], ",", "10"}], "}"}]}]}], "]"}]}], 
       "}"}], "}"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}], "*)"}]}]}], "Input",
 CellChangeTimes->{
  3.647096407043749*^9, {3.6470964641589127`*^9, 3.647096464543235*^9}, {
   3.647096742270155*^9, 3.6470967815753202`*^9}, 3.6479422667428713`*^9}],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"GraphicsRow", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Show", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Plot3D", "[", 
           RowBox[{
            RowBox[{"Re", "[", 
             RowBox[{"WignerFunctionN", "[", 
              RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"x", ",", 
              RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"p", ",", 
              RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
            RowBox[{"MeshFunctions", "->", 
             RowBox[{"{", 
              RowBox[{"#3", "&"}], "}"}]}], ",", 
            RowBox[{"Mesh", "\[Rule]", 
             RowBox[{"{", "25", "}"}]}], ",", 
            RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
            RowBox[{"ColorFunction", "\[Rule]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Blend", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                  "Brown", ",", "Purple", ",", "Blue", ",", "Cyan", ",", 
                   "White", ",", "White", ",", "White", ",", "Yellow", ",", 
                   "Orange", ",", "Red", ",", "Pink"}], "}"}], ",", 
                 RowBox[{"Rescale", "[", 
                  RowBox[{"#3", ",", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.03"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], 
                  "]"}]}], "]"}], "&"}], ")"}]}], ",", 
            RowBox[{"PlotRange", "\[Rule]", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", 
              RowBox[{"1", "/", "Pi"}]}]}], ",", 
            RowBox[{"PlotPoints", "\[Rule]", "numberOfPlotPoints"}], ",", 
            RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
            RowBox[{"Axes", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{"True", ",", "True", ",", "False"}], "}"}]}]}], "]"}], 
          ",", "circTable", ",", "\[IndentingNewLine]", 
          RowBox[{"Graphics3D", "[", 
           RowBox[{"to3d", "[", 
            RowBox[{
             RowBox[{"Show", "[", 
              RowBox[{"{", "\[IndentingNewLine]", 
               RowBox[{"StreamPlot", "[", 
                RowBox[{
                 RowBox[{"Re", "[", 
                  RowBox[{"wflow", "[", 
                   RowBox[{"x", ",", "p", ",", "tt", ",", "1"}], "]"}], "]"}],
                  ",", 
                 RowBox[{"{", 
                  RowBox[{"x", ",", 
                   RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"p", ",", 
                   RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                 RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
                 RowBox[{"Background", "\[Rule]", "None"}], ",", 
                 RowBox[{"StreamColorFunction", "\[Rule]", 
                  RowBox[{"Function", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"x", ",", "p", ",", "vx", ",", "vp", ",", "n"}], 
                    "}"}], ",", 
                    RowBox[{"Blend", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Darker", "[", "Green", "]"}], ",", "Red"}], 
                    "}"}], ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"HeavisideTheta", "[", 
                    RowBox[{"x", "*", "vp"}], "]"}]}]}], "]"}]}], "]"}]}], 
                 " ", ",", 
                 RowBox[{"StreamColorFunctionScaling", "\[Rule]", 
                  RowBox[{"{", "False", "}"}]}], " ", ",", 
                 RowBox[{"StreamPoints", "\[Rule]", "Fine"}]}], "]"}], "}"}], 
              "]"}], "\[IndentingNewLine]", ",", "maxWF", ",", ".75"}], "]"}],
            "]"}]}], "\[IndentingNewLine]", "}"}], ",", 
        RowBox[{"ViewPoint", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1000"}], "}"}]}]}], "]"}], ",", 
      RowBox[{"Show", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Show", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"Plot", "[", 
              RowBox[{
               RowBox[{"Re", "[", 
                RowBox[{"WignerFunctionN", "[", 
                 RowBox[{
                  RowBox[{"R", "*", 
                   RowBox[{"Cos", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                    "]"}]}], ",", 
                  RowBox[{
                   RowBox[{"-", "R"}], "*", 
                   RowBox[{"Sin", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                    "]"}]}], ",", "tt"}], "]"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"theta", ",", "0", ",", 
                 RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
               RowBox[{"ColorFunction", "\[Rule]", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"RGBColor", "[", 
                   RowBox[{
                    RowBox[{"1", "-", "R"}], ",", 
                    RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], "&"}], 
                 ")"}]}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"R", ",", "0.3", ",", "3.0", ",", "0.325"}], "}"}]}], 
            "]"}], ",", 
           RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
           RowBox[{"Axes", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"AxesOrigin", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}]}], ",", 
           RowBox[{"PlotLabel", "\[Rule]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"TrueQ", "[", 
               RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], 
               "]"}], ",", 
              RowBox[{"StringJoin", "[", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                  "\"\<Inverted Kerr  \>\"", ",", "\"\<\>\""}], "]"}], ",", 
                "\"\<Squeeze=\>\"", ",", 
                RowBox[{"ToString", "[", 
                 RowBox[{"stateParameter", "//", "N"}], "]"}]}], "]"}], ",", 
              RowBox[{"StringJoin", "[", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                  "\"\<Inverted Kerr  \>\"", ",", "\"\<\>\""}], "]"}], ",", 
                "\"\<Coherent=\>\"", ",", 
                RowBox[{"ToString", "[", 
                 RowBox[{"stateParameter", "//", "N"}], "]"}]}], "]"}]}], 
             "]"}]}]}], "]"}], ",", 
         RowBox[{"Plot", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Re", "[", 
             RowBox[{"WignerFunctionN", "[", 
              RowBox[{
               RowBox[{"R", "*", 
                RowBox[{"Cos", "[", 
                 RowBox[{"theta", "+", 
                  RowBox[{"compensateForClassicalMovement", "*", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                 "]"}]}], ",", 
               RowBox[{
                RowBox[{"-", "R"}], "*", 
                RowBox[{"Sin", "[", 
                 RowBox[{"theta", "+", 
                  RowBox[{"compensateForClassicalMovement", "*", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                 "]"}]}], ",", "tt"}], "]"}], "]"}], "/.", 
            RowBox[{"R", "\[Rule]", "RR"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"theta", ",", "0", ",", 
             RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
           RowBox[{"ColorFunction", "\[Rule]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"myColorFunc", "[", 
               RowBox[{"#1", ",", "tt"}], "]"}], "&"}], ")"}]}], ",", 
           RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
           RowBox[{"PlotStyle", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"Thickness", "[", "0.01", "]"}], "}"}]}], ",", 
           RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
           RowBox[{"Axes", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"True", ",", "True"}], "}"}]}]}], "]"}]}], "}"}], 
       "]"}]}], "}"}], "]"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.647784222545601*^9, 3.6477842308958197`*^9}, {
   3.647784275135676*^9, 3.647784304996791*^9}, {3.647817795869616*^9, 
   3.647817797530177*^9}, {3.647818306101618*^9, 3.647818312670066*^9}, {
   3.647819777721402*^9, 3.647819778206023*^9}, {3.6478740209234047`*^9, 
   3.647874022656577*^9}, 3.647877467871708*^9, {3.6478775413260393`*^9, 
   3.647877596677455*^9}, {3.647882873896647*^9, 3.647882875035367*^9}, {
   3.647883015048066*^9, 3.647883022263771*^9}, {3.6478831400064783`*^9, 
   3.6478831417259293`*^9}, 3.647884532486432*^9, 3.6479447625191517`*^9, 
   3.6479456704971333`*^9, 3.647946013027738*^9, {3.64794606635736*^9, 
   3.64794607183426*^9}, {3.647947020530814*^9, 3.6479470345129023`*^9}, {
   3.647947143669148*^9, 3.647947158982896*^9}, {3.64794946919895*^9, 
   3.64794946932483*^9}, {3.647949688649864*^9, 3.647949700850513*^9}, {
   3.64794990087289*^9, 3.647949902510181*^9}, {3.6479504219825687`*^9, 
   3.647950502619761*^9}, {3.647950700934649*^9, 3.647950708389901*^9}, {
   3.647950782793624*^9, 3.647950792329832*^9}, {3.6479508341065063`*^9, 
   3.6479508359317427`*^9}, 3.647950898939354*^9, {3.647950954405119*^9, 
   3.647950984658662*^9}, {3.647951407117765*^9, 3.647951422440662*^9}, {
   3.647951473857767*^9, 3.6479514744518137`*^9}, {3.6479515203232117`*^9, 
   3.647951521327835*^9}, {3.647951562772646*^9, 3.647951590538917*^9}, {
   3.647951620583638*^9, 3.647951628133065*^9}, {3.647951667975473*^9, 
   3.6479516990097733`*^9}, {3.647951746060931*^9, 3.6479517729432497`*^9}, {
   3.647951846351877*^9, 3.6479518586280193`*^9}, 3.647951919833302*^9, 
   3.647951985246524*^9, 3.647952031324005*^9, {3.6479520784552517`*^9, 
   3.647952123964142*^9}, 3.647952424133417*^9, 3.647952490386581*^9, {
   3.64795253779014*^9, 3.6479526253706636`*^9}, {3.6479526738215847`*^9, 
   3.647952688601592*^9}, {3.647953099452752*^9, 3.647953112439096*^9}, {
   3.6479531532057323`*^9, 3.6479532168545313`*^9}, {3.647953257857213*^9, 
   3.647953276197989*^9}, {3.6479534323031588`*^9, 3.6479534347968187`*^9}, {
   3.6479536511410933`*^9, 3.647953657842311*^9}, {3.647953724530962*^9, 
   3.6479538149250193`*^9}, {3.64795386729946*^9, 3.647953870147318*^9}, 
   3.647954015925189*^9, {3.6481985757158833`*^9, 3.6481986313310823`*^9}, {
   3.648215642205123*^9, 3.648215649152733*^9}, 3.6482162034949512`*^9, 
   3.6483580441791*^9, {3.648363705091927*^9, 3.6483637386824083`*^9}, 
   3.648558935303226*^9, 3.655636434589275*^9}],

Cell[BoxData[
 RowBox[{"timePrint", "[", "TT", "]"}]], "Input",
 CellChangeTimes->{{3.64821613156478*^9, 3.648216145892171*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sTretch", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"GraphicsRow", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Show", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Plot3D", "[", 
          RowBox[{
           RowBox[{"Re", "[", 
            RowBox[{"WignerFunctionN", "[", 
             RowBox[{
              RowBox[{"rr", " ", 
               RowBox[{"Cos", "[", "theta", "]"}]}], ",", 
              RowBox[{"rr", " ", 
               RowBox[{"Sin", "[", "theta", "]"}]}], ",", "tt"}], "]"}], 
            "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"theta", ",", "0", ",", 
             RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"rr", ",", "0", ",", "XX"}], "}"}], ",", 
           RowBox[{"MeshFunctions", "->", 
            RowBox[{"{", 
             RowBox[{"#3", "&"}], "}"}]}], ",", 
           RowBox[{"Mesh", "\[Rule]", 
            RowBox[{"{", "25", "}"}]}], ",", 
           RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
           RowBox[{"ColorFunction", "\[Rule]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Blend", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                 "Brown", ",", "Purple", ",", "Blue", ",", "Cyan", ",", 
                  "White", ",", "White", ",", "White", ",", "Yellow", ",", 
                  "Orange", ",", "Red", ",", "Pink"}], "}"}], ",", 
                RowBox[{"Rescale", "[", 
                 RowBox[{"#3", ",", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.03"}], ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], 
                 "]"}]}], "]"}], "&"}], ")"}]}], ",", 
           RowBox[{"PlotRange", "\[Rule]", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", 
             RowBox[{"1", "/", "Pi"}]}]}], ",", 
           RowBox[{"PlotPoints", "\[Rule]", "numberOfPlotPoints"}], ",", 
           RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
           RowBox[{"Axes", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"True", ",", "True", ",", "False"}], "}"}]}]}], "]"}], 
         RowBox[{"(*", 
          RowBox[{",", "circTable", ",", "\[IndentingNewLine]", 
           RowBox[{"Graphics3D", "[", 
            RowBox[{"to3d", "[", 
             RowBox[{
              RowBox[{"Show", "[", 
               RowBox[{"{", "\[IndentingNewLine]", 
                RowBox[{"StreamPlot", "[", 
                 RowBox[{
                  RowBox[{"Re", "[", 
                   RowBox[{"wflow", "[", 
                    RowBox[{"x", ",", "p", ",", "tt", ",", "0"}], "]"}], 
                   "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"x", ",", 
                    RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"p", ",", 
                    RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                  RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
                  RowBox[{"Background", "\[Rule]", "None"}], ",", 
                  RowBox[{"StreamColorFunction", "\[Rule]", 
                   RowBox[{"Function", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"x", ",", "p", ",", "vx", ",", "vp", ",", "n"}], 
                    "}"}], ",", 
                    RowBox[{"Blend", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Darker", "[", "Green", "]"}], ",", "Red"}], 
                    "}"}], ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"HeavisideTheta", "[", 
                    RowBox[{"x", "*", "vp"}], "]"}]}]}], "]"}]}], "]"}]}], 
                  " ", ",", 
                  RowBox[{"StreamColorFunctionScaling", "\[Rule]", 
                   RowBox[{"{", "False", "}"}]}], " ", ",", 
                  RowBox[{"StreamPoints", "\[Rule]", "Fine"}]}], "]"}], "}"}],
                "]"}], "\[IndentingNewLine]", ",", "maxWF", ",", ".75"}], 
             "]"}], "]"}]}], "*)"}], "\[IndentingNewLine]", "}"}], ",", 
        RowBox[{"ViewPoint", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1000"}], "}"}]}]}], "]"}], ",", 
      RowBox[{"Show", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Show", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"Plot", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"R", ",", 
                 RowBox[{"Re", "[", 
                  RowBox[{"R", "+", 
                   RowBox[{"sTretch", "*", 
                    RowBox[{"WignerFunctionN", "[", 
                    RowBox[{
                    RowBox[{"R", "*", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                    "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", "R"}], "*", 
                    RowBox[{"Sin", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                    "]"}]}], ",", "tt"}], "]"}]}]}], "]"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"theta", ",", "0", ",", 
                 RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
               RowBox[{"ColorFunction", "\[Rule]", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"RGBColor", "[", 
                   RowBox[{
                    RowBox[{"1", "-", "R"}], ",", 
                    RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], "&"}], 
                 ")"}]}]}], 
              RowBox[{"(*", 
               RowBox[{",", 
                RowBox[{"PlotLegends", "\[Rule]", 
                 RowBox[{"ToString", "[", 
                  RowBox[{"N", "[", 
                   RowBox[{"R", ",", "3"}], "]"}], "]"}]}]}], "*)"}], "]"}], 
             ",", 
             RowBox[{"{", 
              RowBox[{"R", ",", "0.3", ",", "3.0", ",", "0.325"}], "}"}]}], 
            "]"}], ",", 
           RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
           RowBox[{"Axes", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"AxesOrigin", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}]}], ",", 
           RowBox[{"PlotLabel", "\[Rule]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"TrueQ", "[", 
               RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], 
               "]"}], ",", 
              RowBox[{"StringJoin", "[", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                  "\"\<Inverted Kerr  \>\"", ",", "\"\<\>\""}], "]"}], ",", 
                "\"\<Squeeze=\>\"", ",", 
                RowBox[{"ToString", "[", 
                 RowBox[{"stateParameter", "//", "N"}], "]"}]}], "]"}], ",", 
              RowBox[{"StringJoin", "[", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                  "\"\<Inverted Kerr  \>\"", ",", "\"\<\>\""}], "]"}], ",", 
                "\"\<Coherent=\>\"", ",", 
                RowBox[{"ToString", "[", 
                 RowBox[{"stateParameter", "//", "N"}], "]"}]}], "]"}]}], 
             "]"}]}]}], "]"}], ",", 
         RowBox[{"Plot", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"R", ",", 
              RowBox[{"Re", "[", 
               RowBox[{"R", "+", 
                RowBox[{"sTretch", "*", 
                 RowBox[{"WignerFunctionN", "[", 
                  RowBox[{
                   RowBox[{"R", "*", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                    "]"}]}], ",", 
                   RowBox[{
                    RowBox[{"-", "R"}], "*", 
                    RowBox[{"Sin", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                    "]"}]}], ",", "tt"}], "]"}]}]}], "]"}]}], "}"}], "/.", 
            RowBox[{"R", "\[Rule]", "RR"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"theta", ",", "0", ",", 
             RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
           RowBox[{"ColorFunction", "\[Rule]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"myColorFunc", "[", 
               RowBox[{"#1", ",", "tt"}], "]"}], "&"}], ")"}]}], ",", 
           RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
           RowBox[{"PlotStyle", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"Thickness", "[", "0.01", "]"}], "}"}]}], ",", 
           RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
           RowBox[{"Axes", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"True", ",", "True"}], "}"}]}]}], "]"}]}], "}"}], 
       "]"}]}], "}"}], "]"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6484775563347883`*^9, 3.648477694605438*^9}, {
   3.648477760695322*^9, 3.6484777642296*^9}, {3.6484778262899227`*^9, 
   3.6484778275207987`*^9}, {3.6484778662939177`*^9, 3.648477907045891*^9}, {
   3.648477939886582*^9, 3.648477952343842*^9}, {3.648478013593143*^9, 
   3.648478040528651*^9}, 3.648478125693182*^9}],

Cell[BoxData[{
 RowBox[{"If", "[", 
  RowBox[{"animationCreation", ",", 
   RowBox[{
    RowBox[{"StreamsPlotAutomatic$T", "=", 
     RowBox[{"Table", "[", " ", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Show", "[", 
        RowBox[{
         RowBox[{"GraphicsRow", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Show", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"Plot3D", "[", 
                RowBox[{
                 RowBox[{"Re", "[", 
                  RowBox[{"WignerFunctionN", "[", 
                   RowBox[{
                    RowBox[{"rr", " ", 
                    RowBox[{"Cos", "[", "theta", "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", "rr"}], " ", 
                    RowBox[{"Sin", "[", "theta", "]"}]}], ",", "t"}], "]"}], 
                  "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"theta", ",", "0", ",", 
                   RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"rr", ",", "0", ",", "XX"}], "}"}], ",", 
                 RowBox[{"MeshFunctions", "->", 
                  RowBox[{"{", 
                   RowBox[{"#3", "&"}], "}"}]}], ",", 
                 RowBox[{"Mesh", "\[Rule]", 
                  RowBox[{"{", "25", "}"}]}], ",", 
                 RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
                 RowBox[{"ColorFunction", "\[Rule]", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"Blend", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    "Brown", ",", "Purple", ",", "Blue", ",", "Cyan", ",", 
                    "White", ",", "White", ",", "White", ",", "Yellow", ",", 
                    "Orange", ",", "Red", ",", "Pink"}], "}"}], ",", 
                    RowBox[{"Rescale", "[", 
                    RowBox[{"#3", ",", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.03"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], 
                    "]"}]}], "]"}], "&"}], ")"}]}], ",", 
                 RowBox[{"PlotRange", "\[Rule]", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", 
                   RowBox[{"1", "/", "Pi"}]}]}], ",", 
                 RowBox[{"PlotPoints", "\[Rule]", "numberOfPlotPoints"}], ",", 
                 RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
                 RowBox[{"Axes", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"True", ",", "True", ",", "False"}], "}"}]}]}], 
                "]"}], 
               RowBox[{"(*", 
                RowBox[{",", "circTable", ",", "\[IndentingNewLine]", 
                 RowBox[{"Graphics3D", "[", 
                  RowBox[{"to3d", "[", 
                   RowBox[{
                    RowBox[{"Show", "[", 
                    RowBox[{"{", "\[IndentingNewLine]", 
                    RowBox[{"StreamPlot", "[", 
                    RowBox[{
                    RowBox[{"Re", "[", 
                    RowBox[{"wflow", "[", 
                    RowBox[{"x", ",", "p", ",", "tt", ",", "0"}], "]"}], 
                    "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"x", ",", 
                    RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"p", ",", 
                    RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                    RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
                    RowBox[{"Background", "\[Rule]", "None"}], ",", 
                    RowBox[{"StreamColorFunction", "\[Rule]", 
                    RowBox[{"Function", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"x", ",", "p", ",", "vx", ",", "vp", ",", "n"}], 
                    "}"}], ",", 
                    RowBox[{"Blend", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Darker", "[", "Green", "]"}], ",", "Red"}], 
                    "}"}], ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"HeavisideTheta", "[", 
                    RowBox[{"x", "*", "vp"}], "]"}]}]}], "]"}]}], "]"}]}], 
                    " ", ",", 
                    RowBox[{"StreamColorFunctionScaling", "\[Rule]", 
                    RowBox[{"{", "False", "}"}]}], " ", ",", 
                    RowBox[{"StreamPoints", "\[Rule]", "Fine"}]}], "]"}], 
                    "}"}], "]"}], "\[IndentingNewLine]", ",", "maxWF", ",", 
                    ".75"}], "]"}], "]"}]}], "*)"}], "\[IndentingNewLine]", 
               "}"}], ",", 
              RowBox[{"ViewPoint", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "1000"}], "}"}]}]}], "]"}], ",", 
            RowBox[{"Show", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Show", "[", 
                RowBox[{
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{"Plot", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"R", ",", 
                    RowBox[{"Re", "[", 
                    RowBox[{"R", "+", 
                    RowBox[{"sTretch", "*", 
                    RowBox[{"WignerFunctionN", "[", 
                    RowBox[{
                    RowBox[{"R", "*", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], 
                    "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", "R"}], "*", 
                    RowBox[{"Sin", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], 
                    "]"}]}], ",", "t"}], "]"}]}]}], "]"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"theta", ",", "0", ",", 
                    RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
                    RowBox[{"ColorFunction", "\[Rule]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"RGBColor", "[", 
                    RowBox[{
                    RowBox[{"1", "-", "R"}], ",", 
                    RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], "&"}], 
                    ")"}]}]}], 
                    RowBox[{"(*", 
                    RowBox[{",", 
                    RowBox[{"PlotLegends", "\[Rule]", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"N", "[", 
                    RowBox[{"R", ",", "3"}], "]"}], "]"}]}]}], "*)"}], "]"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"R", ",", "0.3", ",", "3.0", ",", "0.325"}], 
                    "}"}]}], "]"}], ",", 
                 RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
                 RowBox[{"Axes", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"True", ",", "True"}], "}"}]}], ",", 
                 RowBox[{"AxesOrigin", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"0", ",", "0"}], "}"}]}], ",", 
                 RowBox[{"PlotLabel", "\[Rule]", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{"TrueQ", "[", 
                    RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], 
                    "]"}], ",", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                    "\"\<Inverted Kerr  \>\"", ",", "\"\<\>\""}], "]"}], ",", 
                    "\"\<Squeeze=\>\"", ",", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"stateParameter", "//", "N"}], "]"}]}], "]"}], 
                    ",", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                    "\"\<Inverted Kerr  \>\"", ",", "\"\<\>\""}], "]"}], ",", 
                    "\"\<Coherent=\>\"", ",", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"stateParameter", "//", "N"}], "]"}]}], "]"}]}], 
                   "]"}]}]}], "]"}], ",", 
               RowBox[{"Plot", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"R", ",", 
                    RowBox[{"Re", "[", 
                    RowBox[{"R", "+", 
                    RowBox[{"sTretch", "*", 
                    RowBox[{"WignerFunctionN", "[", 
                    RowBox[{
                    RowBox[{"R", "*", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], 
                    "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", "R"}], "*", 
                    RowBox[{"Sin", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], 
                    "]"}]}], ",", "t"}], "]"}]}]}], "]"}]}], "}"}], "/.", 
                  RowBox[{"R", "\[Rule]", "RR"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"theta", ",", "0", ",", 
                   RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
                 RowBox[{"ColorFunction", "\[Rule]", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"myColorFunc", "[", 
                    RowBox[{"#1", ",", "t"}], "]"}], "&"}], ")"}]}], ",", 
                 RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
                 RowBox[{"PlotStyle", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"Thickness", "[", "0.01", "]"}], "}"}]}], ",", 
                 RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
                 RowBox[{"Axes", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"True", ",", "True"}], "}"}]}]}], "]"}]}], "}"}], 
             "]"}]}], "}"}], "]"}], ",", 
         RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}], 
       "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "0", ",", 
         RowBox[{
          RowBox[{"0", "*", "3", "*", "DTT"}], "+", 
          RowBox[{"1", "*", 
           RowBox[{"(", 
            RowBox[{"TT", "-", "DTT"}], ")"}]}]}], ",", "DTT"}], "}"}]}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Export", "[", 
     RowBox[{
      RowBox[{"StringJoin", "[", 
       RowBox[{
        RowBox[{"StringJoin", "[", 
         RowBox[{
          RowBox[{"StringJoin", "[", 
           RowBox[{
            RowBox[{"StringJoin", "[", 
             RowBox[{"export$Directoy", ",", "\"\<WF_Polar_\>\"", ",", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                "\"\<_InvKerr__\>\"", ",", "\"\<\>\""}], "]"}], ",", 
              "\"\<_Lambda_\>\""}], "]"}], ",", 
            RowBox[{"ToString", "[", " ", 
             RowBox[{"N", "[", "LAMBDA", "]"}], "]"}], ",", 
            "\"\<__Ncutoff_\>\"", ",", 
            RowBox[{"ToString", "[", "Nmax", "]"}]}], "]"}], ",", 
          "\"\<__t_\>\"", ",", 
          RowBox[{"ToString", "[", 
           RowBox[{"N", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ")"}], "/", 
              "60"}], ",", "3"}], "]"}], "]"}]}], "]"}], ",", 
        "\"\<_minutes.gif\>\""}], "]"}], ",", "StreamsPlotAutomatic$T", ",", 
      RowBox[{"\"\<Loop\>\"", "\[Rule]", "True"}], ",", 
      RowBox[{"\"\<DisplayDurations\>\"", "\[Rule]", "0.25"}]}], "]"}], ";", 
    "\n", 
    RowBox[{"ListAnimate", "[", 
     RowBox[{"StreamsPlotAutomatic$T", ",", 
      RowBox[{"AnimationRate", "\[Rule]", "11"}], ",", 
      RowBox[{"AnimationRunning", "\[Rule]", "False"}]}], "]"}]}], ",", 
   RowBox[{"Print", "[", "\"\<No animations!\>\"", "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", 
  RowBox[{"WstreamAutomatic", ".", "gif"}], "]"}]}], "Input",
 CellChangeTimes->{{3.6473585226071367`*^9, 3.6473585510538*^9}, {
   3.647358682624426*^9, 3.647358724333336*^9}, {3.647358966650272*^9, 
   3.6473589944804153`*^9}, {3.647359118256459*^9, 3.647359124414003*^9}, {
   3.6473592030849333`*^9, 3.647359209485674*^9}, 3.647359270846427*^9, {
   3.647359339622357*^9, 3.647359340468686*^9}, {3.647362368325342*^9, 
   3.647362442584318*^9}, 3.647362668256967*^9, {3.647638775258465*^9, 
   3.647638778917226*^9}, 3.647818411434388*^9, {3.647819799551906*^9, 
   3.6478198000666723`*^9}, 3.647877669076373*^9, 3.647884566549181*^9, 
   3.647946099402823*^9, {3.647949502621339*^9, 3.6479495028494663`*^9}, {
   3.647949639860498*^9, 3.6479496625408573`*^9}, {3.6479510465983057`*^9, 
   3.647951053172331*^9}, 3.64795121589228*^9, {3.647954182588007*^9, 
   3.647954183514649*^9}, {3.648129757875136*^9, 3.6481297582670727`*^9}, {
   3.6481297941557007`*^9, 3.6481297943695927`*^9}, 3.648130021792447*^9, {
   3.648131557677135*^9, 3.6481315733815117`*^9}, {3.648131691430141*^9, 
   3.648131695620537*^9}, {3.6481327464671926`*^9, 3.64813276069384*^9}, 
   3.648198707699939*^9, {3.6482156725278683`*^9, 3.648215680186823*^9}, 
   3.6483580453897247`*^9, {3.648363791477755*^9, 3.6483637955681953`*^9}, {
   3.6484781997718573`*^9, 3.648478284583762*^9}, {3.648478327834332*^9, 
   3.648478334052195*^9}, 3.648478429127603*^9, 3.648478508938512*^9, {
   3.6484786181424437`*^9, 3.6484786287229156`*^9}, {3.648478759360999*^9, 
   3.648478766323307*^9}}],

Cell[BoxData[{
 RowBox[{"If", "[", 
  RowBox[{"animationCreation", ",", 
   RowBox[{
    RowBox[{"StreamsPlotAutomatic$T", "=", 
     RowBox[{"Table", "[", " ", 
      RowBox[{
       RowBox[{"Show", "[", 
        RowBox[{
         RowBox[{"GraphicsRow", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Show", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Plot3D", "[", 
                 RowBox[{
                  RowBox[{"Re", "[", 
                   RowBox[{"WignerFunctionN", "[", 
                    RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"x", ",", 
                    RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"p", ",", 
                    RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                  RowBox[{"MeshFunctions", "->", 
                   RowBox[{"{", 
                    RowBox[{"#3", "&"}], "}"}]}], ",", 
                  RowBox[{"Mesh", "\[Rule]", 
                   RowBox[{"{", "25", "}"}]}], ",", 
                  RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
                  RowBox[{"ColorFunction", "\[Rule]", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Blend", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    "Brown", ",", "Purple", ",", "Blue", ",", "Cyan", ",", 
                    "White", ",", "White", ",", "White", ",", "Yellow", ",", 
                    "Orange", ",", "Red", ",", "Pink"}], "}"}], ",", 
                    RowBox[{"Rescale", "[", 
                    RowBox[{"#3", ",", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.03"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], 
                    "]"}]}], "]"}], "&"}], ")"}]}], ",", 
                  RowBox[{"PlotRange", "\[Rule]", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", 
                    RowBox[{"1", "/", "Pi"}]}]}], ",", 
                  RowBox[{"PlotPoints", "\[Rule]", "numberOfPlotPoints"}], 
                  ",", 
                  RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
                  RowBox[{"Axes", "\[Rule]", 
                   RowBox[{"{", 
                    RowBox[{"True", ",", "True", ",", "False"}], "}"}]}]}], 
                 "]"}], ",", "circTable", ",", 
                RowBox[{"Graphics3D", "[", 
                 RowBox[{"to3d", "[", 
                  RowBox[{
                   RowBox[{"Show", "[", 
                    RowBox[{"{", "\[IndentingNewLine]", 
                    RowBox[{"StreamPlot", "[", 
                    RowBox[{
                    RowBox[{"Re", "[", 
                    RowBox[{"wflow", "[", 
                    RowBox[{"x", ",", "p", ",", "t", ",", "0"}], "]"}], "]"}],
                     ",", 
                    RowBox[{"{", 
                    RowBox[{"x", ",", 
                    RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"p", ",", 
                    RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                    RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
                    RowBox[{"Background", "\[Rule]", "None"}], ",", 
                    RowBox[{"StreamColorFunction", "\[Rule]", 
                    RowBox[{"Function", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"x", ",", "p", ",", "vx", ",", "vp", ",", "n"}], 
                    "}"}], ",", 
                    RowBox[{"Blend", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Darker", "[", "Green", "]"}], ",", "Red"}], 
                    "}"}], ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"HeavisideTheta", "[", 
                    RowBox[{"x", "*", "vp"}], "]"}]}]}], "]"}]}], "]"}]}], 
                    " ", ",", 
                    RowBox[{"StreamColorFunctionScaling", "\[Rule]", 
                    RowBox[{"{", "False", "}"}]}], " ", ",", 
                    RowBox[{"StreamPoints", "\[Rule]", "Fine"}]}], "]"}], 
                    "}"}], "]"}], "\[IndentingNewLine]", ",", "maxWF", ",", 
                   ".75"}], "]"}], "]"}], ",", "\[IndentingNewLine]", 
                RowBox[{"ParametricPlot3D", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"RR", "*", 
                    RowBox[{"Sin", "[", "u", "]"}]}], ",", 
                    RowBox[{"RR", "*", 
                    RowBox[{"Cos", "[", "u", "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"1", "/", "10"}], "+", 
                    RowBox[{"Re", "[", 
                    RowBox[{"WignerFunctionN", "[", 
                    RowBox[{
                    RowBox[{"RR", "*", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"u", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                    "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", "RR"}], "*", 
                    RowBox[{"Sin", "[", 
                    RowBox[{"u", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"RR", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                    "]"}]}], ",", "tt"}], "]"}], "]"}]}]}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"u", ",", "0", ",", 
                    RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
                  RowBox[{"ColorFunction", "->", 
                   RowBox[{"Function", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"myColorFunc", "[", 
                    RowBox[{"#", ",", "t"}], "]"}], "&"}], "[", 
                    RowBox[{"z", "-", 
                    RowBox[{"1", "/", "10"}]}], "]"}], ")"}]}], "]"}]}], ",", 
                  
                  RowBox[{"PlotStyle", "\[Rule]", 
                   RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", 
                  RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], 
               "\[IndentingNewLine]", "}"}], ",", 
              RowBox[{"ViewPoint", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "1000"}], "}"}]}]}], "]"}], ",", 
            RowBox[{"Show", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Show", "[", 
                RowBox[{
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{"Plot", "[", 
                    RowBox[{
                    RowBox[{"Re", "[", 
                    RowBox[{"WignerFunctionN", "[", 
                    RowBox[{
                    RowBox[{"R", "*", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], 
                    "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", "R"}], "*", 
                    RowBox[{"Sin", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], 
                    "]"}]}], ",", "t"}], "]"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"theta", ",", "0", ",", 
                    RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
                    RowBox[{"ColorFunction", "\[Rule]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"RGBColor", "[", 
                    RowBox[{
                    RowBox[{"1", "-", "R"}], ",", 
                    RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], "&"}], 
                    ")"}]}]}], 
                    RowBox[{"(*", 
                    RowBox[{",", 
                    RowBox[{"PlotLegends", "\[Rule]", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"N", "[", 
                    RowBox[{"R", ",", "3"}], "]"}], "]"}]}]}], "*)"}], "]"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"R", ",", "0.3", ",", "3.0", ",", "0.35"}], 
                    "}"}]}], "]"}], ",", 
                 RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
                 RowBox[{"Axes", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"True", ",", "True"}], "}"}]}], ",", 
                 RowBox[{"AxesOrigin", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"0", ",", "0"}], "}"}]}], ",", 
                 RowBox[{"PlotLabel", "->", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{"TrueQ", "[", 
                    RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], 
                    "]"}], ",", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                    "\"\<Inverted Kerr  \>\"", ",", "\"\<\>\""}], "]"}], ",", 
                    "\"\<Squeeze=\>\"", ",", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"stateParameter", "//", "N"}], "]"}]}], "]"}], 
                    ",", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                    "\"\<Inverted Kerr  \>\"", ",", "\"\<\>\""}], "]"}], ",", 
                    "\"\<Coherent=\>\"", ",", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"stateParameter", "//", "N"}], "]"}]}], "]"}]}], 
                   "]"}]}]}], "]"}], ",", 
               RowBox[{"Plot", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Re", "[", 
                   RowBox[{"WignerFunctionN", "[", 
                    RowBox[{
                    RowBox[{"R", "*", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], 
                    "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", "R"}], "*", 
                    RowBox[{"Sin", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], 
                    "]"}]}], ",", "t"}], "]"}], "]"}], "/.", 
                  RowBox[{"R", "\[Rule]", "RR"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"theta", ",", "0", ",", 
                   RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
                 RowBox[{"ColorFunction", "\[Rule]", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"myColorFunc", "[", 
                    RowBox[{"#1", ",", "t"}], "]"}], "&"}], ")"}]}], ",", 
                 RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
                 RowBox[{"PlotStyle", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"Thickness", "[", "0.01", "]"}], "}"}]}], ",", 
                 RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
                 RowBox[{"Axes", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"True", ",", "True"}], "}"}]}]}], "]"}]}], "}"}], 
             "]"}]}], "}"}], "]"}], ",", 
         RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "0", ",", 
         RowBox[{"(", 
          RowBox[{"TT", "-", "DTT"}], ")"}], ",", "DTT"}], "}"}]}], "]"}]}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"Export", "[", 
     RowBox[{
      RowBox[{"StringJoin", "[", 
       RowBox[{
        RowBox[{"StringJoin", "[", 
         RowBox[{
          RowBox[{"StringJoin", "[", 
           RowBox[{
            RowBox[{"StringJoin", "[", 
             RowBox[{"export$Directoy", ",", "\"\<WF_\>\"", ",", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                "\"\<_InvKerr__\>\"", ",", "\"\<\>\""}], "]"}], ",", 
              "\"\<_Lambda_\>\""}], "]"}], ",", 
            RowBox[{"ToString", "[", " ", 
             RowBox[{"N", "[", "LAMBDA", "]"}], "]"}], ",", 
            "\"\<__Ncutoff_\>\"", ",", 
            RowBox[{"ToString", "[", "Nmax", "]"}]}], "]"}], ",", 
          "\"\<__t_\>\"", ",", 
          RowBox[{"ToString", "[", 
           RowBox[{"N", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ")"}], "/", 
              "60"}], ",", "3"}], "]"}], "]"}]}], "]"}], ",", 
        "\"\<_minutes.gif\>\""}], "]"}], ",", "StreamsPlotAutomatic$T", ",", 
      RowBox[{"\"\<Loop\>\"", "\[Rule]", "True"}], ",", 
      RowBox[{"\"\<DisplayDurations\>\"", "\[Rule]", "0.25"}]}], "]"}], ";", 
    "\n", 
    RowBox[{"ListAnimate", "[", 
     RowBox[{"StreamsPlotAutomatic$T", ",", 
      RowBox[{"AnimationRate", "\[Rule]", "11"}], ",", 
      RowBox[{"AnimationRunning", "\[Rule]", "False"}]}], "]"}]}], ",", 
   RowBox[{"Print", "[", "\"\<No animations!\>\"", "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", 
  RowBox[{"WstreamAutomatic", ".", "gif"}], "]"}]}], "Input",
 CellChangeTimes->{{3.6473585226071367`*^9, 3.6473585510538*^9}, {
   3.647358682624426*^9, 3.647358724333336*^9}, {3.647358966650272*^9, 
   3.6473589944804153`*^9}, {3.647359118256459*^9, 3.647359124414003*^9}, {
   3.6473592030849333`*^9, 3.647359209485674*^9}, 3.647359270846427*^9, {
   3.647359339622357*^9, 3.647359340468686*^9}, {3.647362368325342*^9, 
   3.647362442584318*^9}, 3.647362668256967*^9, {3.647638775258465*^9, 
   3.647638778917226*^9}, 3.647818411434388*^9, {3.647819799551906*^9, 
   3.6478198000666723`*^9}, 3.647877669076373*^9, 3.647884566549181*^9, 
   3.647946099402823*^9, {3.647949502621339*^9, 3.6479495028494663`*^9}, {
   3.647949639860498*^9, 3.6479496625408573`*^9}, {3.6479510465983057`*^9, 
   3.647951053172331*^9}, 3.64795121589228*^9, {3.647954182588007*^9, 
   3.647954183514649*^9}, {3.648129757875136*^9, 3.6481297582670727`*^9}, {
   3.6481297941557007`*^9, 3.6481297943695927`*^9}, 3.648130021792447*^9, {
   3.648131557677135*^9, 3.6481315733815117`*^9}, {3.648131691430141*^9, 
   3.648131695620537*^9}, {3.6481327464671926`*^9, 3.64813276069384*^9}, 
   3.648198707699939*^9, {3.6482156725278683`*^9, 3.648215680186823*^9}, 
   3.6483580453897247`*^9, {3.648363791477755*^9, 3.6483637955681953`*^9}}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{Full, Full},
WindowMargins->{{0, Automatic}, {Automatic, -25}},
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
PrintingOptions->{"PaperOrientation"->"Portrait",
"PaperSize"->{594.75, 842.25},
"PostScriptOutputFile"->"/home/ole/PDF/Kerr.pdf",
"PrintCellBrackets"->False,
"PrintMultipleHorizontalPages"->False,
"PrintRegistrationMarks"->False,
"PrintingMargins"->{{54, 54}, {72, 72}}},
FrontEndVersion->"9.0 for Linux x86 (64-bit) (February 7, 2013)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]]}, Visible -> False, 
  FrontEndVersion -> "9.0 for Linux x86 (64-bit) (February 7, 2013)", 
  StyleDefinitions -> "PrivateStylesheetFormatting.nb"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[422, 15, 260, 3, 93, "Title"],
Cell[685, 20, 5087, 77, 99, "Input"],
Cell[5775, 99, 12696, 247, 517, "Input"],
Cell[18474, 348, 12033, 337, 1001, "Input"],
Cell[30510, 687, 3578, 110, 143, "Input"],
Cell[CellGroupData[{
Cell[34113, 801, 1648, 23, 51, "Subtitle"],
Cell[35764, 826, 3484, 102, 165, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39285, 933, 1602, 22, 51, "Subtitle"],
Cell[40890, 957, 5663, 104, 99, "Input"],
Cell[46556, 1063, 7508, 159, 275, "Input"],
Cell[54067, 1224, 4244, 77, 143, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58348, 1306, 386, 5, 51, "Subtitle"],
Cell[58737, 1313, 8508, 216, 408, "Input"],
Cell[67248, 1531, 1616, 45, 143, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68901, 1581, 99, 1, 51, "Subtitle"],
Cell[69003, 1584, 6021, 154, 319, "Input"],
Cell[75027, 1740, 879, 15, 91, "Text"],
Cell[75909, 1757, 1174, 19, 71, "Text"],
Cell[CellGroupData[{
Cell[77108, 1780, 192, 2, 31, "Subsubtitle"],
Cell[77303, 1784, 3004, 69, 99, "Input"],
Cell[80310, 1855, 1506, 33, 77, "Input"],
Cell[81819, 1890, 3706, 94, 187, "Input"],
Cell[85528, 1986, 2766, 64, 104, "Input"],
Cell[88297, 2052, 1378, 39, 121, "Input"],
Cell[89678, 2093, 1302, 32, 99, "Input"],
Cell[90983, 2127, 3214, 92, 171, "Input"],
Cell[94200, 2221, 2990, 92, 171, "Input"],
Cell[97193, 2315, 450, 8, 71, "Text"],
Cell[CellGroupData[{
Cell[97668, 2327, 3381, 88, 80, "Print"],
Cell[101052, 2417, 3423, 89, 79, "Print"],
Cell[104478, 2508, 2617, 70, 80, "Print"]
}, Open  ]],
Cell[107110, 2581, 211, 3, 33, "Chapter"],
Cell[107324, 2586, 1196, 34, 121, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[108569, 2626, 278, 4, 51, "Subtitle"],
Cell[108850, 2632, 6352, 138, 275, "Input"],
Cell[115205, 2772, 2449, 48, 55, "Input"],
Cell[117657, 2822, 4187, 91, 143, "Input"],
Cell[CellGroupData[{
Cell[121869, 2917, 298, 4, 44, "Subsubtitle"],
Cell[122170, 2923, 5273, 121, 231, "Input"],
Cell[127446, 3046, 617, 15, 32, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[128100, 3066, 117, 1, 31, "Subsubtitle"],
Cell[128220, 3069, 94, 1, 32, "Input"],
Cell[128317, 3072, 3166, 79, 242, "Input"],
Cell[131486, 3153, 2051, 56, 74, "Input"],
Cell[133540, 3211, 3206, 72, 165, "Input"],
Cell[136749, 3285, 1221, 22, 32, "Input"],
Cell[137973, 3309, 757, 14, 32, "Input"],
Cell[138733, 3325, 997, 22, 32, "Input"],
Cell[139733, 3349, 3392, 64, 99, "Input"],
Cell[143128, 3415, 1914, 34, 55, "Input"],
Cell[145045, 3451, 578, 9, 32, "Input"],
Cell[145626, 3462, 844, 19, 55, "Input"],
Cell[146473, 3483, 5411, 132, 275, "Input"],
Cell[151887, 3617, 343, 7, 55, "Input"],
Cell[152233, 3626, 2059, 55, 165, "Input"],
Cell[154295, 3683, 4421, 119, 253, "Input"],
Cell[158719, 3804, 2012, 49, 143, "Input"],
Cell[160734, 3855, 662, 19, 55, "Input"],
Cell[161399, 3876, 2515, 58, 121, "Input"],
Cell[163917, 3936, 2022, 56, 121, "Input"],
Cell[165942, 3994, 730, 20, 55, "Input"],
Cell[166675, 4016, 852, 23, 55, "Input"],
Cell[167530, 4041, 419, 9, 36, "Input"],
Cell[167952, 4052, 7296, 216, 627, "Input"],
Cell[175251, 4270, 858, 23, 32, "Input"],
Cell[176112, 4295, 244, 4, 32, "Input"],
Cell[176359, 4301, 3658, 90, 253, "Input"],
Cell[180020, 4393, 1104, 23, 55, "Input"],
Cell[181127, 4418, 1073, 22, 99, "Input"],
Cell[182203, 4442, 958, 16, 55, "Input"],
Cell[183164, 4460, 3729, 100, 253, "Input"],
Cell[186896, 4562, 2090, 59, 121, "Input"],
Cell[188989, 4623, 3763, 95, 231, "Input"],
Cell[192755, 4720, 1137, 22, 77, "Input"],
Cell[193895, 4744, 666, 11, 55, "Input"],
Cell[194564, 4757, 3831, 92, 275, "Input"],
Cell[198398, 4851, 3407, 61, 77, "Input"],
Cell[201808, 4914, 4187, 89, 209, "Input"],
Cell[205998, 5005, 965, 21, 99, "Input"],
Cell[206966, 5028, 1186, 32, 99, "Input"],
Cell[208155, 5062, 742, 17, 77, "Input"],
Cell[208900, 5081, 5127, 141, 451, "Input"],
Cell[214030, 5224, 1875, 51, 99, "Input"],
Cell[215908, 5277, 5868, 119, 231, "Input"],
Cell[221779, 5398, 1485, 23, 251, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[223301, 5426, 177, 2, 31, "Subsubtitle"],
Cell[223481, 5430, 3074, 78, 187, "Input"],
Cell[226558, 5510, 1044, 30, 55, "Input"],
Cell[227605, 5542, 1371, 38, 99, "Input"],
Cell[228979, 5582, 1136, 32, 99, "Input"],
Cell[230118, 5616, 4097, 96, 187, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[234252, 5717, 206, 3, 31, "Subsubtitle"],
Cell[234461, 5722, 2940, 59, 121, "Input"],
Cell[237404, 5783, 1396, 34, 99, "Input"],
Cell[238803, 5819, 572, 10, 71, "Text"],
Cell[239378, 5831, 1081, 27, 77, "Input"],
Cell[240462, 5860, 653, 14, 55, "Input"],
Cell[241118, 5876, 3602, 86, 275, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[244757, 5967, 205, 3, 31, "Subsubtitle"],
Cell[244965, 5972, 1128, 18, 111, "Text"],
Cell[246096, 5992, 689, 12, 111, "Text"],
Cell[246788, 6006, 1489, 35, 99, "Input"],
Cell[248280, 6043, 2351, 63, 99, "Input"],
Cell[250634, 6108, 1017, 16, 131, "Text"],
Cell[251654, 6126, 1767, 48, 143, "Input"],
Cell[253424, 6176, 1888, 51, 121, "Input"],
Cell[255315, 6229, 2315, 55, 143, "Input"],
Cell[257633, 6286, 1519, 41, 146, "Input"],
Cell[259155, 6329, 726, 21, 55, "Input"],
Cell[259884, 6352, 10558, 278, 517, "Input"],
Cell[270445, 6632, 12260, 261, 737, "Input"],
Cell[282708, 6895, 128, 2, 32, "Input"],
Cell[282839, 6899, 10998, 253, 913, "Input"],
Cell[293840, 7154, 15253, 326, 1067, "Input"],
Cell[309096, 7482, 16698, 358, 1155, "Input"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> Figures/151124_KERR__WFlow__Fig_4_CohState__Appendix.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    336632,       8116]
NotebookOptionsPosition[    330291,       7942]
NotebookOutlinePosition[    331140,       7969]
CellTagsIndexPosition[    331097,       7966]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Quantum Kerr Oscillator", "Title",
 CellChangeTimes->{{3.6149642069439497`*^9, 3.6149642195438023`*^9}, {
   3.615042293352717*^9, 3.6150422968241043`*^9}, 3.625311915921473*^9, 
   3.629566265496887*^9, {3.6481255432372704`*^9, 3.6481255440958643`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Quit", "[", "]"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";", 
    RowBox[{"Clear", "[", "Derivative", "]"}], ";"}], "\n", 
   RowBox[{"(*", 
    RowBox[{"CreatePalette", "[", 
     RowBox[{"Dynamic", "@", 
      RowBox[{"ProgressIndicator", "[", "progressCount", "]"}]}], "]"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"progressCount", "=", "0"}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.6156320458775873`*^9, 
   3.615632066333396*^9}, 3.6156331592048607`*^9, 3.6156331921326523`*^9, {
   3.61563347871996*^9, 3.615633504831564*^9}, {3.615633534974391*^9, 
   3.615633571018347*^9}, {3.615633637584827*^9, 3.615633656101695*^9}, {
   3.615633687291555*^9, 3.615633702998143*^9}, 3.615633767353943*^9, 
   3.615634260064809*^9, {3.615634516238912*^9, 3.6156345165996103`*^9}, {
   3.615640718301269*^9, 3.615640723993116*^9}, {3.615640965047326*^9, 
   3.6156409652607117`*^9}, {3.615641364047477*^9, 3.615641365896698*^9}, 
   3.615641846478875*^9, 3.6156420647131767`*^9, {3.615648084078582*^9, 
   3.6156481144810963`*^9}, 3.6156498327198343`*^9, 3.6157177256918793`*^9, {
   3.615717771202983*^9, 3.615717798779161*^9}, {3.6157181718105164`*^9, 
   3.615718282003779*^9}, {3.615719385664939*^9, 3.615719388771999*^9}, {
   3.615724780152248*^9, 3.615724787339726*^9}, {3.6157309564883137`*^9, 
   3.615731030826474*^9}, {3.615731074372919*^9, 3.61573114030761*^9}, {
   3.615731221093851*^9, 3.615731224848073*^9}, {3.6157314468020973`*^9, 
   3.615731470924478*^9}, {3.615731536071617*^9, 3.615731540499689*^9}, {
   3.615731607905945*^9, 3.615731623780262*^9}, {3.615731663309916*^9, 
   3.6157316861671352`*^9}, {3.615731718343873*^9, 3.615731738235317*^9}, {
   3.6157317701934967`*^9, 3.615731806749566*^9}, {3.6157318683178463`*^9, 
   3.615731882165018*^9}, {3.615731914516308*^9, 3.615731949377364*^9}, {
   3.6157319862071753`*^9, 3.615731994269411*^9}, {3.615732088833954*^9, 
   3.6157320902528753`*^9}, {3.6157321530526648`*^9, 3.61573217229843*^9}, {
   3.6157324153143797`*^9, 3.615732513813241*^9}, 3.615740661005199*^9, {
   3.615758274977693*^9, 3.615758276562348*^9}, {3.6157592315738153`*^9, 
   3.6157592323300734`*^9}, 3.615759981718157*^9, {3.6158225675164633`*^9, 
   3.6158225693822193`*^9}, {3.616045417246179*^9, 3.6160454257091827`*^9}, {
   3.616045531559072*^9, 3.616045531928966*^9}, {3.616067735438904*^9, 
   3.616067736005248*^9}, {3.61606851236817*^9, 3.616068514824626*^9}, {
   3.616070893498361*^9, 3.616070900398108*^9}, 3.616074615415929*^9, {
   3.616078112415565*^9, 3.616078113530233*^9}, 3.616079102974662*^9, {
   3.6165105547529297`*^9, 3.6165105719640102`*^9}, {3.6165108370872707`*^9, 
   3.6165108371121063`*^9}, {3.624955694060576*^9, 3.624955723011841*^9}, {
   3.625311042746018*^9, 3.625311042942409*^9}, {3.6253114467779493`*^9, 
   3.625311447056411*^9}, {3.625312009651863*^9, 3.625312014721457*^9}, {
   3.6253121746040087`*^9, 3.625312176561607*^9}, 3.625312517659998*^9, {
   3.646528237212318*^9, 3.646528240487083*^9}, {3.646528567067741*^9, 
   3.646528567630477*^9}, {3.646553033831624*^9, 3.646553041901435*^9}, {
   3.6465540283623657`*^9, 3.646554029653775*^9}, 3.646554974743787*^9, {
   3.6465551308370132`*^9, 3.6465552238336163`*^9}, {3.646992616136801*^9, 
   3.646992622216215*^9}, 3.6469926624627857`*^9, {3.646992815002122*^9, 
   3.646992826336493*^9}, 3.6469981390459223`*^9, {3.647097731410119*^9, 
   3.6470977450637074`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"stateCASE", "=", "coherentState"}], 
  RowBox[{"(*", "squeezedVacuumState", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"TrueQ", "[", 
     RowBox[{"stateCASE", "==", "squeezedVacuumState"}], "]"}], ",", 
    RowBox[{"(*", "squeezedState", "*)"}], 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"sQueeze", "=", 
       RowBox[{"1", "/", "3"}]}], " ", ";", 
      RowBox[{"stateParameter", "=", "sQueeze"}], ";", 
      RowBox[{"ttevol", ":=", 
       RowBox[{"TT", "/", "3"}]}], ";", 
      RowBox[{"smallLAMBDA", "=", "1"}], ";", 
      RowBox[{"NMAX", "=", "8"}], ";", 
      RowBox[{"RR", "=", 
       RowBox[{"16", "/", "10"}]}], ";"}], "}"}], ",", 
    RowBox[{"(*", "coherentState", "*)"}], 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Displace", "=", 
       RowBox[{"5", "/", "4"}]}], ",", 
      RowBox[{
       RowBox[{"stateParameter", "=", "Displace"}], ";", 
       RowBox[{"ttevol", ":=", 
        RowBox[{"TT", "/", "4"}]}], ";", 
       RowBox[{"smallLAMBDA", "=", 
        RowBox[{"1", "/", "4"}]}], ";", 
       RowBox[{"NMAX", "=", "8"}], ";", 
       RowBox[{"RR", "=", 
        RowBox[{"10", "/", "10"}]}], ";"}]}], "}"}]}], "]"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Displace", "=", 
       RowBox[{"7", "/", "12"}]}], ",", 
      RowBox[{
       RowBox[{"stateParameter", "=", "Displace"}], ";", 
       RowBox[{"ttevol", ":=", 
        RowBox[{"TT", "/", "4"}]}], ";", 
       RowBox[{"smallLAMBDA", "=", 
        RowBox[{"1", "/", "4"}]}], ";", 
       RowBox[{"NMAX", "=", "8"}], ";", 
       RowBox[{"RR", "=", 
        RowBox[{"9", "/", "10"}]}], ";"}]}], "}"}], "]"}], 
   "\[IndentingNewLine]", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"invertKerr", "=", "I"}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"=", 
    RowBox[{
     RowBox[{"1", ":", " ", 
      RowBox[{"not", " ", "inverted", "     ", "OR"}]}], "   ", "=", 
     RowBox[{"I", ":", " ", "Inverted"}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Hbar", "=", "1"}], ";", " ", 
   RowBox[{"M", "=", "1"}], ";", " ", 
   RowBox[{"K", "=", "1"}], ";", " ", 
   RowBox[{"mMixAngle", "=", 
    RowBox[{"Pi", "/", "6"}]}], ";", "  ", 
   RowBox[{"LAMBDA", "=", 
    RowBox[{"invertKerr", "*", "smallLAMBDA"}]}], ";", "  ", 
   RowBox[{"FixParameters", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"h", "->", "Hbar"}], ",", 
      RowBox[{"m", "->", "M"}], ",", 
      RowBox[{"k", "->", "K"}], ",", 
      RowBox[{"\[CapitalLambda]", "->", "LAMBDA"}], ",", 
      RowBox[{"\[Lambda]", "->", "LAMBDA"}]}], "}"}]}], " ", ";"}], " ", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TT", ":=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{
          RowBox[{"Pi", " ", "/", " ", 
           RowBox[{"smallLAMBDA", "^", "2"}]}], " ", "/", 
          RowBox[{"Abs", "[", 
           RowBox[{
            RowBox[{"E0", "[", "1", "]"}], "-", 
            RowBox[{"E0", "[", "0", "]"}]}], "]"}]}]}], ")"}], "/", "8"}], 
      " ", "/.", "FixParameters"}], ",", "4"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DTT", ":=", 
    RowBox[{"N", "[", 
     RowBox[{"TT", "/", "numberOfFrames"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ClearParameters", "=", 
    RowBox[{"ClearAll", "[", 
     RowBox[{
     "h", ",", "m", ",", "k", ",", "\[Lambda]", ",", "\[CapitalLambda]"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"labelPlot", "=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"TrueQ", "[", 
     RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], ",", 
    RowBox[{"StringJoin", "[", 
     RowBox[{"\"\<Squeeze=\>\"", ",", 
      RowBox[{"ToString", "[", 
       RowBox[{"N", "[", 
        RowBox[{"stateParameter", ",", "4"}], "]"}], "]"}]}], "]"}], ",", 
    RowBox[{"StringJoin", "[", 
     RowBox[{"\"\<Coherent=\>\"", ",", 
      RowBox[{"ToString", "[", 
       RowBox[{"N", "[", 
        RowBox[{"stateParameter", ",", "4"}], "]"}], "]"}]}], "]"}]}], 
   "]"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"VuPoi", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "2"}], ",", 
      RowBox[{"-", "4"}], ",", "5"}], "}"}]}], ";", " ", 
   RowBox[{"export$Directoy", "=", "\"\</home/ole/Shared/temp/\>\""}], ";", 
   " ", 
   RowBox[{"animationCreation", "=", "True"}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{"numberOfFrames", "=", 
  RowBox[{"70", "-", "45"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"numberOfPlotPoints", "=", "31"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"imgRes", "=", "600"}]}], "Input",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.6156320458775873`*^9, 
   3.615632066333396*^9}, 3.6156331592048607`*^9, 3.6156331921326523`*^9, {
   3.61563347871996*^9, 3.615633504831564*^9}, {3.615633534974391*^9, 
   3.615633571018347*^9}, {3.615633637584827*^9, 3.615633656101695*^9}, {
   3.615633687291555*^9, 3.615633702998143*^9}, 3.615633767353943*^9, 
   3.615634260064809*^9, {3.615634516238912*^9, 3.6156345165996103`*^9}, {
   3.615640718301269*^9, 3.615640723993116*^9}, {3.615640965047326*^9, 
   3.6156409652607117`*^9}, {3.615641364047477*^9, 3.615641365896698*^9}, 
   3.615641846478875*^9, 3.6156420647131767`*^9, {3.615648084078582*^9, 
   3.6156481144810963`*^9}, 3.6156498327198343`*^9, 3.6157177256918793`*^9, {
   3.615717771202983*^9, 3.615717798779161*^9}, {3.6157181718105164`*^9, 
   3.615718282003779*^9}, {3.615719385664939*^9, 3.615719388771999*^9}, {
   3.615724780152248*^9, 3.615724787339726*^9}, {3.6157309564883137`*^9, 
   3.615731030826474*^9}, {3.615731074372919*^9, 3.61573114030761*^9}, {
   3.615731221093851*^9, 3.615731224848073*^9}, {3.6157314468020973`*^9, 
   3.615731470924478*^9}, {3.615731536071617*^9, 3.615731540499689*^9}, {
   3.615731607905945*^9, 3.615731623780262*^9}, {3.615731663309916*^9, 
   3.6157316861671352`*^9}, {3.615731718343873*^9, 3.615731738235317*^9}, {
   3.6157317701934967`*^9, 3.615731806749566*^9}, {3.6157318683178463`*^9, 
   3.615731882165018*^9}, {3.615731914516308*^9, 3.615731949377364*^9}, {
   3.6157319862071753`*^9, 3.615731994269411*^9}, {3.615732088833954*^9, 
   3.6157320902528753`*^9}, {3.6157321530526648`*^9, 3.61573217229843*^9}, {
   3.6157324153143797`*^9, 3.615732513813241*^9}, 3.615740661005199*^9, {
   3.615758274977693*^9, 3.615758276562348*^9}, {3.6157592315738153`*^9, 
   3.6157592323300734`*^9}, 3.615759981718157*^9, {3.6158225675164633`*^9, 
   3.6158225693822193`*^9}, {3.616045417246179*^9, 3.6160454257091827`*^9}, {
   3.616045531559072*^9, 3.616045531928966*^9}, {3.616067735438904*^9, 
   3.616067736005248*^9}, {3.61606851236817*^9, 3.616068514824626*^9}, {
   3.616070893498361*^9, 3.616070900398108*^9}, 3.616074615415929*^9, {
   3.616078112415565*^9, 3.616078113530233*^9}, 3.616079102974662*^9, {
   3.6165105547529297`*^9, 3.6165105719640102`*^9}, {3.6165108370872707`*^9, 
   3.6165108371121063`*^9}, {3.624955694060576*^9, 3.624955723011841*^9}, {
   3.625311042746018*^9, 3.625311042942409*^9}, {3.6253114467779493`*^9, 
   3.625311447056411*^9}, {3.625312009651863*^9, 3.625312014721457*^9}, {
   3.6253121746040087`*^9, 3.625312176561607*^9}, 3.625312517659998*^9, {
   3.646528237212318*^9, 3.646528240487083*^9}, {3.646528567067741*^9, 
   3.646528567630477*^9}, {3.646553033831624*^9, 3.646553041901435*^9}, {
   3.6465540283623657`*^9, 3.646554029653775*^9}, 3.646554974743787*^9, {
   3.6465551308370132`*^9, 3.6465552238336163`*^9}, {3.646992616136801*^9, 
   3.646992622216215*^9}, 3.6469926624627857`*^9, {3.646992815002122*^9, 
   3.646992826336493*^9}, 3.6469981390459223`*^9, {3.647097731410119*^9, 
   3.6470977711808157`*^9}, 3.647360477023466*^9, 3.6473623159039183`*^9, 
   3.647639486991949*^9, 3.647775743906917*^9, 3.647776081497377*^9, 
   3.647776862032036*^9, 3.6477810324993067`*^9, 3.647781147037665*^9, {
   3.647782110497978*^9, 3.647782113027494*^9}, {3.647941243590602*^9, 
   3.64794128585658*^9}, {3.647942322800074*^9, 3.6479423229765377`*^9}, {
   3.647942359387619*^9, 3.647942389854985*^9}, {3.647942973689354*^9, 
   3.6479429761961937`*^9}, {3.6479448159915323`*^9, 3.647944822222885*^9}, {
   3.6479451827971373`*^9, 3.647945198242318*^9}, 3.6479487683466263`*^9, {
   3.648121593649688*^9, 3.6481215947008877`*^9}, {3.648123654723319*^9, 
   3.648123693583171*^9}, {3.6481237975721817`*^9, 3.64812379839423*^9}, 
   3.648123869500578*^9, {3.648123963752718*^9, 3.648123987226544*^9}, {
   3.648124139183362*^9, 3.648124141762126*^9}, 3.648124385596273*^9, {
   3.648124450489668*^9, 3.648124470144237*^9}, {3.648125497539983*^9, 
   3.6481254980803022`*^9}, 3.648127207683023*^9, {3.648129733205455*^9, 
   3.64812973433359*^9}, {3.648131598587099*^9, 3.64813164436154*^9}, {
   3.648132790038649*^9, 3.6481327913054657`*^9}, 3.648135280197627*^9, {
   3.6481356487240334`*^9, 3.648135648877891*^9}, {3.648136022075742*^9, 
   3.648136025741894*^9}, 3.648136986947774*^9, 3.648137512475025*^9, 
   3.648138660203727*^9, 3.648139523582602*^9, {3.6481551655813503`*^9, 
   3.648155170975871*^9}, 3.648159439960387*^9, 3.648160762338786*^9, {
   3.648161149366193*^9, 3.6481611508060713`*^9}, 3.648162338766151*^9, {
   3.648198137495487*^9, 3.64819820905842*^9}, {3.648198359532854*^9, 
   3.6481983979523363`*^9}, {3.648198477337332*^9, 3.6481984788957777`*^9}, {
   3.648198925937114*^9, 3.648198934610105*^9}, 3.6481992392334223`*^9, {
   3.648212263091679*^9, 3.648212268924767*^9}, {3.648213281124625*^9, 
   3.648213281256587*^9}, {3.648215624999454*^9, 3.64821562866201*^9}, 
   3.648215821996347*^9, {3.648231932469376*^9, 3.648231938342593*^9}, {
   3.648242036189931*^9, 3.6482420810387383`*^9}, {3.64824211231628*^9, 
   3.648242118720455*^9}, {3.648320087568425*^9, 3.648320095223948*^9}, 
   3.64832548424756*^9, {3.648357230085614*^9, 3.6483573901263123`*^9}, 
   3.648357448782195*^9, 3.648357480766802*^9, {3.648357799253729*^9, 
   3.648357873870412*^9}, 3.6483579342341557`*^9, {3.6483580238104*^9, 
   3.648358027574563*^9}, 3.6484780796643133`*^9, {3.648478878529975*^9, 
   3.648478890957799*^9}, {3.648478938245063*^9, 3.648478942684215*^9}, 
   3.648481683308153*^9, {3.648484653043892*^9, 3.6484846545325336`*^9}, 
   3.648558200202774*^9, {3.648558529051745*^9, 3.648558529711141*^9}, 
   3.648566542907082*^9, {3.648595548006069*^9, 3.648595552163698*^9}, {
   3.648595608535007*^9, 3.6485956300909367`*^9}, 3.648596244953361*^9, {
   3.6486327691780367`*^9, 3.6486327704389343`*^9}, {3.653827115383219*^9, 
   3.653827130794415*^9}, 3.653979488449481*^9, {3.6539796997956944`*^9, 
   3.6539797076329117`*^9}, {3.654101323247204*^9, 3.654101324725233*^9}, 
   3.6541013648112307`*^9, {3.6541041865407467`*^9, 3.654104190469612*^9}, 
   3.654104523098547*^9, {3.654105139327928*^9, 3.654105192084413*^9}, {
   3.654106134008523*^9, 3.654106134285*^9}, {3.654340257913258*^9, 
   3.654340258366995*^9}, 3.654507455434484*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"$t0", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"timePrint", ",", 
    RowBox[{"{", 
     RowBox[{"HoldAll", ",", "Listable"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"prn", "[", "arg_", "]"}], ":=", 
   RowBox[{"Print", "[", 
    RowBox[{
     RowBox[{"HoldForm", "[", "arg", "]"}], ",", "\"\< = \>\"", ",", "arg"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"timePrint", "[", "XX_", "]"}], ":=", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Time spent= \>\"", ",", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ",", "4"}], "]"}], 
      ",", "\"\< Seconds  = \>\"", ",", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ")"}], "/", 
         "60"}], ",", "4"}], "]"}], ",", "\"\< Minutes   for   \>\"", ",", 
      RowBox[{"HoldForm", "[", " ", "XX", "]"}], ",", "\"\< = \>\"", ",", 
      "XX"}], "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 

 RowBox[{
  RowBox[{"Derivative", "/:", 
   RowBox[{"MakeBoxes", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Derivative", "[", "\[Alpha]__", "]"}], "[", "wflow_", "]"}], 
      "[", "vars__Symbol", "]"}], ",", "TraditionalForm"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"bb", ",", "dd", ",", "sp"}], "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"MakeBoxes", "[", 
        RowBox[{"dd", ",", "_"}], "]"}], "^=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"{", "\[Alpha]", "}"}], "]"}], "\[Equal]", "1"}], ",", 
         "\"\<\[DifferentialD]\>\"", ",", "\"\<\[PartialD]\>\""}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"MakeBoxes", "[", 
        RowBox[{"sp", ",", "_"}], "]"}], "^=", "\"\<\[ThinSpace]\>\""}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"bb", "/:", 
       RowBox[{"MakeBoxes", "[", 
        RowBox[{
         RowBox[{"bb", "[", "x__", "]"}], ",", "_"}], "]"}], ":=", 
       RowBox[{"RowBox", "[", 
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"ToBoxes", "[", "#", "]"}], "&"}], ",", 
          RowBox[{"{", "x", "}"}]}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"FractionBox", "[", 
       RowBox[{
        RowBox[{"ToBoxes", "[", 
         RowBox[{"bb", "[", 
          RowBox[{
           RowBox[{"dd", "^", 
            RowBox[{"Plus", "[", "\[Alpha]", "]"}]}], ",", "wflow"}], "]"}], 
         "]"}], ",", 
        RowBox[{"ToBoxes", "[", 
         RowBox[{"Apply", "[", 
          RowBox[{"bb", ",", 
           RowBox[{"Riffle", "[", 
            RowBox[{
             RowBox[{"Map", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"bb", "[", 
                 RowBox[{"dd", ",", "#"}], "]"}], "&"}], ",", 
               RowBox[{"Select", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"{", "vars", "}"}], "^", 
                   RowBox[{"{", "\[Alpha]", "}"}]}], ")"}], ",", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"#", "=!=", "1"}], "&"}], ")"}]}], "]"}]}], "]"}], 
             ",", "sp"}], "]"}]}], "]"}], "]"}]}], "]"}]}]}], "]"}]}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Make", " ", "Derivative", " ", "Output", " ", "BEAUTIFUL", "    ", 
     RowBox[{"http", ":"}]}], "//", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"pages", ".", "uoregon", ".", "edu"}], "/", "noeckel"}], "/", 
       "computernotes"}], "/", "Mathematica"}], "/", 
     RowBox[{"EquationEditing", ".", "html"}]}]}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Make3d", "[", 
    RowBox[{"plot_", ",", "height_", ",", "opacity_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "newplot", "}"}], ",", 
     RowBox[{
      RowBox[{"newplot", "=", 
       RowBox[{"First", "@", 
        RowBox[{"Graphics", "[", "plot", "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"newplot", "=", 
       RowBox[{
        RowBox[{"N", "@", "newplot"}], "/.", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"x_", "?", "AtomQ"}], ",", 
           RowBox[{"y_", "?", "AtomQ"}]}], "}"}], "\[RuleDelayed]", 
         RowBox[{"{", 
          RowBox[{"x", ",", "y", ",", "height"}], "}"}]}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"newplot", "/.", 
       RowBox[{
        RowBox[{"GraphicsComplex", "[", "xx__", "]"}], "\[RuleDelayed]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Opacity", "[", "opacity", "]"}], ",", 
          RowBox[{"GraphicsComplex", "[", "xx", "]"}]}], "}"}]}]}]}]}], 
    "]"}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Show", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"plotWF", ",", 
        RowBox[{"Graphics3D", "[", 
         RowBox[{"Make3d", "[", 
          RowBox[{"streamInColor", ",", "maxWF", ",", ".75"}], "]"}], "]"}]}],
        "}"}], ",", 
      RowBox[{"ViewPoint", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "100"}], "}"}]}]}], "]"}], "  ", "does", 
    " ", "NOT", " ", "work"}], "*)"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"to3d", "[", 
     RowBox[{"plot_", ",", "height_", ",", "opacity_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "newplot", "}"}], ",", 
      RowBox[{
       RowBox[{"newplot", "=", 
        RowBox[{"First", "@", 
         RowBox[{"Graphics", "[", "plot", "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"newplot", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"N", "@", "newplot"}], "/.", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x_", "?", "AtomQ"}], ",", 
             RowBox[{"y_", "?", "AtomQ"}]}], "}"}], "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"x", ",", "y", ",", "height"}], "}"}]}]}], "/.", 
         RowBox[{
          RowBox[{"Arrowheads", "[", 
           RowBox[{"List", "[", 
            RowBox[{"List", "[", 
             RowBox[{"x_", ",", "y_", ",", "notz_"}], "]"}], "]"}], "]"}], 
          "\[Rule]", 
          RowBox[{"Arrowheads", "[", 
           RowBox[{"List", "[", 
            RowBox[{"List", "[", 
             RowBox[{"x", ",", "y"}], "]"}], "]"}], "]"}]}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"newplot", "/.", 
        RowBox[{
         RowBox[{"GraphicsComplex", "[", "xx__", "]"}], "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Opacity", "[", "opacity", "]"}], ",", 
           RowBox[{"GraphicsComplex", "[", "xx", "]"}]}], "}"}]}]}]}]}], 
     "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"dChange", "[", 
    RowBox[{"expression", ",", 
     RowBox[{"{", "transformations", "}"}], ",", 
     RowBox[{"{", "oldVars", "}"}], ",", 
     RowBox[{"{", "newVars", "}"}], ",", 
     RowBox[{"{", "functions", "}"}]}], "]"}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"ClearAll", "[", "dChange", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dChange", "[", 
    RowBox[{
    "expr_", ",", "transformations_List", ",", "oldVars_List", ",", 
     "newVars_List", ",", "functions_List"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "pos", ",", "functionsReplacements", ",", "variablesReplacements", ",", 
       "arguments", ",", "heads", ",", "newVarsSolved"}], "}"}], ",", 
     RowBox[{
      RowBox[{"pos", "=", 
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{"Outer", "[", 
          RowBox[{"Position", ",", "functions", ",", "oldVars"}], "]"}], ",", 
         
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "2", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"3", ",", "4"}], "}"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"heads", "=", 
       RowBox[{"functions", "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "0"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"arguments", "=", 
       RowBox[{"List", "@@@", "functions"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"newVarsSolved", "=", 
       RowBox[{"newVars", "/.", 
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{"transformations", ",", "newVars"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"functionsReplacements", "=", 
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{"Function", "[", 
          RowBox[{"i", ",", 
           RowBox[{
            RowBox[{"heads", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Function", "[", 
                RowBox[{"#", ",", "#2"}], "]"}], "&"}], "[", 
              RowBox[{
               RowBox[{"arguments", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", 
               RowBox[{"ReplacePart", "[", 
                RowBox[{
                 RowBox[{"functions", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", 
                 RowBox[{"Thread", "[", 
                  RowBox[{
                   RowBox[{"pos", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
                   "newVarsSolved"}], "]"}]}], "]"}]}], "]"}], ")"}]}]}], 
          "]"}], ",", 
         RowBox[{"Range", "@", 
          RowBox[{"Length", "@", "functions"}]}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"variablesReplacements", "=", 
       RowBox[{
        RowBox[{"Solve", "[", 
         RowBox[{"transformations", ",", "oldVars"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"expr", "/.", "functionsReplacements"}], "/.", 
         "variablesReplacements"}], "//", "Simplify"}], "//", "Normal"}]}]}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"dChange", "[", 
   RowBox[{"expr_", ",", 
    RowBox[{"functions", ":", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"_", "[", "___", "]"}], "\[Equal]", "_"}], ")"}], ".."}], 
      "}"}]}]}], "]"}], ":=", 
  RowBox[{"expr", "/.", 
   RowBox[{"Replace", "[", 
    RowBox[{"functions", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"f_", "[", "vars__", "]"}], "\[Equal]", "body_"}], ")"}], 
      "\[RuleDelayed]", 
      RowBox[{"(", 
       RowBox[{"f", "\[Rule]", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", "vars", "}"}], ",", "body"}], "]"}]}], ")"}]}], ",", 
     RowBox[{"{", "1", "}"}]}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dChange", "[", 
    RowBox[{"expr_", ",", "x___"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"dChange", "[", 
      RowBox[{"expr", ",", "##"}], "]"}], "&"}], "@@", 
    RowBox[{"Replace", "[", 
     RowBox[{
      RowBox[{"{", "x", "}"}], ",", 
      RowBox[{
       RowBox[{"var", ":", 
        RowBox[{"Except", "[", "_List", "]"}]}], "\[RuleDelayed]", 
       RowBox[{"{", "var", "}"}]}], ",", 
      RowBox[{"{", "1", "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.646998142831975*^9, {3.6476413934824963`*^9, 3.647641439641926*^9}, 
   3.6476415793211184`*^9, {3.648198402668096*^9, 3.648198404464897*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"dChange", "[", 
    RowBox[{"expression", ",", 
     RowBox[{"{", "transformations", "}"}], ",", 
     RowBox[{"{", "oldVars", "}"}], ",", 
     RowBox[{"{", "newVars", "}"}], ",", 
     RowBox[{"{", "functions", "}"}]}], "]"}], "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{
   RowBox[{"dChange", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"u", "[", 
         RowBox[{"x", ",", "t"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "2"}], "}"}]}], "]"}], "\[Equal]", 
      RowBox[{
       RowBox[{"c", "^", "2"}], " ", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"u", "[", 
          RowBox[{"x", ",", "t"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "\[Equal]", 
        RowBox[{"x", "+", 
         RowBox[{"c", " ", "t"}]}]}], ",", 
       RowBox[{"r", "\[Equal]", 
        RowBox[{"x", "-", 
         RowBox[{"c", " ", "t"}]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "t"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "r"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", "[", 
       RowBox[{"x", ",", "t"}], "]"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
   
   RowBox[{"dChange", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"\[Eta]", "*", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"f", "[", "\[Eta]", "]"}], ",", "\[Eta]"}], "]"}]}], ",",
           "\[Eta]"}], "]"}], "/", "\[Eta]"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"s", "^", "2"}], "/", 
           RowBox[{"\[Eta]", "^", "2"}]}]}], ")"}], "*", 
        RowBox[{"f", "[", "\[Eta]", "]"}]}], "-", 
       RowBox[{
        RowBox[{"f", "[", "\[Eta]", "]"}], "^", "3"}]}], "\[Equal]", "0"}], 
     ",", 
     RowBox[{"\[Eta]", "\[Equal]", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "z"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}], "]"}]}], ",", "\[Eta]", ",", "z", 
     ",", 
     RowBox[{"f", "[", "\[Eta]", "]"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dChange", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"u", "[", 
           RowBox[{"x", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], "+", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"u", "[", 
          RowBox[{"x", ",", "t"}], "]"}], ",", 
         RowBox[{"{", "t", "}"}]}], "]"}], "-", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"x", " ", 
          RowBox[{"u", "[", 
           RowBox[{"x", ",", "t"}], "]"}]}], ",", 
         RowBox[{"{", "x", "}"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"u", "[", 
        RowBox[{"x", ",", "t"}], "]"}], "\[Equal]", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], " ", 
          RowBox[{"x", "^", "2"}]}], "]"}], " ", 
        RowBox[{"f", "[", "x", "]"}], " ", 
        RowBox[{"T", "[", "t", "]"}]}]}]}], "]"}], "//", 
    "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.647641475160035*^9, 3.647641498154008*^9}, {
   3.647641543282469*^9, 3.647641544305929*^9}, 3.647641592260879*^9}],

Cell[CellGroupData[{

Cell["Classical Eigenfunctions", "Subtitle",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630620536209*^9}, {
   3.615630656303398*^9, 3.6156306666273937`*^9}, {3.648462292665238*^9, 
   3.6484623020688343`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"jj", "=", "2"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"XX", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"p", "+", 
       RowBox[{"I", " ", "x"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"p", "-", 
       RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
   RowBox[{"(", 
    RowBox[{"jj", "/", "2"}], ")"}]}], ";"}], "\n", 
 RowBox[{"GraphicsRow", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Plot3D", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"p", "+", 
              RowBox[{"I", " ", "x"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"p", "-", 
              RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"jj", "/", "2"}], ")"}]}], "]"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", 
         RowBox[{"-", "XX"}], ",", "XX"}], "}"}]}], "]"}], ",", 
     RowBox[{"Plot3D", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Im", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"p", "+", 
              RowBox[{"I", " ", "x"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"p", "-", 
              RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"jj", "/", "2"}], ")"}]}], "]"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", 
         RowBox[{"-", "XX"}], ",", "XX"}], "}"}]}], "]"}], ",", 
     RowBox[{"Plot3D", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"p", "+", 
               RowBox[{"I", " ", "x"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"p", "-", 
               RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"jj", "/", "2"}], ")"}]}], "]"}], ",", 
         RowBox[{"Im", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"p", "+", 
               RowBox[{"I", " ", "x"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"p", "-", 
               RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"jj", "/", "2"}], ")"}]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", 
         RowBox[{"-", "XX"}], ",", "XX"}], "}"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6484623066456842`*^9, 3.648462313322529*^9}, {
  3.648462343757187*^9, 3.648462348946628*^9}, {3.648462414414464*^9, 
  3.648462423777483*^9}, {3.6484625700068913`*^9, 3.648462716605606*^9}, {
  3.648462751914608*^9, 3.648462870658814*^9}, {3.648476488978311*^9, 
  3.648476512262414*^9}, {3.648484803819274*^9, 3.648484809093198*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Squeezed Vacuum and its cutoff", "Subtitle",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630620536209*^9}, {
   3.615630656303398*^9, 3.6156306666273937`*^9}}],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"TrueQ", "[", 
    RowBox[{"stateCASE", "==", "squeezedVacuumState"}], "]"}], ",", 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"n_", ",", "r_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"Mod", "[", 
        RowBox[{"n", ",", "2"}], "]"}]}], ")"}], "*", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", 
          RowBox[{"Tanh", "[", "r", "]"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"n", "/", "2"}], ")"}]}], "/", 
       RowBox[{"2", "^", 
        RowBox[{"(", 
         RowBox[{"n", "/", "2"}], ")"}]}]}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "/", "2"}], ")"}], "!"}]}], " ", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"n", "!"}], "/", 
       RowBox[{"Cosh", "[", "r", "]"}]}], "]"}]}]}], 
   RowBox[{"(*", 
    RowBox[{"Squeezed", " ", "Vacuum"}], "*)"}], "\[IndentingNewLine]", ",", 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"n_", ",", "r_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"r", "^", "2"}]}], "/", "2"}], "]"}], "*", 
     RowBox[{
      RowBox[{"r", "^", "n"}], "/", " ", 
      RowBox[{"Sqrt", "[", " ", 
       RowBox[{"n", "!"}], "]"}]}]}]}]}], 
  RowBox[{"(*", 
   RowBox[{"Coherent", " ", "State"}], "*)"}], "]"}]], "Input",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.615630728652275*^9, 
   3.615630777189464*^9}, {3.61563081930855*^9, 3.615630829989641*^9}, {
   3.6156309214343233`*^9, 3.615630946955887*^9}, {3.615630977592058*^9, 
   3.6156310861637573`*^9}, {3.615631131220243*^9, 3.6156311872428627`*^9}, {
   3.615631230817059*^9, 3.6156312685815687`*^9}, {3.6156313480841846`*^9, 
   3.6156313901882677`*^9}, {3.615631486800911*^9, 3.615631487915812*^9}, {
   3.615631536011013*^9, 3.615631637816193*^9}, 3.615631868100024*^9, {
   3.615631924512506*^9, 3.6156319262381363`*^9}, {3.615631959743784*^9, 
   3.6156320368530083`*^9}, {3.615632218620048*^9, 3.6156322530705214`*^9}, {
   3.615632396608055*^9, 3.615632397442463*^9}, 3.615632441121344*^9, {
   3.615632513038216*^9, 3.6156325315957212`*^9}, 3.615632567448143*^9, {
   3.615632632047385*^9, 3.6156326781963997`*^9}, {3.6156327585698853`*^9, 
   3.6156327972272387`*^9}, {3.615632892706315*^9, 3.615632927673995*^9}, {
   3.61563302029067*^9, 3.615633021730453*^9}, {3.615633052247924*^9, 
   3.615633139391014*^9}, {3.615633250742509*^9, 3.615633252300255*^9}, {
   3.615633371965705*^9, 3.6156334715337543`*^9}, {3.615633521473732*^9, 
   3.615633523585849*^9}, {3.615633605978108*^9, 3.615633631917869*^9}, {
   3.6156338087883387`*^9, 3.615633870979003*^9}, {3.615634363709557*^9, 
   3.615634377815282*^9}, {3.6157191114523706`*^9, 3.615719118711396*^9}, {
   3.615719376199911*^9, 3.615719377060686*^9}, 3.615724760534513*^9, {
   3.647774676640965*^9, 3.647774946387105*^9}, {3.647774982276249*^9, 
   3.647775028150834*^9}, {3.6477751576146173`*^9, 3.647775272638075*^9}, 
   3.6477753802410517`*^9, {3.647775426490138*^9, 3.647775489004987*^9}, {
   3.64777555227553*^9, 3.647775553578343*^9}, 3.647775599297473*^9, {
   3.6477756710072947`*^9, 3.6477757161661587`*^9}, 3.64777579603017*^9, 
   3.6477758345738173`*^9, {3.647775875783554*^9, 3.647775888651189*^9}, 
   3.6477759673695087`*^9, {3.6477760165804253`*^9, 3.647776061173418*^9}, 
   3.6477809577883244`*^9, {3.648135481979289*^9, 3.648135570976281*^9}, {
   3.648135622784834*^9, 3.648135634006173*^9}, {3.648135671391283*^9, 
   3.6481357234700813`*^9}, {3.6481357703769617`*^9, 3.64813577096496*^9}, 
   3.6481370020405083`*^9, {3.6481375002486343`*^9, 3.648137500655303*^9}, {
   3.648138610690114*^9, 3.648138649438416*^9}, {3.648139474880383*^9, 
   3.648139476208766*^9}, {3.64816080585052*^9, 3.648160809050832*^9}, {
   3.648161090409831*^9, 3.648161135631425*^9}, {3.648198236272389*^9, 
   3.648198302347412*^9}, 3.648198346713374*^9, {3.6481987744837513`*^9, 
   3.648198787694199*^9}, {3.648198824809278*^9, 3.648198830944315*^9}, {
   3.648198861661236*^9, 3.648198895409309*^9}, 3.648358032439155*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"schleichAm", "[", 
    RowBox[{"n_", ",", "squee_", ",", "displace_"}], "]"}], " ", "=", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"2", " ", "Pi", " ", "squee", " ", "*", 
       RowBox[{"(", 
        RowBox[{"n", "+", 
         RowBox[{"1", "/", "2"}], "-", 
         RowBox[{"displace", "^", "2"}]}], ")"}]}], "]"}]}], "*", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "+", 
         RowBox[{"1", "/", "2"}], "-", 
         RowBox[{"displace", "^", "2"}]}], ")"}], "/", "squee"}]}], "]"}]}]}], 
  RowBox[{"(*", 
   RowBox[{"schleich", "  ", 
    RowBox[{"(", 
     RowBox[{"4.43", "a"}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"n_", ",", "r_"}], "]"}], "=", 
    RowBox[{
     RowBox[{"Sqrt", "[", "2", "]"}], "*", 
     RowBox[{
      RowBox[{"schleichAm", "[", 
       RowBox[{"n", ",", "Squee", ",", "Displace"}], "]"}], "^", 
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}]}], "*", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", 
         RowBox[{"(", "n", ")"}]}], "*", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", "*", "Displace", "*", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"n", "+", 
            RowBox[{"1", "/", "2"}]}], "]"}]}], "]"}]}]}], ")"}]}]}], "*)"}], 
  
  RowBox[{"(*", 
   RowBox[{"Squeezed", " ", 
    RowBox[{"Coherent", ":", " ", 
     RowBox[{"schleich", " ", 
      RowBox[{"(", "4.47", ")"}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"sumRest", "[", 
      RowBox[{"r_", ",", "N_"}], "]"}], "=", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"c", "[", 
          RowBox[{"n", ",", "r"}], "]"}], "^", "2"}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", 
          RowBox[{"N", "+", "1"}], ",", "Infinity"}], "}"}]}], "]"}], "//", 
      "Simplify"}]}], ";"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"sumRest", "[", 
      RowBox[{"r", ",", 
       RowBox[{"Floor", "[", "nCutOff", "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0.01", ",", "1.7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"nCutOff", ",", "6", ",", "40"}], "}"}]}], "]"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nmax", "=", " ", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"sQueeze", "<", "0.75"}], ",", "4", ",", 
     RowBox[{"Ceiling", "[", 
      RowBox[{"Re", "[", 
       RowBox[{"nN", "/.", " ", 
        RowBox[{"FindRoot", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"sumRest", "[", 
             RowBox[{"sQueeze", ",", "nN"}], "]"}], "*", 
            RowBox[{"Conjugate", "[", 
             RowBox[{"sumRest", "[", 
              RowBox[{"sQueeze", ",", "nN"}], "]"}], "]"}]}], "\[Equal]", 
           RowBox[{"0.01", "^", "2"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"nN", ",", "1"}], "}"}]}], "]"}]}], "]"}], "]"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Cut-off at        Nmax = \>\"", ",", "Nmax"}], "]"}]}], "Input",\

 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.615630728652275*^9, 
   3.615630777189464*^9}, {3.61563081930855*^9, 3.615630829989641*^9}, {
   3.6156309214343233`*^9, 3.615630946955887*^9}, {3.615630977592058*^9, 
   3.6156310861637573`*^9}, {3.615631131220243*^9, 3.6156311872428627`*^9}, {
   3.615631230817059*^9, 3.6156312685815687`*^9}, {3.6156313480841846`*^9, 
   3.6156313901882677`*^9}, {3.615631486800911*^9, 3.615631487915812*^9}, {
   3.615631536011013*^9, 3.615631637816193*^9}, 3.615631868100024*^9, {
   3.615631924512506*^9, 3.6156319262381363`*^9}, {3.615631959743784*^9, 
   3.6156320368530083`*^9}, {3.615632218620048*^9, 3.6156322530705214`*^9}, {
   3.615632396608055*^9, 3.615632397442463*^9}, 3.615632441121344*^9, {
   3.615632513038216*^9, 3.6156325315957212`*^9}, 3.615632567448143*^9, {
   3.615632632047385*^9, 3.6156326781963997`*^9}, {3.6156327585698853`*^9, 
   3.6156327972272387`*^9}, {3.615632892706315*^9, 3.615632927673995*^9}, {
   3.61563302029067*^9, 3.615633021730453*^9}, {3.615633052247924*^9, 
   3.615633139391014*^9}, {3.615633250742509*^9, 3.615633252300255*^9}, {
   3.615633371965705*^9, 3.6156334715337543`*^9}, {3.615633521473732*^9, 
   3.615633523585849*^9}, {3.615633605978108*^9, 3.615633631917869*^9}, {
   3.6156338087883387`*^9, 3.615633870979003*^9}, {3.615634363709557*^9, 
   3.615634377815282*^9}, {3.6157191114523706`*^9, 3.615719118711396*^9}, {
   3.615719376199911*^9, 3.615719377060686*^9}, 3.615724760534513*^9, {
   3.647774676640965*^9, 3.647774946387105*^9}, {3.647774982276249*^9, 
   3.647775028150834*^9}, {3.6477751576146173`*^9, 3.647775272638075*^9}, 
   3.6477753802410517`*^9, {3.647775426490138*^9, 3.647775489004987*^9}, {
   3.64777555227553*^9, 3.647775553578343*^9}, 3.647775599297473*^9, {
   3.6477756710072947`*^9, 3.6477757161661587`*^9}, 3.64777579603017*^9, 
   3.6477758345738173`*^9, {3.647775875783554*^9, 3.647775888651189*^9}, 
   3.6477759673695087`*^9, {3.6477760165804253`*^9, 3.647776061173418*^9}, 
   3.6477809577883244`*^9, {3.648135481979289*^9, 3.648135570976281*^9}, {
   3.648135622784834*^9, 3.648135634006173*^9}, {3.648135671391283*^9, 
   3.6481357234700813`*^9}, {3.6481357703769617`*^9, 3.64813577096496*^9}, 
   3.6481370020405083`*^9, {3.6481375002486343`*^9, 3.648137500655303*^9}, {
   3.648138610690114*^9, 3.648138649438416*^9}, {3.648139474880383*^9, 
   3.648139476208766*^9}, {3.64816080585052*^9, 3.648160809050832*^9}, {
   3.648161090409831*^9, 3.648161135631425*^9}, {3.648198236272389*^9, 
   3.648198302347412*^9}, 3.648198346713374*^9, 3.6481987744837513`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Nmax", "=", "NMAX"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{"sumC", "=", 
  RowBox[{
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"n", ",", "stateParameter"}], "]"}], "^", "2"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "Nmax"}], "}"}]}], "]"}], "//", 
   "N"}]}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n", ",", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{"c", "[", 
          RowBox[{"n", ",", "r"}], "]"}], "]"}], "/.", 
        RowBox[{"r", "\[Rule]", "stateParameter"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "Nmax"}], "}"}]}], "]"}], ",", 
   RowBox[{"Filling", "\[Rule]", "Axis"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"PointSize", "[", "Large", "]"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", "e", "]"}]}], "Input",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.615630728652275*^9, 
   3.615630761234407*^9}, {3.6156337325919237`*^9, 3.615633748118788*^9}, {
   3.6156337824151287`*^9, 3.615633791809537*^9}, 3.6156340162062902`*^9, {
   3.6156344340348043`*^9, 3.615634448277055*^9}, {3.615731495335596*^9, 
   3.615731496258127*^9}, {3.615731554159746*^9, 3.615731588995831*^9}, {
   3.615731645456256*^9, 3.615731650031377*^9}, {3.6157325652719793`*^9, 
   3.615732594288124*^9}, {3.616155043898801*^9, 3.616155049634276*^9}, {
   3.6161551558787947`*^9, 3.616155166172997*^9}, 3.616155224429307*^9, {
   3.625313289975685*^9, 3.625313291263955*^9}, {3.646529214381423*^9, 
   3.646529239106741*^9}, 3.6465529964404716`*^9, 3.6465550276634197`*^9, 
   3.646556773695417*^9, {3.646581692332983*^9, 3.6465817191043987`*^9}, {
   3.6469925942213173`*^9, 3.646992597246503*^9}, {3.6476358612452717`*^9, 
   3.647635861842379*^9}, 3.647635918718376*^9, {3.6476360408497066`*^9, 
   3.647636044244774*^9}, 3.64777529405916*^9, {3.647775399493689*^9, 
   3.6477754114587717`*^9}, {3.647775511734724*^9, 3.64777551381595*^9}, {
   3.647775570004334*^9, 3.6477755802211523`*^9}, {3.647775767127709*^9, 
   3.647775767601615*^9}, {3.647775807556218*^9, 3.647775812978774*^9}, {
   3.647775898460167*^9, 3.6477759024925117`*^9}, {3.647776718165799*^9, 
   3.647776735925946*^9}, 3.647780972797079*^9, {3.6477811193994617`*^9, 
   3.647781132601787*^9}, {3.648135741617066*^9, 3.64813574925666*^9}, {
   3.648161185974351*^9, 3.648161194319182*^9}, {3.6481989143068447`*^9, 
   3.64819891595432*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["HOSc Wavefunctions Solve QHOSc and Kerr Hamiltonian ", "Subtitle",
 CellChangeTimes->{{3.614964414963908*^9, 3.6149644331540117`*^9}, {
  3.614964507388142*^9, 3.614964586068369*^9}, {3.6149646215863237`*^9, 
  3.614964625709463*^9}, {3.6149647479826317`*^9, 3.614964750427102*^9}, {
  3.614965548700951*^9, 3.61496556082316*^9}, {3.61532395486687*^9, 
  3.6153239833848543`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Alpha]", "=", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{"k", " ", "m"}], "]"}], "/", "h"}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Psi]", "[", 
   RowBox[{"n_", ",", "x_"}], "]"}], ":=", 
  RowBox[{
   SqrtBox[
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SuperscriptBox["2", "n"], " ", 
       RowBox[{"n", "!"}]}]], 
     SqrtBox[
      FractionBox["\[Alpha]", "\[Pi]"]]}]], 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["x", "2"], " ", "\[Alpha]"}], "2"]}]], " ", 
   RowBox[{"HermiteH", "[", 
    RowBox[{"n", ",", 
     RowBox[{"x", " ", 
      SqrtBox["\[Alpha]"]}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"XX", "=", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "@", 
    RowBox[{"Append", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Psi]", "[", 
           RowBox[{"n", ",", "x"}], "]"}], "+", "n", "+", 
          RowBox[{"1", "/", "2"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "0", ",", "Nmax"}], "}"}]}], "]"}], "/.", 
       "FixParameters"}], ",", 
      RowBox[{
       RowBox[{"x", "^", "2"}], "/", "2"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
   RowBox[{"Filling", "\[Rule]", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"n", "->", 
       RowBox[{"n", "-", 
        RowBox[{"1", "/", "2"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", 
        RowBox[{"1", "+", "Nmax"}]}], "}"}]}], "]"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"Nmax", "+", 
       RowBox[{"3", "/", "2"}]}]}], "}"}]}], ",", 
   RowBox[{"Epilog", "\[Rule]", 
    RowBox[{"Text", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{
        RowBox[{"ToExpression", "[", 
         RowBox[{"\"\<\\\\Psi s\>\"", ",", "TeXForm", ",", "HoldForm"}], 
         "]"}], ",", "Large"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"XX", "-", "1"}], ",", "Nmax"}], "}"}]}], "]"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<NormY[\>\"", ",", "n", ",", "\"\<]=\>\"", ",", 
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}], "^", "2"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", 
          RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}], ",", 
        RowBox[{"Assumptions", "\[Rule]", 
         RowBox[{
          RowBox[{"Re", "[", "\[Alpha]", "]"}], ">", "0"}]}]}], "]"}]}], 
     "]"}], ";", 
    RowBox[{"progressCount", "=", 
     RowBox[{"n", "/", "Nmax"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "0", ",", "3"}], "}"}]}], "]"}], "\n", 
 RowBox[{
  RowBox[{"SEq", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"h", "^", "2"}]}], "/", "2"}], " ", "/", "m"}], ")"}], " ", 
     RowBox[{"D", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"k", " ", "/", "2"}], " ", 
     RowBox[{"x", "^", "2"}], " ", "#"}]}], "&"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E0", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"n", "+", 
     RowBox[{"1", "/", "2"}]}], ")"}], "h", " ", 
   RowBox[{"Sqrt", "[", 
    RowBox[{"k", "/", "m"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EKerr", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      RowBox[{"\[CapitalLambda]", "^", "2"}], 
      RowBox[{"E0", "[", "n", "]"}]}]}], ")"}], 
   RowBox[{"E0", "[", "n", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SEqKerr", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"SEq", "[", "n", "]"}], "[", "#", " ", "]"}], "+", 
    RowBox[{
     RowBox[{"\[CapitalLambda]", "^", "2"}], 
     RowBox[{
      RowBox[{"SEq", "[", "n", "]"}], "[", 
      RowBox[{
       RowBox[{"SEq", "[", "n", "]"}], "[", "#", "]"}], "]"}]}]}], " ", 
   "&"}]}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<Schroedinger Equation [\>\"", ",", "n", ",", "\"\<]  =  \>\"", ",", 
     RowBox[{"Simplify", " ", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"SEq", "[", "n", "]"}], "[", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}], "]"}], "-", 
        RowBox[{
         RowBox[{"E0", "[", "n", "]"}], " ", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}]}]}], ",", 
       RowBox[{"m", ">", "0"}]}], "]"}], ",", "\"\<  KerrSchroedinger = \>\"",
      ",", 
     RowBox[{"Simplify", " ", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"SEqKerr", "[", "n", "]"}], "[", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}], "]"}], "-", 
        RowBox[{
         RowBox[{"EKerr", "[", "n", "]"}], " ", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}]}]}], ",", 
       RowBox[{"m", ">", "0"}]}], "]"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6149712970450697`*^9, 3.6149713150958347`*^9}, {
   3.614971353000649*^9, 3.6149713551262617`*^9}, {3.614971389418667*^9, 
   3.614971394532563*^9}, {3.614971569897333*^9, 3.614971655105781*^9}, {
   3.6149717063260717`*^9, 3.614971740546277*^9}, {3.6149717716282673`*^9, 
   3.614971863352543*^9}, {3.614972167324223*^9, 3.6149721682640953`*^9}, {
   3.6149722101573257`*^9, 3.614972305568782*^9}, {3.6149723501856318`*^9, 
   3.61497235253734*^9}, {3.614972397727605*^9, 3.614972430994451*^9}, {
   3.614972461310595*^9, 3.6149724853912773`*^9}, {3.614972541476495*^9, 
   3.61497263572766*^9}, {3.614973051987741*^9, 3.614973101858994*^9}, {
   3.614973161834687*^9, 3.6149732224471083`*^9}, {3.614973325384207*^9, 
   3.614973354540308*^9}, {3.614974089425714*^9, 3.6149741679898376`*^9}, {
   3.615036620444438*^9, 3.615036629665597*^9}, {3.615036689801827*^9, 
   3.615036755536851*^9}, {3.615038199251889*^9, 3.615038228542738*^9}, 
   3.615038280800419*^9, {3.615038318536511*^9, 3.615038352499639*^9}, {
   3.61503840371795*^9, 3.61503842887295*^9}, 3.615038571277171*^9, {
   3.6150386047327642`*^9, 3.615038621093993*^9}, 3.615038659580532*^9, 
   3.615038708858124*^9, {3.615115432860112*^9, 3.6151155170432463`*^9}, {
   3.61512073113266*^9, 3.615120847596033*^9}, {3.615287243583329*^9, 
   3.615287303942059*^9}, {3.615287368497786*^9, 3.615287379087604*^9}, {
   3.615287411698729*^9, 3.615287412838089*^9}, {3.615287764848983*^9, 
   3.615287779263331*^9}, {3.61528783711241*^9, 3.6152878404579563`*^9}, {
   3.615287889615262*^9, 3.6152878937792807`*^9}, {3.615287948211751*^9, 
   3.615287954320362*^9}, {3.6152880211708117`*^9, 3.6152880565529757`*^9}, {
   3.615288089213471*^9, 3.615288129554603*^9}, {3.615288230420476*^9, 
   3.6152882384160423`*^9}, 3.615288299840619*^9, {3.615312421831871*^9, 
   3.615312430032889*^9}, 3.615312517420349*^9, {3.615312550279986*^9, 
   3.615312599789455*^9}, {3.6153126308524227`*^9, 3.6153127096748667`*^9}, 
   3.61531275535991*^9, {3.615312810930678*^9, 3.615312856923562*^9}, {
   3.615313690496354*^9, 3.6153137563833437`*^9}, {3.615313815075828*^9, 
   3.615313816953742*^9}, {3.615313853944314*^9, 3.615313898246543*^9}, {
   3.615313935717043*^9, 3.6153139610936747`*^9}, 3.615314031927821*^9, {
   3.615323045097859*^9, 3.6153230712209263`*^9}, {3.615323112092744*^9, 
   3.615323207639126*^9}, {3.615323238695693*^9, 3.615323260844934*^9}, {
   3.615323363383919*^9, 3.6153236204357567`*^9}, {3.615323661199132*^9, 
   3.615323672706085*^9}, {3.615323791679906*^9, 3.615323900962809*^9}, {
   3.615375674168036*^9, 3.615375682837879*^9}, {3.6153757579686117`*^9, 
   3.615375817873116*^9}, {3.615624518020364*^9, 3.615624530107736*^9}, 
   3.6156302418856897`*^9, {3.615633886870707*^9, 3.615633915728862*^9}, 
   3.615633988416417*^9, {3.615732755499036*^9, 3.615732786733766*^9}, {
   3.6157565088817663`*^9, 3.615756515898457*^9}}],

Cell[BoxData[{
 RowBox[{"omega", ":=", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"k", "/", "m"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Anni", "[", 
   RowBox[{"x_", ",", "p_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Sqrt", "[", 
    RowBox[{"m", " ", 
     RowBox[{
      RowBox[{"omega", "/", " ", "2"}], "/", "h"}]}], "]"}], " ", 
   RowBox[{"(", " ", 
    RowBox[{"x", "+", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"I", " ", "/", "m"}], " ", "/", " ", "omega"}], " ", "p"}]}], 
    "  ", ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CreA", "[", 
   RowBox[{"x_", ",", "p_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Sqrt", "[", 
    RowBox[{"m", " ", 
     RowBox[{
      RowBox[{"omega", "/", " ", "2"}], "/", "h"}]}], "]"}], " ", 
   RowBox[{"(", " ", 
    RowBox[{"x", "-", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"I", " ", "/", "m"}], " ", "/", " ", "omega"}], " ", "p"}]}], 
    "  ", ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Anni", "[", 
  RowBox[{"x", ",", "p"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"CreA", "[", 
  RowBox[{"x", ",", "p"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LindbladTerm", "[", 
   RowBox[{"x_", ",", "p_", ",", "\[Gamma]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"\[Gamma]", "/", "2"}], " ", 
   RowBox[{"(", "1", ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.625479872163656*^9, 3.625479875424397*^9}, {
   3.625480075398456*^9, 3.6254802279213877`*^9}, {3.625480283282508*^9, 
   3.62548037346877*^9}, {3.6254804166783543`*^9, 3.625480506102989*^9}, {
   3.6254805386991043`*^9, 3.6254806184136467`*^9}, 3.625481408546853*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Moyal Bracket", "Subtitle",
 CellChangeTimes->{{3.615037249391127*^9, 3.615037256084381*^9}}],

Cell[BoxData[{
 RowBox[{"InnerBracket", ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"h", "/", "2"}], 
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"#", ",", "X"}], "]"}], ",", "p"}], "]"}], "-", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"#", ",", "P"}], "]"}], ",", "x"}], "]"}]}], ")"}]}], 
   "&"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NestedInnerBracket", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Nest", "[", 
    RowBox[{"InnerBracket", ",", "#", ",", "n"}], "]"}], "&"}]}], "\n", 
 RowBox[{
  RowBox[{"F", "[", 
   RowBox[{"x_", ",", "p_", ",", "X_", ",", "P_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WF", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}], 
   RowBox[{"H", "[", 
    RowBox[{"X", ",", "P"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"H", "[", 
   RowBox[{"X_", ",", "P_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"P", "^", "2"}], "/", "2"}], "/", "m"}], "+", 
   RowBox[{
    RowBox[{"X", "^", "2"}], 
    RowBox[{"k", "/", "2"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[CapitalLambda]", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"P", "^", "2"}], "/", "2"}], "/", "m"}]}], "+", 
      RowBox[{"\[Lambda]", " ", 
       RowBox[{"X", "^", "2"}], 
       RowBox[{"k", "/", "2"}]}]}], ")"}], "^", 
    "2"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<H = \>\"", ",", 
   RowBox[{"H", "[", 
    RowBox[{"X", ",", "P"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MoyalBracket", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"2", "/", "h"}], " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"NestedInnerBracket", "[", 
             RowBox[{
              RowBox[{"2", "n"}], "+", "1"}], "]"}], "[", 
            RowBox[{"F", "[", 
             RowBox[{"x", ",", "p", ",", "X", ",", "P"}], "]"}], "]"}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"n", "+", "1"}], ")"}]}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "n"}], "+", "1"}], ")"}], "!"}], ")"}]}]}], ",", 
          
          RowBox[{"{", 
           RowBox[{"n", ",", "0", ",", "2"}], "}"}]}], "]"}]}], "/.", 
       RowBox[{"X", "\[Rule]", "x"}]}], "/.", 
      RowBox[{"P", "\[Rule]", "p"}]}], "//", "Simplify"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"//", "TraditionalForm"}], "*)"}]}], "\n", 
 RowBox[{"MoyalKerrFinest", "=", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"ExpandAll", "[", "MoyalBracket", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"Derivative", ",", "\[CapitalLambda]", ",", "\[Lambda]"}], 
      "}"}]}], "]"}], "//", "TraditionalForm"}]}], "\n", 
 RowBox[{
  RowBox[{"MoyalKerr", "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"MoyalBracket", ",", 
      RowBox[{"{", 
       RowBox[{"Derivative", ",", "\[CapitalLambda]"}], "}"}]}], "]"}], "//", 
    "InputForm"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"MoyalKerr", "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"MoyalBracket", ",", 
      RowBox[{"{", 
       RowBox[{"Derivative", ",", "\[CapitalLambda]"}], "}"}]}], "]"}], "//", 
    "OutputForm"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MoyalKerr", "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"MoyalBracket", ",", 
      RowBox[{"{", 
       RowBox[{"Derivative", ",", "\[CapitalLambda]"}], "}"}]}], "]"}], "//", 
    "StandardForm"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"MoyalKerrFinest", " ", "/.", 
     RowBox[{"m", "\[Rule]", "M"}]}], "/.", 
    RowBox[{"h", "\[Rule]", "hbar"}]}], "//", " ", "TeXForm"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.615018982555271*^9, 3.615019021654953*^9}, {
   3.615019056637583*^9, 3.615019169814467*^9}, {3.6150347639203367`*^9, 
   3.615034807348419*^9}, {3.615034842867296*^9, 3.6150348491357813`*^9}, {
   3.615034918050912*^9, 3.615034921839909*^9}, {3.615034994191354*^9, 
   3.6150350361348677`*^9}, {3.615035111811181*^9, 3.615035224682994*^9}, {
   3.6150353043096*^9, 3.615035307723707*^9}, {3.615035422051449*^9, 
   3.615035437183424*^9}, {3.6150355659644957`*^9, 3.61503557086731*^9}, {
   3.615035671902892*^9, 3.615035674277556*^9}, {3.615035736571361*^9, 
   3.615035750951644*^9}, {3.61503588209053*^9, 3.615035896819859*^9}, 
   3.615036820773353*^9, {3.615036919919993*^9, 3.615036921954317*^9}, {
   3.6150404378473043`*^9, 3.6150405653034973`*^9}, {3.615040653180766*^9, 
   3.615040703612061*^9}, 3.615042219086753*^9, 3.615042351355496*^9, {
   3.615115699963099*^9, 3.615115713448882*^9}, {3.6151157565216637`*^9, 
   3.615115763350399*^9}, {3.61511584473072*^9, 3.615115847424518*^9}, {
   3.615116160872566*^9, 3.61511616303062*^9}, {3.615117232161532*^9, 
   3.615117246801209*^9}, {3.6151174123138514`*^9, 3.615117480822221*^9}, {
   3.615117670363701*^9, 3.615117671533584*^9}, {3.615117733481123*^9, 
   3.615117772716714*^9}, {3.615120594715362*^9, 3.615120604554988*^9}, {
   3.615121324725821*^9, 3.6151213386855993`*^9}, {3.615121746426581*^9, 
   3.6151217504028397`*^9}, {3.615122026428989*^9, 3.6151220489863787`*^9}, 
   3.615288162975751*^9, {3.615288505967013*^9, 3.6152886320253572`*^9}, {
   3.615288683852578*^9, 3.615288719262138*^9}, {3.6153002594534073`*^9, 
   3.615300270615068*^9}, {3.615300308841262*^9, 3.6153003101682377`*^9}, {
   3.615300491021636*^9, 3.6153004912098513`*^9}, 3.6157249031030083`*^9, {
   3.6157249844657373`*^9, 3.6157250052715683`*^9}, 3.6465633210574207`*^9, {
   3.647641836785802*^9, 3.647641839299685*^9}, 3.647642452862856*^9, {
   3.6479425054307003`*^9, 3.647942536508113*^9}}],

Cell["\<\
(*dChange[expression,{transformations},{oldVars},{newVars},{functions}]*)
MoyalKerr
Assuming[{r > 0, theta > 0, theta < Pi/2}, dChange[MoyalKerr, {r^2 == x^2 + \
p^2, theta == ArcTan[p/x]}, {x, p}, {r, theta}, {WF[x, p, \
t]}]](*/.C[1]\[Rule]0/2*)\
\>", "Text",
 CellChangeTimes->{{3.64764189070016*^9, 3.647642038077449*^9}, {
   3.647642073216033*^9, 3.647642075007023*^9}, {3.647642226926365*^9, 
   3.647642242204768*^9}, {3.6476423106307487`*^9, 3.6476423157109547`*^9}, {
   3.6476424868353786`*^9, 3.647642496174294*^9}, {3.647642582051828*^9, 
   3.647642591197427*^9}, {3.647642641523151*^9, 3.647642675232442*^9}, 
   3.6476427789152946`*^9, 3.6476428109958*^9, {3.647642926739524*^9, 
   3.647642933610669*^9}, {3.6476430635557117`*^9, 3.647643124757526*^9}, 
   3.647643174395816*^9, {3.6476444328497334`*^9, 3.647644493221175*^9}, 
   3.64794247885168*^9}],

Cell["\<\
MoyalKerr
MoyalKerr /. Derivative[n_, m_, 0][WF_][x_, p_, T_] :> D[WF[r*Cos[theta], \
r*Sin[theta], T], {r, n}, {theta, m}] // Simplify
(*rep=eqs/.Derivative[n_,m_][F_][x_,y_]\[RuleDelayed]D[F[x[s,t],y[s,t]],{s,n},\
{t,m}]*)\
\>", "Text",
 CellChangeTimes->{{3.64764189070016*^9, 3.647642038077449*^9}, {
   3.647642073216033*^9, 3.647642075007023*^9}, {3.647642226926365*^9, 
   3.647642242204768*^9}, {3.6476423106307487`*^9, 3.6476423157109547`*^9}, {
   3.6476424868353786`*^9, 3.647642496174294*^9}, {3.647642582051828*^9, 
   3.647642591197427*^9}, {3.647642641523151*^9, 3.647642675232442*^9}, 
   3.6476427789152946`*^9, 3.6476428109958*^9, {3.647642926739524*^9, 
   3.647642933610669*^9}, {3.6476430635557117`*^9, 3.647643124757526*^9}, {
   3.647643174395816*^9, 3.647643196544937*^9}, {3.64764323762572*^9, 
   3.6476432660230722`*^9}, {3.647643300170163*^9, 3.64764330349721*^9}, {
   3.6476439340798264`*^9, 3.64764395159424*^9}, {3.647643996506928*^9, 
   3.647644044494582*^9}, {3.647644081746207*^9, 3.647644126031889*^9}, {
   3.647644218202504*^9, 3.647644218546474*^9}, {3.647644355390951*^9, 
   3.6476443586883497`*^9}, 3.647942478854279*^9}],

Cell[CellGroupData[{

Cell["Assign Wigner Flow Components", "Subsubtitle",
 CellChangeTimes->{{3.615725032093897*^9, 3.615725044180377*^9}, 
   3.615725463701329*^9, {3.6157255135097227`*^9, 3.615725557342465*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"WFx", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", "4"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "switch", " ", "\[CapitalLambda]", " ", "\[Lambda]", " ", "k", " ", 
        RowBox[{"h", "^", "2"}], " ", "m", " ", "x", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"WF", "[", 
           RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "p", ",", "x"}], 
         "]"}]}], "+", " ", 
       RowBox[{"m", " ", "\[CapitalLambda]", " ", "\[Lambda]", " ", 
        RowBox[{"h", "^", "2"}], " ", "k", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "switch"}], ")"}], " ", "p", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"WF", "[", 
           RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", "2"}], "}"}]}], "]"}]}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"4", " ", "p", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "4"}], " ", "\[CapitalLambda]", " ", 
           "\[CapitalLambda]", " ", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"WF", "[", 
              RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"x", ",", "2"}], "}"}]}], "]"}], " ", 
           RowBox[{"h", "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"WF", "[", 
            RowBox[{"x", ",", "p", ",", "t"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalLambda]", " ", "\[CapitalLambda]", " ", 
                RowBox[{"p", "^", "2"}]}], "+", 
               RowBox[{"\[Lambda]", " ", "\[CapitalLambda]", " ", "k", " ", 
                RowBox[{"x", "^", "2"}], " ", "m"}]}], ")"}], "+", "m"}], 
            ")"}]}]}], ")"}]}]}], ")"}], "/", 
     RowBox[{"m", "^", "2"}]}]}], "/.", 
   RowBox[{"switch", "\[Rule]", "s"}]}]}]], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.6240441507393312`*^9}, 3.624044333965494*^9, {3.624868809299417*^9, 
   3.624868889248692*^9}, {3.624875377631196*^9, 3.624875380070023*^9}, {
   3.625310382407557*^9, 3.6253104128767033`*^9}, {3.6295663802678833`*^9, 
   3.6295663870851583`*^9}, {3.646563695716837*^9, 3.6465637860736237`*^9}, 
   3.6465663019076967`*^9, {3.64700669762381*^9, 3.6470067943761578`*^9}, {
   3.6470068254882402`*^9, 3.647007004726845*^9}}],

Cell[BoxData[{
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"WFx", "[", 
     RowBox[{"X", ",", "P", ",", "T", ",", "s"}], "]"}], "//", "ExpandAll"}], 
   ",", "s"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"WFx", "[", 
          RowBox[{"X", ",", "P", ",", "T", ",", "s"}], "]"}], "//", 
         "ExpandAll"}], ",", "s"}], "]"}], "/.", 
      RowBox[{"m", "\[Rule]", "MM"}]}], "/.", 
     RowBox[{"s", "\[Rule]", "0"}]}], "/.", 
    RowBox[{"h", "\[Rule]", "hbar"}]}], "//", "TraditionalForm"}], "//", 
  "TeXForm"}]}], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.6240441507393312`*^9}, 3.624044333965494*^9, {3.624868809299417*^9, 
   3.624868889248692*^9}, {3.624875377631196*^9, 3.624875380070023*^9}, {
   3.625310382407557*^9, 3.6253104128767033`*^9}, {3.6295663802678833`*^9, 
   3.6295663870851583`*^9}, {3.646563695716837*^9, 3.6465637860736237`*^9}, 
   3.6465663019076967`*^9, {3.64700669762381*^9, 3.647006751576983*^9}, 
   3.64700711983996*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WFp", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "4"}], " ", "switch", " ", "\[CapitalLambda]", " ", 
        "\[Lambda]", " ", 
        RowBox[{"h", "^", "2"}], " ", "p", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"WF", "[", 
           RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "1"}], "}"}]}], "]"}]}], "+", " ", 
       RowBox[{
        RowBox[{"1", "/", "4"}], 
        RowBox[{"h", "^", "2"}], "\[CapitalLambda]", " ", "\[Lambda]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "switch"}], ")"}], "x", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"WF", "[", 
           RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "4"}], "\[Lambda]", " ", "\[Lambda]", 
           " ", "k", " ", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"WF", "[", 
              RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"p", ",", "2"}], "}"}]}], "]"}], " ", 
           RowBox[{"h", "^", "2"}], " ", "m"}], "+", 
          RowBox[{
           RowBox[{"WF", "[", 
            RowBox[{"x", ",", "p", ",", "t"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalLambda]", " ", "\[Lambda]", " ", 
                RowBox[{"p", "^", "2"}]}], "+", 
               RowBox[{"\[Lambda]", " ", "\[Lambda]", " ", "k", " ", 
                RowBox[{"x", "^", "2"}], " ", "m"}]}], ")"}], "+", "m"}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], " ", 
    RowBox[{"k", "/", "m"}]}], "/.", 
   RowBox[{"switch", "\[Rule]", "s"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"WFp", "[", 
      RowBox[{"X", ",", "P", ",", "T", ",", "s"}], "]"}], "//", "ExpandAll"}],
     ",", "s"}], "]"}], "//", "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"WFp", "[", 
          RowBox[{"X", ",", "P", ",", "T", ",", "s"}], "]"}], "//", 
         "ExpandAll"}], ",", "s"}], "]"}], "/.", 
      RowBox[{"m", "\[Rule]", "MM"}]}], "/.", 
     RowBox[{"s", "\[Rule]", "0"}]}], "/.", 
    RowBox[{"h", "\[Rule]", "hbar"}]}], "//", "TraditionalForm"}], "//", 
  "TeXForm"}]}], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.624044116541326*^9}, {3.624044177273033*^9, 3.624044180116425*^9}, 
   3.624044299297868*^9, {3.6248689045480223`*^9, 3.624868909746416*^9}, {
   3.625310440565892*^9, 3.6253104547216988`*^9}, {3.629566365472601*^9, 
   3.629566368310835*^9}, {3.6465639009238157`*^9, 3.64656390479714*^9}, 
   3.646566375747611*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WFxClassical", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], ":=", 
  StyleBox[
   RowBox[{
    RowBox[{"k", " ", "\[Lambda]", " ", "\[CapitalLambda]", " ", "p", " ", 
     SuperscriptBox["x", "2"], " ", 
     RowBox[{
      RowBox[{"WF", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/", "m"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[CapitalLambda]", "2"], " ", 
     SuperscriptBox["p", "3"], " ", 
     RowBox[{
      RowBox[{"WF", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/", 
      SuperscriptBox["m", "2"]}]}], "+", 
    RowBox[{"p", " ", 
     RowBox[{
      RowBox[{"WF", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/", "m"}]}]}], 
   "Input"]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WFpClassical", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "k"}], " ", "x", " ", 
    RowBox[{"WF", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], "-", 
   RowBox[{
    SuperscriptBox["k", "2"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", 
    RowBox[{"WF", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], "-", 
   RowBox[{"k", " ", 
    SuperscriptBox["p", "2"], " ", "x", " ", "\[Lambda]", " ", 
    "\[CapitalLambda]", " ", 
    RowBox[{
     RowBox[{"WF", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/", 
     "m"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{"WFxClassical", "[", 
   RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{"WFpClassical", "[", 
   RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.6240441507393312`*^9}, 3.624044333965494*^9, {3.624868809299417*^9, 
   3.624868889248692*^9}, {3.624875377631196*^9, 3.624875380070023*^9}, {
   3.625310382407557*^9, 3.6253104128767033`*^9}, {3.6295663802678833`*^9, 
   3.6295663870851583`*^9}, {3.646563695716837*^9, 3.6465637860736237`*^9}, 
   3.6465663019076967`*^9, {3.64700669762381*^9, 3.6470067943761578`*^9}, {
   3.6470068254882402`*^9, 3.647007004726845*^9}, {3.647007058254902*^9, 
   3.6470070970415173`*^9}, {3.647007143267346*^9, 3.647007165496517*^9}, {
   3.647007209389969*^9, 3.6470072267167*^9}, {3.647007353332209*^9, 
   3.647007363590686*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WFxQuantum", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WFx", 
    StyleBox["[", "Input"], 
    RowBox[{
     StyleBox["x", "Input"], 
     StyleBox[",", "Input"], 
     StyleBox["p", "Input"], 
     StyleBox[",", "Input"], 
     StyleBox["t", "Input"], ",", "s"}], "]"}], "-", 
   RowBox[{"WFxClassical", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WFpQuantum", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WFp", 
    StyleBox["[", "Input"], 
    RowBox[{
     StyleBox["x", "Input"], 
     StyleBox[",", "Input"], 
     StyleBox["p", "Input"], 
     StyleBox[",", "Input"], 
     StyleBox["t", "Input"], ",", "s"}], "]"}], "-", 
   RowBox[{"WFpClassical", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{"WFxQuantum", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "]"}], "//", 
  "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{"WFpQuantum", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "]"}], "//", 
  "TraditionalForm"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.6470082568713923`*^9, 3.6470083858823757`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Term1", "=", "MoyalBracket"}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Term2", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"WFx", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "S"}], "]"}], ",", "x"}], "]"}],
      "+", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"WFp", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ",", "p"}], 
      "]"}]}], ")"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"thatDifference", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Term1", "-", "Term2"}], "/.", 
     RowBox[{"S", "\[Rule]", "s"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", "thatDifference", "]"}]}], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.624044116541326*^9}, {3.624044177273033*^9, 3.624044180116425*^9}, 
   3.624044299297868*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WFx$s", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WFx", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
   RowBox[{"WFx", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "0"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFx$s", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "//", "Simplify"}], "//",
   "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      FormBox[
       FormBox[
        RowBox[{
         SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
         "\[CapitalLambda]", " ", "s", " "}],
        TraditionalForm],
       TraditionalForm], "/", "4"}], "/", "m"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"x", " ", 
         RowBox[{"WF", "[", 
          RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "+", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"p", " ", 
         RowBox[{"WF", "[", 
          RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "2"}], "}"}]}], "]"}]}], ")"}]}], "//", 
   "HoldForm"}], "//", "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WFxsElegant", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     FormBox[
      FormBox[
       RowBox[{
        SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
        "\[CapitalLambda]", " ", "s", " "}],
       TraditionalForm],
      TraditionalForm], "/", "4"}], "/", "m"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"x", " ", 
        RowBox[{"WF", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "+", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"p", " ", 
        RowBox[{"WF", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "2"}], "}"}]}], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFx$s", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
   RowBox[{"WFxsElegant", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}]}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.624176466042376*^9, 3.62417683252396*^9}, {
   3.624176924608576*^9, 3.624177220730056*^9}, 3.6241772821715097`*^9, 
   3.6241776849862747`*^9, {3.624177874394723*^9, 3.624177932802676*^9}, {
   3.6241779663616858`*^9, 3.624178013709126*^9}, {3.624178101207879*^9, 
   3.6241781636421223`*^9}, {3.6241814797152777`*^9, 3.624181521896975*^9}, {
   3.624181574795165*^9, 3.624181650453536*^9}, {3.624181769765004*^9, 
   3.624181951890307*^9}, {3.6247890313855333`*^9, 3.624789100674017*^9}, {
   3.6247891335910873`*^9, 3.624789134396093*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"WFp$s", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"WFp", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
    RowBox[{"WFp", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "0"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFp$s", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "//", "Simplify"}], "//",
   "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FormBox[
        FormBox[
         RowBox[{
          SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
          "\[CapitalLambda]", " ", "s", " "}],
         TraditionalForm],
        TraditionalForm]}], "/", "4"}], "/", "m"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"p", " ", 
         RowBox[{"WF", "[", 
          RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "+", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"x", " ", 
         RowBox[{"WF", "[", 
          RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], ")"}]}], "//", 
   "HoldForm"}], "//", "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WFpsElegant", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FormBox[
       FormBox[
        RowBox[{
         SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
         "\[CapitalLambda]", " ", "s", " "}],
        TraditionalForm],
       TraditionalForm]}], "/", "4"}], "/", "m"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"p", " ", 
        RowBox[{"WF", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "+", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"x", " ", 
        RowBox[{"WF", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"WFp$s", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
    RowBox[{"WFpsElegant", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}]}], "//", "Simplify"}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.6247891570460873`*^9, 3.624789170168043*^9}, {
   3.624789210102661*^9, 3.624789234886491*^9}, 3.624789267740053*^9, {
   3.624789300635976*^9, 3.624789338496626*^9}, 3.647942604731247*^9, 
   3.647942641228479*^9}],

Cell["\<\
timePrint[WFx[x, p, t, 0] // Expand // TraditionalForm]
timePrint[WFx[x, p, t, 1] // Expand // TraditionalForm]
timePrint[WFx[x, p, t, s] - WFx[x, p, t, 0] // Expand // TraditionalForm]\
\>", "Text",
 CellChangeTimes->{{3.624182264794106*^9, 3.6241823053134117`*^9}, {
   3.624182794619049*^9, 3.624182800937439*^9}, {3.6241832838527193`*^9, 
   3.62418330201934*^9}, {3.624788510144264*^9, 3.624788524779582*^9}, 
   3.647942653237974*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time spent= \"\>", "\[InvisibleSpace]", "2.989235`4.", 
   "\[InvisibleSpace]", "\<\" Seconds  = \"\>", "\[InvisibleSpace]", 
   "0.04982116666666666666666666666666666667`4.", 
   "\[InvisibleSpace]", "\<\" Minutes   for   \"\>", "\[InvisibleSpace]", 
   TagBox[
    TagBox[
     FormBox[
      RowBox[{"Expand", "[", 
       RowBox[{"WFx", "(", 
        RowBox[{"x", ",", "p", ",", "t", ",", "0"}], ")"}], "]"}],
      TraditionalForm],
     TraditionalForm,
     Editable->True],
    HoldForm], "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   TagBox[
    FormBox[
     RowBox[{
      FractionBox[
       RowBox[{
       "k", " ", "\[Lambda]", " ", "\[CapitalLambda]", " ", "p", " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"WF", "(", 
         RowBox[{"x", ",", "p", ",", "t"}], ")"}]}], "m"], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", "2"], " ", 
        SuperscriptBox["p", "3"], " ", 
        RowBox[{"WF", "(", 
         RowBox[{"x", ",", "p", ",", "t"}], ")"}]}], 
       SuperscriptBox["m", "2"]], "+", 
      FractionBox[
       RowBox[{"p", " ", 
        RowBox[{"WF", "(", 
         RowBox[{"x", ",", "p", ",", "t"}], ")"}]}], "m"], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
        "\[CapitalLambda]", " ", "p", " ", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[PartialD]", "2"], "WF"}], 
         RowBox[{"\[PartialD]", 
          SuperscriptBox["p", "2"]}]]}], 
       RowBox[{"4", " ", "m"}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["h", "2"], " ", 
        SuperscriptBox["\[CapitalLambda]", "2"], " ", "p", " ", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[PartialD]", "2"], "WF"}], 
         RowBox[{"\[PartialD]", 
          SuperscriptBox["x", "2"]}]]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["m", "2"]}]]}],
     TraditionalForm],
    TraditionalForm,
    Editable->True]}],
  SequenceForm[
  "Time spent= ", 2.989235`4., " Seconds  = ", 
   0.04982116666666666666666666666666666667`4., " Minutes   for   ", 
   HoldForm[
    TraditionalForm[
     Expand[
      $CellContext`WFx[$CellContext`x, $CellContext`p, $CellContext`t, 0]]]], 
   " = ", 
   TraditionalForm[($CellContext`m^(-1) $CellContext`p) \
$CellContext`WF[$CellContext`x, $CellContext`p, $CellContext`t] + \
((((($CellContext`k/$CellContext`m) $CellContext`p) $CellContext`x^2) \
$CellContext`\[Lambda]) $CellContext`\[CapitalLambda]) \
$CellContext`WF[$CellContext`x, $CellContext`p, $CellContext`t] + \
(($CellContext`m^(-2) $CellContext`p^3) $CellContext`\[CapitalLambda]^2) \
$CellContext`WF[$CellContext`x, $CellContext`p, $CellContext`t] + ((((((
           Rational[-1, 
             4] $CellContext`h^2) $CellContext`k)/$CellContext`m) \
$CellContext`p) $CellContext`\[Lambda]) $CellContext`\[CapitalLambda]) 
     Derivative[
      0, 2, 0][$CellContext`WF][$CellContext`x, $CellContext`p, \
$CellContext`t] + ((((
         Rational[-1, 
           4] $CellContext`h^2) $CellContext`m^(-2)) $CellContext`p) \
$CellContext`\[CapitalLambda]^2) 
     Derivative[
      2, 0, 0][$CellContext`WF][$CellContext`x, $CellContext`p, \
$CellContext`t]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.647942559513177*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time spent= \"\>", "\[InvisibleSpace]", "3.00438`4.", 
   "\[InvisibleSpace]", "\<\" Seconds  = \"\>", "\[InvisibleSpace]", 
   "0.05007341666666666666666666666666666667`4.", 
   "\[InvisibleSpace]", "\<\" Minutes   for   \"\>", "\[InvisibleSpace]", 
   TagBox[
    TagBox[
     FormBox[
      RowBox[{"Expand", "[", 
       RowBox[{"WFx", "(", 
        RowBox[{"x", ",", "p", ",", "t", ",", "1"}], ")"}], "]"}],
      TraditionalForm],
     TraditionalForm,
     Editable->True],
    HoldForm], "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   TagBox[
    FormBox[
     RowBox[{
      FractionBox[
       RowBox[{
       "k", " ", "\[Lambda]", " ", "\[CapitalLambda]", " ", "p", " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"WF", "(", 
         RowBox[{"x", ",", "p", ",", "t"}], ")"}]}], "m"], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", "2"], " ", 
        SuperscriptBox["p", "3"], " ", 
        RowBox[{"WF", "(", 
         RowBox[{"x", ",", "p", ",", "t"}], ")"}]}], 
       SuperscriptBox["m", "2"]], "+", 
      FractionBox[
       RowBox[{"p", " ", 
        RowBox[{"WF", "(", 
         RowBox[{"x", ",", "p", ",", "t"}], ")"}]}], "m"], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
        "\[CapitalLambda]", " ", "x", " ", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[PartialD]", "2"], "WF"}], 
         RowBox[{
          RowBox[{"\[PartialD]", "x"}], "\[ThinSpace]", 
          RowBox[{"\[PartialD]", "p"}]}]]}], 
       RowBox[{"4", " ", "m"}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["h", "2"], " ", 
        SuperscriptBox["\[CapitalLambda]", "2"], " ", "p", " ", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[PartialD]", "2"], "WF"}], 
         RowBox[{"\[PartialD]", 
          SuperscriptBox["x", "2"]}]]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["m", "2"]}]]}],
     TraditionalForm],
    TraditionalForm,
    Editable->True]}],
  SequenceForm[
  "Time spent= ", 3.00438`4., " Seconds  = ", 
   0.05007341666666666666666666666666666667`4., " Minutes   for   ", 
   HoldForm[
    TraditionalForm[
     Expand[
      $CellContext`WFx[$CellContext`x, $CellContext`p, $CellContext`t, 1]]]], 
   " = ", 
   TraditionalForm[($CellContext`m^(-1) $CellContext`p) \
$CellContext`WF[$CellContext`x, $CellContext`p, $CellContext`t] + \
((((($CellContext`k/$CellContext`m) $CellContext`p) $CellContext`x^2) \
$CellContext`\[Lambda]) $CellContext`\[CapitalLambda]) \
$CellContext`WF[$CellContext`x, $CellContext`p, $CellContext`t] + \
(($CellContext`m^(-2) $CellContext`p^3) $CellContext`\[CapitalLambda]^2) \
$CellContext`WF[$CellContext`x, $CellContext`p, $CellContext`t] + ((((((
           Rational[
            1, 4] $CellContext`h^2) $CellContext`k)/$CellContext`m) \
$CellContext`x) $CellContext`\[Lambda]) $CellContext`\[CapitalLambda]) 
     Derivative[
      1, 1, 0][$CellContext`WF][$CellContext`x, $CellContext`p, \
$CellContext`t] + ((((
         Rational[-1, 
           4] $CellContext`h^2) $CellContext`m^(-2)) $CellContext`p) \
$CellContext`\[CapitalLambda]^2) 
     Derivative[
      2, 0, 0][$CellContext`WF][$CellContext`x, $CellContext`p, \
$CellContext`t]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.647942559517158*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time spent= \"\>", "\[InvisibleSpace]", "3.01978`4.", 
   "\[InvisibleSpace]", "\<\" Seconds  = \"\>", "\[InvisibleSpace]", 
   "0.05033011666666666666666666666666666667`4.", 
   "\[InvisibleSpace]", "\<\" Minutes   for   \"\>", "\[InvisibleSpace]", 
   TagBox[
    TagBox[
     FormBox[
      RowBox[{"Expand", "[", 
       RowBox[{
        RowBox[{"WFx", "(", 
         RowBox[{"x", ",", "p", ",", "t", ",", "s"}], ")"}], "-", 
        RowBox[{"WFx", "(", 
         RowBox[{"x", ",", "p", ",", "t", ",", "0"}], ")"}]}], "]"}],
      TraditionalForm],
     TraditionalForm,
     Editable->True],
    HoldForm], "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   TagBox[
    FormBox[
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
        "\[CapitalLambda]", " ", "s", " ", "x", " ", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[PartialD]", "2"], "WF"}], 
         RowBox[{
          RowBox[{"\[PartialD]", "x"}], "\[ThinSpace]", 
          RowBox[{"\[PartialD]", "p"}]}]]}], 
       RowBox[{"4", " ", "m"}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
        "\[CapitalLambda]", " ", "p", " ", "s", " ", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[PartialD]", "2"], "WF"}], 
         RowBox[{"\[PartialD]", 
          SuperscriptBox["p", "2"]}]]}], 
       RowBox[{"4", " ", "m"}]]}],
     TraditionalForm],
    TraditionalForm,
    Editable->True]}],
  SequenceForm[
  "Time spent= ", 3.01978`4., " Seconds  = ", 
   0.05033011666666666666666666666666666667`4., " Minutes   for   ", 
   HoldForm[
    TraditionalForm[
     Expand[$CellContext`WFx[$CellContext`x, $CellContext`p, $CellContext`t, \
$CellContext`s] - $CellContext`WFx[$CellContext`x, $CellContext`p, \
$CellContext`t, 0]]]], " = ", 
   TraditionalForm[(((((((
            Rational[
             1, 4] $CellContext`h^2) $CellContext`k)/$CellContext`m) \
$CellContext`p) $CellContext`s) $CellContext`\[Lambda]) $CellContext`\
\[CapitalLambda]) 
     Derivative[
      0, 2, 0][$CellContext`WF][$CellContext`x, $CellContext`p, \
$CellContext`t] + (((((((
            Rational[
             1, 4] $CellContext`h^2) $CellContext`k)/$CellContext`m) \
$CellContext`s) $CellContext`x) $CellContext`\[Lambda]) $CellContext`\
\[CapitalLambda]) 
     Derivative[
      1, 1, 0][$CellContext`WF][$CellContext`x, $CellContext`p, \
$CellContext`t]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.647942559519431*^9}]
}, Open  ]],

Cell[TextData[StyleBox["Continuity Equation (Moyal bracket only!)", \
"Subsection"]], "Chapter",
 CellChangeTimes->{{3.624954279811018*^9, 3.624954286338881*^9}, {
  3.624954573355047*^9, 3.624954587867218*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"wfuncDt", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}], "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"WF", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "t"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"continuityEquationFullfilled", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"0", "*", 
        RowBox[{"wfuncDt", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], "+", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"WFx", "[", 
          RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ",", "x"}], 
        "]"}], "+", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"WFp", "[", 
          RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ",", "p"}], 
        "]"}], "-", "MoyalBracket"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "p", ",", "t"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", "continuityEquationFullfilled", "]"}]}], "Input",
 CellChangeTimes->{{3.62495440060717*^9, 3.624954467685678*^9}, {
  3.624954536592366*^9, 3.62495456697657*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Wigner Functions ", "Subtitle",
 CellChangeTimes->{{3.615311702645843*^9, 3.615311707246711*^9}, {
   3.615311745926982*^9, 3.61531180732405*^9}, {3.6153119459079247`*^9, 
   3.615311949238516*^9}, {3.615312183516096*^9, 3.6153122039492273`*^9}, 
   3.615725910850113*^9}],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", 
  RowBox[{"i", ",", "ii", ",", "j"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Energy", "[", "i_", "]"}], ":=", 
    RowBox[{"E0", "[", "i", "]"}]}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Energy", "[", "i_", "]"}], ":=", 
  RowBox[{"EKerr", "[", "i", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"i", "=", "0"}], ";", " ", 
  RowBox[{"j", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Xi]", "[", 
     RowBox[{"x_", ",", "t_", ",", "\[Tau]_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"Cos", "[", "\[Tau]", "]"}], 
      RowBox[{"\[Psi]", "[", 
       RowBox[{"i", ",", "x"}], "]"}], 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", " ", "I"}], " ", "t", " ", 
        RowBox[{
         RowBox[{"Energy", "[", "i", "]"}], "/", "h"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Sin", "[", "\[Tau]", "]"}], 
      RowBox[{"\[Psi]", "[", 
       RowBox[{"j", ",", "x"}], "]"}], 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "I"}], " ", "t", " ", 
        RowBox[{
         RowBox[{"Energy", "[", "j", "]"}], "/", "h"}]}], "]"}]}]}]}], " ", 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Xi]", "[", 
    RowBox[{"x_", ",", "t_", ",", "\[Tau]_"}], "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"ii", ",", "stateParameter"}], "]"}], 
      RowBox[{"\[Psi]", "[", 
       RowBox[{"ii", ",", "x"}], "]"}], 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "I"}], " ", "t", " ", 
        RowBox[{
         RowBox[{"Energy", "[", "ii", "]"}], "/", "h"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Xi]conj", "[", 
     RowBox[{"x_", ",", "t_", ",", "\[Tau]_"}], "]"}], ":=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Conjugate", "[", 
        RowBox[{"c", "[", 
         RowBox[{"ii", ",", "stateParameter"}], "]"}], "]"}], 
       RowBox[{"\[Psi]", "[", 
        RowBox[{"ii", ",", "x"}], "]"}], 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"+", "I"}], " ", "t", " ", 
         RowBox[{
          RowBox[{"Energy", "[", "ii", "]"}], "/", "h"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SEQ$Fullfilled", "=", 
   RowBox[{"Simplify", " ", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"SEqKerr", "[", "n", "]"}], "[", 
       RowBox[{"\[Xi]", "[", 
        RowBox[{"x", ",", "t", ",", "\[Tau]"}], "]"}], "]"}], "-", 
      RowBox[{"I", "  ", "h", " ", 
       RowBox[{"D", "[", " ", 
        RowBox[{
         RowBox[{"\[Xi]", "[", 
          RowBox[{"x", ",", "t", ",", "\[Tau]"}], "]"}], ",", "t"}], 
        "]"}]}]}], ",", 
     RowBox[{"m", ">", "0"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", "SEQ$Fullfilled", "]"}]}], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, 
   3.615328385704236*^9, {3.615328744378584*^9, 3.6153287799687347`*^9}, {
   3.615328987316884*^9, 3.615328990741791*^9}, 3.615329097580762*^9, 
   3.615329253855715*^9, {3.615330658311314*^9, 3.6153307498683777`*^9}, 
   3.615330921555663*^9, 3.61533204568215*^9, 3.615332563209057*^9, {
   3.615634190510241*^9, 3.615634239773162*^9}, {3.615634478087792*^9, 
   3.615634481089449*^9}, {3.615634623602338*^9, 3.615634626481221*^9}, 
   3.615641438572461*^9, {3.6157395944797697`*^9, 3.615739665757576*^9}, {
   3.615739734213461*^9, 3.615739768659885*^9}, {3.615739881661104*^9, 
   3.615739933286222*^9}, {3.615740011872445*^9, 3.615740025625989*^9}, {
   3.615740073397553*^9, 3.615740091891831*^9}, {3.615740325925481*^9, 
   3.615740330470478*^9}, {3.615742891394403*^9, 3.615742894679743*^9}, {
   3.6157430310993*^9, 3.615743099122088*^9}, {3.615743150179474*^9, 
   3.615743151709302*^9}, {3.615743187251524*^9, 3.615743248189742*^9}, 
   3.615753975574485*^9, {3.6157540161118097`*^9, 3.615754050815352*^9}, {
   3.615754172481432*^9, 3.615754177655167*^9}, {3.615754208084609*^9, 
   3.6157542161206903`*^9}, {3.615754360004344*^9, 3.615754453254593*^9}, {
   3.6157545277695637`*^9, 3.615754530994121*^9}, {3.615754603679699*^9, 
   3.6157546264101057`*^9}, {3.615754658937257*^9, 3.615754666490737*^9}, 
   3.615754772231031*^9, 3.615756984538136*^9, {3.61575701896502*^9, 
   3.615757019682733*^9}, {3.615757052182633*^9, 3.615757072552759*^9}, {
   3.615757114785241*^9, 3.615757157415572*^9}, 3.6157575403076963`*^9, {
   3.61575802427798*^9, 3.6157580594924707`*^9}, {3.615758113186903*^9, 
   3.6157581138698463`*^9}, {3.6157582108072777`*^9, 
   3.6157582272845507`*^9}, {3.61575844149684*^9, 3.615758456106846*^9}, {
   3.61575852021458*^9, 3.615758528087078*^9}, {3.615758566212085*^9, 
   3.615758595340784*^9}, {3.6157586264375668`*^9, 3.615758750434924*^9}, {
   3.615758786466999*^9, 3.615758872009001*^9}, {3.6157589587577133`*^9, 
   3.6157589711151867`*^9}, {3.616510649457903*^9, 3.6165106690543203`*^9}, 
   3.6165126623992863`*^9, {3.616512830402712*^9, 3.616512847525229*^9}, 
   3.616513151884907*^9, {3.624955013589396*^9, 3.624955014059816*^9}, {
   3.624955483923208*^9, 3.624955484050034*^9}, {3.625313264593042*^9, 
   3.625313270599378*^9}, {3.647774620968156*^9, 3.6477746546056023`*^9}, {
   3.647776763745688*^9, 3.647776794945004*^9}, {3.647780994301491*^9, 
   3.647781020161085*^9}, {3.648135803297061*^9, 3.64813587557316*^9}, 
   3.64815521172173*^9, {3.648161225895842*^9, 3.6481612315676413`*^9}, 
   3.648198445210218*^9, {3.6483575377569513`*^9, 3.648357562584592*^9}, {
   3.648558416509809*^9, 3.648558416590852*^9}, {3.648558449387416*^9, 
   3.6485584527321167`*^9}, {3.648558502147355*^9, 3.648558502216867*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPsi]", "[", 
    RowBox[{"x_", ",", "t_", ",", "\[Tau]_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"x", "^", "2"}]}], " ", 
      RowBox[{"\[Alpha]", "/", "2"}]}], "]"}], 
    RowBox[{"Simplify", "[", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"Expand", "[", 
        RowBox[{
         RowBox[{"\[Xi]", "[", 
          RowBox[{"x", ",", "t", ",", "\[Tau]"}], "]"}], 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"x", "^", "2"}], " ", 
           RowBox[{"\[Alpha]", "/", "2"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "Exp"}], "}"}]}], "]"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{"timePrint", "[", 
  RowBox[{"\[CapitalPsi]", "[", 
   RowBox[{"X", ",", "T", ",", "mMixAngle"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, 
   3.615328385704236*^9, {3.615328744378584*^9, 3.6153287799687347`*^9}, {
   3.615328987316884*^9, 3.615328990741791*^9}, 3.615329097580762*^9, 
   3.615329253855715*^9, {3.615330658311314*^9, 3.6153307498683777`*^9}, 
   3.615330921555663*^9, 3.61533204568215*^9, 3.615332563209057*^9, {
   3.615634190510241*^9, 3.615634239773162*^9}, {3.615634478087792*^9, 
   3.615634481089449*^9}, {3.615634623602338*^9, 3.615634626481221*^9}, 
   3.615641438572461*^9, {3.6157395944797697`*^9, 3.615739665757576*^9}, {
   3.615739734213461*^9, 3.615739768659885*^9}, {3.615739881661104*^9, 
   3.615739933286222*^9}, {3.615740011872445*^9, 3.615740025625989*^9}, {
   3.615740073397553*^9, 3.615740091891831*^9}, {3.615740325925481*^9, 
   3.615740330470478*^9}, {3.615742891394403*^9, 3.615742894679743*^9}, {
   3.6157430310993*^9, 3.6157430890337467`*^9}, {3.615757787600575*^9, 
   3.615757840711211*^9}, 3.6157580200698843`*^9, {3.6157610777939367`*^9, 
   3.615761081009884*^9}, {3.6157611392790956`*^9, 3.615761157137271*^9}, 
   3.616043059537681*^9, 3.6483581381488113`*^9, 3.6485582002313557`*^9, {
   3.648558416614324*^9, 3.64855841662016*^9}, {3.648558502242507*^9, 
   3.648558502248784*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]", "[", 
    RowBox[{"x_", ",", "y_", ",", "t_", ",", "\[Tau]_"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Xi]conj", "[", 
      RowBox[{
       RowBox[{"x", "+", "y"}], ",", 
       RowBox[{"+", "t"}], ",", "\[Tau]"}], "]"}], " ", 
     RowBox[{"\[CapitalPsi]", "[", 
      RowBox[{
       RowBox[{"x", "-", "y"}], ",", "t", ",", "\[Tau]"}], "]"}]}], "/.", 
    "FixParameters"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"timePrint", "[", 
   RowBox[{"\[Rho]", "[", 
    RowBox[{"x", ",", "y", ",", "t", ",", "\[Tau]"}], "]"}], "]"}], 
  RowBox[{"(*", " ", 
   RowBox[{"DW", "=", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Rho]", "[", 
         RowBox[{"x", ",", "y", ",", "t", ",", "\[Tau]"}], "]"}], 
        RowBox[{"Exp", "[", 
         RowBox[{"I", " ", "2", " ", "y", " ", "p"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", 
         RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}]}], "]"}], " ", 
     "Prohibitively", " ", 
     RowBox[{"SLOW", "!"}]}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WignerFunction", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"FourierTransform", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"\[Rho]", "[", 
          RowBox[{"x", ",", " ", 
           RowBox[{"y", "/", "2"}], ",", "t", ",", "\[Tau]"}], "]"}], "/", 
         "h"}], "/", "Pi"}], ",", "y", ",", "p"}], "]"}], "/.", 
     RowBox[{"h", "\[Rule]", "1"}]}], "/.", 
    RowBox[{"\[Tau]", "\[Rule]", "mMixAngle"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"timePrint", "[", "WignerFunction", 
   RowBox[{"(*", 
    RowBox[{"[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}], "*)"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Count", "[", 
  RowBox[{
   RowBox[{"Expand", "[", 
    RowBox[{"WignerFunction", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], ",", 
   RowBox[{"+", "_"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, {
   3.615328385704236*^9, 3.61532842127243*^9}, {3.615328452177451*^9, 
   3.615328700955434*^9}, {3.61532913868193*^9, 3.615329140662854*^9}, {
   3.615329209708338*^9, 3.615329231643388*^9}, {3.615329538017696*^9, 
   3.6153295577324953`*^9}, {3.615330828281961*^9, 3.615330837113493*^9}, {
   3.6156389980699053`*^9, 3.615639089290873*^9}, {3.615639143068521*^9, 
   3.615639253553862*^9}, {3.6156393013390093`*^9, 3.6156393105481*^9}, {
   3.615639351484426*^9, 3.6156393555923357`*^9}, {3.615639410246297*^9, 
   3.615639423347652*^9}, {3.6156395121911697`*^9, 3.61563951611325*^9}, 
   3.615640096430455*^9, {3.615640442620921*^9, 3.615640460798748*^9}, {
   3.6156405179817133`*^9, 3.615640518330245*^9}, {3.6157256355018253`*^9, 
   3.61572563566157*^9}, {3.615725679695396*^9, 3.615725689107225*^9}, {
   3.615725903901721*^9, 3.6157259246853333`*^9}, {3.6157328388913403`*^9, 
   3.6157328561011133`*^9}, {3.615732897391026*^9, 3.615732919763029*^9}, {
   3.6157330434262857`*^9, 3.615733051956244*^9}, {3.615739058818254*^9, 
   3.6157390844150867`*^9}, {3.6157401863675337`*^9, 
   3.6157402093576937`*^9}, {3.6157402648349543`*^9, 3.615740267420556*^9}, 
   3.6157403380019217`*^9, 3.61574046647064*^9, {3.6157572043922*^9, 
   3.6157572085762463`*^9}, 3.615759117066454*^9, 3.615759196823285*^9, {
   3.6157595390100737`*^9, 3.615759545973748*^9}, {3.615759579691811*^9, 
   3.615759627921238*^9}, {3.624955394225871*^9, 3.624955466609825*^9}, 
   3.646557129686454*^9, 3.646993253447712*^9, 3.646993310004129*^9, {
   3.647776823505705*^9, 3.6477768270301523`*^9}, 3.64855820024431*^9, {
   3.6485584166304073`*^9, 3.648558416801186*^9}, {3.6485585022595387`*^9, 
   3.6485585022693167`*^9}}],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Wigner Flow analytical with Continuity Equation (\
\[Lambda] ->\[CapitalLambda])", "Section"]], "Subsubtitle",
 CellChangeTimes->{{3.615725928887197*^9, 3.615725936711233*^9}, {
  3.624966082984323*^9, 3.6249661051841717`*^9}, {3.624966855615535*^9, 
  3.6249668724076*^9}}],

Cell[BoxData[{
 RowBox[{"ss", "=", "1"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"wfxAnalytical", "[", 
     RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"WFx", "[", 
       RowBox[{"x", ",", "p", ",", "t", ",", "ss"}], "]"}], "/.", 
      RowBox[{"WF", "\[Rule]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"WignerFunction", "[", 
          RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.",
      "FixParameters"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Count", "[", 
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{"wfxAnalytical", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], ",", 
     RowBox[{"+", "_"}]}], "]"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"wfpAnalytical", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"WFp", "[", 
      RowBox[{"x", ",", "p", ",", "t", ",", "ss"}], "]"}], "/.", 
     RowBox[{"WF", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"WignerFunction", "[", 
         RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.", 
    "FixParameters"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"wfAnalytical", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"wfxAnalytical", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "x"}], "]"}], "+", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"wfpAnalytical", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "p"}], "]"}]}]}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"timePrint", "[", 
     RowBox[{"Simplify", "[", 
      RowBox[{"wfAnalytical", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], "]"}], ";"}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"wfuncDt", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}], "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"WignerFunction", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "t"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"timePrint", "[", 
     RowBox[{"Simplify", "[", 
      RowBox[{"wfuncDt", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], "]"}], ";", "\n", 
    RowBox[{"continuityEquation", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"wfuncDt", "[", 
            RowBox[{"x", ",", "p", ",", "t"}], "]"}], "+", 
           RowBox[{"wfAnalytical", "[", 
            RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "p", ",", "t"}], "}"}]}], "]"}], "/.", 
        RowBox[{"\[Lambda]", "\[Rule]", "\[CapitalLambda]"}]}], ",", 
       RowBox[{"m", ">", "0"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "*)"}], 
  RowBox[{"timePrint", "[", "continuityEquation", "]"}]}]}], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, {
   3.615328385704236*^9, 3.61532842127243*^9}, {3.615328452177451*^9, 
   3.615328700955434*^9}, {3.61532913868193*^9, 3.615329140662854*^9}, {
   3.615329209708338*^9, 3.615329231643388*^9}, {3.615329538017696*^9, 
   3.6153295577324953`*^9}, {3.615330828281961*^9, 3.615330837113493*^9}, {
   3.6156389980699053`*^9, 3.615639089290873*^9}, {3.615639143068521*^9, 
   3.615639253553862*^9}, {3.6156393013390093`*^9, 3.6156393105481*^9}, {
   3.615639351484426*^9, 3.6156393555923357`*^9}, {3.615639410246297*^9, 
   3.615639423347652*^9}, {3.6156395121911697`*^9, 3.61563951611325*^9}, 
   3.615640096430455*^9, {3.615640442620921*^9, 3.615640460798748*^9}, {
   3.6156405179817133`*^9, 3.615640518330245*^9}, {3.6157256355018253`*^9, 
   3.61572563566157*^9}, {3.615725679695396*^9, 3.615725689107225*^9}, {
   3.615725903901721*^9, 3.615726007983356*^9}, {3.615726223510936*^9, 
   3.615726227431016*^9}, {3.6157420001868467`*^9, 3.615742006151602*^9}, {
   3.615742040590849*^9, 3.615742122827833*^9}, {3.615742195261923*^9, 
   3.615742230972183*^9}, {3.6157423951717777`*^9, 3.615742460213076*^9}, {
   3.615757446793147*^9, 3.6157574620257597`*^9}, {3.6160431623304577`*^9, 
   3.616043189595357*^9}, {3.616043254953803*^9, 3.616043293541442*^9}, {
   3.616043328990443*^9, 3.616043342309023*^9}, {3.6165110851208897`*^9, 
   3.616511091061223*^9}, {3.616511154796013*^9, 3.6165111776629868`*^9}, {
   3.6249537488892117`*^9, 3.6249537623589153`*^9}, {3.624954672091284*^9, 
   3.62495469089832*^9}, 3.624954847418378*^9, {3.6249550855471573`*^9, 
   3.624955091287768*^9}, {3.624955198841002*^9, 3.624955200431562*^9}, {
   3.6249552316841373`*^9, 3.624955336120886*^9}, {3.625311379870614*^9, 
   3.625311400913364*^9}, {3.646552860600666*^9, 3.6465528738692007`*^9}, {
   3.6465533062612543`*^9, 3.646553316266013*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"continuityEquation", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"wfuncDt", "[", 
        RowBox[{"x", ",", "p", ",", "t"}], "]"}], "+", 
       RowBox[{"wfAnalytical", "[", 
        RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], "/.", 
      RowBox[{"\[Lambda]", "\[Rule]", "\[CapitalLambda]"}]}], ",", 
     RowBox[{"m", ">", "0"}]}], "]"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.6249549163991737`*^9, 3.6249549664723883`*^9}, {
  3.624955610626749*^9, 3.624955612449327*^9}, {3.646553395032299*^9, 
  3.646553398280514*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Wigner Functions numerical", "Subsubtitle",
 CellChangeTimes->{{3.6157257941396627`*^9, 3.615725802449313*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6482018763316507`*^9, 3.648201892820087*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"schneller", "=", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "-", 
          FractionBox["y", "2"]}], ")"}], "2"]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "+", 
          FractionBox["y", "2"]}], ")"}], "2"]}]}]], "*", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"TrueQ", "[", 
       RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], ",", 
      "1", ",", 
      FractionBox[
       RowBox[{"Exp", "[", 
        RowBox[{"-", 
         RowBox[{"stateParameter", "^", "2"}]}], "]"}], 
       RowBox[{"Sqrt", "[", "Pi", "]"}]]}], "]"}], 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{"ExpToTrig", "[", 
       RowBox[{"Expand", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Rho]", "[", 
           RowBox[{"x", ",", " ", 
            RowBox[{"y", "/", "2"}], ",", "t", ",", "\[Tau]"}], "]"}], "/", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"x", "-", 
                FractionBox["y", "2"]}], ")"}], "2"]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"x", "+", 
                FractionBox["y", "2"]}], ")"}], "2"]}]}]]}], 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"TrueQ", "[", 
            RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], 
           ",", "1", ",", 
           RowBox[{
            RowBox[{"Sqrt", "[", "Pi", "]"}], 
            RowBox[{"Exp", "[", 
             RowBox[{"stateParameter", "^", "2"}], "]"}]}]}], "]"}]}], "]"}], 
       "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"Cos", ",", "Sin", ",", "x", ",", "y", ",", 
        RowBox[{"Tanh", "[", "sQueeze", "]"}]}], "}"}], ",", "Simplify"}], 
     "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.646998863656547*^9, 3.6469988970106173`*^9}, {
   3.646998930205627*^9, 3.6469989309873*^9}, {3.6469989932264843`*^9, 
   3.646999003185061*^9}, 3.646999104456258*^9, {3.646999187017742*^9, 
   3.6469992156515512`*^9}, 3.6481984689124804`*^9, {3.6481990124878798`*^9, 
   3.6481990254258633`*^9}, {3.648199055806405*^9, 3.648199075951848*^9}, {
   3.648199124652779*^9, 3.6481991630356092`*^9}, {3.648199194657393*^9, 
   3.648199195112032*^9}, {3.648201525992984*^9, 3.6482016180359163`*^9}, {
   3.648201665663186*^9, 3.648201688647642*^9}, {3.648201723774685*^9, 
   3.648201759259985*^9}, {3.648201863088166*^9, 3.648201929222324*^9}, {
   3.648202010019573*^9, 3.6482020394994802`*^9}, {3.648202073422988*^9, 
   3.648202079263936*^9}, {3.6482030209246607`*^9, 3.648203037396947*^9}, 
   3.648321115919221*^9, {3.648358038759696*^9, 3.648358039805983*^9}, 
   3.648558416818645*^9, 3.648558502273623*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"schneller", "=", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", 
           FractionBox["y", "2"]}], ")"}], "2"]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "+", 
           FractionBox["y", "2"]}], ")"}], "2"]}]}]], 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"ExpandAll", "[", 
        RowBox[{
         RowBox[{"\[Rho]", "[", 
          RowBox[{"x", ",", " ", 
           RowBox[{"y", "/", "2"}], ",", "t", ",", "\[Tau]"}], "]"}], "/", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"x", "-", 
               FractionBox["y", "2"]}], ")"}], "2"]}], "-", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"x", "+", 
               FractionBox["y", "2"]}], ")"}], "2"]}]}]]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"x", "+", 
          RowBox[{"y", "/", "2"}]}], ",", 
         RowBox[{"x", "-", 
          RowBox[{"y", "/", "2"}]}]}], "}"}]}], "]"}]}]}], ";"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.6156396826593037`*^9, 3.61563969949319*^9}, {
   3.615639736750227*^9, 3.615639759554955*^9}, {3.615639801040518*^9, 
   3.615639819453103*^9}, 3.615639918063538*^9, 3.615639985693759*^9, 
   3.615640058820881*^9, 3.615725712794808*^9, {3.615725818044476*^9, 
   3.615725861303022*^9}, {3.646998745429996*^9, 3.646998779911813*^9}, {
   3.646998810819689*^9, 3.6469988468724213`*^9}, {3.646999059928638*^9, 
   3.6469990960710583`*^9}, 3.6469993038210793`*^9, 3.648558416982929*^9, 
   3.648558502276964*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"WignerFunction2", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"TrueQ", "[", 
        RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], ",", 
       "1", ",", 
       RowBox[{"Exp", "[", 
        RowBox[{"-", 
         RowBox[{"stateParameter", "^", "2"}]}], "]"}]}], "]"}], "/", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"x", "^", "2"}], "+", 
       RowBox[{"p", "^", "2"}]}], "]"}]}], "*", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Expand", "[", 
         RowBox[{
          RowBox[{"FourierTransform", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"schneller", "/", "h"}], "/", "Pi"}], ",", "y", ",", 
            "p"}], "]"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"x", "^", "2"}], "+", 
            RowBox[{"p", "^", "2"}]}], "]"}], "*", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"TrueQ", "[", 
             RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], 
            ",", "1", ",", 
            RowBox[{"Exp", "[", 
             RowBox[{"stateParameter", "^", "2"}], "]"}]}], "]"}]}], "]"}], "/.", 
        RowBox[{"h", "\[Rule]", "1"}]}], "/.", 
       RowBox[{"\[Tau]", "\[Rule]", "mMixAngle"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"_Sin", ",", "_Cos", ",", "p", ",", "Pi"}], "}"}]}], "]"}]}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "This", " ", "version", " ", "`WignerFunction2`", " ", "is", " ", "not", 
      " ", "faster", " ", "or", " ", "superior"}], "..."}], "."}], " ", 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.6156396826593037`*^9, 3.61563969949319*^9}, {
   3.615639736750227*^9, 3.615639759554955*^9}, {3.615639801040518*^9, 
   3.615639819453103*^9}, 3.615639918063538*^9, 3.615639985693759*^9, 
   3.615640058820881*^9, 3.615725712794808*^9, {3.615725818044476*^9, 
   3.615725861303022*^9}, {3.646998745429996*^9, 3.646998779911813*^9}, {
   3.646998810819689*^9, 3.6469988468724213`*^9}, {3.646999059928638*^9, 
   3.646999067744164*^9}, 3.6469991496276217`*^9, {3.646999222025188*^9, 
   3.646999245251965*^9}, {3.6469992771240807`*^9, 3.646999288567875*^9}, 
   3.6475176758241177`*^9, {3.64751772477182*^9, 3.6475177293399067`*^9}, 
   3.647517768952201*^9, {3.647517882542028*^9, 3.6475178837971363`*^9}, 
   3.64820250761485*^9, {3.648202541891608*^9, 3.648202545086802*^9}, {
   3.64820258713412*^9, 3.648202588817943*^9}, {3.648202656280497*^9, 
   3.648202704054236*^9}, {3.648202764170702*^9, 3.6482027707705107`*^9}, {
   3.648202817146748*^9, 3.648202825888348*^9}, {3.6482028740265493`*^9, 
   3.648202973266466*^9}, {3.648203330907611*^9, 3.6482034022900143`*^9}, {
   3.648203584317809*^9, 3.648203643549047*^9}, {3.64820377836712*^9, 
   3.648203789240973*^9}, {3.648203821493287*^9, 3.648203860747518*^9}, 
   3.6483211265674543`*^9, {3.6483580413634367`*^9, 3.648358042708568*^9}, 
   3.648558200259639*^9, 3.648558416998453*^9, 3.648558502281013*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"WignerFunctionN", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"WignerFunction2", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], "//", "N"}], "//", "Chop"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.6156396826593037`*^9, 3.61563969949319*^9}, {
   3.615639736750227*^9, 3.615639759554955*^9}, {3.615639801040518*^9, 
   3.615639819453103*^9}, 3.615639918063538*^9, 3.615639985693759*^9, 
   3.615640058820881*^9, 3.615725712794808*^9, {3.615725818044476*^9, 
   3.615725861303022*^9}, {3.646998745429996*^9, 3.646998779911813*^9}, {
   3.646998810819689*^9, 3.6469988468724213`*^9}, {3.646999059928638*^9, 
   3.646999067744164*^9}, 3.6469991496276217`*^9, {3.646999222025188*^9, 
   3.646999245251965*^9}, {3.6469992771240807`*^9, 3.646999288567875*^9}, 
   3.6475176758241177`*^9, {3.64751772477182*^9, 3.6475177293399067`*^9}, {
   3.647517768952201*^9, 3.6475178070296907`*^9}, {3.6475178607336407`*^9, 
   3.6475178752434196`*^9}, {3.647518392723646*^9, 3.647518422230047*^9}, 
   3.648202234883527*^9, {3.64820368070606*^9, 3.6482036895546017`*^9}, 
   3.648203907201837*^9, 3.6483211344555197`*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"intermediateWF", "=", 
   RowBox[{
    RowBox[{"WignerFunctionNN", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}], "//", "Chop"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.647517906158998*^9, 3.647517939357039*^9}, {
   3.6475179949655247`*^9, 3.6475180126816053`*^9}, {3.64751805715273*^9, 
   3.647518072936112*^9}, {3.647518113874671*^9, 3.647518119720194*^9}, {
   3.6475181555847*^9, 3.647518235568243*^9}, {3.647518266492424*^9, 
   3.647518267356043*^9}, {3.647518319911366*^9, 3.64751837224555*^9}, {
   3.6475184035329237`*^9, 3.647518410499648*^9}, 3.648202257313993*^9, {
   3.64820246290351*^9, 3.648202471564665*^9}, {3.648203701358893*^9, 
   3.648203721091221*^9}, 3.648203919589829*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"WignerFunctionN", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"intermediateWF", "//", "TrigReduce"}], "//", "Chop"}], ",", 
      RowBox[{"{", 
       RowBox[{"Cos", ",", "Sin"}], "}"}]}], "]"}], "/", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"x", "^", "2"}], "+", 
      RowBox[{"p", "^", "2"}]}], "]"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.647517906158998*^9, 3.647517939357039*^9}, {
   3.6475179949655247`*^9, 3.6475180126816053`*^9}, {3.64751805715273*^9, 
   3.647518072936112*^9}, {3.647518113874671*^9, 3.647518119720194*^9}, {
   3.6475181555847*^9, 3.647518235568243*^9}, {3.647518266492424*^9, 
   3.647518267356043*^9}, {3.647518319911366*^9, 3.64751837224555*^9}, {
   3.6475184035329237`*^9, 3.647518410499648*^9}, 3.648202257313993*^9, {
   3.64820246290351*^9, 3.648202471564665*^9}, 3.648203928851054*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"XX", "=", "2.5"}], ";", " ", 
   RowBox[{"ZZ", "=", 
    RowBox[{"1", "/", "Pi"}]}], ";"}], " ", "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"TT", "=", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", 
           RowBox[{"Pi", " ", "/", 
            RowBox[{"Abs", "[", 
             RowBox[{
              RowBox[{"E0", "[", "1", "]"}], "-", 
              RowBox[{"E0", "[", "0", "]"}]}], "]"}]}]}], ")"}], "/", "8"}], 
        " ", "/.", "FixParameters"}], ",", "4"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"DTT", "=", 
     RowBox[{"N", "[", 
      RowBox[{"TT", "/", "numberOfFrames"}], "]"}]}], ";"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"\[Rho]", "[", 
    RowBox[{"x", ",", "0", ",", "0", ",", "mMixAngle"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
   RowBox[{"PlotPoints", "\[Rule]", "35"}], ",", 
   RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6153297092380342`*^9, 3.615329785168223*^9}, {
   3.6153298718801193`*^9, 3.615329874799344*^9}, {3.6153299515696983`*^9, 
   3.6153299721745977`*^9}, 3.615330108624568*^9, {3.615330402694769*^9, 
   3.615330511979083*^9}, {3.615330546916795*^9, 3.615330581365438*^9}, 
   3.615330757263938*^9, {3.6153310630027323`*^9, 3.615331063452479*^9}, {
   3.615331097970161*^9, 3.615331127003668*^9}, {3.615331164592587*^9, 
   3.615331214935355*^9}, {3.6153312498820887`*^9, 3.615331253403664*^9}, {
   3.615331384888257*^9, 3.615331388177849*^9}, 3.615331420023917*^9, {
   3.615331462795383*^9, 3.615331547535287*^9}, {3.615331589514385*^9, 
   3.615331591530878*^9}, 3.6153316705998783`*^9, {3.615331829539322*^9, 
   3.615331900829331*^9}, {3.6153321121144447`*^9, 3.615332155925251*^9}, {
   3.615332251773364*^9, 3.6153322946228037`*^9}, {3.615333272813233*^9, 
   3.6153332846333923`*^9}, {3.615333356658101*^9, 3.6153333919780197`*^9}, {
   3.615333552928935*^9, 3.615333598126939*^9}, {3.615372196785733*^9, 
   3.6153722132385063`*^9}, 3.61537225784061*^9, {3.615372853158967*^9, 
   3.615372855618018*^9}, 3.6153733745245743`*^9, {3.615373913756947*^9, 
   3.61537394734962*^9}, {3.615374317822193*^9, 3.615374319479198*^9}, {
   3.615374386474951*^9, 3.6153744150353727`*^9}, {3.615377778501686*^9, 
   3.615377782633802*^9}, {3.615480477870656*^9, 3.61548051491334*^9}, {
   3.615480876202793*^9, 3.615480883831133*^9}, 3.615568238076152*^9, {
   3.615568799836649*^9, 3.615568801130519*^9}, {3.615577558611709*^9, 
   3.615577559188532*^9}, 3.6155775932888308`*^9, {3.6155778732858953`*^9, 
   3.615577884700395*^9}, 3.615581879955368*^9, {3.615581914860889*^9, 
   3.615581915549979*^9}, {3.6156407018297853`*^9, 3.615640707757072*^9}, {
   3.6156411397255363`*^9, 3.615641155705331*^9}, {3.6157405984467154`*^9, 
   3.615740600551593*^9}, {3.6157419017671843`*^9, 3.615741960446138*^9}, {
   3.6157613353498573`*^9, 3.6157613478094053`*^9}, {3.616044089341208*^9, 
   3.616044144903419*^9}, {3.616044182440158*^9, 3.616044230438621*^9}, {
   3.616044368031839*^9, 3.6160443718347797`*^9}, {3.6469983335283203`*^9, 
   3.646998346034295*^9}, {3.647362266070788*^9, 3.647362270019891*^9}, 
   3.647941230568522*^9, 3.6485582002687817`*^9}],

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Time spent= \>\"", ",", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ",", "4"}], "]"}], 
   ",", "\"\< Seconds  = \>\"", ",", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ")"}], "/", "60"}], 
     ",", "4"}], "]"}], ",", "\"\< Minutes\>\""}], "]"}]], "Input",
 CellChangeTimes->{{3.615332338682863*^9, 3.6153323671264963`*^9}, {
   3.6153708404981537`*^9, 3.6153708442947683`*^9}, {3.615370993774354*^9, 
   3.6153709970605383`*^9}, {3.615371503594904*^9, 3.615371513169588*^9}, {
   3.615371566099598*^9, 3.6153715845516644`*^9}, {3.6153716985333223`*^9, 
   3.615371700155863*^9}, {3.615371792539176*^9, 3.615371794326886*^9}, {
   3.61537795545512*^9, 3.61537798494068*^9}, {3.6153780494292316`*^9, 
   3.615378092443664*^9}, 3.615378164538499*^9, {3.61537826459508*^9, 
   3.61537826653004*^9}, {3.615379816338554*^9, 3.615379823278825*^9}, {
   3.6153804154286327`*^9, 3.615380431346485*^9}, {3.615380908263824*^9, 
   3.615381002835142*^9}, {3.615577431830936*^9, 3.615577507511448*^9}, {
   3.615577657622074*^9, 3.615577690526105*^9}, 3.615577793267749*^9, {
   3.615577838637783*^9, 3.61557783958727*^9}, {3.615577900895199*^9, 
   3.615577905978784*^9}, {3.615582278512148*^9, 3.6155822838313217`*^9}, 
   3.615582393374818*^9, 3.615582565462751*^9, 3.615634786415193*^9, {
   3.6156398594325733`*^9, 3.61563990714559*^9}, 3.6156400083521547`*^9, {
   3.615640897890258*^9, 3.615640905313417*^9}, 3.615717823245494*^9, 
   3.615718472574972*^9, {3.61571850902551*^9, 3.615718513623602*^9}, {
   3.615718630466916*^9, 3.615718637460788*^9}, {3.6157188495094976`*^9, 
   3.6157188790367727`*^9}, {3.61571890921705*^9, 3.6157190656980677`*^9}, {
   3.615726320880335*^9, 3.615726344654138*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"compensateForClassicalMovement", "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.6473585226071367`*^9, 3.6473585510538*^9}, {
   3.647358682624426*^9, 3.647358724333336*^9}, {3.647358966650272*^9, 
   3.6473589944804153`*^9}, {3.647359118256459*^9, 3.647359124414003*^9}, {
   3.6473592030849333`*^9, 3.647359209485674*^9}, 3.647359270846427*^9, {
   3.647359339622357*^9, 3.647359340468686*^9}, {3.647362368325342*^9, 
   3.647362397854302*^9}, 3.647362525952918*^9, 3.653825926667109*^9, 
   3.653825957228842*^9, 3.6538259930721207`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"colors2", "=", 
   RowBox[{"{", 
    RowBox[{
    "Red", ",", "Cyan", ",", "Cyan", ",", "Cyan", ",", "Cyan", ",", "Cyan", 
     ",", "Cyan", ",", "Cyan", ",", "Blue"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gradient2", "[", 
    RowBox[{
     RowBox[{"z_", "?", "NumericQ"}], ",", 
     RowBox[{"rest___", "?", "NumericQ"}]}], "]"}], ":=", 
   RowBox[{"Blend", "[", 
    RowBox[{"colors2", ",", "z"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6478176787642593`*^9, 3.647817704326685*^9}, {
   3.647817776773241*^9, 3.6478178261481533`*^9}, {3.6478178879233637`*^9, 
   3.647817925684845*^9}, {3.647817965999756*^9, 3.6478179723527527`*^9}, {
   3.647818023100072*^9, 3.647818041575585*^9}, 3.647818147719846*^9, {
   3.64781951577836*^9, 3.64781956942972*^9}, 3.647856409622579*^9}],

Cell[BoxData[{
 RowBox[{"R", "=", "RR"}], "\[IndentingNewLine]", 
 RowBox[{"nN", "=", "5"}], "\n", 
 RowBox[{"slower", "=", 
  RowBox[{"3", "/", "3"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Wf", "[", 
    RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
   RowBox[{"WignerFunctionN", "[", 
    RowBox[{
     RowBox[{"R", "*", 
      RowBox[{"Cos", "[", 
       RowBox[{"x", "+", 
        RowBox[{"compensateForClassicalMovement", "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"R", "^", "2"}], "*", 
            RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
     ",", 
     RowBox[{
      RowBox[{"-", "R"}], "*", 
      RowBox[{"Sin", "[", 
       RowBox[{"x", "+", 
        RowBox[{"compensateForClassicalMovement", "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"R", "^", "2"}], "*", 
            RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
     ",", "t"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tableOfPlots2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"Wf", "[", 
        RowBox[{
         RowBox[{"x", "+", "Pi", "+", 
          RowBox[{"0", "*", "nT", "*", 
           RowBox[{"13", "/", "16"}], "*", 
           RowBox[{
            RowBox[{"TT", "/", "slower"}], "/", 
            RowBox[{"(", "nN", ")"}]}]}]}], ",", 
         RowBox[{"nT", "*", 
          RowBox[{
           RowBox[{"TT", "/", "slower"}], "/", "nN"}]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"ColorFunction", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"myColorFunc", "[", 
             RowBox[{"#1", ",", 
              RowBox[{"nT", "*", 
               RowBox[{"TT", "/", 
                RowBox[{"(", "nN", ")"}]}]}]}], "]"}], "&"}], ")"}]}], ",", 
         RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ","}], "*)"}], 
       
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Thickness", "[", 
           RowBox[{"0.015", "*", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ")"}]}], "]"}], ",", 
          RowBox[{"Opacity", "[", 
           RowBox[{"1", "-", 
            RowBox[{"0", "*", "nT", "*", "0.3"}]}], "]"}], ",", 
          RowBox[{"Directive", "[", 
           RowBox[{"RGBColor", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"1", "/", "4"}], "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{
              RowBox[{"1", "/", "3"}], "-", 
              RowBox[{"nT", "/", "nN"}]}]}], "]"}], "]"}]}], "}"}]}]}], "]"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"100", ",", "Black"}], "]"}]}]}], 
   RowBox[{"(*", 
    RowBox[{",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\[Theta]", ",", "W"}], "}"}]}]}], "*)"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.6478176787642593`*^9, 3.647817704326685*^9}, {
   3.647817776773241*^9, 3.6478178261481533`*^9}, {3.6478178879233637`*^9, 
   3.647817925684845*^9}, {3.647817965999756*^9, 3.6478179723527527`*^9}, {
   3.647818023100072*^9, 3.647818041575585*^9}, 3.647818147719846*^9, {
   3.64781951577836*^9, 3.64781956942972*^9}, 3.647856409622579*^9, {
   3.647946347467008*^9, 3.647946352970357*^9}, {3.647946384348001*^9, 
   3.64794641011197*^9}, 3.647948292280335*^9, {3.647948374064362*^9, 
   3.647948380541463*^9}, {3.647948507321512*^9, 3.647948541740152*^9}, {
   3.6479485727374687`*^9, 3.64794860646966*^9}, {3.6479495526641073`*^9, 
   3.647949557807835*^9}, 3.648137841394105*^9, {3.648155745555275*^9, 
   3.648155805115921*^9}, {3.648155853444354*^9, 3.6481558945294733`*^9}, {
   3.64835826029879*^9, 3.648358270187827*^9}, 3.64855541675072*^9, 
   3.648595596061872*^9, {3.653826134732232*^9, 3.653826157780237*^9}, {
   3.653979796976554*^9, 3.653979807991653*^9}, {3.653979852080027*^9, 
   3.653979880574848*^9}, {3.653979911797864*^9, 3.6539799291219673`*^9}, {
   3.6541053631340103`*^9, 3.6541053871801767`*^9}, {3.6541059068241377`*^9, 
   3.654105954919024*^9}, {3.654105991710649*^9, 3.654106009226643*^9}, {
   3.654106546087408*^9, 3.654106571175474*^9}, 3.654106615260579*^9, 
   3.654107498030134*^9, 3.6541076870526733`*^9, 3.654107744767465*^9, {
   3.654341376664727*^9, 3.654341381231179*^9}, {3.6543419563973103`*^9, 
   3.654341988355933*^9}, {3.654342135270645*^9, 3.654342140298518*^9}, 
   3.654425897334467*^9}],

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\</home/ole/Shared/Open/AA/Wignerflow/Kerr/Mathematica/ringPlot.pdf\>\"",
    ",", "ringPlot", ",", 
   RowBox[{"ImageResolution", "\[Rule]", "300"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.653979991018581*^9, 3.6539799966109667`*^9}, {
  3.654021257744617*^9, 3.6540212812002773`*^9}}],

Cell[BoxData[{
 RowBox[{"dt", "=", 
  RowBox[{"1", 
   RowBox[{"TT", "/", "5.25"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"R", "=", "1.7"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Wf", "[", 
    RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
   RowBox[{"WignerFunctionN", "[", 
    RowBox[{
     RowBox[{"R", "*", 
      RowBox[{"Cos", "[", 
       RowBox[{"x", "+", 
        RowBox[{"compensateForClassicalMovement", "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"R", "^", "2"}], "*", 
            RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
     ",", 
     RowBox[{
      RowBox[{"-", "R"}], "*", 
      RowBox[{"Sin", "[", 
       RowBox[{"x", "+", 
        RowBox[{"compensateForClassicalMovement", "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"R", "^", "2"}], "*", 
            RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
     ",", "t"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Log", "[", 
    RowBox[{"Re", "[", 
     RowBox[{"Wf", "[", 
      RowBox[{"x", ",", "dt"}], "]"}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", 
     RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Thickness", "[", "0.015", "]"}], ",", "Red"}], "}"}]}], ",", 
   RowBox[{
   "PlotLabel", "\[Rule]", 
    "\"\<wf first goes negative (coherent State) after Finite [not 0] \
time\>\""}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"PlotPoints", "\[Rule]", "349"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6485557204453897`*^9, 3.648555994176511*^9}, {
   3.648596181585917*^9, 3.6485962246948223`*^9}, 3.6485963704303217`*^9, {
   3.648596546966732*^9, 3.648596979309573*^9}, {3.6485970221104813`*^9, 
   3.64859703183817*^9}, 3.648636027843534*^9, {3.64863633016646*^9, 
   3.6486364343772087`*^9}, {3.6508650888091288`*^9, 3.65086511498763*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"cfun", "[", 
    RowBox[{"x_", ",", "t_"}], "]"}], "=", 
   RowBox[{"Re", "[", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{
        RowBox[{"R", "*", 
         RowBox[{"Cos", "[", 
          RowBox[{"x", "+", 
           RowBox[{"compensateForClassicalMovement", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"R", "^", "2"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}],
         ",", 
        RowBox[{
         RowBox[{"-", "R"}], "*", 
         RowBox[{"Sin", "[", 
          RowBox[{"x", "+", 
           RowBox[{"compensateForClassicalMovement", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"R", "^", "2"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}],
         ",", "t"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "2"}], "}"}]}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"cfun", "[", 
     RowBox[{"x_", ",", " ", "t_"}], "]"}], " ", "=", " ", 
    RowBox[{"Re", "[", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"WignerFunctionN", "[", 
        RowBox[{
         RowBox[{"R", "*", 
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"compensateForClassicalMovement", "*", "t", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"LAMBDA", "^", "2"}], "*", 
                RowBox[{"R", "^", "2"}]}], " ", "+", " ", "1"}], ")"}]}], " ",
             "+", " ", "x"}], "]"}]}], ",", " ", "\n", "      ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "R"}], ")"}], "*", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"compensateForClassicalMovement", "*", "t", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"LAMBDA", "^", "2"}], "*", 
                RowBox[{"R", "^", "2"}]}], " ", "+", " ", "1"}], ")"}]}], " ",
             "+", " ", "x"}], "]"}]}], ",", " ", "t"}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"x", ",", " ", "2"}], "}"}]}], "]"}], "]"}]}], ";"}], 
  " "}], "\n", 
 RowBox[{
  RowBox[{"myColorFunc", "[", 
   RowBox[{"x_", ",", " ", "t_"}], "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"colorRange", "[", 
    RowBox[{"55", "*", 
     RowBox[{"cfun", "[", 
      RowBox[{"x", ",", " ", "t"}], "]"}]}], "]"}], " ", "/.", " ", 
   RowBox[{"colorRange", " ", "->", " ", 
    RowBox[{"ColorData", "[", "\"\<GreenPinkTones\>\"", "]"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"myColorFunc", "[", 
   RowBox[{"x_", ",", " ", "t_"}], "]"}], " ", ":=", " ", 
  RowBox[{"gradient2", "[", 
   RowBox[{"4", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"cfun", "[", 
       RowBox[{"x", ",", " ", "t"}], "]"}], " ", "+", " ", "0.15"}], ")"}]}], 
   "]"}]}], "\n", 
 RowBox[{
  RowBox[{"myColorFunc2", "[", 
   RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"colorRange", "[", 
    RowBox[{"5", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"cfun", "[", 
        RowBox[{"x", ",", "t"}], "]"}], "+", "0.1005"}], ")"}]}], "]"}], "/.", 
   RowBox[{"colorRange", "\[Rule]", 
    RowBox[{"ColorData", "[", "\"\<RedGreenSplit\>\"", "]"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"myColorFunc", "[", 
   RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
  RowBox[{"gradient2", "[", 
   RowBox[{"5", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"cfun", "[", 
       RowBox[{"x", ",", "t"}], "]"}], "+", "0.1005"}], ")"}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.6478176787642593`*^9, 3.647817704326685*^9}, {
   3.647817776773241*^9, 3.6478178261481533`*^9}, {3.6478178879233637`*^9, 
   3.647817925684845*^9}, {3.647817965999756*^9, 3.6478179723527527`*^9}, {
   3.647818023100072*^9, 3.647818041575585*^9}, 3.647818147719846*^9, {
   3.64781951577836*^9, 3.64781956942972*^9}, 3.647856409622579*^9, {
   3.647946347467008*^9, 3.647946352970357*^9}, {3.647946384348001*^9, 
   3.64794641011197*^9}, 3.647948292280335*^9, {3.647948374064362*^9, 
   3.647948380541463*^9}, {3.647948507321512*^9, 3.647948541740152*^9}, {
   3.6479485727374687`*^9, 3.64794860646966*^9}, {3.647948677602337*^9, 
   3.647948684625163*^9}, 3.647953200843544*^9}],

Cell[BoxData[{
 RowBox[{"nN", "=", "16"}], "\[IndentingNewLine]", 
 RowBox[{"nn", "=", "7"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tableOfPlots2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Wf", "[", 
         RowBox[{"x", ",", 
          RowBox[{"nT", "*", 
           RowBox[{
            RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"ColorFunction", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"myColorFunc", "[", 
             RowBox[{"#1", ",", 
              RowBox[{"nT", "*", 
               RowBox[{
                RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "&"}], 
           ")"}]}], ",", 
         RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ","}], "*)"}], 
       
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Thickness", "[", 
         RowBox[{"0.015", "*", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"nT", "/", "nn"}]}], ")"}]}], "]"}]}], ",", 
       RowBox[{"Axes", "\[Rule]", "True"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.6479584884642067`*^9, 3.647958542313592*^9}, {
   3.647958596051414*^9, 3.6479586031083403`*^9}, {3.6479586431142178`*^9, 
   3.647958693567768*^9}, {3.647958781123733*^9, 3.647958802846842*^9}, 
   3.647958866353325*^9, {3.6479592142106867`*^9, 3.6479592458556137`*^9}, {
   3.648155941969243*^9, 3.648155975059309*^9}, {3.648156107446306*^9, 
   3.648156114623598*^9}, {3.6481563367854147`*^9, 3.648156372012664*^9}, {
   3.648156611677099*^9, 3.648156642036955*^9}, 3.648159870152774*^9, {
   3.6544261984134197`*^9, 3.654426206513978*^9}, 3.6544266546291723`*^9, 
   3.6544274557917547`*^9}],

Cell[BoxData[
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}]}], 
   RowBox[{"(*", 
    RowBox[{",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\[Theta]", ",", "W"}], "}"}]}]}], "*)"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tableOfPlots2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Wf", "[", 
         RowBox[{"x", ",", 
          RowBox[{"nT", "*", 
           RowBox[{
            RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Thickness", "[", 
           RowBox[{"0.015", "*", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ")"}]}], "]"}], ",", 
          RowBox[{"Opacity", "[", 
           RowBox[{"1", "-", 
            RowBox[{"0", "*", "nT", "*", "0.3"}]}], "]"}], ",", 
          RowBox[{"Directive", "[", 
           RowBox[{"RGBColor", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"1", "/", "4"}], "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{
              RowBox[{"1", "/", "3"}], "-", 
              RowBox[{"nT", "/", "nN"}]}]}], "]"}], "]"}]}], "}"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.06"}], ",", "0.25"}], "}"}]}], ",", 
       RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
       RowBox[{"AspectRatio", "\[Rule]", 
        RowBox[{"1", "/", "3"}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6479584884642067`*^9, 3.647958542313592*^9}, {
   3.647958596051414*^9, 3.6479586031083403`*^9}, {3.6479586431142178`*^9, 
   3.647958693567768*^9}, {3.647958781123733*^9, 3.647958802846842*^9}, 
   3.647958866353325*^9, {3.6479592142106867`*^9, 3.6479592458556137`*^9}, {
   3.648155941969243*^9, 3.648155975059309*^9}, {3.648156107446306*^9, 
   3.648156114623598*^9}, {3.6481563367854147`*^9, 3.648156372012664*^9}, {
   3.648156611677099*^9, 3.648156642036955*^9}, 3.648159870152774*^9, {
   3.6544261984134197`*^9, 3.654426206513978*^9}, {3.654426264178012*^9, 
   3.654426280314992*^9}, {3.654426376374936*^9, 3.6544264366372423`*^9}, {
   3.654426527598617*^9, 3.654426617823125*^9}, {3.654426813201311*^9, 
   3.6544268495387506`*^9}, 3.6544268992783527`*^9, 3.654426932310829*^9, 
   3.654427450575445*^9}],

Cell[BoxData[
 RowBox[{"tableOfPlots2", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"Wf", "[", 
       RowBox[{
        RowBox[{"x", "+", "Pi", "+", 
         RowBox[{"0", "*", "nT", "*", 
          RowBox[{"13", "/", "16"}], "*", 
          RowBox[{
           RowBox[{"TT", "/", "slower"}], "/", 
           RowBox[{"(", "nN", ")"}]}]}]}], ",", 
        RowBox[{"nT", "*", 
         RowBox[{
          RowBox[{"TT", "/", "slower"}], "/", "nN"}]}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", 
        RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"ColorFunction", "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"myColorFunc", "[", 
            RowBox[{"#1", ",", 
             RowBox[{"nT", "*", 
              RowBox[{"TT", "/", 
               RowBox[{"(", "nN", ")"}]}]}]}], "]"}], "&"}], ")"}]}], ",", 
        RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ","}], "*)"}], 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Thickness", "[", 
          RowBox[{"0.015", "*", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"nT", "/", "nN"}]}], ")"}]}], "]"}], ",", 
         RowBox[{"Opacity", "[", 
          RowBox[{"1", "-", 
           RowBox[{"0", "*", "nT", "*", "0.3"}]}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"RGBColor", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"1", "/", "4"}], "-", 
             RowBox[{"nT", "/", "nN"}]}], ",", 
            RowBox[{"1", "-", 
             RowBox[{"nT", "/", "nN"}]}], ",", 
            RowBox[{
             RowBox[{"1", "/", "3"}], "-", 
             RowBox[{"nT", "/", "nN"}]}]}], "]"}], "]"}]}], "}"}]}]}], "]"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{3.654426017873945*^9, 3.654427112058428*^9}],

Cell[BoxData[
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}]}], 
   RowBox[{"(*", 
    RowBox[{",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\[Theta]", ",", "W"}], "}"}]}]}], "*)"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.654426065708068*^9, 3.6544260659796762`*^9}}],

Cell[BoxData[
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"100", ",", "Black"}], "]"}]}]}], 
   RowBox[{"(*", 
    RowBox[{",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\[Theta]", ",", "W"}], "}"}]}]}], "*)"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.654427486031385*^9, 3.6544274881901217`*^9}}],

Cell[BoxData[
 StyleBox[
  RowBox[{"Expand", " ", "in", " ", "partial", " ", "waves", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Sin", " ", "&"}], " ", "Cos"}], ")"}], " ", "on", " ", "a", " ",
    "ring", " ", "with", "  ", "radius", " ", "R"}], "Subsubtitle"]], "Input",\

 CellChangeTimes->{{3.650897596394082*^9, 3.650897596395741*^9}, {
   3.650897636317545*^9, 3.650897723616489*^9}, 3.650898154792191*^9}],

Cell[BoxData[{
 RowBox[{"nrW", "=", "10"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ringWavelet", "[", 
   RowBox[{"x_", ",", "t_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Exp", "[", 
    RowBox[{"I", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "*", "n"}], "-", 
       RowBox[{
        RowBox[{"oo", "[", "n", "]"}], "*", "t"}]}], ")"}]}], "]"}], "/", 
   RowBox[{"Sqrt", "[", "Pi", "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"CosRingWavelet", "[", 
   RowBox[{"x_", ",", "t_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Cos", "[", 
    RowBox[{
     RowBox[{"x", "*", "n"}], "-", 
     RowBox[{
      RowBox[{"oo", "[", "n", "]"}], "*", "t"}]}], "]"}], "/", 
   RowBox[{"Sqrt", "[", "Pi", "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"SinRingWavelet", "[", 
   RowBox[{"x_", ",", "t_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Sin", "[", 
    RowBox[{
     RowBox[{"x", "*", "n"}], "-", 
     RowBox[{
      RowBox[{"oo", "[", "n", "]"}], "*", "t"}]}], "]"}], "/", 
   RowBox[{"Sqrt", "[", "Pi", "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"crW", "[", "0", "]"}], "=", 
  RowBox[{
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"ringWavelet", "[", 
       RowBox[{"x", ",", "0", ",", "0"}], "]"}], "*", 
      RowBox[{
       RowBox[{"Wf", "[", 
        RowBox[{"x", ",", 
         RowBox[{"0", "*", "nN", "*", 
          RowBox[{"3", "/", "4"}], "*", 
          RowBox[{
           RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "/", 
       "2"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", 
       RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
     RowBox[{"AccuracyGoal", "\[Rule]", "4"}]}], "]"}], "//", 
   "Chop"}]}], "\n", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"coeffn", "=", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"ringWavelet", "[", 
           RowBox[{"x", ",", "0", ",", "n"}], "]"}], "*", 
          RowBox[{"Wf", "[", 
           RowBox[{"x", ",", 
            RowBox[{"0", "*", "nN", "*", 
             RowBox[{"3", "/", "4"}], "*", 
             RowBox[{
              RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "0", ",", 
           RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
         RowBox[{"AccuracyGoal", "\[Rule]", "4"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"crW", "[", "n", "]"}], "=", 
       RowBox[{"Re", "[", 
        RowBox[{"coeffn", "//", "Chop"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"srW", "[", "n", "]"}], "=", 
       RowBox[{"Im", "[", 
        RowBox[{"coeffn", "//", "Chop"}], "]"}]}], ",", 
      RowBox[{"timePrint", "[", 
       RowBox[{"crW", "[", "n", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "1", ",", "nrW"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"Show", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"ListPlot", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{"crW", "[", "n", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "0", ",", "nrW"}], "}"}]}], "]"}], ",", 
       RowBox[{"Filling", "\[Rule]", "Axis"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"PointSize", "[", "0.05", "]"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
       RowBox[{"AxesOrigin", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}]}], "]"}], ",", 
     RowBox[{"ListPlot", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{"srW", "[", "n", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "0", ",", "nrW"}], "}"}]}], "]"}], ",", 
       RowBox[{"Filling", "\[Rule]", "Axis"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Red", ",", 
          RowBox[{"PointSize", "[", "0.05", "]"}]}], "}"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "}"}], "]"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"negCurvatureOfCos", "=", 
   RowBox[{"-", "1"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Kappa]", "=", 
   RowBox[{"negCurvatureOfCos", "*", 
    RowBox[{
     RowBox[{
      RowBox[{"LAMBDA", "^", "2"}], "/", "4"}], "/", 
     RowBox[{"R", "^", "2"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"fiddleFactorForCurvatureInR", "=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"oo", "[", "n_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{"n", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "*", 
         RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "-", 
      RowBox[{"\[Kappa]", "*", 
       RowBox[{"n", "^", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"fiddleFactorForCurvatureInR", "*", "0.25"}]}], ")"}]}]}]}],
      ")"}]}], ")"}]}], "\n", 
 RowBox[{
  RowBox[{"ringWave", "[", 
   RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"crW", "[", "n", "]"}], "*", 
      RowBox[{"CosRingWavelet", "[", 
       RowBox[{"x", ",", "t", ",", "n"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"srW", "[", "n", "]"}], "*", 
      RowBox[{"SinRingWavelet", "[", 
       RowBox[{"x", ",", "t", ",", "n"}], "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "0", ",", "nrW"}], "}"}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"ddt", "=", 
   RowBox[{"1", "/", "1"}]}], ";"}], "\n", 
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Re", "[", 
         RowBox[{"Wf", "[", 
          RowBox[{"x", ",", 
           RowBox[{"ddt", "*", "nN", "*", 
            RowBox[{"3", "/", "4"}], "*", 
            RowBox[{
             RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "]"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Red", ",", 
          RowBox[{"Thickness", "[", "0.01", "]"}]}], "}"}]}]}], "]"}], ",", 
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Re", "[", 
         RowBox[{"ringWave", "[", 
          RowBox[{"x", ",", 
           RowBox[{"ddt", "*", "nN", "*", 
            RowBox[{"3", "/", "4"}], "*", 
            RowBox[{
             RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "]"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Cyan", ",", 
          RowBox[{"Thickness", "[", "0.007", "]"}], ",", "Dashed"}], 
         "}"}]}]}], "]"}]}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.650897596394082*^9, 3.650897596395741*^9}, {
   3.650897636317545*^9, 3.6508977179893093`*^9}, {3.650897774063499*^9, 
   3.6508978267332077`*^9}, 3.6508978600357018`*^9, {3.6508981321989717`*^9, 
   3.650898137632465*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sheet", "=", 
   RowBox[{"Graphics3D", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Opacity", "[", "0.25", "]"}], ",", 
      RowBox[{"Polygon", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", " ", "Pi"}], ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", " ", "Pi"}], ",", "1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}], "]"}]}], "}"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.647957437906101*^9, 3.64795744051105*^9}, {
   3.647957526577455*^9, 3.647957634323258*^9}, {3.647957675244858*^9, 
   3.647957720755373*^9}, 3.647958267470809*^9}],

Cell[BoxData[
 RowBox[{"XX", "=", "2.3"}]], "Input",
 CellChangeTimes->{{3.6481570495518427`*^9, 3.6481570613929043`*^9}, 
   3.648160095242963*^9, {3.654003071946785*^9, 3.654003078010356*^9}, {
   3.654003230820519*^9, 3.654003253412388*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"initWfuncPlot", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{"x", ",", "p", ",", 
        RowBox[{"0", "*", 
         RowBox[{"TT", "/", "3"}]}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"MeshFunctions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "25", "}"}]}], ",", 
     RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Blend", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "Brown", ",", "Purple", ",", "Blue", ",", "Cyan", ",", "White", 
            ",", "White", ",", "White", ",", "Yellow", ",", "Orange", ",", 
            "Red", ",", "Pink"}], "}"}], ",", 
          RowBox[{"Rescale", "[", 
           RowBox[{"#3", ",", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.03"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], "]"}]}], 
         "]"}], "&"}], ")"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "32"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"pts", "=", 
   RowBox[{"Cases", "[", 
    RowBox[{"initWfuncPlot", ",", 
     RowBox[{"x_GraphicsComplex", "\[RuleDelayed]", 
      RowBox[{"First", "@", "x"}]}], ",", "Infinity"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"ListPointPlot3D", "[", "pts", "]"}], ";"}], "\n", 
 RowBox[{"maxWF", "=", 
  RowBox[{
   RowBox[{"Max", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"pts", ",", "1"}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], " ", ".999"}]}], "\n", 
 RowBox[{"minWF", "=", 
  RowBox[{"Min", "[", 
   RowBox[{
    RowBox[{"Flatten", "[", 
     RowBox[{"pts", ",", "1"}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}]}], "\n", 
 RowBox[{"Show", "[", 
  RowBox[{"initWfuncPlot", ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"minWF", ",", "maxWF"}], "}"}]}], ",", 
   RowBox[{"Axes", "\[Rule]", "False"}], ",", 
   RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.647874059847856*^9, 3.647874112368532*^9}, {
   3.6478741434668694`*^9, 3.6478741647112417`*^9}, {3.6478741975307093`*^9, 
   3.647874316911936*^9}, {3.647883432849091*^9, 3.647883433695364*^9}, {
   3.6478836630474863`*^9, 3.64788371934129*^9}, {3.647883984364443*^9, 
   3.647884120788754*^9}, {3.647884153587347*^9, 3.6478842091789618`*^9}, {
   3.647884260014555*^9, 3.647884371553238*^9}, {3.647884459601219*^9, 
   3.6478845010979433`*^9}, {3.647943646745854*^9, 3.647943648342964*^9}, {
   3.6479436806104107`*^9, 3.64794370569802*^9}, {3.647943745210697*^9, 
   3.647943777849147*^9}, {3.648157536285483*^9, 3.648157563194174*^9}, 
   3.6540033329786873`*^9, {3.654003595425962*^9, 3.6540037158376713`*^9}, 
   3.654021068111121*^9, {3.654022077911805*^9, 3.65402210388743*^9}, {
   3.654022712238564*^9, 3.6540227143770323`*^9}}],

Cell[BoxData[
 RowBox[{"initWfuncPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"initWfuncPlot", ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"x", ",", "p", ",", 
       RowBox[{"\"\<  \>\"", "W"}]}], "}"}]}], ",", 
    RowBox[{"Axes", "\[Rule]", "False"}], ",", 
    RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"20", ",", "Black", ",", "Bold"}], "]"}]}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "111"}], ",", 
    RowBox[{"TicksStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"White", ",", "White", ",", "White"}], "}"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.653980141917246*^9, 3.6539802427872*^9}, {
   3.65398029477639*^9, 3.653980315037592*^9}, {3.654003320970912*^9, 
   3.654003345995899*^9}, {3.654015014103475*^9, 3.654015027502697*^9}, {
   3.654019092654346*^9, 3.654019097134405*^9}, 3.654020385769669*^9, {
   3.654022127444009*^9, 3.6540221542681828`*^9}, {3.654022185546664*^9, 
   3.6540222173915863`*^9}, {3.654022309345478*^9, 3.654022311335836*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Export", "[", 
    RowBox[{
    "\"\</home/ole/Shared/Open/AA/Wignerflow/Kerr/Mathematica/initWfuncPlot.\
pdf\>\"", ",", "initWfuncPlot", ",", 
     RowBox[{"ImageResolution", "\[Rule]", "300"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Export", "[", 
    RowBox[{
    "\"\</home/ole/Shared/Open/AA/Wignerflow/Kerr/Mathematica/wfuncPlot.eps\>\
\"", ",", "wfuncPlot", ",", 
     RowBox[{"ImageResolution", "\[Rule]", "300"}]}], "]"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.653937744170443*^9, 3.6539378011017227`*^9}, {
  3.6539378383979607`*^9, 3.653937951455954*^9}, {3.65393808757485*^9, 
  3.6539380879202137`*^9}, {3.6539381627447233`*^9, 3.65393819228283*^9}, {
  3.6539382899847403`*^9, 3.653938310549165*^9}, {3.653938354058434*^9, 
  3.6539384077031727`*^9}, {3.653938517689156*^9, 3.653938551933887*^9}, {
  3.653977268025931*^9, 3.653977275808716*^9}, {3.653980342252273*^9, 
  3.653980378106472*^9}, {3.654003356067274*^9, 3.654003360345704*^9}, {
  3.654020516670911*^9, 3.65402052008887*^9}}],

Cell[BoxData[{
 RowBox[{"tt", "=", 
  RowBox[{
   RowBox[{"3", "/", "2"}], "ttevol"}]}], "\[IndentingNewLine]", 
 RowBox[{"XX", "=", "2.75"}]}], "Input",
 CellChangeTimes->{
  3.647000109725974*^9, 3.647782070539196*^9, 3.647945536946357*^9, 
   3.6479457980431957`*^9, {3.648157093560257*^9, 3.648157095928442*^9}, {
   3.648157126312725*^9, 3.648157152975025*^9}, {3.648159218043338*^9, 
   3.648159228820607*^9}, 3.6481592994455423`*^9, 3.6481593436080303`*^9, 
   3.64815937973285*^9, {3.648319606292104*^9, 3.64831961543438*^9}, 
   3.6483198253195457`*^9, 3.6483271727755423`*^9, {3.6483567547017527`*^9, 
   3.64835676842693*^9}, {3.6483570421242437`*^9, 3.648357043061283*^9}, {
   3.648357088722649*^9, 3.648357143618578*^9}, 3.648357187000828*^9, {
   3.64835770424432*^9, 3.648357720727326*^9}, {3.6538263202535458`*^9, 
   3.6538263301372643`*^9}, {3.653977442988081*^9, 3.653977487836235*^9}, {
   3.6541043822721863`*^9, 3.654104437182547*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"plotWF", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"MeshFunctions", "->", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "25", "}"}]}], ",", 
     RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Blend", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "Brown", ",", "Purple", ",", "Blue", ",", "Cyan", ",", "White", 
            ",", "White", ",", "White", ",", "Yellow", ",", "Orange", ",", 
            "Red", ",", "Pink"}], "}"}], ",", 
          RowBox[{"Rescale", "[", 
           RowBox[{"#3", ",", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.03"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], "]"}]}], 
         "]"}], "&"}], ")"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "43"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
     RowBox[{"Axes", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"True", ",", "True", ",", "True"}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pts", "=", 
   RowBox[{"Cases", "[", 
    RowBox[{"plotWF", ",", 
     RowBox[{"x_GraphicsComplex", "\[RuleDelayed]", 
      RowBox[{"First", "@", "x"}]}], ",", "Infinity"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"ListPointPlot3D", "[", "pts", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"maxWF", "=", 
   RowBox[{
    RowBox[{"Max", "[", 
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{"pts", ",", "1"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], ".999"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"minWF", "=", 
   RowBox[{"Min", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"pts", ",", "1"}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{"Show", "[", 
  RowBox[{"plotWF", ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Min", "[", 
       RowBox[{
        RowBox[{"Flatten", "[", 
         RowBox[{"pts", ",", "1"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], ",", "maxWF"}], 
     "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"x", ",", "p", ",", "W"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.647000109725974*^9, 3.647782070539196*^9, 3.647945536946357*^9, 
   3.6479457980431957`*^9, {3.648157093560257*^9, 3.648157095928442*^9}, {
   3.648157126312725*^9, 3.648157152975025*^9}, {3.648159218043338*^9, 
   3.648159228820607*^9}, 3.6481592994455423`*^9, 3.6481593436080303`*^9, 
   3.64815937973285*^9, {3.648319606292104*^9, 3.64831961543438*^9}, 
   3.6483198253195457`*^9, 3.6483271727755423`*^9, {3.6483567547017527`*^9, 
   3.64835676842693*^9}, {3.6483570421242437`*^9, 3.648357043061283*^9}, {
   3.648357088722649*^9, 3.648357143618578*^9}, 3.648357187000828*^9, {
   3.64835770424432*^9, 3.648357720727326*^9}, 3.6538263202535458`*^9}],

Cell[BoxData[
 RowBox[{"classicalWFplot", "=", 
  RowBox[{"ContourPlot", "[", 
   RowBox[{
    RowBox[{"Re", "[", 
     RowBox[{"WignerFunctionN", "[", 
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", "*", "p"}]}], ")"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "+", 
                RowBox[{"p", "^", "2"}]}], ")"}], "*", 
              RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
        "]"}], ",", 
       RowBox[{"Im", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", "*", "p"}]}], ")"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "+", 
                RowBox[{"p", "^", "2"}]}], ")"}], "*", 
              RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
        "]"}], ",", "0"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"p", ",", 
      RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
    RowBox[{"ColorFunction", "\[Rule]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Abs", "[", "#1", "]"}], ">", 
          RowBox[{"10", "^", 
           RowBox[{"(", 
            RowBox[{"-", "7"}], ")"}]}]}], ",", "White", ",", "Red"}], "]"}], 
       "&"}], ")"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.648158528228737*^9, 3.648158562221519*^9}, {
  3.6481585962231894`*^9, 3.6481586443363447`*^9}, {3.648158679360386*^9, 
  3.648158714246237*^9}, {3.648357632609377*^9, 3.648357639109188*^9}, {
  3.6483577001420183`*^9, 3.6483577012376003`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"classicalProbDensityPlot", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "p"}]}], ")"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x", "^", "2"}], "+", 
                 RowBox[{"p", "^", "2"}]}], ")"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
         "]"}], ",", 
        RowBox[{"Im", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "p"}]}], ")"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x", "^", "2"}], "+", 
                 RowBox[{"p", "^", "2"}]}], ")"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
         "]"}], ",", "0"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "86"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "1"}], ",", 
     RowBox[{"Axes", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], " ", ",", 
     RowBox[{"MeshFunctions", "->", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "25", "}"}]}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Blend", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "Brown", ",", "Purple", ",", "Blue", ",", "Cyan", ",", "White", 
            ",", "White", ",", "White", ",", "Yellow", ",", "Orange", ",", 
            "Red", ",", "Pink"}], "}"}], ",", 
          RowBox[{"Rescale", "[", 
           RowBox[{"#3", ",", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.03"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], "]"}]}], 
         "]"}], "&"}], ")"}]}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"x", ",", "p", ",", "W"}], "}"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"15", ",", "Black", ",", "Bold"}], "]"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.648158528228737*^9, 3.648158562221519*^9}, {
   3.6481585962231894`*^9, 3.6481586443363447`*^9}, {3.648158679360386*^9, 
   3.648158750441286*^9}, 3.6481593697093353`*^9, {3.648160105049062*^9, 
   3.648160105740308*^9}, 3.648160196576582*^9, 3.648160725146158*^9, 
   3.653826397465179*^9, {3.653826455273937*^9, 3.653826468835475*^9}, {
   3.6538265104339523`*^9, 3.6538265326134567`*^9}, 3.653826589371234*^9, {
   3.6538266649826736`*^9, 3.653826667782432*^9}, 3.6539385665219727`*^9, 
   3.65393906725747*^9, 3.653980397167651*^9, {3.653980428063712*^9, 
   3.6539804327866993`*^9}}],

Cell[BoxData[
 RowBox[{"classicalProbDensityPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"classicalProbDensityPlot", ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"x", ",", "p", ",", "W"}], "}"}]}], ",", 
    RowBox[{"Axes", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], ",", 
    RowBox[{"Boxed", "\[Rule]", "False"}], "\n", ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"25", ",", "Black", ",", "Bold"}], "]"}]}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.6538266132166557`*^9, 3.653826687208727*^9}, {
   3.653937713230644*^9, 3.6539377283837147`*^9}, {3.653938463273615*^9, 
   3.6539384987609577`*^9}, 3.653938603903137*^9, 3.653938681020383*^9, {
   3.653938799528965*^9, 3.65393881397796*^9}, {3.653939000572496*^9, 
   3.653939025962329*^9}, {3.65393916817523*^9, 3.653939191443952*^9}, {
   3.653939250950494*^9, 3.653939285680676*^9}, {3.653980504536561*^9, 
   3.653980597548603*^9}, {3.6539806626249857`*^9, 3.653980696120268*^9}, {
   3.653980824142436*^9, 3.653980824402266*^9}, 3.6540216415001*^9}],

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\</home/ole/Shared/Open/AA/Wignerflow/Kerr/Mathematica/\
classicalProbDensityPlot.pdf\>\"", ",", "classicalProbDensityPlot", ",", 
   RowBox[{"ImageResolution", "\[Rule]", "300"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.653937744170443*^9, 3.6539378011017227`*^9}, {
  3.6539378383979607`*^9, 3.653937951455954*^9}, {3.65393808757485*^9, 
  3.6539380879202137`*^9}, {3.6539381627447233`*^9, 3.65393819228283*^9}, {
  3.6539382899847403`*^9, 3.653938310549165*^9}, {3.653938354058434*^9, 
  3.6539384077031727`*^9}, {3.653938517689156*^9, 3.653938551933887*^9}, {
  3.65398079947305*^9, 3.653980811116146*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"circTable", "=", 
   RowBox[{"Evaluate", "@", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"ParametricPlot3D", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"R", "*", 
           RowBox[{"Sin", "[", "u", "]"}]}], ",", 
          RowBox[{"R", "*", 
           RowBox[{"Cos", "[", "u", "]"}]}], ",", "maxWF"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"u", ",", "0", ",", 
          RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{"Directive", "[", 
          RowBox[{
           RowBox[{"RGBColor", "[", 
            RowBox[{
             RowBox[{"1", "-", "R"}], ",", 
             RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], ",", 
           RowBox[{"Thickness", "[", "0.005", "]"}]}], "]"}]}], ",", 
        RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"R", ",", "0.3", ",", "3.0", ",", "0.325"}], "}"}]}], 
     "]"}]}]}], ";", 
  RowBox[{"circTable", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Evaluate", "@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"ParametricPlot3D", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"R", "*", 
             RowBox[{"Sin", "[", "u", "]"}]}], ",", 
            RowBox[{"R", "*", 
             RowBox[{"Cos", "[", "u", "]"}]}], ",", "maxWF"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"u", ",", "0", ",", 
            RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"Directive", "[", 
            RowBox[{
             RowBox[{"RGBColor", "[", 
              RowBox[{
               RowBox[{"1", "-", "R"}], ",", 
               RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], ",", 
             RowBox[{"Thickness", "[", "0.005", "]"}]}], "]"}]}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"R", ",", "0.3", ",", "3.0", ",", "0.325"}], "}"}]}], 
       "]"}]}], ",", 
     RowBox[{"Evaluate", "@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"ParametricPlot3D", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"R", "*", 
             RowBox[{"Sin", "[", "u", "]"}]}], ",", 
            RowBox[{"R", "*", 
             RowBox[{"Cos", "[", "u", "]"}]}], ",", "maxWF"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"u", ",", "0", ",", 
            RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
          RowBox[{"ColorFunction", "->", 
           RowBox[{"Function", "[", 
            RowBox[{
             RowBox[{"{", "u", "}"}], ",", 
             RowBox[{"Hue", "[", "u", "]"}]}], "]"}]}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"R", ",", "RR", ",", "RR", ",", "0"}], "}"}]}], "]"}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.647638732469612*^9, 3.647638739359915*^9}, 
   3.6478661459964323`*^9, {3.647882937802672*^9, 3.647882953916353*^9}, {
   3.6478830346203747`*^9, 3.647883035129428*^9}, 3.6479436088338413`*^9, 
   3.6479438067579117`*^9, {3.6479461875307817`*^9, 3.6479462258032293`*^9}, {
   3.647946916371418*^9, 3.647946947241912*^9}, {3.647947125312501*^9, 
   3.647947129139003*^9}, 3.647948231910965*^9, {3.647949334456217*^9, 
   3.647949337276479*^9}, {3.647949389344603*^9, 3.647949398909251*^9}, {
   3.6479495254138327`*^9, 3.6479495266923237`*^9}, 3.6479495909939337`*^9, {
   3.64795055112781*^9, 3.647950566600129*^9}, {3.6479509114934683`*^9, 
   3.6479509159101152`*^9}, {3.6479539788903303`*^9, 3.647953990502781*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunction", "[", 
       RowBox[{"x", ",", "p", ",", 
        RowBox[{"TT", "*", "0"}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"ViewPoint", "\[Rule]", "VuPoi"}], ",", 
     RowBox[{"MeshFunctions", "->", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "25", "}"}]}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<TemperatureMap\>\""}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "ZZ"}], ",", "ZZ"}], "}"}]}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "numberOfPlotPoints"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}], "//", "Timing"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.615332338682863*^9, 3.6153323671264963`*^9}, {
   3.6153708404981537`*^9, 3.6153708442947683`*^9}, {3.615370993774354*^9, 
   3.6153709970605383`*^9}, {3.615371503594904*^9, 3.615371513169588*^9}, {
   3.615371566099598*^9, 3.6153715845516644`*^9}, {3.6153716985333223`*^9, 
   3.615371700155863*^9}, {3.615371792539176*^9, 3.615371794326886*^9}, {
   3.61537795545512*^9, 3.61537798494068*^9}, {3.6153780494292316`*^9, 
   3.615378092443664*^9}, 3.615378164538499*^9, {3.61537826459508*^9, 
   3.61537826653004*^9}, {3.615379816338554*^9, 3.615379823278825*^9}, {
   3.6153804154286327`*^9, 3.615380431346485*^9}, {3.615380908263824*^9, 
   3.615381002835142*^9}, {3.615577431830936*^9, 3.615577507511448*^9}, {
   3.615577657622074*^9, 3.615577690526105*^9}, 3.615577793267749*^9, {
   3.615577838637783*^9, 3.61557783958727*^9}, {3.615577900895199*^9, 
   3.615577905978784*^9}, {3.615582278512148*^9, 3.6155822838313217`*^9}, 
   3.615582393374818*^9, 3.615582565462751*^9, 3.615634786415193*^9, {
   3.6156398594325733`*^9, 3.61563990714559*^9}, 3.6156400083521547`*^9, {
   3.615640897890258*^9, 3.615640905313417*^9}, 3.615717823245494*^9, 
   3.615718472574972*^9, {3.61571850902551*^9, 3.615718513623602*^9}, {
   3.615718630466916*^9, 3.615718637460788*^9}, {3.6157188495094976`*^9, 
   3.6157188790367727`*^9}, {3.61571890921705*^9, 3.6157190656980677`*^9}, {
   3.615726320880335*^9, 3.615726371831237*^9}, {3.6157597966277122`*^9, 
   3.615759806308758*^9}, {3.615760537298394*^9, 3.615760539460875*^9}, {
   3.6157605754819813`*^9, 3.6157605989877567`*^9}, {3.615760669083221*^9, 
   3.615760678246271*^9}, {3.615760715064034*^9, 3.615760937770069*^9}, 
   3.615762128428687*^9, {3.615762226031069*^9, 3.6157622307856207`*^9}, {
   3.6160069364310207`*^9, 3.616007008122786*^9}, {3.616007161248086*^9, 
   3.616007292949643*^9}, {3.6160075615828733`*^9, 3.616007573991129*^9}, {
   3.616007606055682*^9, 3.616007607324213*^9}, 3.616043426011903*^9, {
   3.616043858617423*^9, 3.616043885096764*^9}, {3.6160439270698957`*^9, 
   3.616043936827976*^9}, 3.616043970825333*^9, {3.616044039486065*^9, 
   3.6160440424251337`*^9}, 3.616044261807308*^9, {3.616044294079385*^9, 
   3.616044334541947*^9}, {3.616044399698579*^9, 3.616044400344762*^9}, {
   3.646530671836835*^9, 3.646530672700842*^9}, {3.646554201008363*^9, 
   3.646554205319046*^9}}],

Cell[BoxData[{
 RowBox[{"wfuncPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"{", 
    RowBox[{"plotWF", ",", 
     RowBox[{"ParametricPlot3D", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"RR", "*", 
          RowBox[{"Sin", "[", "u", "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "RR"}], "*", 
          RowBox[{"Cos", "[", "u", "]"}]}], ",", 
         RowBox[{"0.002", "+", 
          RowBox[{"Re", "[", 
           RowBox[{"WignerFunctionN", "[", 
            RowBox[{
             RowBox[{"RR", "*", 
              RowBox[{"Sin", "[", "u", "]"}]}], ",", 
             RowBox[{
              RowBox[{"-", "RR"}], "*", 
              RowBox[{"Cos", "[", "u", "]"}]}], ",", "tt"}], "]"}], "]"}]}]}],
         "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"u", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"ColorFunction", "->", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
          RowBox[{"Hue", "[", "z", "]"}]}], "]"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "}"}], 
   "]"}]}], "\n", 
 RowBox[{"wfuncPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"wfuncPlot", ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<    x\>\"", ",", "\"\<p\>\"", ",", "\"\<W\>\""}], "}"}]}], 
    ",", 
    RowBox[{"Axes", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], ",", 
    RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"110", ",", "Black", ",", "Italic"}], "]"}]}], ",", 
    RowBox[{"ViewPoint", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"6", ",", 
       RowBox[{"-", "15"}], ",", "15"}], "}"}]}], ",", 
    RowBox[{"TicksStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Directive", "[", 
        RowBox[{"White", ",", "12"}], "]"}], ",", 
       RowBox[{"Directive", "[", 
        RowBox[{"White", ",", "120"}], "]"}], ",", "White"}], "}"}]}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.6485590465219183`*^9, 3.648559053111343*^9}, {
   3.648559092752021*^9, 3.648559137045835*^9}, {3.648559177476801*^9, 
   3.648559239190995*^9}, {3.648559419643278*^9, 3.6485594487395287`*^9}, {
   3.648559546257621*^9, 3.648559637553299*^9}, {3.6485598615167418`*^9, 
   3.648559866302928*^9}, {3.648559920029509*^9, 3.648559933644603*^9}, {
   3.648559966188198*^9, 3.6485600527773447`*^9}, 3.648560083323977*^9, {
   3.6485601693110437`*^9, 3.648560186584194*^9}, {3.648560218421454*^9, 
   3.648560266533884*^9}, {3.6485603124214582`*^9, 3.648560314380642*^9}, {
   3.6486362258301573`*^9, 3.6486363126805353`*^9}, {3.653976857226797*^9, 
   3.653976925766159*^9}, {3.653976985327063*^9, 3.653977054857614*^9}, {
   3.653977208017205*^9, 3.6539772268180323`*^9}, {3.653977314199946*^9, 
   3.653977316081292*^9}, 3.653977353327655*^9, {3.653977614497242*^9, 
   3.6539778553753366`*^9}, {3.653977907325851*^9, 3.653977957610896*^9}, {
   3.653978094679985*^9, 3.653978120972522*^9}, {3.653978176945641*^9, 
   3.653978191822813*^9}, {3.653979626745661*^9, 3.653979627450313*^9}, {
   3.653980124319441*^9, 3.6539801266730413`*^9}, 3.653980258482604*^9, {
   3.6541067244661016`*^9, 3.654106759865501*^9}, 3.654106877345358*^9, {
   3.654106985537045*^9, 3.654107015710679*^9}, 3.6541070457752542`*^9, {
   3.654107108242694*^9, 3.654107244987192*^9}, 3.654107357889427*^9, {
   3.654107706644525*^9, 3.654107708359571*^9}, 3.654341087318555*^9, {
   3.654341209571054*^9, 3.6543412584386587`*^9}, {3.654341318631177*^9, 
   3.654341320942432*^9}, {3.6543414618046293`*^9, 3.65434146577387*^9}, {
   3.6543415058199663`*^9, 3.654341531799667*^9}, {3.6543415628065643`*^9, 
   3.654341576995955*^9}, 3.654341613082398*^9, {3.654341644405992*^9, 
   3.654341646264318*^9}, {3.65434172897412*^9, 3.654341741602716*^9}, {
   3.654341808505887*^9, 3.654341813599106*^9}, 3.6543418553294477`*^9, 
   3.6544273045704947`*^9, {3.65739031222493*^9, 3.6573903151266623`*^9}, {
   3.65739082682403*^9, 3.657390835538826*^9}}],

Cell[BoxData[{
 RowBox[{"wfuncPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"{", 
    RowBox[{"plotWF", ",", 
     RowBox[{"ParametricPlot3D", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"RR", "*", 
          RowBox[{"Sin", "[", "u", "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "RR"}], "*", 
          RowBox[{"Cos", "[", "u", "]"}]}], ",", 
         RowBox[{"0.002", "+", 
          RowBox[{"Re", "[", 
           RowBox[{"WignerFunctionN", "[", 
            RowBox[{
             RowBox[{"RR", "*", 
              RowBox[{"Sin", "[", "u", "]"}]}], ",", 
             RowBox[{
              RowBox[{"-", "RR"}], "*", 
              RowBox[{"Cos", "[", "u", "]"}]}], ",", "tt"}], "]"}], "]"}]}]}],
         "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"u", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"ColorFunction", "->", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", "\"\<Black\>\""}], 
         "]"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "}"}], 
   "]"}]}], "\n", 
 RowBox[{"wfuncPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"wfuncPlot", ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<    x\>\"", ",", "\"\<p\>\"", ",", "\"\<W\>\""}], "}"}]}], 
    ",", 
    RowBox[{"Axes", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], ",", 
    RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"110", ",", "Black", ",", "Italic"}], "]"}]}], ",", 
    RowBox[{"ViewPoint", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"6", ",", 
       RowBox[{"-", "15"}], ",", "15"}], "}"}]}], ",", 
    RowBox[{"TicksStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Directive", "[", 
        RowBox[{"White", ",", "12"}], "]"}], ",", 
       RowBox[{"Directive", "[", 
        RowBox[{"White", ",", "120"}], "]"}], ",", "White"}], "}"}]}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.6485590465219183`*^9, 3.648559053111343*^9}, {
   3.648559092752021*^9, 3.648559137045835*^9}, {3.648559177476801*^9, 
   3.648559239190995*^9}, {3.648559419643278*^9, 3.6485594487395287`*^9}, {
   3.648559546257621*^9, 3.648559637553299*^9}, {3.6485598615167418`*^9, 
   3.648559866302928*^9}, {3.648559920029509*^9, 3.648559933644603*^9}, {
   3.648559966188198*^9, 3.6485600527773447`*^9}, 3.648560083323977*^9, {
   3.6485601693110437`*^9, 3.648560186584194*^9}, {3.648560218421454*^9, 
   3.648560266533884*^9}, {3.6485603124214582`*^9, 3.648560314380642*^9}, {
   3.6486362258301573`*^9, 3.6486363126805353`*^9}, {3.653976857226797*^9, 
   3.653976925766159*^9}, {3.653976985327063*^9, 3.653977054857614*^9}, {
   3.653977208017205*^9, 3.6539772268180323`*^9}, {3.653977314199946*^9, 
   3.653977316081292*^9}, 3.653977353327655*^9, {3.653977614497242*^9, 
   3.6539778553753366`*^9}, {3.653977907325851*^9, 3.653977957610896*^9}, {
   3.653978094679985*^9, 3.653978120972522*^9}, {3.653978176945641*^9, 
   3.653978191822813*^9}, {3.653979626745661*^9, 3.653979627450313*^9}, {
   3.653980124319441*^9, 3.6539801266730413`*^9}, 3.653980258482604*^9, {
   3.6541067244661016`*^9, 3.654106759865501*^9}, 3.654106877345358*^9, {
   3.654106985537045*^9, 3.654107015710679*^9}, 3.6541070457752542`*^9, {
   3.654107108242694*^9, 3.654107244987192*^9}, 3.654107357889427*^9, {
   3.654107706644525*^9, 3.654107708359571*^9}, 3.654341087318555*^9, {
   3.654341209571054*^9, 3.6543412584386587`*^9}, {3.654341318631177*^9, 
   3.654341320942432*^9}, {3.6543414618046293`*^9, 3.65434146577387*^9}, {
   3.6543415058199663`*^9, 3.654341531799667*^9}, {3.6543415628065643`*^9, 
   3.654341576995955*^9}, 3.654341613082398*^9, {3.654341644405992*^9, 
   3.654341646264318*^9}, {3.65434172897412*^9, 3.654341741602716*^9}, {
   3.654341808505887*^9, 3.654341813599106*^9}, 3.6543418553294477`*^9, 
   3.6544273045704947`*^9, {3.65739031222493*^9, 3.6573903151266623`*^9}, {
   3.65739082682403*^9, 3.657390835538826*^9}}],

Cell[BoxData["\[AliasDelimiter]"], "Input",
 CellChangeTimes->{3.657390175607587*^9}],

Cell[BoxData[{
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\</home/ole/Shared/Open/AA/Wignerflow/Kerr/Mathematica/wfuncPlot.pdf\>\"\
", ",", "wfuncPlot", ",", 
   RowBox[{"ImageResolution", "\[Rule]", "300"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Export", "[", 
    RowBox[{
    "\"\</home/ole/Shared/Open/AA/Wignerflow/Kerr/Mathematica/wfuncPlot.eps\>\
\"", ",", "wfuncPlot", ",", 
     RowBox[{"ImageResolution", "\[Rule]", "300"}]}], "]"}], 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.653937744170443*^9, 3.6539378011017227`*^9}, {
  3.6539378383979607`*^9, 3.653937951455954*^9}, {3.65393808757485*^9, 
  3.6539380879202137`*^9}, {3.6539381627447233`*^9, 3.65393819228283*^9}, {
  3.6539382899847403`*^9, 3.653938310549165*^9}, {3.653938354058434*^9, 
  3.6539384077031727`*^9}, {3.653938517689156*^9, 3.653938551933887*^9}, {
  3.653977268025931*^9, 3.653977275808716*^9}, {3.653980342252273*^9, 
  3.653980378106472*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"bImage", "=", 
   RowBox[{"GraphicsRow", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"classicalProbDensityPlot", ",", 
       RowBox[{"Show", "[", "wfuncPlot", "]"}]}], "}"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"fig1Plot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"bImage", ",", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"Inset", "[", 
      RowBox[{
       RowBox[{"Show", "[", 
        RowBox[{"initWfuncPlot", ",", 
         RowBox[{"ImageSize", "\[Rule]", "300"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"369", ",", 
         RowBox[{"-", "120"}]}], "}"}]}], "]"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\</home/ole/Shared/Open/AA/Wignerflow/Kerr/Mathematica/fig1Plot.pdf\>\"",
    ",", 
   RowBox[{"ImageCrop", "[", "fig1Plot", "]"}], ",", 
   RowBox[{"ImageResolution", "\[Rule]", "600"}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.654021311891164*^9, 3.65402225065594*^9, {3.6541016234226294`*^9, 
   3.654101639993896*^9}, {3.654102019592784*^9, 3.6541020270471697`*^9}, 
   3.654102076595422*^9}],

Cell[BoxData[{
 RowBox[{"bImage", "=", 
  RowBox[{"GraphicsRow", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"wfuncPlot", ",", "ringPlot"}], "}"}], ",", 
    RowBox[{"-", "90"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "4444"}]}], "]"}]}], "\n", 
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\</home/ole/Shared/Open/AA/Wignerflow/Kerr/Mathematica/Fig_4.pdf\>\"", 
   ",", 
   RowBox[{"ImageCrop", "[", "bImage", "]"}], ",", 
   RowBox[{"ImageResolution", "\[Rule]", "900"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.65410694766162*^9, 3.6541069673994703`*^9}, {
   3.654107310735811*^9, 3.654107325243703*^9}, {3.6541073772577553`*^9, 
   3.6541074065030823`*^9}, {3.654107587512782*^9, 3.6541076188639507`*^9}, 
   3.654507492937909*^9}],

Cell[BoxData[{
 RowBox[{"tt", "=", 
  RowBox[{"31.42", "/", "2"}]}], "\[IndentingNewLine]", 
 RowBox[{"tt", "=", "330"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plotWF", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"MeshFunctions", "->", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "25", "}"}]}], ",", 
     RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Blend", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "Brown", ",", "Purple", ",", "Blue", ",", "Cyan", ",", "White", 
            ",", "White", ",", "White", ",", "Yellow", ",", "Orange", ",", 
            "Red", ",", "Pink"}], "}"}], ",", 
          RowBox[{"Rescale", "[", 
           RowBox[{"#3", ",", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.03"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], "]"}]}], 
         "]"}], "&"}], ")"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "43"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
     RowBox[{"Axes", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"True", ",", "True", ",", "True"}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pts", "=", 
   RowBox[{"Cases", "[", 
    RowBox[{"plotWF", ",", 
     RowBox[{"x_GraphicsComplex", "\[RuleDelayed]", 
      RowBox[{"First", "@", "x"}]}], ",", "Infinity"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"ListPointPlot3D", "[", "pts", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"maxWF", "=", 
   RowBox[{
    RowBox[{"Max", "[", 
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{"pts", ",", "1"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], ".999"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"minWF", "=", 
   RowBox[{"Min", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"pts", ",", "1"}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{"Show", "[", 
  RowBox[{"plotWF", ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Min", "[", 
       RowBox[{
        RowBox[{"Flatten", "[", 
         RowBox[{"pts", ",", "1"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], ",", "maxWF"}], 
     "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"x", ",", "p", ",", "W"}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"wfuncPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"plotWF", ",", 
      RowBox[{"ParametricPlot3D", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"RR", "*", 
           RowBox[{"Sin", "[", "u", "]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "RR"}], "*", 
           RowBox[{"Cos", "[", "u", "]"}]}], ",", 
          RowBox[{"0.002", "+", 
           RowBox[{"Re", "[", 
            RowBox[{"WignerFunctionN", "[", 
             RowBox[{
              RowBox[{"RR", "*", 
               RowBox[{"Sin", "[", "u", "]"}]}], ",", 
              RowBox[{
               RowBox[{"-", "RR"}], "*", 
               RowBox[{"Cos", "[", "u", "]"}]}], ",", "tt"}], "]"}], 
            "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"u", ",", "0", ",", 
          RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
        RowBox[{"ColorFunction", "->", 
         RowBox[{"Function", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
           RowBox[{"Hue", "[", "z", "]"}]}], "]"}]}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", 
        RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "}"}], ",", 
    RowBox[{"ViewPoint", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"19", ",", 
       RowBox[{"-", "8"}], ",", "19"}], "}"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.654101699735052*^9, 3.654101700060268*^9}, {
   3.6541021145270023`*^9, 3.654102122314144*^9}, 3.654102159251335*^9, 
   3.654102199241045*^9, {3.6541024138870487`*^9, 3.654102418817438*^9}, {
   3.6541024546783648`*^9, 3.6541024582506227`*^9}, {3.654102521367618*^9, 
   3.6541025228184423`*^9}, {3.654102885242964*^9, 3.654102892199602*^9}, {
   3.654103687203467*^9, 3.654103753320359*^9}, {3.654103828329404*^9, 
   3.654103949299726*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"oneCircPlot", "=", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"R", "*", 
        RowBox[{"Sin", "[", "u", "]"}]}], ",", 
       RowBox[{"R", "*", 
        RowBox[{"Cos", "[", "u", "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0", ",", 
       RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{
          RowBox[{"1", "-", "R"}], ",", 
          RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], ",", 
        RowBox[{"Thickness", "[", "0.02", "]"}]}], "]"}]}]}], "]"}]}], ";", 
  RowBox[{"wfContourPlot", "=", 
   RowBox[{"ContourPlot", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Abs", "[", "#1", "]"}], ">", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "7"}], ")"}]}]}], ",", "White", ",", "Red"}], "]"}],
         "&"}], ")"}]}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", "Automatic"}]}], "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.648555187359499*^9, 3.648555222302568*^9}, {
   3.6485552562342567`*^9, 3.648555312311494*^9}, {3.648555347086375*^9, 
   3.6485553960400257`*^9}, {3.6485554303814573`*^9, 3.648555438692051*^9}, {
   3.6541024191313477`*^9, 3.654102420563052*^9}, 3.654102473209086*^9, 
   3.6541036122915773`*^9}],

Cell[BoxData[{
 RowBox[{"iSize", "=", "222"}], "\[IndentingNewLine]", 
 RowBox[{"GraphicsRow", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"ContourPlot", "[", 
     RowBox[{
      RowBox[{"Re", "[", 
       RowBox[{"WignerFunctionN", "[", 
        RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", 
        RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
      RowBox[{"ColorFunction", "\[Rule]", "Hue"}], ",", 
      RowBox[{"AxesLabel", "\[Rule]", "Automatic"}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "iSize"}]}], "]"}], ",", 
    RowBox[{"Show", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"wfContourPlot", ",", "oneCircPlot"}], "}"}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "iSize"}]}], "]"}], ",", 
    RowBox[{"ContourPlot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{"WignerFunctionN", "[", 
         RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], "\[Equal]", "0"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", 
        RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
      RowBox[{"ColorFunction", "\[Rule]", "Black"}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "iSize"}]}], "]"}], ",", 
    RowBox[{"Plot3D", "[", 
     RowBox[{
      RowBox[{"Re", "[", 
       RowBox[{"WignerFunctionN", "[", 
        RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", 
        RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
      RowBox[{"ColorFunction", "\[Rule]", "Hue"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Min", "[", 
          RowBox[{
           RowBox[{"Flatten", "[", 
            RowBox[{"pts", ",", "1"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], ",", "0"}], 
        "}"}]}], ",", 
      RowBox[{"AxesLabel", "\[Rule]", "Automatic"}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "iSize"}]}], "]"}]}], "}"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Time spent= \>\"", ",", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ",", "4"}], "]"}], 
   ",", "\"\< Seconds  = \>\"", ",", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ")"}], "/", "60"}], 
     ",", "4"}], "]"}], ",", "\"\< Minutes\>\""}], "]"}]}], "Input",
 CellChangeTimes->{{3.615332338682863*^9, 3.6153323671264963`*^9}, {
   3.6153708404981537`*^9, 3.6153708442947683`*^9}, {3.615370993774354*^9, 
   3.6153709970605383`*^9}, {3.615371503594904*^9, 3.615371513169588*^9}, {
   3.615371566099598*^9, 3.6153715845516644`*^9}, {3.6153716985333223`*^9, 
   3.615371700155863*^9}, {3.615371792539176*^9, 3.615371794326886*^9}, {
   3.61537795545512*^9, 3.61537798494068*^9}, {3.6153780494292316`*^9, 
   3.615378092443664*^9}, 3.615378164538499*^9, {3.61537826459508*^9, 
   3.61537826653004*^9}, {3.615379816338554*^9, 3.615379823278825*^9}, {
   3.6153804154286327`*^9, 3.615380431346485*^9}, {3.615380908263824*^9, 
   3.615381002835142*^9}, {3.615577431830936*^9, 3.615577507511448*^9}, {
   3.615577657622074*^9, 3.615577690526105*^9}, 3.615577793267749*^9, {
   3.615577838637783*^9, 3.61557783958727*^9}, {3.615577900895199*^9, 
   3.615577905978784*^9}, {3.615582278512148*^9, 3.6155822838313217`*^9}, 
   3.615582393374818*^9, 3.615582565462751*^9, 3.615634786415193*^9, {
   3.6156398594325733`*^9, 3.61563990714559*^9}, 3.6156400083521547`*^9, {
   3.615640897890258*^9, 3.615640905313417*^9}, 3.615717823245494*^9, 
   3.615718472574972*^9, {3.61571850902551*^9, 3.615718513623602*^9}, {
   3.615718630466916*^9, 3.615718637460788*^9}, {3.6157188495094976`*^9, 
   3.6157188790367727`*^9}, {3.61571890921705*^9, 3.6157190656980677`*^9}, {
   3.615726320880335*^9, 3.615726371831237*^9}, {3.6157597966277122`*^9, 
   3.615759806308758*^9}, {3.615760537298394*^9, 3.615760539460875*^9}, {
   3.6157605754819813`*^9, 3.6157605989877567`*^9}, {3.615760669083221*^9, 
   3.615760678246271*^9}, {3.615760715064034*^9, 3.615760937770069*^9}, {
   3.615762128428687*^9, 3.6157622632120867`*^9}, {3.615762343702821*^9, 
   3.61576238343464*^9}, {3.615762512908841*^9, 3.61576252211234*^9}, {
   3.615762553270893*^9, 3.615762606682221*^9}, {3.615762708931279*^9, 
   3.615762778315568*^9}, {3.615762827822987*^9, 3.615762831080234*^9}, {
   3.615762861213982*^9, 3.61576300018223*^9}, {3.6160456989639893`*^9, 
   3.616045814272274*^9}, {3.646553561754218*^9, 3.646553579722275*^9}, {
   3.6465536462556562`*^9, 3.6465536524337673`*^9}, 3.646553683601815*^9, {
   3.646998365616191*^9, 3.6469984369882097`*^9}, {3.646998697216879*^9, 
   3.646998698375543*^9}, {3.64700002981325*^9, 3.6470000817937727`*^9}, {
   3.6470002420760927`*^9, 3.647000261793206*^9}, {3.647000330922517*^9, 
   3.647000358119982*^9}, {3.647000414794549*^9, 3.647000446876391*^9}, {
   3.647000489520912*^9, 3.647000595880293*^9}, {3.647000643904684*^9, 
   3.647000875404587*^9}, 3.647782085260008*^9, 3.647871858020123*^9, 
   3.647873355079796*^9, {3.6479426988021193`*^9, 3.647942767718624*^9}, {
   3.647943841388782*^9, 3.647943913811144*^9}, {3.647944014391893*^9, 
   3.647944047240374*^9}, 3.647944091896286*^9, {3.647944129912315*^9, 
   3.647944200392415*^9}, 3.647944239770906*^9, 3.6479456339118*^9, {
   3.648555062999188*^9, 3.648555109591546*^9}, {3.648555227883666*^9, 
   3.648555229621484*^9}, 3.6485554767181053`*^9}],

Cell["\<\
(*ContPlot3D$T=Table[Plot3D[WignerFunction[x,p,t],{x,-XX,XX},{p,-XX,XX},\
ViewPoint\[Rule]VuPoi,MeshFunctions\[Rule]{#3&},Mesh\[Rule]{35},ColorFunction\
\[Rule]\"TemperatureMap\",PlotRange\[Rule]{-ZZ,ZZ},PlotPoints\[Rule]31,\
MaxRecursion\[Rule]0],{t,0,TT-DTT,DTT}];
Export[StringJoin[export$Directoy,\"W.gif\"],ContPlot3D$T] ZZ=4/5/Pi \
Plot3D[Re[WignerFunction[x,p,0]],{x,-XX,XX},{p,-XX,XX},Mesh\[Rule]Automatic,\
MeshFunctions\[Rule]{#3&},ViewPoint\[Rule]VuPoi,MeshFunctions\[Rule]{#3&},\
Mesh\[Rule]{35},ColorFunction\[Rule]Function[{x,p,z},Hue[-z]],PlotRange\[Rule]\
{-ZZ,ZZ},PlotPoints\[Rule]31,MaxRecursion\[Rule]0]
(*,ImageSize\[Rule]{100,100}],\"FrameRate\"\[Rule]1] ContourAnimation$p*) \
ListAnimate[ContPlot3D$T,AnimationRate\[Rule]11,AnimationRunning\[Rule]False] \
MeshPlot3D$T=Table[Plot3D[WignerFunction[x,p,t],{x,-XX,XX},{p,-XX,XX},\
ViewPoint\[Rule]VuPoi,MeshFunctions\[Rule]{#3&},Mesh\[Rule]All,ColorFunction\
\[Rule]\"TemperatureMap\",PlotRange\[Rule]{-ZZ,ZZ},PlotPoints\[Rule]31,\
MaxRecursion\[Rule]0],{t,0,TT-DTT,DTT}];
Export[StringJoin[export$Directoy,\"Wmesh.gif\"],MeshPlot3D$T]
(*Export[StringJoin[export$Directoy,\"W001.png\"],MeshPlot3D$T,\"VideoFrames\"\
],ImageSize\[Rule]{100,100}],\"FrameRate\"\[Rule]1] ContourAnimation$p*) \
ListAnimate[MeshPlot3D$T,AnimationRate\[Rule]11,AnimationRunning\[Rule]False]*\
)\
\>", "Text",
 CellChangeTimes->{{3.6479419293802557`*^9, 3.647941938983968*^9}, {
  3.647944982989786*^9, 3.6479449927951717`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Wigner Flow Numerically & wVelocity", "Subsubtitle",
 CellChangeTimes->{{3.616511251072329*^9, 3.616511268652046*^9}, {
  3.6479413873089943`*^9, 3.6479413976425257`*^9}}],

Cell[BoxData[{
 RowBox[{"SS", "=", "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"wfx", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"WFx", "[", 
       RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "/.", 
      RowBox[{"WF", "\[Rule]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"WignerFunctionN", "[", 
          RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.",
      "FixParameters"}], "//", "Simplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"wfp", "[", 
     RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"WFp", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "/.", 
       RowBox[{"WF", "\[Rule]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"WignerFunctionN", "[", 
           RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.",
       "FixParameters"}], "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
  
  RowBox[{"(*", "  ", 
   RowBox[{
    RowBox[{
    "NOT", " ", "Simplified", "    ", "is", "  ", "half", " ", "the", " ", 
     "speed"}], "..."}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"wfx", "[", 
      RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"WFx", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "/.", 
       RowBox[{"WF", "\[Rule]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"WignerFunctionN", "[", 
           RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.",
       "FixParameters"}]}], ";", "\n", 
    RowBox[{
     RowBox[{"wfp", "[", 
      RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"WFp", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "/.", 
       RowBox[{"WF", "\[Rule]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"WignerFunctionN", "[", 
           RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.",
       "FixParameters"}]}], ";"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.6154830709726067`*^9, 3.6154831240468817`*^9}, 
   3.6154831930393753`*^9, {3.615483226715691*^9, 3.615483228283736*^9}, 
   3.6156406402556133`*^9, 3.615640872145905*^9, {3.6249672539627*^9, 
   3.624967268522709*^9}, 3.624967388414727*^9, {3.624967647330106*^9, 
   3.624967648102256*^9}, {3.6249676918113403`*^9, 3.6249676961505337`*^9}, {
   3.646998464407543*^9, 3.6469984662469463`*^9}, {3.647000151760639*^9, 
   3.64700015526504*^9}, 3.647007581229868*^9, 3.647945642452858*^9, {
   3.648158479252096*^9, 3.648158482267465*^9}, {3.648160134408243*^9, 
   3.64816014442714*^9}, {3.648204088338429*^9, 3.648204099543247*^9}, {
   3.648204728728716*^9, 3.648204735263379*^9}, {3.6482162549594097`*^9, 
   3.648216261055564*^9}, {3.648220112599798*^9, 3.648220164893093*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"wfxClass", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"WFxClassical", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/.", 
     RowBox[{"WF", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"WignerFunctionN", "[", 
         RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.", 
    "FixParameters"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"wfpClass", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"WFpClassical", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/.", 
     RowBox[{"WF", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"WignerFunctionN", "[", 
         RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.", 
    "FixParameters"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6470075906288567`*^9, 3.647007656827342*^9}, {
  3.648158487533011*^9, 3.648158490917601*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"wfxQuant", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"WFx", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
       RowBox[{"WFxClassical", "[", 
        RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ")"}], "/.", 
     RowBox[{"WF", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"WignerFunctionN", "[", 
         RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.", 
    "FixParameters"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"wfpQuant", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"WFp", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
       RowBox[{"WFpClassical", "[", 
        RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ")"}], "/.", 
     RowBox[{"WF", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"WignerFunctionN", "[", 
         RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.", 
    "FixParameters"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.647008118556843*^9, 3.647008198994134*^9}, 
   3.647008457312654*^9, {3.6481585039499397`*^9, 3.648158509621934*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"wfxQuant", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"WFxQuantum", "[", 
       RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ")"}], "/.", 
     RowBox[{"WF", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"WignerFunctionN", "[", 
         RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.", 
    "FixParameters"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"wfpQuant", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"WFpQuantum", "[", 
       RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ")"}], "/.", 
     RowBox[{"WF", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"WignerFunctionN", "[", 
         RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.", 
    "FixParameters"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.647008466132082*^9, 3.647008483618897*^9}, {
  3.648158494607048*^9, 3.648158497245351*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"wflow", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"wfx", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ",", 
    RowBox[{"wfp", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wflowClass", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"wfxClass", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
    RowBox[{"wfpClass", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wflowQuant", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"wfxQuant", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ",", 
    RowBox[{"wfpQuant", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"strPlot", "=", 
   RowBox[{"VectorPlot", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"wflow", "[", 
       RowBox[{"x", ",", "p", ",", "0", ",", "0"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", "Automatic"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wVelocity", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"{", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"wfx", "[", 
      RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "/", 
     RowBox[{"WignerFunctionN", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"wfp", "[", 
      RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "/", 
     RowBox[{"WignerFunctionN", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}]}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wVelocityQuantumPart", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"{", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"wfxQuant", "[", 
      RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "/", 
     RowBox[{"WignerFunctionN", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"wfpQuant", "[", 
      RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "/", 
     RowBox[{"WignerFunctionN", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}]}]}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.6154836768479424`*^9, 3.615483676849675*^9}, {
   3.615483727710005*^9, 3.615483830710971*^9}, {3.6154841584556503`*^9, 
   3.615484189359499*^9}, 3.6154842438962193`*^9, {3.615484434815405*^9, 
   3.6154844409036407`*^9}, 3.615484562227837*^9, {3.615648126732998*^9, 
   3.615648142115561*^9}, {3.616046000022031*^9, 3.6160460593479958`*^9}, {
   3.616046225322619*^9, 3.616046275422038*^9}, {3.6160463554138937`*^9, 
   3.616046390880128*^9}, {3.616046510547579*^9, 3.616046533299488*^9}, {
   3.616046681324477*^9, 3.616046687362389*^9}, {3.616046892463769*^9, 
   3.616046910928891*^9}, {3.6160469641210747`*^9, 3.6160470277359056`*^9}, {
   3.616510837137395*^9, 3.6165108371426*^9}, {3.616511290340214*^9, 
   3.6165113899648314`*^9}, {3.616511428867907*^9, 3.616511445111868*^9}, {
   3.616511557592888*^9, 3.616511566005363*^9}, {3.6165116080355873`*^9, 
   3.6165116170818453`*^9}, {3.616511674271237*^9, 3.616511712806754*^9}, {
   3.616511849450259*^9, 3.616511864938525*^9}, {3.6165119008657722`*^9, 
   3.616511925068158*^9}, {3.616511955912479*^9, 3.616511979155217*^9}, 
   3.6165120322438707`*^9, {3.647007668108721*^9, 3.6470076800522757`*^9}, {
   3.647007936013362*^9, 3.647007950270032*^9}, {3.647008545273981*^9, 
   3.647008567800041*^9}, {3.647008617921957*^9, 3.6470086263590317`*^9}, {
   3.647008778287861*^9, 3.6470088293599253`*^9}, {3.647041053181579*^9, 
   3.6470411062944193`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Streamlines", "Subsubtitle",
 CellChangeTimes->{{3.616511251072329*^9, 3.616511268652046*^9}, {
  3.6479413873089943`*^9, 3.6479413976425257`*^9}, {3.6479414373740463`*^9, 
  3.6479414390716867`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"streamLinesWF", "=", 
   RowBox[{"StreamPlot", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"wflow", "[", 
       RowBox[{"x", ",", "p", ",", "tt", ",", "SS"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"Background", "\[Rule]", "None"}], ",", 
     RowBox[{"StreamColorFunction", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x", ",", "p", ",", "vx", ",", "vp", ",", "n"}], "}"}], ",", 
        
        RowBox[{"Blend", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Green", ",", "Red"}], "}"}], ",", 
          RowBox[{"1", "-", 
           RowBox[{"HeavisideTheta", "[", 
            RowBox[{"x", "*", "vp"}], "]"}]}]}], "]"}]}], "]"}]}], " ", ",", 
     RowBox[{"StreamColorFunctionScaling", "\[Rule]", 
      RowBox[{"{", "False", "}"}]}], " ", ",", 
     RowBox[{"StreamPoints", "\[Rule]", "Fine"}], ",", 
     RowBox[{"TicksStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Directive", "[", 
         RowBox[{"Black", ",", "40"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Black", ",", "50"}], "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6154836768479424`*^9, 3.615483676849675*^9}, {
   3.615483727710005*^9, 3.615483830710971*^9}, {3.6154841584556503`*^9, 
   3.615484189359499*^9}, 3.6154842438962193`*^9, {3.615484434815405*^9, 
   3.6154844409036407`*^9}, 3.615484562227837*^9, {3.615648126732998*^9, 
   3.615648142115561*^9}, {3.616046000022031*^9, 3.6160460593479958`*^9}, {
   3.616046225322619*^9, 3.616046275422038*^9}, {3.6160463554138937`*^9, 
   3.616046390880128*^9}, {3.616046510547579*^9, 3.616046533299488*^9}, {
   3.616046681324477*^9, 3.616046687362389*^9}, {3.616046892463769*^9, 
   3.616046910928891*^9}, {3.6160469641210747`*^9, 3.6160470277359056`*^9}, {
   3.616510837137395*^9, 3.6165108371426*^9}, {3.616511290340214*^9, 
   3.6165113899648314`*^9}, {3.616511428867907*^9, 3.616511448561586*^9}, {
   3.646524544213225*^9, 3.646524627748611*^9}, {3.646524695127644*^9, 
   3.6465247171262503`*^9}, {3.6465247885255213`*^9, 3.646524842667694*^9}, {
   3.6465251474996033`*^9, 3.646525171241129*^9}, {3.646525206175466*^9, 
   3.646525222874568*^9}, {3.646525345724386*^9, 3.6465254028041677`*^9}, {
   3.646527005953024*^9, 3.646527223668*^9}, {3.6465272602937813`*^9, 
   3.646527289571121*^9}, {3.646527363655591*^9, 3.646527401365081*^9}, 
   3.646527542746893*^9, {3.646527584243067*^9, 3.6465275856163054`*^9}, 
   3.646998481873177*^9, {3.6470077431258917`*^9, 3.647007761992899*^9}, 
   3.6478725713792677`*^9, 3.64787261816498*^9, 3.655637992741478*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"streamLinesWFclassical", "=", 
   RowBox[{"StreamPlot", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"wflowClass", "[", 
       RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"Background", "\[Rule]", "None"}], ",", 
     RowBox[{"StreamColorFunction", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x", ",", "p", ",", "vx", ",", "vp", ",", "n"}], "}"}], ",", 
        
        RowBox[{"Blend", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Green", ",", "Red"}], "}"}], ",", 
          RowBox[{"1", "-", 
           RowBox[{"HeavisideTheta", "[", 
            RowBox[{"x", "*", "vp"}], "]"}]}]}], "]"}]}], "]"}]}], " ", ",", 
     RowBox[{"StreamColorFunctionScaling", "\[Rule]", 
      RowBox[{"{", "False", "}"}]}], " ", ",", 
     RowBox[{"StreamPoints", "\[Rule]", "Fine"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.647007769638788*^9, 3.647007810549438*^9}, {
   3.6470080376273537`*^9, 3.647008039332336*^9}, {3.647008514951302*^9, 
   3.647008532907943*^9}, 3.647008581236692*^9}],

Cell["\<\
streamLinesWFquantum = StreamPlot[Re[wflowQuant[x, p, tt, SS]], {x, -XX, XX}, \
{p, -XX, XX}, AspectRatio -> Automatic, Background -> None, \
StreamColorFunction -> Function[{x, p, vx, vp, n}, Blend[{Green, Red}, 1 - \
HeavisideTheta[x*vp]]] , StreamColorFunctionScaling -> {False} , StreamPoints \
-> Fine];\
\>", "Text",
 CellChangeTimes->{{3.647007769638788*^9, 3.647007810549438*^9}, {
   3.6470080376273537`*^9, 3.647008039332336*^9}, {3.647008514951302*^9, 
   3.647008532907943*^9}, {3.647008581236692*^9, 3.647008603379764*^9}, 
   3.647945058872385*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"incorrectSOneFlowPlot", "=", 
   RowBox[{"StreamPlot", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{
       RowBox[{"wflow", "[", 
        RowBox[{"x", ",", "p", ",", "tt", ",", "1"}], "]"}], "+", 
       RowBox[{"0", "*", 
        RowBox[{"wflow", "[", 
         RowBox[{"x", ",", "p", ",", "tt", ",", "0"}], "]"}]}]}], "]"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"Background", "\[Rule]", "None"}], ",", 
     RowBox[{"StreamPoints", "\[Rule]", "Fine"}], ",", 
     RowBox[{"StreamColorFunction", "\[Rule]", "Hue"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.64699947214045*^9, 3.646999483452264*^9}, {
   3.646999611793818*^9, 3.646999612176285*^9}, {3.646999686667685*^9, 
   3.646999687841502*^9}, 3.646999769669249*^9, {3.6479450838068943`*^9, 
   3.6479451283014393`*^9}}],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"GraphicsRow", "[", 
    RowBox[{"{", 
     RowBox[{
     "streamLinesWF", ",", "streamLinesWFclassical", ",", 
      "incorrectSOneFlowPlot"}], 
     RowBox[{"(*", "streamLinesWFquantum", "*)"}], "}"}], "]"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.647007748714177*^9, 3.64700775516581*^9}, {
  3.647007796757926*^9, 3.6470078010973454`*^9}, {3.6470078411079483`*^9, 
  3.647007846035035*^9}, {3.647007998211535*^9, 3.647008009821227*^9}, {
  3.6470086539705772`*^9, 3.6470086692032747`*^9}, {3.64794514081039*^9, 
  3.647945145810363*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"incorrectFlowImage", "=", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"GraphicsRow", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Show", "[", 
         RowBox[{"plotWF", ",", 
          RowBox[{"ViewPoint", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "15009"}], "}"}]}], ",", 
          RowBox[{"TicksStyle", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Directive", "[", 
              RowBox[{"Black", ",", "42"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
              RowBox[{"Black", ",", "42"}], "]"}], ",", "White"}], "}"}]}]}], 
         "]"}], ",", 
        RowBox[{"Show", "[", 
         RowBox[{"incorrectSOneFlowPlot", ",", 
          RowBox[{"FrameTicksStyle", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Directive", "[", 
              RowBox[{"Black", ",", "42"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
              RowBox[{"Black", ",", "42"}], "]"}]}], "}"}]}], ",", 
          RowBox[{"FrameTicks", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "0", ",", "2"}], "}"}], ",", 
               "None"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "0", ",", "2"}], "}"}], ",", 
               "None"}], "}"}]}], "}"}]}]}], "]"}], ",", 
        RowBox[{"Show", "[", 
         RowBox[{"streamLinesWF", ",", 
          RowBox[{"FrameTicksStyle", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Directive", "[", 
              RowBox[{"Black", ",", "42"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
              RowBox[{"Black", ",", "42"}], "]"}]}], "}"}]}], ",", 
          RowBox[{"FrameTicks", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "0", ",", "2"}], "}"}], ",", 
               "None"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "0", ",", "2"}], "}"}], ",", 
               "None"}], "}"}]}], "}"}]}]}], "]"}]}], "}"}], "]"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "2222"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\</home/ole/Shared/Open/AA/Wignerflow/Kerr/Mathematica/Fig_Appendix.pdf\>\
\"", ",", 
   RowBox[{"ImageCrop", "[", "incorrectFlowImage", "]"}], ",", 
   RowBox[{"ImageResolution", "\[Rule]", "900"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.655637089519251*^9, 3.6556371437417393`*^9}, {
   3.655637220811743*^9, 3.655637335454496*^9}, {3.6556373802906322`*^9, 
   3.655637409052417*^9}, {3.655637461377228*^9, 3.655637546708373*^9}, {
   3.655637587580056*^9, 3.655637589811442*^9}, {3.6556377033585033`*^9, 
   3.655637748418466*^9}, {3.655637796503249*^9, 3.655637801006939*^9}, {
   3.655637841980476*^9, 3.655637915107856*^9}, 3.6556379798067503`*^9, {
   3.65563815958762*^9, 3.655638177158628*^9}, {3.6556382528224297`*^9, 
   3.655638326335125*^9}, {3.655638400828483*^9, 3.655638435359673*^9}, 
   3.6556384723047333`*^9, {3.6556385113223057`*^9, 3.6556385140153017`*^9}, {
   3.655638565746125*^9, 3.655638569878853*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["divwVelocity", "Subsubtitle",
 CellChangeTimes->{{3.616511251072329*^9, 3.616511268652046*^9}, {
  3.6479413873089943`*^9, 3.6479413976425257`*^9}, {3.647941474894266*^9, 
  3.6479414764569693`*^9}}],

Cell["\<\
divwVeloc[x_, p_, t_, s_] = D[wVelocity[x, p, t, s][[1]], x] + D[wVelocity[x, \
p, t, s][[2]], p];
divRange = 125;
Plot3D[{Re[divwVeloc[x, p, tt, SS]], 0 Im[divwVeloc[x, p, tt, SS]]}, {x, -XX, \
XX}, {p, -XX, XX}, AspectRatio -> Automatic, PlotRange -> {-divRange, \
divRange}, PlotPoints -> numberOfPlotPoints, MaxRecursion -> 0, PlotStyle -> \
{Opacity[0.51], Opacity[0.06]}, PlotLabel -> \"KERR: divergence(w)\"]\
\>", "Text",
 CellChangeTimes->{{3.6165120799512253`*^9, 3.6165125272223787`*^9}, {
   3.616512558105331*^9, 3.616512590226716*^9}, {3.616512931994651*^9, 
   3.616512980500165*^9}, {3.616513022111842*^9, 3.616513053877818*^9}, {
   3.6165132342564363`*^9, 3.616513279263054*^9}, {3.616513313467132*^9, 
   3.616513318668453*^9}, {3.616513349870579*^9, 3.6165133662266817`*^9}, 
   3.616513403104834*^9, {3.61651344207953*^9, 3.616513458601178*^9}, {
   3.616857329565007*^9, 3.6168573734437447`*^9}, 3.646993014833432*^9, {
   3.646993075378716*^9, 3.646993179614789*^9}, {3.6469984936580973`*^9, 
   3.646998495063106*^9}, 3.6479415264616423`*^9, {3.6479418083139467`*^9, 
   3.647941815838334*^9}}],

Cell["\<\
divwVelocQuPart[x_, p_, t_, s_] = D[wVelocityQuantumPart[x, p, t, s][[1]], x] \
+ D[wVelocityQuantumPart[x, p, t, s][[2]], p];
divRange = 125;
Plot3D[{Re[divwVelocQuPart[x, p, tt, SS]], 0 Im[divwVelocQuPart[x, p, tt, \
SS]]}, {x, -XX, XX}, {p, -XX, XX}, AspectRatio -> Automatic, PlotRange -> \
{-divRange, divRange}, PlotPoints -> numberOfPlotPoints, MaxRecursion -> 0, \
PlotStyle -> {Opacity[0.51], Opacity[0.06]}, PlotLabel -> \"KERR: \
\[Del]QuantumPart == \[Del](w)\"]\
\>", "Text",
 CellChangeTimes->{{3.647008911808626*^9, 3.6470089779985857`*^9}, {
   3.647040559956032*^9, 3.64704057392743*^9}, {3.647040652973548*^9, 
   3.6470406781246023`*^9}, 3.647941526462658*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"streamLinesWF", "=", 
   RowBox[{"StreamPlot", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"wflow", "[", 
       RowBox[{"x", ",", "p", ",", "tt", ",", "SS"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"Background", "\[Rule]", "None"}], ",", 
     RowBox[{"StreamColorFunction", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x", ",", "p", ",", "vx", ",", "vp", ",", "n"}], "}"}], ",", 
        
        RowBox[{"Blend", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Green", ",", "Red"}], "}"}], ",", 
          RowBox[{"1", "-", 
           RowBox[{"HeavisideTheta", "[", 
            RowBox[{"x", "*", "vp"}], "]"}]}]}], "]"}]}], "]"}]}], " ", ",", 
     RowBox[{"StreamColorFunctionScaling", "\[Rule]", 
      RowBox[{"{", "False", "}"}]}], " ", ",", 
     RowBox[{"StreamPoints", "\[Rule]", "Fine"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.617544668920517*^9, 3.617544682296224*^9}, {
   3.625129024472189*^9, 3.625129029413493*^9}, 3.646995184448864*^9, {
   3.646995679878539*^9, 3.646995733848165*^9}, {3.646995962624712*^9, 
   3.6469959746561413`*^9}, {3.646998034616312*^9, 3.646998051149168*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"classicalWFplot", "=", 
   RowBox[{"ContourPlot", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "p"}]}], ")"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x", "^", "2"}], "+", 
                 RowBox[{"p", "^", "2"}]}], ")"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
         "]"}], ",", 
        RowBox[{"Im", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "p"}]}], ")"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x", "^", "2"}], "+", 
                 RowBox[{"p", "^", "2"}]}], ")"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
         "]"}], ",", "0"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Abs", "[", "#1", "]"}], ">", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "7"}], ")"}]}]}], ",", "White", ",", "Red"}], "]"}],
         "&"}], ")"}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.617544668920517*^9, 3.617544682296224*^9}, {
   3.625129024472189*^9, 3.625129029413493*^9}, 3.646995184448864*^9, {
   3.646995679878539*^9, 3.646995733848165*^9}, {3.646995962624712*^9, 
   3.646995968568075*^9}, 3.646996006001893*^9, {3.646997601728467*^9, 
   3.646997626793646*^9}, 3.647637434123045*^9, {3.647873163120502*^9, 
   3.647873175018118*^9}, {3.6478733752144213`*^9, 3.647873376102415*^9}, 
   3.647948214354248*^9}],

Cell["\<\
lnAbsP3D = Plot3D[Log[Abs[divwVeloc[x, p, tt, SS]], 10], {x, -XX, XX}, {p, \
-XX, XX}, AspectRatio -> Automatic, PlotRange -> {-5, 5}, PlotLabel -> \
\"KERR: ln(Abs(divergence(w)))\"]
ArctanP3D = Plot3D[ArcTan[Re[divwVeloc[x, p, tt, SS]]/10], {x, -XX, XX}, {p, \
-XX, XX}, AspectRatio -> Automatic, PlotPoints -> 31, PlotRange -> All, \
PlotLabel -> \"KERR: ArcTan(divergence(w))\", ColorFunction -> Function[{x, \
p, z}, Hue[(z + 1/2)*2/Pi]]];
contourArctanP3D = ContourPlot[ArcTan[Re[divwVeloc[x, p, tt, SS]]/10], {x, \
-XX, XX}, {p, -XX, XX}, ColorFunction -> (If[#1 > 0, White, Red] &)]\
\>", "Text",
 CellChangeTimes->{{3.617544668920517*^9, 3.617544682296224*^9}, {
   3.625129024472189*^9, 3.625129029413493*^9}, 3.646995184448864*^9, {
   3.646995679878539*^9, 3.646995733848165*^9}, {3.646995962624712*^9, 
   3.646995968568075*^9}, 3.646996006001893*^9, {3.646997601728467*^9, 
   3.646997626793646*^9}, {3.647637434123045*^9, 3.647637439808742*^9}, 
   3.64794202872121*^9, 3.647942088757224*^9}],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"plotWF", ",", 
     RowBox[{"ParametricPlot3D", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"RR", "*", 
          RowBox[{"Sin", "[", "u", "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "RR"}], "*", 
          RowBox[{"Cos", "[", "u", "]"}]}], ",", 
         RowBox[{"0.01", "+", 
          RowBox[{"Re", "[", 
           RowBox[{"WignerFunctionN", "[", 
            RowBox[{
             RowBox[{"RR", "*", 
              RowBox[{"Sin", "[", "u", "]"}]}], ",", 
             RowBox[{
              RowBox[{"-", "RR"}], "*", 
              RowBox[{"Cos", "[", "u", "]"}]}], ",", "tt"}], "]"}], "]"}]}]}],
         "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"u", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"ColorFunction", "->", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
          RowBox[{"Hue", "[", "z", "]"}]}], "]"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"ViewPoint", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "8"}], ",", 
      RowBox[{"-", "30"}], ",", "20"}], "}"}]}], ",", 
   RowBox[{"Axes", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"True", ",", "True", ",", "False"}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"x", ",", "p", ",", "\"\<\>\""}], "}"}]}], ",", 
   RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.648572586646431*^9, 3.648572744593195*^9}}],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"plotWF", ",", 
     RowBox[{"Graphics3D", "[", 
      RowBox[{"to3d", "[", 
       RowBox[{
        RowBox[{"Show", "[", 
         RowBox[{"{", "streamLinesWF", "}"}], "]"}], ",", "5", ",", "0.99"}], 
       "]"}], "]"}], ",", 
     RowBox[{"ParametricPlot3D", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"RR", "*", 
          RowBox[{"Sin", "[", "u", "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "RR"}], "*", 
          RowBox[{"Cos", "[", "u", "]"}]}], ",", 
         RowBox[{"0.01", "+", 
          RowBox[{"Re", "[", 
           RowBox[{"WignerFunctionN", "[", 
            RowBox[{
             RowBox[{"RR", "*", 
              RowBox[{"Sin", "[", "u", "]"}]}], ",", 
             RowBox[{
              RowBox[{"-", "RR"}], "*", 
              RowBox[{"Cos", "[", "u", "]"}]}], ",", "tt"}], "]"}], "]"}]}]}],
         "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"u", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"ColorFunction", "->", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
          RowBox[{"Hue", "[", "z", "]"}]}], "]"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"ViewPoint", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "100"}], "}"}]}], ",", 
   RowBox[{"Axes", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"True", ",", "True", ",", "False"}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"x", ",", "p", ",", "\"\<\>\""}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.648572586646431*^9, 3.648572744593195*^9}}],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"GraphicsRow", "[", 
    RowBox[{"{", 
     RowBox[{"classicalWFplot", ",", 
      RowBox[{"Show", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"plotWF", ",", 
          RowBox[{"Graphics3D", "[", 
           RowBox[{"to3d", "[", 
            RowBox[{
             RowBox[{"Show", "[", 
              RowBox[{"{", "streamLinesWF", "}"}], "]"}], ",", "5", ",", 
             "0.99"}], "]"}], "]"}]}], "}"}], 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{",", 
              RowBox[{"Graphics3D", "[", 
               RowBox[{"to3d", "[", 
                RowBox[{
                 RowBox[{"Show", "[", 
                  RowBox[{"{", "contourArctanP3D", "}"}], "]"}], ",", "5", 
                 ",", "0.29"}], "]"}], "]"}]}], "}"}], ",", 
            RowBox[{"ViewPoint", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "10"}], "}"}]}], ",", 
            RowBox[{"PlotLabel", "\[Rule]", "labelPlot"}]}], "]"}], ",", 
          RowBox[{"Show", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"ArctanP3D", ",", 
              RowBox[{"Graphics3D", "[", 
               RowBox[{"to3d", "[", 
                RowBox[{
                 RowBox[{"Show", "[", 
                  RowBox[{"{", "contourArctanP3D", "}"}], "]"}], ",", "5", 
                 ",", "0.09"}], "]"}], "]"}]}], "}"}], ",", 
            RowBox[{"ViewPoint", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "10"}], "}"}]}]}]}]}], "*)"}], ",", 
        
        RowBox[{"PlotLabel", "\[Rule]", "labelPlot"}]}], "]"}]}], "}"}], 
    "]"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "1200"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.617544668920517*^9, 3.617544682296224*^9}, {
   3.625129024472189*^9, 3.625129029413493*^9}, 3.646995184448864*^9, {
   3.646995679878539*^9, 3.646995733848165*^9}, {3.646995962624712*^9, 
   3.646995968568075*^9}, 3.646996006001893*^9, 3.64699604253332*^9, {
   3.646996087859852*^9, 3.646996101105256*^9}, {3.646996539713215*^9, 
   3.646996569402256*^9}, 3.646996638182087*^9, {3.646996912627047*^9, 
   3.6469969163454657`*^9}, 3.6479421278398457`*^9, 3.647943143381776*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"R", "=", "0.5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ttable", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", ",", 
       RowBox[{"Integrate", "[", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{"WignerFunctionN", "[", 
           RowBox[{
            RowBox[{"R", "*", 
             RowBox[{"Cos", "[", "theta", "]"}]}], ",", 
            RowBox[{
             RowBox[{"-", "R"}], "*", 
             RowBox[{"Sin", "[", "theta", "]"}]}], ",", "t"}], "]"}], "]"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"theta", ",", "0", ",", 
           RowBox[{"2", "*", "Pi"}]}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", "TT", ",", 
       RowBox[{"TT", "/", "5.0"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"ListLinePlot", "[", 
  RowBox[{
   RowBox[{"ttable", "//", "Chop"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}]}], ",", 
   RowBox[{
   "PlotLabel", "\[Rule]", "\"\<\[ContourIntegral] dr W(t) = const\>\""}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", "R", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.647640741316362*^9, 3.647640751853231*^9}, {
   3.6476408010789213`*^9, 3.6476408496153727`*^9}, {3.647944520043625*^9, 
   3.647944543249118*^9}, {3.6479445956299143`*^9, 3.647944641872346*^9}, 
   3.6479447923685703`*^9, 3.6479456576586647`*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"divIncrement", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"wfxQuant", "[", 
         RowBox[{"xx", ",", "pp", ",", "tt", ",", "SS"}], "]"}], ",", "xx"}], 
       "]"}], "+", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"wfpQuant", "[", 
         RowBox[{"xx", ",", "pp", ",", "tt", ",", "SS"}], "]"}], ",", "pp"}], 
       "]"}]}], "/.", 
     RowBox[{"xx", "\[Rule]", "x"}]}], "/.", 
    RowBox[{"pp", "\[Rule]", "p"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.647095914181013*^9, 3.647095940042659*^9}, 
   3.647942253105444*^9}],

Cell[BoxData[{
 RowBox[{"dtphi", "=", 
  RowBox[{
   RowBox[{"Pi", "/", "180"}], "*", "20"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"classicalWFplot3D", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "p"}]}], ")"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x", "^", "2"}], "+", 
                 RowBox[{"p", "^", "2"}]}], ")"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
         "]"}], ",", 
        RowBox[{"Im", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "p"}]}], ")"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x", "^", "2"}], "+", 
                 RowBox[{"p", "^", "2"}]}], ")"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
         "]"}], ",", "0"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Abs", "[", "#1", "]"}], ">", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "7"}], ")"}]}]}], ",", "White", ",", "Red"}], "]"}],
         "&"}], ")"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pts", "=", 
    RowBox[{"Cases", "[", 
     RowBox[{"classicalWFplot3D", ",", 
      RowBox[{"x_GraphicsComplex", "\[RuleDelayed]", 
       RowBox[{"First", "@", "x"}]}], ",", "Infinity"}], "]"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"ListPointPlot3D", "[", 
    RowBox[{"pts", ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Min", "[", 
         RowBox[{
          RowBox[{"Flatten", "[", 
           RowBox[{"pts", ",", "1"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], ",", 
        RowBox[{"Max", "[", 
         RowBox[{
          RowBox[{"Flatten", "[", 
           RowBox[{"pts", ",", "1"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}]}], "}"}]}]}], "]"}],
    "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"GraphicsGrid", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Plot3D", "[", 
         RowBox[{
          RowBox[{"Re", "[", 
           RowBox[{"WignerFunctionN", "[", 
            RowBox[{
             RowBox[{"Re", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"x", "+", 
                 RowBox[{"I", "*", "p"}]}], ")"}], "*", 
               RowBox[{"Exp", "[", 
                RowBox[{"I", "*", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x", "^", "2"}], "+", 
                    RowBox[{"p", "^", "2"}]}], ")"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], 
                "]"}]}], "]"}], ",", 
             RowBox[{"Im", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"x", "+", 
                 RowBox[{"I", "*", "p"}]}], ")"}], "*", 
               RowBox[{"Exp", "[", 
                RowBox[{"I", "*", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x", "^", "2"}], "+", 
                    RowBox[{"p", "^", "2"}]}], ")"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], 
                "]"}]}], "]"}], ",", "0"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", 
            RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", 
            RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
          RowBox[{"ColorFunction", "\[Rule]", "Hue"}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
        RowBox[{"Plot3D", "[", 
         RowBox[{
          RowBox[{"Re", "[", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"WignerFunctionN", "[", 
              RowBox[{
               RowBox[{"Re", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"x", "+", 
                   RowBox[{"I", "*", "p"}]}], ")"}], "*", 
                 RowBox[{"Exp", "[", 
                  RowBox[{"I", "*", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x", "^", "2"}], "+", 
                    RowBox[{"p", "^", "2"}]}], ")"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], 
                  "]"}]}], "]"}], ",", 
               RowBox[{"Im", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"x", "+", 
                   RowBox[{"I", "*", "p"}]}], ")"}], "*", 
                 RowBox[{"Exp", "[", 
                  RowBox[{"I", "*", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x", "^", "2"}], "+", 
                    RowBox[{"p", "^", "2"}]}], ")"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], 
                  "]"}]}], "]"}], ",", "0"}], "]"}]}], "+", 
            RowBox[{"WignerFunctionN", "[", 
             RowBox[{"x", ",", "p", ",", "tt"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", 
            RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", 
            RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
          RowBox[{"ColorFunction", "\[Rule]", "Hue"}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
          RowBox[{"ViewPoint", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"0", "*", "1000"}], ",", "10"}], "}"}]}]}], "]"}], ",", 
        RowBox[{"Plot3D", "[", 
         RowBox[{
          RowBox[{"Re", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"WignerFunctionN", "[", 
                 RowBox[{
                  RowBox[{"Re", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"x", "+", 
                    RowBox[{"I", "*", "p"}]}], ")"}], "*", 
                    RowBox[{"Exp", "[", 
                    RowBox[{"I", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x", "^", "2"}], "+", 
                    RowBox[{"p", "^", "2"}]}], ")"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], 
                    "]"}]}], "]"}], ",", 
                  RowBox[{"Im", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"x", "+", 
                    RowBox[{"I", "*", "p"}]}], ")"}], "*", 
                    RowBox[{"Exp", "[", 
                    RowBox[{"I", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x", "^", "2"}], "+", 
                    RowBox[{"p", "^", "2"}]}], ")"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], 
                    "]"}]}], "]"}], ",", "0"}], "]"}]}], "+", 
               RowBox[{"WignerFunctionN", "[", 
                RowBox[{"x", ",", "p", ",", "tt"}], "]"}]}], ")"}], "*", 
             "0"}], "+", 
            RowBox[{
             RowBox[{"divIncrement", "[", 
              RowBox[{
               RowBox[{"Re", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"x", "+", 
                   RowBox[{"I", "*", "p"}]}], ")"}], "*", 
                 RowBox[{"Exp", "[", 
                  RowBox[{
                   RowBox[{"-", "I"}], "*", "dtphi"}], "]"}]}], "]"}], ",", 
               RowBox[{"Im", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"x", "+", 
                   RowBox[{"I", "*", "p"}]}], ")"}], "*", 
                 RowBox[{"Exp", "[", 
                  RowBox[{
                   RowBox[{"-", "I"}], "*", "dtphi"}], "]"}]}], "]"}], ",", 
               "tt", ",", "SS"}], "]"}], "/", "25"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", 
            RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", 
            RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
          RowBox[{"ColorFunction", "\[Rule]", "Hue"}], ",", 
          RowBox[{"PlotRange", "\[Rule]", 
           RowBox[{"1", "*", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "0.05"}], ",", "0.05"}], "}"}]}]}], ",", 
          RowBox[{"ViewPoint", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"0", "*", "1000"}], ",", "10"}], "}"}]}]}], "]"}]}], 
       "}"}], "}"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}], "*)"}]}]}], "Input",
 CellChangeTimes->{
  3.647096407043749*^9, {3.6470964641589127`*^9, 3.647096464543235*^9}, {
   3.647096742270155*^9, 3.6470967815753202`*^9}, 3.6479422667428713`*^9}],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"GraphicsRow", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Show", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Plot3D", "[", 
           RowBox[{
            RowBox[{"Re", "[", 
             RowBox[{"WignerFunctionN", "[", 
              RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"x", ",", 
              RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"p", ",", 
              RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
            RowBox[{"MeshFunctions", "->", 
             RowBox[{"{", 
              RowBox[{"#3", "&"}], "}"}]}], ",", 
            RowBox[{"Mesh", "\[Rule]", 
             RowBox[{"{", "25", "}"}]}], ",", 
            RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
            RowBox[{"ColorFunction", "\[Rule]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Blend", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                  "Brown", ",", "Purple", ",", "Blue", ",", "Cyan", ",", 
                   "White", ",", "White", ",", "White", ",", "Yellow", ",", 
                   "Orange", ",", "Red", ",", "Pink"}], "}"}], ",", 
                 RowBox[{"Rescale", "[", 
                  RowBox[{"#3", ",", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.03"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], 
                  "]"}]}], "]"}], "&"}], ")"}]}], ",", 
            RowBox[{"PlotRange", "\[Rule]", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", 
              RowBox[{"1", "/", "Pi"}]}]}], ",", 
            RowBox[{"PlotPoints", "\[Rule]", "numberOfPlotPoints"}], ",", 
            RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
            RowBox[{"Axes", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{"True", ",", "True", ",", "False"}], "}"}]}]}], "]"}], 
          ",", "circTable", ",", "\[IndentingNewLine]", 
          RowBox[{"Graphics3D", "[", 
           RowBox[{"to3d", "[", 
            RowBox[{
             RowBox[{"Show", "[", 
              RowBox[{"{", "\[IndentingNewLine]", 
               RowBox[{"StreamPlot", "[", 
                RowBox[{
                 RowBox[{"Re", "[", 
                  RowBox[{"wflow", "[", 
                   RowBox[{"x", ",", "p", ",", "tt", ",", "1"}], "]"}], "]"}],
                  ",", 
                 RowBox[{"{", 
                  RowBox[{"x", ",", 
                   RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"p", ",", 
                   RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                 RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
                 RowBox[{"Background", "\[Rule]", "None"}], ",", 
                 RowBox[{"StreamColorFunction", "\[Rule]", 
                  RowBox[{"Function", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"x", ",", "p", ",", "vx", ",", "vp", ",", "n"}], 
                    "}"}], ",", 
                    RowBox[{"Blend", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Darker", "[", "Green", "]"}], ",", "Red"}], 
                    "}"}], ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"HeavisideTheta", "[", 
                    RowBox[{"x", "*", "vp"}], "]"}]}]}], "]"}]}], "]"}]}], 
                 " ", ",", 
                 RowBox[{"StreamColorFunctionScaling", "\[Rule]", 
                  RowBox[{"{", "False", "}"}]}], " ", ",", 
                 RowBox[{"StreamPoints", "\[Rule]", "Fine"}]}], "]"}], "}"}], 
              "]"}], "\[IndentingNewLine]", ",", "maxWF", ",", ".75"}], "]"}],
            "]"}]}], "\[IndentingNewLine]", "}"}], ",", 
        RowBox[{"ViewPoint", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1000"}], "}"}]}]}], "]"}], ",", 
      RowBox[{"Show", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Show", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"Plot", "[", 
              RowBox[{
               RowBox[{"Re", "[", 
                RowBox[{"WignerFunctionN", "[", 
                 RowBox[{
                  RowBox[{"R", "*", 
                   RowBox[{"Cos", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                    "]"}]}], ",", 
                  RowBox[{
                   RowBox[{"-", "R"}], "*", 
                   RowBox[{"Sin", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                    "]"}]}], ",", "tt"}], "]"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"theta", ",", "0", ",", 
                 RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
               RowBox[{"ColorFunction", "\[Rule]", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"RGBColor", "[", 
                   RowBox[{
                    RowBox[{"1", "-", "R"}], ",", 
                    RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], "&"}], 
                 ")"}]}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"R", ",", "0.3", ",", "3.0", ",", "0.325"}], "}"}]}], 
            "]"}], ",", 
           RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
           RowBox[{"Axes", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"AxesOrigin", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}]}], ",", 
           RowBox[{"PlotLabel", "\[Rule]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"TrueQ", "[", 
               RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], 
               "]"}], ",", 
              RowBox[{"StringJoin", "[", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                  "\"\<Inverted Kerr  \>\"", ",", "\"\<\>\""}], "]"}], ",", 
                "\"\<Squeeze=\>\"", ",", 
                RowBox[{"ToString", "[", 
                 RowBox[{"stateParameter", "//", "N"}], "]"}]}], "]"}], ",", 
              RowBox[{"StringJoin", "[", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                  "\"\<Inverted Kerr  \>\"", ",", "\"\<\>\""}], "]"}], ",", 
                "\"\<Coherent=\>\"", ",", 
                RowBox[{"ToString", "[", 
                 RowBox[{"stateParameter", "//", "N"}], "]"}]}], "]"}]}], 
             "]"}]}]}], "]"}], ",", 
         RowBox[{"Plot", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Re", "[", 
             RowBox[{"WignerFunctionN", "[", 
              RowBox[{
               RowBox[{"R", "*", 
                RowBox[{"Cos", "[", 
                 RowBox[{"theta", "+", 
                  RowBox[{"compensateForClassicalMovement", "*", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                 "]"}]}], ",", 
               RowBox[{
                RowBox[{"-", "R"}], "*", 
                RowBox[{"Sin", "[", 
                 RowBox[{"theta", "+", 
                  RowBox[{"compensateForClassicalMovement", "*", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                 "]"}]}], ",", "tt"}], "]"}], "]"}], "/.", 
            RowBox[{"R", "\[Rule]", "RR"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"theta", ",", "0", ",", 
             RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
           RowBox[{"ColorFunction", "\[Rule]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"myColorFunc", "[", 
               RowBox[{"#1", ",", "tt"}], "]"}], "&"}], ")"}]}], ",", 
           RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
           RowBox[{"PlotStyle", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"Thickness", "[", "0.01", "]"}], "}"}]}], ",", 
           RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
           RowBox[{"Axes", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"True", ",", "True"}], "}"}]}]}], "]"}]}], "}"}], 
       "]"}]}], "}"}], "]"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.647784222545601*^9, 3.6477842308958197`*^9}, {
   3.647784275135676*^9, 3.647784304996791*^9}, {3.647817795869616*^9, 
   3.647817797530177*^9}, {3.647818306101618*^9, 3.647818312670066*^9}, {
   3.647819777721402*^9, 3.647819778206023*^9}, {3.6478740209234047`*^9, 
   3.647874022656577*^9}, 3.647877467871708*^9, {3.6478775413260393`*^9, 
   3.647877596677455*^9}, {3.647882873896647*^9, 3.647882875035367*^9}, {
   3.647883015048066*^9, 3.647883022263771*^9}, {3.6478831400064783`*^9, 
   3.6478831417259293`*^9}, 3.647884532486432*^9, 3.6479447625191517`*^9, 
   3.6479456704971333`*^9, 3.647946013027738*^9, {3.64794606635736*^9, 
   3.64794607183426*^9}, {3.647947020530814*^9, 3.6479470345129023`*^9}, {
   3.647947143669148*^9, 3.647947158982896*^9}, {3.64794946919895*^9, 
   3.64794946932483*^9}, {3.647949688649864*^9, 3.647949700850513*^9}, {
   3.64794990087289*^9, 3.647949902510181*^9}, {3.6479504219825687`*^9, 
   3.647950502619761*^9}, {3.647950700934649*^9, 3.647950708389901*^9}, {
   3.647950782793624*^9, 3.647950792329832*^9}, {3.6479508341065063`*^9, 
   3.6479508359317427`*^9}, 3.647950898939354*^9, {3.647950954405119*^9, 
   3.647950984658662*^9}, {3.647951407117765*^9, 3.647951422440662*^9}, {
   3.647951473857767*^9, 3.6479514744518137`*^9}, {3.6479515203232117`*^9, 
   3.647951521327835*^9}, {3.647951562772646*^9, 3.647951590538917*^9}, {
   3.647951620583638*^9, 3.647951628133065*^9}, {3.647951667975473*^9, 
   3.6479516990097733`*^9}, {3.647951746060931*^9, 3.6479517729432497`*^9}, {
   3.647951846351877*^9, 3.6479518586280193`*^9}, 3.647951919833302*^9, 
   3.647951985246524*^9, 3.647952031324005*^9, {3.6479520784552517`*^9, 
   3.647952123964142*^9}, 3.647952424133417*^9, 3.647952490386581*^9, {
   3.64795253779014*^9, 3.6479526253706636`*^9}, {3.6479526738215847`*^9, 
   3.647952688601592*^9}, {3.647953099452752*^9, 3.647953112439096*^9}, {
   3.6479531532057323`*^9, 3.6479532168545313`*^9}, {3.647953257857213*^9, 
   3.647953276197989*^9}, {3.6479534323031588`*^9, 3.6479534347968187`*^9}, {
   3.6479536511410933`*^9, 3.647953657842311*^9}, {3.647953724530962*^9, 
   3.6479538149250193`*^9}, {3.64795386729946*^9, 3.647953870147318*^9}, 
   3.647954015925189*^9, {3.6481985757158833`*^9, 3.6481986313310823`*^9}, {
   3.648215642205123*^9, 3.648215649152733*^9}, 3.6482162034949512`*^9, 
   3.6483580441791*^9, {3.648363705091927*^9, 3.6483637386824083`*^9}, 
   3.648558935303226*^9, 3.655636434589275*^9}],

Cell[BoxData[
 RowBox[{"timePrint", "[", "TT", "]"}]], "Input",
 CellChangeTimes->{{3.64821613156478*^9, 3.648216145892171*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sTretch", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"GraphicsRow", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Show", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Plot3D", "[", 
          RowBox[{
           RowBox[{"Re", "[", 
            RowBox[{"WignerFunctionN", "[", 
             RowBox[{
              RowBox[{"rr", " ", 
               RowBox[{"Cos", "[", "theta", "]"}]}], ",", 
              RowBox[{"rr", " ", 
               RowBox[{"Sin", "[", "theta", "]"}]}], ",", "tt"}], "]"}], 
            "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"theta", ",", "0", ",", 
             RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"rr", ",", "0", ",", "XX"}], "}"}], ",", 
           RowBox[{"MeshFunctions", "->", 
            RowBox[{"{", 
             RowBox[{"#3", "&"}], "}"}]}], ",", 
           RowBox[{"Mesh", "\[Rule]", 
            RowBox[{"{", "25", "}"}]}], ",", 
           RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
           RowBox[{"ColorFunction", "\[Rule]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Blend", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                 "Brown", ",", "Purple", ",", "Blue", ",", "Cyan", ",", 
                  "White", ",", "White", ",", "White", ",", "Yellow", ",", 
                  "Orange", ",", "Red", ",", "Pink"}], "}"}], ",", 
                RowBox[{"Rescale", "[", 
                 RowBox[{"#3", ",", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.03"}], ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], 
                 "]"}]}], "]"}], "&"}], ")"}]}], ",", 
           RowBox[{"PlotRange", "\[Rule]", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", 
             RowBox[{"1", "/", "Pi"}]}]}], ",", 
           RowBox[{"PlotPoints", "\[Rule]", "numberOfPlotPoints"}], ",", 
           RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
           RowBox[{"Axes", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"True", ",", "True", ",", "False"}], "}"}]}]}], "]"}], 
         RowBox[{"(*", 
          RowBox[{",", "circTable", ",", "\[IndentingNewLine]", 
           RowBox[{"Graphics3D", "[", 
            RowBox[{"to3d", "[", 
             RowBox[{
              RowBox[{"Show", "[", 
               RowBox[{"{", "\[IndentingNewLine]", 
                RowBox[{"StreamPlot", "[", 
                 RowBox[{
                  RowBox[{"Re", "[", 
                   RowBox[{"wflow", "[", 
                    RowBox[{"x", ",", "p", ",", "tt", ",", "0"}], "]"}], 
                   "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"x", ",", 
                    RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"p", ",", 
                    RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                  RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
                  RowBox[{"Background", "\[Rule]", "None"}], ",", 
                  RowBox[{"StreamColorFunction", "\[Rule]", 
                   RowBox[{"Function", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"x", ",", "p", ",", "vx", ",", "vp", ",", "n"}], 
                    "}"}], ",", 
                    RowBox[{"Blend", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Darker", "[", "Green", "]"}], ",", "Red"}], 
                    "}"}], ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"HeavisideTheta", "[", 
                    RowBox[{"x", "*", "vp"}], "]"}]}]}], "]"}]}], "]"}]}], 
                  " ", ",", 
                  RowBox[{"StreamColorFunctionScaling", "\[Rule]", 
                   RowBox[{"{", "False", "}"}]}], " ", ",", 
                  RowBox[{"StreamPoints", "\[Rule]", "Fine"}]}], "]"}], "}"}],
                "]"}], "\[IndentingNewLine]", ",", "maxWF", ",", ".75"}], 
             "]"}], "]"}]}], "*)"}], "\[IndentingNewLine]", "}"}], ",", 
        RowBox[{"ViewPoint", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1000"}], "}"}]}]}], "]"}], ",", 
      RowBox[{"Show", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Show", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"Plot", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"R", ",", 
                 RowBox[{"Re", "[", 
                  RowBox[{"R", "+", 
                   RowBox[{"sTretch", "*", 
                    RowBox[{"WignerFunctionN", "[", 
                    RowBox[{
                    RowBox[{"R", "*", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                    "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", "R"}], "*", 
                    RowBox[{"Sin", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                    "]"}]}], ",", "tt"}], "]"}]}]}], "]"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"theta", ",", "0", ",", 
                 RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
               RowBox[{"ColorFunction", "\[Rule]", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"RGBColor", "[", 
                   RowBox[{
                    RowBox[{"1", "-", "R"}], ",", 
                    RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], "&"}], 
                 ")"}]}]}], 
              RowBox[{"(*", 
               RowBox[{",", 
                RowBox[{"PlotLegends", "\[Rule]", 
                 RowBox[{"ToString", "[", 
                  RowBox[{"N", "[", 
                   RowBox[{"R", ",", "3"}], "]"}], "]"}]}]}], "*)"}], "]"}], 
             ",", 
             RowBox[{"{", 
              RowBox[{"R", ",", "0.3", ",", "3.0", ",", "0.325"}], "}"}]}], 
            "]"}], ",", 
           RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
           RowBox[{"Axes", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"AxesOrigin", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}]}], ",", 
           RowBox[{"PlotLabel", "\[Rule]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"TrueQ", "[", 
               RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], 
               "]"}], ",", 
              RowBox[{"StringJoin", "[", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                  "\"\<Inverted Kerr  \>\"", ",", "\"\<\>\""}], "]"}], ",", 
                "\"\<Squeeze=\>\"", ",", 
                RowBox[{"ToString", "[", 
                 RowBox[{"stateParameter", "//", "N"}], "]"}]}], "]"}], ",", 
              RowBox[{"StringJoin", "[", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                  "\"\<Inverted Kerr  \>\"", ",", "\"\<\>\""}], "]"}], ",", 
                "\"\<Coherent=\>\"", ",", 
                RowBox[{"ToString", "[", 
                 RowBox[{"stateParameter", "//", "N"}], "]"}]}], "]"}]}], 
             "]"}]}]}], "]"}], ",", 
         RowBox[{"Plot", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"R", ",", 
              RowBox[{"Re", "[", 
               RowBox[{"R", "+", 
                RowBox[{"sTretch", "*", 
                 RowBox[{"WignerFunctionN", "[", 
                  RowBox[{
                   RowBox[{"R", "*", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                    "]"}]}], ",", 
                   RowBox[{
                    RowBox[{"-", "R"}], "*", 
                    RowBox[{"Sin", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                    "]"}]}], ",", "tt"}], "]"}]}]}], "]"}]}], "}"}], "/.", 
            RowBox[{"R", "\[Rule]", "RR"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"theta", ",", "0", ",", 
             RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
           RowBox[{"ColorFunction", "\[Rule]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"myColorFunc", "[", 
               RowBox[{"#1", ",", "tt"}], "]"}], "&"}], ")"}]}], ",", 
           RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
           RowBox[{"PlotStyle", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"Thickness", "[", "0.01", "]"}], "}"}]}], ",", 
           RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
           RowBox[{"Axes", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"True", ",", "True"}], "}"}]}]}], "]"}]}], "}"}], 
       "]"}]}], "}"}], "]"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6484775563347883`*^9, 3.648477694605438*^9}, {
   3.648477760695322*^9, 3.6484777642296*^9}, {3.6484778262899227`*^9, 
   3.6484778275207987`*^9}, {3.6484778662939177`*^9, 3.648477907045891*^9}, {
   3.648477939886582*^9, 3.648477952343842*^9}, {3.648478013593143*^9, 
   3.648478040528651*^9}, 3.648478125693182*^9}],

Cell[BoxData[{
 RowBox[{"If", "[", 
  RowBox[{"animationCreation", ",", 
   RowBox[{
    RowBox[{"StreamsPlotAutomatic$T", "=", 
     RowBox[{"Table", "[", " ", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Show", "[", 
        RowBox[{
         RowBox[{"GraphicsRow", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Show", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"Plot3D", "[", 
                RowBox[{
                 RowBox[{"Re", "[", 
                  RowBox[{"WignerFunctionN", "[", 
                   RowBox[{
                    RowBox[{"rr", " ", 
                    RowBox[{"Cos", "[", "theta", "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", "rr"}], " ", 
                    RowBox[{"Sin", "[", "theta", "]"}]}], ",", "t"}], "]"}], 
                  "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"theta", ",", "0", ",", 
                   RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"rr", ",", "0", ",", "XX"}], "}"}], ",", 
                 RowBox[{"MeshFunctions", "->", 
                  RowBox[{"{", 
                   RowBox[{"#3", "&"}], "}"}]}], ",", 
                 RowBox[{"Mesh", "\[Rule]", 
                  RowBox[{"{", "25", "}"}]}], ",", 
                 RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
                 RowBox[{"ColorFunction", "\[Rule]", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"Blend", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    "Brown", ",", "Purple", ",", "Blue", ",", "Cyan", ",", 
                    "White", ",", "White", ",", "White", ",", "Yellow", ",", 
                    "Orange", ",", "Red", ",", "Pink"}], "}"}], ",", 
                    RowBox[{"Rescale", "[", 
                    RowBox[{"#3", ",", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.03"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], 
                    "]"}]}], "]"}], "&"}], ")"}]}], ",", 
                 RowBox[{"PlotRange", "\[Rule]", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", 
                   RowBox[{"1", "/", "Pi"}]}]}], ",", 
                 RowBox[{"PlotPoints", "\[Rule]", "numberOfPlotPoints"}], ",", 
                 RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
                 RowBox[{"Axes", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"True", ",", "True", ",", "False"}], "}"}]}]}], 
                "]"}], 
               RowBox[{"(*", 
                RowBox[{",", "circTable", ",", "\[IndentingNewLine]", 
                 RowBox[{"Graphics3D", "[", 
                  RowBox[{"to3d", "[", 
                   RowBox[{
                    RowBox[{"Show", "[", 
                    RowBox[{"{", "\[IndentingNewLine]", 
                    RowBox[{"StreamPlot", "[", 
                    RowBox[{
                    RowBox[{"Re", "[", 
                    RowBox[{"wflow", "[", 
                    RowBox[{"x", ",", "p", ",", "tt", ",", "0"}], "]"}], 
                    "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"x", ",", 
                    RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"p", ",", 
                    RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                    RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
                    RowBox[{"Background", "\[Rule]", "None"}], ",", 
                    RowBox[{"StreamColorFunction", "\[Rule]", 
                    RowBox[{"Function", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"x", ",", "p", ",", "vx", ",", "vp", ",", "n"}], 
                    "}"}], ",", 
                    RowBox[{"Blend", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Darker", "[", "Green", "]"}], ",", "Red"}], 
                    "}"}], ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"HeavisideTheta", "[", 
                    RowBox[{"x", "*", "vp"}], "]"}]}]}], "]"}]}], "]"}]}], 
                    " ", ",", 
                    RowBox[{"StreamColorFunctionScaling", "\[Rule]", 
                    RowBox[{"{", "False", "}"}]}], " ", ",", 
                    RowBox[{"StreamPoints", "\[Rule]", "Fine"}]}], "]"}], 
                    "}"}], "]"}], "\[IndentingNewLine]", ",", "maxWF", ",", 
                    ".75"}], "]"}], "]"}]}], "*)"}], "\[IndentingNewLine]", 
               "}"}], ",", 
              RowBox[{"ViewPoint", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "1000"}], "}"}]}]}], "]"}], ",", 
            RowBox[{"Show", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Show", "[", 
                RowBox[{
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{"Plot", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"R", ",", 
                    RowBox[{"Re", "[", 
                    RowBox[{"R", "+", 
                    RowBox[{"sTretch", "*", 
                    RowBox[{"WignerFunctionN", "[", 
                    RowBox[{
                    RowBox[{"R", "*", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], 
                    "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", "R"}], "*", 
                    RowBox[{"Sin", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], 
                    "]"}]}], ",", "t"}], "]"}]}]}], "]"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"theta", ",", "0", ",", 
                    RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
                    RowBox[{"ColorFunction", "\[Rule]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"RGBColor", "[", 
                    RowBox[{
                    RowBox[{"1", "-", "R"}], ",", 
                    RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], "&"}], 
                    ")"}]}]}], 
                    RowBox[{"(*", 
                    RowBox[{",", 
                    RowBox[{"PlotLegends", "\[Rule]", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"N", "[", 
                    RowBox[{"R", ",", "3"}], "]"}], "]"}]}]}], "*)"}], "]"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"R", ",", "0.3", ",", "3.0", ",", "0.325"}], 
                    "}"}]}], "]"}], ",", 
                 RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
                 RowBox[{"Axes", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"True", ",", "True"}], "}"}]}], ",", 
                 RowBox[{"AxesOrigin", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"0", ",", "0"}], "}"}]}], ",", 
                 RowBox[{"PlotLabel", "\[Rule]", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{"TrueQ", "[", 
                    RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], 
                    "]"}], ",", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                    "\"\<Inverted Kerr  \>\"", ",", "\"\<\>\""}], "]"}], ",", 
                    "\"\<Squeeze=\>\"", ",", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"stateParameter", "//", "N"}], "]"}]}], "]"}], 
                    ",", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                    "\"\<Inverted Kerr  \>\"", ",", "\"\<\>\""}], "]"}], ",", 
                    "\"\<Coherent=\>\"", ",", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"stateParameter", "//", "N"}], "]"}]}], "]"}]}], 
                   "]"}]}]}], "]"}], ",", 
               RowBox[{"Plot", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"R", ",", 
                    RowBox[{"Re", "[", 
                    RowBox[{"R", "+", 
                    RowBox[{"sTretch", "*", 
                    RowBox[{"WignerFunctionN", "[", 
                    RowBox[{
                    RowBox[{"R", "*", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], 
                    "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", "R"}], "*", 
                    RowBox[{"Sin", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], 
                    "]"}]}], ",", "t"}], "]"}]}]}], "]"}]}], "}"}], "/.", 
                  RowBox[{"R", "\[Rule]", "RR"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"theta", ",", "0", ",", 
                   RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
                 RowBox[{"ColorFunction", "\[Rule]", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"myColorFunc", "[", 
                    RowBox[{"#1", ",", "t"}], "]"}], "&"}], ")"}]}], ",", 
                 RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
                 RowBox[{"PlotStyle", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"Thickness", "[", "0.01", "]"}], "}"}]}], ",", 
                 RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
                 RowBox[{"Axes", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"True", ",", "True"}], "}"}]}]}], "]"}]}], "}"}], 
             "]"}]}], "}"}], "]"}], ",", 
         RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}], 
       "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "0", ",", 
         RowBox[{
          RowBox[{"0", "*", "3", "*", "DTT"}], "+", 
          RowBox[{"1", "*", 
           RowBox[{"(", 
            RowBox[{"TT", "-", "DTT"}], ")"}]}]}], ",", "DTT"}], "}"}]}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Export", "[", 
     RowBox[{
      RowBox[{"StringJoin", "[", 
       RowBox[{
        RowBox[{"StringJoin", "[", 
         RowBox[{
          RowBox[{"StringJoin", "[", 
           RowBox[{
            RowBox[{"StringJoin", "[", 
             RowBox[{"export$Directoy", ",", "\"\<WF_Polar_\>\"", ",", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                "\"\<_InvKerr__\>\"", ",", "\"\<\>\""}], "]"}], ",", 
              "\"\<_Lambda_\>\""}], "]"}], ",", 
            RowBox[{"ToString", "[", " ", 
             RowBox[{"N", "[", "LAMBDA", "]"}], "]"}], ",", 
            "\"\<__Ncutoff_\>\"", ",", 
            RowBox[{"ToString", "[", "Nmax", "]"}]}], "]"}], ",", 
          "\"\<__t_\>\"", ",", 
          RowBox[{"ToString", "[", 
           RowBox[{"N", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ")"}], "/", 
              "60"}], ",", "3"}], "]"}], "]"}]}], "]"}], ",", 
        "\"\<_minutes.gif\>\""}], "]"}], ",", "StreamsPlotAutomatic$T", ",", 
      RowBox[{"\"\<Loop\>\"", "\[Rule]", "True"}], ",", 
      RowBox[{"\"\<DisplayDurations\>\"", "\[Rule]", "0.25"}]}], "]"}], ";", 
    "\n", 
    RowBox[{"ListAnimate", "[", 
     RowBox[{"StreamsPlotAutomatic$T", ",", 
      RowBox[{"AnimationRate", "\[Rule]", "11"}], ",", 
      RowBox[{"AnimationRunning", "\[Rule]", "False"}]}], "]"}]}], ",", 
   RowBox[{"Print", "[", "\"\<No animations!\>\"", "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", 
  RowBox[{"WstreamAutomatic", ".", "gif"}], "]"}]}], "Input",
 CellChangeTimes->{{3.6473585226071367`*^9, 3.6473585510538*^9}, {
   3.647358682624426*^9, 3.647358724333336*^9}, {3.647358966650272*^9, 
   3.6473589944804153`*^9}, {3.647359118256459*^9, 3.647359124414003*^9}, {
   3.6473592030849333`*^9, 3.647359209485674*^9}, 3.647359270846427*^9, {
   3.647359339622357*^9, 3.647359340468686*^9}, {3.647362368325342*^9, 
   3.647362442584318*^9}, 3.647362668256967*^9, {3.647638775258465*^9, 
   3.647638778917226*^9}, 3.647818411434388*^9, {3.647819799551906*^9, 
   3.6478198000666723`*^9}, 3.647877669076373*^9, 3.647884566549181*^9, 
   3.647946099402823*^9, {3.647949502621339*^9, 3.6479495028494663`*^9}, {
   3.647949639860498*^9, 3.6479496625408573`*^9}, {3.6479510465983057`*^9, 
   3.647951053172331*^9}, 3.64795121589228*^9, {3.647954182588007*^9, 
   3.647954183514649*^9}, {3.648129757875136*^9, 3.6481297582670727`*^9}, {
   3.6481297941557007`*^9, 3.6481297943695927`*^9}, 3.648130021792447*^9, {
   3.648131557677135*^9, 3.6481315733815117`*^9}, {3.648131691430141*^9, 
   3.648131695620537*^9}, {3.6481327464671926`*^9, 3.64813276069384*^9}, 
   3.648198707699939*^9, {3.6482156725278683`*^9, 3.648215680186823*^9}, 
   3.6483580453897247`*^9, {3.648363791477755*^9, 3.6483637955681953`*^9}, {
   3.6484781997718573`*^9, 3.648478284583762*^9}, {3.648478327834332*^9, 
   3.648478334052195*^9}, 3.648478429127603*^9, 3.648478508938512*^9, {
   3.6484786181424437`*^9, 3.6484786287229156`*^9}, {3.648478759360999*^9, 
   3.648478766323307*^9}}],

Cell[BoxData[{
 RowBox[{"If", "[", 
  RowBox[{"animationCreation", ",", 
   RowBox[{
    RowBox[{"StreamsPlotAutomatic$T", "=", 
     RowBox[{"Table", "[", " ", 
      RowBox[{
       RowBox[{"Show", "[", 
        RowBox[{
         RowBox[{"GraphicsRow", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Show", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Plot3D", "[", 
                 RowBox[{
                  RowBox[{"Re", "[", 
                   RowBox[{"WignerFunctionN", "[", 
                    RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"x", ",", 
                    RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"p", ",", 
                    RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                  RowBox[{"MeshFunctions", "->", 
                   RowBox[{"{", 
                    RowBox[{"#3", "&"}], "}"}]}], ",", 
                  RowBox[{"Mesh", "\[Rule]", 
                   RowBox[{"{", "25", "}"}]}], ",", 
                  RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
                  RowBox[{"ColorFunction", "\[Rule]", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Blend", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    "Brown", ",", "Purple", ",", "Blue", ",", "Cyan", ",", 
                    "White", ",", "White", ",", "White", ",", "Yellow", ",", 
                    "Orange", ",", "Red", ",", "Pink"}], "}"}], ",", 
                    RowBox[{"Rescale", "[", 
                    RowBox[{"#3", ",", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.03"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], 
                    "]"}]}], "]"}], "&"}], ")"}]}], ",", 
                  RowBox[{"PlotRange", "\[Rule]", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", 
                    RowBox[{"1", "/", "Pi"}]}]}], ",", 
                  RowBox[{"PlotPoints", "\[Rule]", "numberOfPlotPoints"}], 
                  ",", 
                  RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
                  RowBox[{"Axes", "\[Rule]", 
                   RowBox[{"{", 
                    RowBox[{"True", ",", "True", ",", "False"}], "}"}]}]}], 
                 "]"}], ",", "circTable", ",", 
                RowBox[{"Graphics3D", "[", 
                 RowBox[{"to3d", "[", 
                  RowBox[{
                   RowBox[{"Show", "[", 
                    RowBox[{"{", "\[IndentingNewLine]", 
                    RowBox[{"StreamPlot", "[", 
                    RowBox[{
                    RowBox[{"Re", "[", 
                    RowBox[{"wflow", "[", 
                    RowBox[{"x", ",", "p", ",", "t", ",", "0"}], "]"}], "]"}],
                     ",", 
                    RowBox[{"{", 
                    RowBox[{"x", ",", 
                    RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"p", ",", 
                    RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                    RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
                    RowBox[{"Background", "\[Rule]", "None"}], ",", 
                    RowBox[{"StreamColorFunction", "\[Rule]", 
                    RowBox[{"Function", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"x", ",", "p", ",", "vx", ",", "vp", ",", "n"}], 
                    "}"}], ",", 
                    RowBox[{"Blend", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Darker", "[", "Green", "]"}], ",", "Red"}], 
                    "}"}], ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"HeavisideTheta", "[", 
                    RowBox[{"x", "*", "vp"}], "]"}]}]}], "]"}]}], "]"}]}], 
                    " ", ",", 
                    RowBox[{"StreamColorFunctionScaling", "\[Rule]", 
                    RowBox[{"{", "False", "}"}]}], " ", ",", 
                    RowBox[{"StreamPoints", "\[Rule]", "Fine"}]}], "]"}], 
                    "}"}], "]"}], "\[IndentingNewLine]", ",", "maxWF", ",", 
                   ".75"}], "]"}], "]"}], ",", "\[IndentingNewLine]", 
                RowBox[{"ParametricPlot3D", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"RR", "*", 
                    RowBox[{"Sin", "[", "u", "]"}]}], ",", 
                    RowBox[{"RR", "*", 
                    RowBox[{"Cos", "[", "u", "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"1", "/", "10"}], "+", 
                    RowBox[{"Re", "[", 
                    RowBox[{"WignerFunctionN", "[", 
                    RowBox[{
                    RowBox[{"RR", "*", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"u", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                    "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", "RR"}], "*", 
                    RowBox[{"Sin", "[", 
                    RowBox[{"u", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"RR", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                    "]"}]}], ",", "tt"}], "]"}], "]"}]}]}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"u", ",", "0", ",", 
                    RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
                  RowBox[{"ColorFunction", "->", 
                   RowBox[{"Function", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"myColorFunc", "[", 
                    RowBox[{"#", ",", "t"}], "]"}], "&"}], "[", 
                    RowBox[{"z", "-", 
                    RowBox[{"1", "/", "10"}]}], "]"}], ")"}]}], "]"}]}], ",", 
                  
                  RowBox[{"PlotStyle", "\[Rule]", 
                   RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", 
                  RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], 
               "\[IndentingNewLine]", "}"}], ",", 
              RowBox[{"ViewPoint", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "1000"}], "}"}]}]}], "]"}], ",", 
            RowBox[{"Show", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Show", "[", 
                RowBox[{
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{"Plot", "[", 
                    RowBox[{
                    RowBox[{"Re", "[", 
                    RowBox[{"WignerFunctionN", "[", 
                    RowBox[{
                    RowBox[{"R", "*", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], 
                    "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", "R"}], "*", 
                    RowBox[{"Sin", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], 
                    "]"}]}], ",", "t"}], "]"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"theta", ",", "0", ",", 
                    RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
                    RowBox[{"ColorFunction", "\[Rule]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"RGBColor", "[", 
                    RowBox[{
                    RowBox[{"1", "-", "R"}], ",", 
                    RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], "&"}], 
                    ")"}]}]}], 
                    RowBox[{"(*", 
                    RowBox[{",", 
                    RowBox[{"PlotLegends", "\[Rule]", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"N", "[", 
                    RowBox[{"R", ",", "3"}], "]"}], "]"}]}]}], "*)"}], "]"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"R", ",", "0.3", ",", "3.0", ",", "0.35"}], 
                    "}"}]}], "]"}], ",", 
                 RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
                 RowBox[{"Axes", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"True", ",", "True"}], "}"}]}], ",", 
                 RowBox[{"AxesOrigin", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"0", ",", "0"}], "}"}]}], ",", 
                 RowBox[{"PlotLabel", "->", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{"TrueQ", "[", 
                    RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], 
                    "]"}], ",", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                    "\"\<Inverted Kerr  \>\"", ",", "\"\<\>\""}], "]"}], ",", 
                    "\"\<Squeeze=\>\"", ",", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"stateParameter", "//", "N"}], "]"}]}], "]"}], 
                    ",", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                    "\"\<Inverted Kerr  \>\"", ",", "\"\<\>\""}], "]"}], ",", 
                    "\"\<Coherent=\>\"", ",", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"stateParameter", "//", "N"}], "]"}]}], "]"}]}], 
                   "]"}]}]}], "]"}], ",", 
               RowBox[{"Plot", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Re", "[", 
                   RowBox[{"WignerFunctionN", "[", 
                    RowBox[{
                    RowBox[{"R", "*", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], 
                    "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", "R"}], "*", 
                    RowBox[{"Sin", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], 
                    "]"}]}], ",", "t"}], "]"}], "]"}], "/.", 
                  RowBox[{"R", "\[Rule]", "RR"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"theta", ",", "0", ",", 
                   RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
                 RowBox[{"ColorFunction", "\[Rule]", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"myColorFunc", "[", 
                    RowBox[{"#1", ",", "t"}], "]"}], "&"}], ")"}]}], ",", 
                 RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
                 RowBox[{"PlotStyle", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"Thickness", "[", "0.01", "]"}], "}"}]}], ",", 
                 RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
                 RowBox[{"Axes", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"True", ",", "True"}], "}"}]}]}], "]"}]}], "}"}], 
             "]"}]}], "}"}], "]"}], ",", 
         RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "0", ",", 
         RowBox[{"(", 
          RowBox[{"TT", "-", "DTT"}], ")"}], ",", "DTT"}], "}"}]}], "]"}]}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"Export", "[", 
     RowBox[{
      RowBox[{"StringJoin", "[", 
       RowBox[{
        RowBox[{"StringJoin", "[", 
         RowBox[{
          RowBox[{"StringJoin", "[", 
           RowBox[{
            RowBox[{"StringJoin", "[", 
             RowBox[{"export$Directoy", ",", "\"\<WF_\>\"", ",", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                "\"\<_InvKerr__\>\"", ",", "\"\<\>\""}], "]"}], ",", 
              "\"\<_Lambda_\>\""}], "]"}], ",", 
            RowBox[{"ToString", "[", " ", 
             RowBox[{"N", "[", "LAMBDA", "]"}], "]"}], ",", 
            "\"\<__Ncutoff_\>\"", ",", 
            RowBox[{"ToString", "[", "Nmax", "]"}]}], "]"}], ",", 
          "\"\<__t_\>\"", ",", 
          RowBox[{"ToString", "[", 
           RowBox[{"N", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ")"}], "/", 
              "60"}], ",", "3"}], "]"}], "]"}]}], "]"}], ",", 
        "\"\<_minutes.gif\>\""}], "]"}], ",", "StreamsPlotAutomatic$T", ",", 
      RowBox[{"\"\<Loop\>\"", "\[Rule]", "True"}], ",", 
      RowBox[{"\"\<DisplayDurations\>\"", "\[Rule]", "0.25"}]}], "]"}], ";", 
    "\n", 
    RowBox[{"ListAnimate", "[", 
     RowBox[{"StreamsPlotAutomatic$T", ",", 
      RowBox[{"AnimationRate", "\[Rule]", "11"}], ",", 
      RowBox[{"AnimationRunning", "\[Rule]", "False"}]}], "]"}]}], ",", 
   RowBox[{"Print", "[", "\"\<No animations!\>\"", "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", 
  RowBox[{"WstreamAutomatic", ".", "gif"}], "]"}]}], "Input",
 CellChangeTimes->{{3.6473585226071367`*^9, 3.6473585510538*^9}, {
   3.647358682624426*^9, 3.647358724333336*^9}, {3.647358966650272*^9, 
   3.6473589944804153`*^9}, {3.647359118256459*^9, 3.647359124414003*^9}, {
   3.6473592030849333`*^9, 3.647359209485674*^9}, 3.647359270846427*^9, {
   3.647359339622357*^9, 3.647359340468686*^9}, {3.647362368325342*^9, 
   3.647362442584318*^9}, 3.647362668256967*^9, {3.647638775258465*^9, 
   3.647638778917226*^9}, 3.647818411434388*^9, {3.647819799551906*^9, 
   3.6478198000666723`*^9}, 3.647877669076373*^9, 3.647884566549181*^9, 
   3.647946099402823*^9, {3.647949502621339*^9, 3.6479495028494663`*^9}, {
   3.647949639860498*^9, 3.6479496625408573`*^9}, {3.6479510465983057`*^9, 
   3.647951053172331*^9}, 3.64795121589228*^9, {3.647954182588007*^9, 
   3.647954183514649*^9}, {3.648129757875136*^9, 3.6481297582670727`*^9}, {
   3.6481297941557007`*^9, 3.6481297943695927`*^9}, 3.648130021792447*^9, {
   3.648131557677135*^9, 3.6481315733815117`*^9}, {3.648131691430141*^9, 
   3.648131695620537*^9}, {3.6481327464671926`*^9, 3.64813276069384*^9}, 
   3.648198707699939*^9, {3.6482156725278683`*^9, 3.648215680186823*^9}, 
   3.6483580453897247`*^9, {3.648363791477755*^9, 3.6483637955681953`*^9}}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
PrintingOptions->{"PaperOrientation"->"Portrait",
"PaperSize"->{594.75, 842.25},
"PostScriptOutputFile"->"/home/ole/PDF/Kerr.pdf",
"PrintCellBrackets"->False,
"PrintMultipleHorizontalPages"->False,
"PrintRegistrationMarks"->False,
"PrintingMargins"->{{54, 54}, {72, 72}}},
FrontEndVersion->"9.0 for Linux x86 (64-bit) (February 7, 2013)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]]}, Visible -> False, 
  FrontEndVersion -> "9.0 for Linux x86 (64-bit) (February 7, 2013)", 
  StyleDefinitions -> "PrivateStylesheetFormatting.nb"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[422, 15, 260, 3, 92, "Title"],
Cell[685, 20, 5087, 77, 99, "Input"],
Cell[5775, 99, 12696, 247, 473, "Input"],
Cell[18474, 348, 12029, 336, 847, "Input"],
Cell[30506, 686, 3578, 110, 99, "Input"],
Cell[CellGroupData[{
Cell[34109, 800, 1648, 23, 50, "Subtitle"],
Cell[35760, 825, 3484, 102, 143, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39281, 932, 1602, 22, 50, "Subtitle"],
Cell[40886, 956, 5663, 104, 77, "Input"],
Cell[46552, 1062, 7508, 159, 187, "Input"],
Cell[54063, 1223, 4244, 77, 143, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58344, 1305, 386, 5, 50, "Subtitle"],
Cell[58733, 1312, 8508, 216, 364, "Input"],
Cell[67244, 1530, 1616, 45, 143, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68897, 1580, 99, 1, 50, "Subtitle"],
Cell[68999, 1583, 6024, 155, 275, "Input"],
Cell[75026, 1740, 879, 15, 71, "Text"],
Cell[75908, 1757, 1174, 19, 71, "Text"],
Cell[CellGroupData[{
Cell[77107, 1780, 192, 2, 29, "Subsubtitle"],
Cell[77302, 1784, 3004, 69, 55, "Input"],
Cell[80309, 1855, 1506, 33, 55, "Input"],
Cell[81818, 1890, 3706, 94, 99, "Input"],
Cell[85527, 1986, 2766, 64, 104, "Input"],
Cell[88296, 2052, 1378, 39, 121, "Input"],
Cell[89677, 2093, 1302, 32, 99, "Input"],
Cell[90982, 2127, 3214, 92, 127, "Input"],
Cell[94199, 2221, 2990, 92, 127, "Input"],
Cell[97192, 2315, 450, 8, 68, "Text"],
Cell[CellGroupData[{
Cell[97667, 2327, 3381, 88, 80, "Print"],
Cell[101051, 2417, 3423, 89, 79, "Print"],
Cell[104477, 2508, 2617, 70, 57, "Print"]
}, Open  ]],
Cell[107109, 2581, 211, 3, 32, "Chapter"],
Cell[107323, 2586, 1196, 34, 99, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[108568, 2626, 278, 4, 50, "Subtitle"],
Cell[108849, 2632, 6352, 138, 253, "Input"],
Cell[115204, 2772, 2449, 48, 55, "Input"],
Cell[117656, 2822, 4187, 91, 121, "Input"],
Cell[CellGroupData[{
Cell[121868, 2917, 298, 4, 43, "Subsubtitle"],
Cell[122169, 2923, 5273, 121, 253, "Input"],
Cell[127445, 3046, 617, 15, 32, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[128099, 3066, 117, 1, 29, "Subsubtitle"],
Cell[128219, 3069, 94, 1, 32, "Input"],
Cell[128316, 3072, 3166, 79, 173, "Input"],
Cell[131485, 3153, 2051, 56, 54, "Input"],
Cell[133539, 3211, 3206, 72, 121, "Input"],
Cell[136748, 3285, 1221, 22, 32, "Input"],
Cell[137972, 3309, 757, 14, 32, "Input"],
Cell[138732, 3325, 997, 22, 32, "Input"],
Cell[139732, 3349, 3396, 65, 99, "Input"],
Cell[143131, 3416, 1914, 34, 32, "Input"],
Cell[145048, 3452, 578, 9, 32, "Input"],
Cell[145629, 3463, 844, 19, 55, "Input"],
Cell[146476, 3484, 5411, 132, 253, "Input"],
Cell[151890, 3618, 343, 7, 32, "Input"],
Cell[152236, 3627, 2059, 55, 143, "Input"],
Cell[154298, 3684, 4421, 119, 209, "Input"],
Cell[158722, 3805, 2012, 49, 99, "Input"],
Cell[160737, 3856, 662, 19, 32, "Input"],
Cell[161402, 3877, 2515, 58, 99, "Input"],
Cell[163920, 3937, 2022, 56, 121, "Input"],
Cell[165945, 3995, 730, 20, 32, "Input"],
Cell[166678, 4017, 852, 23, 55, "Input"],
Cell[167533, 4042, 419, 9, 36, "Input"],
Cell[167955, 4053, 7296, 216, 451, "Input"],
Cell[175254, 4271, 858, 23, 32, "Input"],
Cell[176115, 4296, 244, 4, 32, "Input"],
Cell[176362, 4302, 3658, 90, 231, "Input"],
Cell[180023, 4394, 1104, 23, 55, "Input"],
Cell[181130, 4419, 1073, 22, 55, "Input"],
Cell[182206, 4443, 958, 16, 55, "Input"],
Cell[183167, 4461, 3729, 100, 231, "Input"],
Cell[186899, 4563, 2090, 59, 99, "Input"],
Cell[188992, 4624, 3763, 95, 187, "Input"],
Cell[192758, 4721, 1137, 22, 55, "Input"],
Cell[193898, 4745, 666, 11, 55, "Input"],
Cell[194567, 4758, 3831, 92, 231, "Input"],
Cell[198401, 4852, 3407, 61, 55, "Input"],
Cell[201811, 4915, 4283, 90, 121, "Input"],
Cell[206097, 5007, 4267, 90, 121, "Input"],
Cell[210367, 5099, 85, 1, 32, "Input"],
Cell[210455, 5102, 965, 21, 55, "Input"],
Cell[211423, 5125, 1186, 32, 77, "Input"],
Cell[212612, 5159, 742, 17, 55, "Input"],
Cell[213357, 5178, 5127, 141, 341, "Input"],
Cell[218487, 5321, 1875, 51, 77, "Input"],
Cell[220365, 5374, 5868, 119, 187, "Input"],
Cell[226236, 5495, 1485, 23, 251, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[227758, 5523, 177, 2, 29, "Subsubtitle"],
Cell[227938, 5527, 3074, 78, 143, "Input"],
Cell[231015, 5607, 1044, 30, 55, "Input"],
Cell[232062, 5639, 1371, 38, 55, "Input"],
Cell[233436, 5679, 1136, 32, 55, "Input"],
Cell[234575, 5713, 4097, 96, 143, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[238709, 5814, 206, 3, 29, "Subsubtitle"],
Cell[238918, 5819, 2940, 59, 77, "Input"],
Cell[241861, 5880, 1396, 34, 77, "Input"],
Cell[243260, 5916, 572, 10, 49, "Text"],
Cell[243835, 5928, 1081, 27, 55, "Input"],
Cell[244919, 5957, 653, 14, 55, "Input"],
Cell[245575, 5973, 3602, 86, 275, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[249214, 6064, 205, 3, 31, "Subsubtitle"],
Cell[249422, 6069, 1128, 18, 111, "Text"],
Cell[250553, 6089, 689, 12, 111, "Text"],
Cell[251245, 6103, 1489, 35, 99, "Input"],
Cell[252737, 6140, 2351, 63, 99, "Input"],
Cell[255091, 6205, 1017, 16, 131, "Text"],
Cell[256111, 6223, 1767, 48, 143, "Input"],
Cell[257881, 6273, 1888, 51, 121, "Input"],
Cell[259772, 6326, 2315, 55, 143, "Input"],
Cell[262090, 6383, 1519, 41, 146, "Input"],
Cell[263612, 6426, 726, 21, 55, "Input"],
Cell[264341, 6449, 10558, 278, 517, "Input"],
Cell[274902, 6729, 12260, 261, 737, "Input"],
Cell[287165, 6992, 128, 2, 32, "Input"],
Cell[287296, 6996, 10998, 253, 913, "Input"],
Cell[298297, 7251, 15253, 326, 781, "Input"],
Cell[313553, 7579, 16698, 358, 825, "Input"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> Figures/151126_KERR__WFlow__Fig_1_2.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    337140,       8097]
NotebookOptionsPosition[    330838,       7922]
NotebookOutlinePosition[    331771,       7952]
CellTagsIndexPosition[    331728,       7949]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Quantum Kerr Oscillator",
 "\n",
 Cell[BoxData[
  StyleBox[
   RowBox[{
   "Figures", ",", " ", "AppendixFigure", ",", " ", "Animations", ",", " ", 
    RowBox[{"Brumer", " ", "State"}]}], "SubsubitemParagraph"]], "Input",
  CellChangeTimes->{{3.656008349356085*^9, 3.656008382149452*^9}}]
}], "Title",
 CellChangeTimes->{{3.6149642069439497`*^9, 3.6149642195438023`*^9}, {
   3.615042293352717*^9, 3.6150422968241043`*^9}, 3.625311915921473*^9, 
   3.629566265496887*^9, {3.6481255432372704`*^9, 3.6481255440958643`*^9}, 
   3.656008420070451*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Quit", "[", "]"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";", 
    RowBox[{"Clear", "[", "Derivative", "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"SetOptions", "[", 
     RowBox[{
      RowBox[{"EvaluationNotebook", "[", "]"}], ",", 
      RowBox[{"CellProlog", "\[RuleDelayed]", 
       RowBox[{"SelectionMove", "[", 
        RowBox[{
         RowBox[{"EvaluationCell", "[", "]"}], ",", "All", ",", "Cell"}], 
        "]"}]}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"progressCount", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"showDetailsAndPlots", "=", "False"}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.6156320458775873`*^9, 
   3.615632066333396*^9}, 3.6156331592048607`*^9, 3.6156331921326523`*^9, {
   3.61563347871996*^9, 3.615633504831564*^9}, {3.615633534974391*^9, 
   3.615633571018347*^9}, {3.615633637584827*^9, 3.615633656101695*^9}, {
   3.615633687291555*^9, 3.615633702998143*^9}, 3.615633767353943*^9, 
   3.615634260064809*^9, {3.615634516238912*^9, 3.6156345165996103`*^9}, {
   3.615640718301269*^9, 3.615640723993116*^9}, {3.615640965047326*^9, 
   3.6156409652607117`*^9}, {3.615641364047477*^9, 3.615641365896698*^9}, 
   3.615641846478875*^9, 3.6156420647131767`*^9, {3.615648084078582*^9, 
   3.6156481144810963`*^9}, 3.6156498327198343`*^9, 3.6157177256918793`*^9, {
   3.615717771202983*^9, 3.615717798779161*^9}, {3.6157181718105164`*^9, 
   3.615718282003779*^9}, {3.615719385664939*^9, 3.615719388771999*^9}, {
   3.615724780152248*^9, 3.615724787339726*^9}, {3.6157309564883137`*^9, 
   3.615731030826474*^9}, {3.615731074372919*^9, 3.61573114030761*^9}, {
   3.615731221093851*^9, 3.615731224848073*^9}, {3.6157314468020973`*^9, 
   3.615731470924478*^9}, {3.615731536071617*^9, 3.615731540499689*^9}, {
   3.615731607905945*^9, 3.615731623780262*^9}, {3.615731663309916*^9, 
   3.6157316861671352`*^9}, {3.615731718343873*^9, 3.615731738235317*^9}, {
   3.6157317701934967`*^9, 3.615731806749566*^9}, {3.6157318683178463`*^9, 
   3.615731882165018*^9}, {3.615731914516308*^9, 3.615731949377364*^9}, {
   3.6157319862071753`*^9, 3.615731994269411*^9}, {3.615732088833954*^9, 
   3.6157320902528753`*^9}, {3.6157321530526648`*^9, 3.61573217229843*^9}, {
   3.6157324153143797`*^9, 3.615732513813241*^9}, 3.615740661005199*^9, {
   3.615758274977693*^9, 3.615758276562348*^9}, {3.6157592315738153`*^9, 
   3.6157592323300734`*^9}, 3.615759981718157*^9, {3.6158225675164633`*^9, 
   3.6158225693822193`*^9}, {3.616045417246179*^9, 3.6160454257091827`*^9}, {
   3.616045531559072*^9, 3.616045531928966*^9}, {3.616067735438904*^9, 
   3.616067736005248*^9}, {3.61606851236817*^9, 3.616068514824626*^9}, {
   3.616070893498361*^9, 3.616070900398108*^9}, 3.616074615415929*^9, {
   3.616078112415565*^9, 3.616078113530233*^9}, 3.616079102974662*^9, {
   3.6165105547529297`*^9, 3.6165105719640102`*^9}, {3.6165108370872707`*^9, 
   3.6165108371121063`*^9}, {3.624955694060576*^9, 3.624955723011841*^9}, {
   3.625311042746018*^9, 3.625311042942409*^9}, {3.6253114467779493`*^9, 
   3.625311447056411*^9}, {3.625312009651863*^9, 3.625312014721457*^9}, {
   3.6253121746040087`*^9, 3.625312176561607*^9}, 3.625312517659998*^9, {
   3.646528237212318*^9, 3.646528240487083*^9}, {3.646528567067741*^9, 
   3.646528567630477*^9}, {3.646553033831624*^9, 3.646553041901435*^9}, {
   3.6465540283623657`*^9, 3.646554029653775*^9}, 3.646554974743787*^9, {
   3.6465551308370132`*^9, 3.6465552238336163`*^9}, {3.646992616136801*^9, 
   3.646992622216215*^9}, 3.6469926624627857`*^9, {3.646992815002122*^9, 
   3.646992826336493*^9}, 3.6469981390459223`*^9, {3.647097731410119*^9, 
   3.6470977450637074`*^9}, {3.6560092867529507`*^9, 
   3.6560092932770243`*^9}, {3.74205103708955*^9, 3.7420510381576557`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"stateCASE", "=", "coherentState"}], " ", 
  RowBox[{"(*", "squeezedVacuumState", "*)"}], " ", 
  RowBox[{"(*", "twoStateSuperpostion", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"TrueQ", "[", 
     RowBox[{"stateCASE", "==", "squeezedVacuumState"}], "]"}], ",", 
    RowBox[{"(*", "squeezedState", "*)"}], 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"sQueeze", "=", 
       RowBox[{"1", "/", "3"}]}], " ", ";", 
      RowBox[{"stateParameter", "=", "sQueeze"}], ";", 
      RowBox[{"ttevol", ":=", 
       RowBox[{"TT", "/", "3"}]}], ";", 
      RowBox[{"smallLAMBDA", "=", "1"}], ";", 
      RowBox[{"NMAX", "=", "8"}], ";", 
      RowBox[{"RR", "=", 
       RowBox[{"16", "/", "10"}]}], ";"}], "}"}], ",", 
    RowBox[{"(*", "coherentState", "*)"}], 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Displace", "=", 
       RowBox[{"7", "/", "12"}]}], ",", 
      RowBox[{
       RowBox[{"stateParameter", "=", "Displace"}], ";", 
       RowBox[{"ttevol", ":=", 
        RowBox[{"TT", "/", "4"}]}], ";", 
       RowBox[{"smallLAMBDA", "=", 
        RowBox[{"1", "/", "4"}]}], ";", 
       RowBox[{"NMAX", "=", "8"}], ";", 
       RowBox[{"RR", "=", 
        RowBox[{"10", "/", "10"}]}], ";"}]}], "}"}]}], "]"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Displace", "=", 
       RowBox[{"7", "/", "12"}]}], ",", 
      RowBox[{
       RowBox[{"stateParameter", "=", "Displace"}], ";", 
       RowBox[{"ttevol", ":=", 
        RowBox[{"TT", "/", "4"}]}], ";", 
       RowBox[{"smallLAMBDA", "=", 
        RowBox[{"1", "/", "4"}]}], ";", 
       RowBox[{"NMAX", "=", "8"}], ";", 
       RowBox[{"RR", "=", 
        RowBox[{"9", "/", "10"}]}], ";"}]}], "}"}], "]"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"invertKerr", "=", "1"}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"=", 
    RowBox[{
     RowBox[{"1", ":", " ", 
      RowBox[{"not", " ", "inverted", "     ", "OR"}]}], "   ", "=", 
     RowBox[{"I", ":", " ", "Inverted"}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Hbar", "=", "1"}], ";", " ", 
   RowBox[{"M", "=", "1"}], ";", " ", 
   RowBox[{"K", "=", "1"}], ";", " ", 
   RowBox[{"mMixAngle", "=", 
    RowBox[{"Pi", "/", 
     RowBox[{"(", 
      RowBox[{"6", "+", "1"}], ")"}]}]}], ";", "  ", 
   RowBox[{"mMixAngle", "=", 
    RowBox[{"Pi", "/", 
     RowBox[{"(", "4", ")"}]}]}], ";", "  ", 
   RowBox[{"LAMBDA", "=", 
    RowBox[{"invertKerr", "*", "smallLAMBDA"}]}], ";", "  ", 
   RowBox[{"FixParameters", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"h", "->", "Hbar"}], ",", 
      RowBox[{"m", "->", "M"}], ",", 
      RowBox[{"k", "->", "K"}], ",", 
      RowBox[{"\[CapitalLambda]", "->", "LAMBDA"}], ",", 
      RowBox[{"\[Lambda]", "->", "LAMBDA"}]}], "}"}]}], " ", ";"}], " ", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TT", ":=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{
          RowBox[{"Pi", " ", "/", " ", 
           RowBox[{"smallLAMBDA", "^", "2"}]}], " ", "/", 
          RowBox[{"Abs", "[", 
           RowBox[{
            RowBox[{"E0", "[", "1", "]"}], "-", 
            RowBox[{"E0", "[", "0", "]"}]}], "]"}]}]}], ")"}], "/", "8"}], 
      " ", "/.", "FixParameters"}], ",", "4"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DTT", ":=", 
    RowBox[{"N", "[", 
     RowBox[{"TT", "/", "numberOfFrames"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ClearParameters", "=", 
    RowBox[{"ClearAll", "[", 
     RowBox[{
     "h", ",", "m", ",", "k", ",", "\[Lambda]", ",", "\[CapitalLambda]"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"labelPlot", "=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"TrueQ", "[", 
     RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], ",", 
    RowBox[{"StringJoin", "[", 
     RowBox[{"\"\<Squeeze=\>\"", ",", 
      RowBox[{"ToString", "[", 
       RowBox[{"N", "[", 
        RowBox[{"stateParameter", ",", "4"}], "]"}], "]"}]}], "]"}], ",", 
    RowBox[{"StringJoin", "[", 
     RowBox[{"\"\<Coherent=\>\"", ",", 
      RowBox[{"ToString", "[", 
       RowBox[{"N", "[", 
        RowBox[{"stateParameter", ",", "4"}], "]"}], "]"}]}], "]"}]}], 
   "]"}]}], "\n", 
 RowBox[{
  RowBox[{"VuPoi", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "4"}], ",", "5"}], "}"}]}], ";", " ", 
  RowBox[{"export$Directoy", "=", 
   RowBox[{"StringJoin", "[", 
    RowBox[{"\"\</home/ole/Shared/temp/\>\"", ",", 
     RowBox[{"ToString", "[", "stateCASE", "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{" ", 
  RowBox[{
   RowBox[{"animationCreation", "=", "True"}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{"numberOfFrames", "=", 
  RowBox[{"70", "-", "45"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"numberOfPlotPoints", "=", "31"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"imgRes", "=", "600"}]}], "Input",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.6156320458775873`*^9, 
   3.615632066333396*^9}, 3.6156331592048607`*^9, 3.6156331921326523`*^9, {
   3.61563347871996*^9, 3.615633504831564*^9}, {3.615633534974391*^9, 
   3.615633571018347*^9}, {3.615633637584827*^9, 3.615633656101695*^9}, {
   3.615633687291555*^9, 3.615633702998143*^9}, 3.615633767353943*^9, 
   3.615634260064809*^9, {3.615634516238912*^9, 3.6156345165996103`*^9}, {
   3.615640718301269*^9, 3.615640723993116*^9}, {3.615640965047326*^9, 
   3.6156409652607117`*^9}, {3.615641364047477*^9, 3.615641365896698*^9}, 
   3.615641846478875*^9, 3.6156420647131767`*^9, {3.615648084078582*^9, 
   3.6156481144810963`*^9}, 3.6156498327198343`*^9, 3.6157177256918793`*^9, {
   3.615717771202983*^9, 3.615717798779161*^9}, {3.6157181718105164`*^9, 
   3.615718282003779*^9}, {3.615719385664939*^9, 3.615719388771999*^9}, {
   3.615724780152248*^9, 3.615724787339726*^9}, {3.6157309564883137`*^9, 
   3.615731030826474*^9}, {3.615731074372919*^9, 3.61573114030761*^9}, {
   3.615731221093851*^9, 3.615731224848073*^9}, {3.6157314468020973`*^9, 
   3.615731470924478*^9}, {3.615731536071617*^9, 3.615731540499689*^9}, {
   3.615731607905945*^9, 3.615731623780262*^9}, {3.615731663309916*^9, 
   3.6157316861671352`*^9}, {3.615731718343873*^9, 3.615731738235317*^9}, {
   3.6157317701934967`*^9, 3.615731806749566*^9}, {3.6157318683178463`*^9, 
   3.615731882165018*^9}, {3.615731914516308*^9, 3.615731949377364*^9}, {
   3.6157319862071753`*^9, 3.615731994269411*^9}, {3.615732088833954*^9, 
   3.6157320902528753`*^9}, {3.6157321530526648`*^9, 3.61573217229843*^9}, {
   3.6157324153143797`*^9, 3.615732513813241*^9}, 3.615740661005199*^9, {
   3.615758274977693*^9, 3.615758276562348*^9}, {3.6157592315738153`*^9, 
   3.6157592323300734`*^9}, 3.615759981718157*^9, {3.6158225675164633`*^9, 
   3.6158225693822193`*^9}, {3.616045417246179*^9, 3.6160454257091827`*^9}, {
   3.616045531559072*^9, 3.616045531928966*^9}, {3.616067735438904*^9, 
   3.616067736005248*^9}, {3.61606851236817*^9, 3.616068514824626*^9}, {
   3.616070893498361*^9, 3.616070900398108*^9}, 3.616074615415929*^9, {
   3.616078112415565*^9, 3.616078113530233*^9}, 3.616079102974662*^9, {
   3.6165105547529297`*^9, 3.6165105719640102`*^9}, {3.6165108370872707`*^9, 
   3.6165108371121063`*^9}, {3.624955694060576*^9, 3.624955723011841*^9}, {
   3.625311042746018*^9, 3.625311042942409*^9}, {3.6253114467779493`*^9, 
   3.625311447056411*^9}, {3.625312009651863*^9, 3.625312014721457*^9}, {
   3.6253121746040087`*^9, 3.625312176561607*^9}, 3.625312517659998*^9, {
   3.646528237212318*^9, 3.646528240487083*^9}, {3.646528567067741*^9, 
   3.646528567630477*^9}, {3.646553033831624*^9, 3.646553041901435*^9}, {
   3.6465540283623657`*^9, 3.646554029653775*^9}, 3.646554974743787*^9, {
   3.6465551308370132`*^9, 3.6465552238336163`*^9}, {3.646992616136801*^9, 
   3.646992622216215*^9}, 3.6469926624627857`*^9, {3.646992815002122*^9, 
   3.646992826336493*^9}, 3.6469981390459223`*^9, {3.647097731410119*^9, 
   3.6470977711808157`*^9}, 3.647360477023466*^9, 3.6473623159039183`*^9, 
   3.647639486991949*^9, 3.647775743906917*^9, 3.647776081497377*^9, 
   3.647776862032036*^9, 3.6477810324993067`*^9, 3.647781147037665*^9, {
   3.647782110497978*^9, 3.647782113027494*^9}, {3.647941243590602*^9, 
   3.64794128585658*^9}, {3.647942322800074*^9, 3.6479423229765377`*^9}, {
   3.647942359387619*^9, 3.647942389854985*^9}, {3.647942973689354*^9, 
   3.6479429761961937`*^9}, {3.6479448159915323`*^9, 3.647944822222885*^9}, {
   3.6479451827971373`*^9, 3.647945198242318*^9}, 3.6479487683466263`*^9, {
   3.648121593649688*^9, 3.6481215947008877`*^9}, {3.648123654723319*^9, 
   3.648123693583171*^9}, {3.6481237975721817`*^9, 3.64812379839423*^9}, 
   3.648123869500578*^9, {3.648123963752718*^9, 3.648123987226544*^9}, {
   3.648124139183362*^9, 3.648124141762126*^9}, 3.648124385596273*^9, {
   3.648124450489668*^9, 3.648124470144237*^9}, {3.648125497539983*^9, 
   3.6481254980803022`*^9}, 3.648127207683023*^9, {3.648129733205455*^9, 
   3.64812973433359*^9}, {3.648131598587099*^9, 3.64813164436154*^9}, {
   3.648132790038649*^9, 3.6481327913054657`*^9}, 3.648135280197627*^9, {
   3.6481356487240334`*^9, 3.648135648877891*^9}, {3.648136022075742*^9, 
   3.648136025741894*^9}, 3.648136986947774*^9, 3.648137512475025*^9, 
   3.648138660203727*^9, 3.648139523582602*^9, {3.6481551655813503`*^9, 
   3.648155170975871*^9}, 3.648159439960387*^9, 3.648160762338786*^9, {
   3.648161149366193*^9, 3.6481611508060713`*^9}, 3.648162338766151*^9, {
   3.648198137495487*^9, 3.64819820905842*^9}, {3.648198359532854*^9, 
   3.6481983979523363`*^9}, {3.648198477337332*^9, 3.6481984788957777`*^9}, {
   3.648198925937114*^9, 3.648198934610105*^9}, 3.6481992392334223`*^9, {
   3.648212263091679*^9, 3.648212268924767*^9}, {3.648213281124625*^9, 
   3.648213281256587*^9}, {3.648215624999454*^9, 3.64821562866201*^9}, 
   3.648215821996347*^9, {3.648231932469376*^9, 3.648231938342593*^9}, {
   3.648242036189931*^9, 3.6482420810387383`*^9}, {3.64824211231628*^9, 
   3.648242118720455*^9}, {3.648320087568425*^9, 3.648320095223948*^9}, 
   3.64832548424756*^9, {3.648357230085614*^9, 3.6483573901263123`*^9}, 
   3.648357448782195*^9, 3.648357480766802*^9, {3.648357799253729*^9, 
   3.648357873870412*^9}, 3.6483579342341557`*^9, {3.6483580238104*^9, 
   3.648358027574563*^9}, 3.6484780796643133`*^9, {3.648478878529975*^9, 
   3.648478890957799*^9}, {3.648478938245063*^9, 3.648478942684215*^9}, 
   3.648481683308153*^9, {3.648484653043892*^9, 3.6484846545325336`*^9}, 
   3.648558200202774*^9, {3.648558529051745*^9, 3.648558529711141*^9}, 
   3.648566542907082*^9, {3.648595548006069*^9, 3.648595552163698*^9}, {
   3.648595608535007*^9, 3.6485956300909367`*^9}, 3.648596244953361*^9, {
   3.6486327691780367`*^9, 3.6486327704389343`*^9}, {3.653827115383219*^9, 
   3.653827130794415*^9}, 3.653979488449481*^9, {3.6539796997956944`*^9, 
   3.6539797076329117`*^9}, {3.654101323247204*^9, 3.654101324725233*^9}, 
   3.6541013648112307`*^9, {3.6541041865407467`*^9, 3.654104190469612*^9}, 
   3.654104523098547*^9, {3.654105139327928*^9, 3.654105192084413*^9}, {
   3.654106134008523*^9, 3.654106134285*^9}, {3.654340257913258*^9, 
   3.654340258366995*^9}, 3.654507455434484*^9, {3.655640891240521*^9, 
   3.655640891776668*^9}, {3.655641016656946*^9, 3.655641028537932*^9}, 
   3.655641134692958*^9, {3.6556412799551897`*^9, 3.65564129601861*^9}, 
   3.655641379926013*^9, {3.655641481984911*^9, 3.65564148438238*^9}, 
   3.655641588703174*^9, {3.6560044998370543`*^9, 3.6560045031922894`*^9}, {
   3.6560046257169447`*^9, 3.65600462928763*^9}, {3.656005408406949*^9, 
   3.656005429019431*^9}, {3.656005805553939*^9, 3.656005806362729*^9}, 
   3.6560058490939493`*^9, 3.656008638079142*^9, {3.65600927590808*^9, 
   3.656009278482408*^9}, {3.657268008360805*^9, 3.65726801935233*^9}, {
   3.6572714077676*^9, 3.657271420851448*^9}, {3.657272321112818*^9, 
   3.657272326383922*^9}, {3.657273311406228*^9, 3.657273320397456*^9}, {
   3.6572824949759912`*^9, 3.6572825039383593`*^9}, {3.657521679531212*^9, 
   3.657521746339992*^9}, 3.658061191060657*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"$t0", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"timePrint", ",", 
    RowBox[{"{", 
     RowBox[{"HoldAll", ",", "Listable"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"prn", "[", "arg_", "]"}], ":=", 
   RowBox[{"Print", "[", 
    RowBox[{
     RowBox[{"HoldForm", "[", "arg", "]"}], ",", "\"\< = \>\"", ",", "arg"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"timePrint", "[", "XX_", "]"}], ":=", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Time spent= \>\"", ",", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ",", "4"}], "]"}], 
      ",", "\"\< Seconds  = \>\"", ",", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ")"}], "/", 
         "60"}], ",", "4"}], "]"}], ",", "\"\< Minutes   for   \>\"", ",", 
      RowBox[{"HoldForm", "[", " ", "XX", "]"}], ",", "\"\< = \>\"", ",", 
      "XX"}], "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 

 RowBox[{
  RowBox[{"Derivative", "/:", 
   RowBox[{"MakeBoxes", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Derivative", "[", "\[Alpha]__", "]"}], "[", "wflow_", "]"}], 
      "[", "vars__Symbol", "]"}], ",", "TraditionalForm"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"bb", ",", "dd", ",", "sp"}], "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"MakeBoxes", "[", 
        RowBox[{"dd", ",", "_"}], "]"}], "^=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"{", "\[Alpha]", "}"}], "]"}], "\[Equal]", "1"}], ",", 
         "\"\<\[DifferentialD]\>\"", ",", "\"\<\[PartialD]\>\""}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"MakeBoxes", "[", 
        RowBox[{"sp", ",", "_"}], "]"}], "^=", "\"\<\[ThinSpace]\>\""}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"bb", "/:", 
       RowBox[{"MakeBoxes", "[", 
        RowBox[{
         RowBox[{"bb", "[", "x__", "]"}], ",", "_"}], "]"}], ":=", 
       RowBox[{"RowBox", "[", 
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"ToBoxes", "[", "#", "]"}], "&"}], ",", 
          RowBox[{"{", "x", "}"}]}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"FractionBox", "[", 
       RowBox[{
        RowBox[{"ToBoxes", "[", 
         RowBox[{"bb", "[", 
          RowBox[{
           RowBox[{"dd", "^", 
            RowBox[{"Plus", "[", "\[Alpha]", "]"}]}], ",", "wflow"}], "]"}], 
         "]"}], ",", 
        RowBox[{"ToBoxes", "[", 
         RowBox[{"Apply", "[", 
          RowBox[{"bb", ",", 
           RowBox[{"Riffle", "[", 
            RowBox[{
             RowBox[{"Map", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"bb", "[", 
                 RowBox[{"dd", ",", "#"}], "]"}], "&"}], ",", 
               RowBox[{"Select", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"{", "vars", "}"}], "^", 
                   RowBox[{"{", "\[Alpha]", "}"}]}], ")"}], ",", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"#", "=!=", "1"}], "&"}], ")"}]}], "]"}]}], "]"}], 
             ",", "sp"}], "]"}]}], "]"}], "]"}]}], "]"}]}]}], "]"}]}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Make", " ", "Derivative", " ", "Output", " ", "BEAUTIFUL", "    ", 
     RowBox[{"http", ":"}]}], "//", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"pages", ".", "uoregon", ".", "edu"}], "/", "noeckel"}], "/", 
       "computernotes"}], "/", "Mathematica"}], "/", 
     RowBox[{"EquationEditing", ".", "html"}]}]}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Make3d", "[", 
    RowBox[{"plot_", ",", "height_", ",", "opacity_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "newplot", "}"}], ",", 
     RowBox[{
      RowBox[{"newplot", "=", 
       RowBox[{"First", "@", 
        RowBox[{"Graphics", "[", "plot", "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"newplot", "=", 
       RowBox[{
        RowBox[{"N", "@", "newplot"}], "/.", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"x_", "?", "AtomQ"}], ",", 
           RowBox[{"y_", "?", "AtomQ"}]}], "}"}], "\[RuleDelayed]", 
         RowBox[{"{", 
          RowBox[{"x", ",", "y", ",", "height"}], "}"}]}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"newplot", "/.", 
       RowBox[{
        RowBox[{"GraphicsComplex", "[", "xx__", "]"}], "\[RuleDelayed]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Opacity", "[", "opacity", "]"}], ",", 
          RowBox[{"GraphicsComplex", "[", "xx", "]"}]}], "}"}]}]}]}]}], 
    "]"}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Show", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"plotWF", ",", 
        RowBox[{"Graphics3D", "[", 
         RowBox[{"Make3d", "[", 
          RowBox[{"streamInColor", ",", "maxWF", ",", ".75"}], "]"}], "]"}]}],
        "}"}], ",", 
      RowBox[{"ViewPoint", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "100"}], "}"}]}]}], "]"}], "  ", "does", 
    " ", "NOT", " ", "work"}], "*)"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"to3d", "[", 
     RowBox[{"plot_", ",", "height_", ",", "opacity_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "newplot", "}"}], ",", 
      RowBox[{
       RowBox[{"newplot", "=", 
        RowBox[{"First", "@", 
         RowBox[{"Graphics", "[", "plot", "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"newplot", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"N", "@", "newplot"}], "/.", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x_", "?", "AtomQ"}], ",", 
             RowBox[{"y_", "?", "AtomQ"}]}], "}"}], "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"x", ",", "y", ",", "height"}], "}"}]}]}], "/.", 
         RowBox[{
          RowBox[{"Arrowheads", "[", 
           RowBox[{"List", "[", 
            RowBox[{"List", "[", 
             RowBox[{"x_", ",", "y_", ",", "notz_"}], "]"}], "]"}], "]"}], 
          "\[Rule]", 
          RowBox[{"Arrowheads", "[", 
           RowBox[{"List", "[", 
            RowBox[{"List", "[", 
             RowBox[{"x", ",", "y"}], "]"}], "]"}], "]"}]}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"newplot", "/.", 
        RowBox[{
         RowBox[{"GraphicsComplex", "[", "xx__", "]"}], "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Opacity", "[", "opacity", "]"}], ",", 
           RowBox[{"GraphicsComplex", "[", "xx", "]"}]}], "}"}]}]}]}]}], 
     "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"dChange", "[", 
    RowBox[{"expression", ",", 
     RowBox[{"{", "transformations", "}"}], ",", 
     RowBox[{"{", "oldVars", "}"}], ",", 
     RowBox[{"{", "newVars", "}"}], ",", 
     RowBox[{"{", "functions", "}"}]}], "]"}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"ClearAll", "[", "dChange", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dChange", "[", 
    RowBox[{
    "expr_", ",", "transformations_List", ",", "oldVars_List", ",", 
     "newVars_List", ",", "functions_List"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "pos", ",", "functionsReplacements", ",", "variablesReplacements", ",", 
       "arguments", ",", "heads", ",", "newVarsSolved"}], "}"}], ",", 
     RowBox[{
      RowBox[{"pos", "=", 
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{"Outer", "[", 
          RowBox[{"Position", ",", "functions", ",", "oldVars"}], "]"}], ",", 
         
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "2", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"3", ",", "4"}], "}"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"heads", "=", 
       RowBox[{"functions", "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "0"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"arguments", "=", 
       RowBox[{"List", "@@@", "functions"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"newVarsSolved", "=", 
       RowBox[{"newVars", "/.", 
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{"transformations", ",", "newVars"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"functionsReplacements", "=", 
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{"Function", "[", 
          RowBox[{"i", ",", 
           RowBox[{
            RowBox[{"heads", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Function", "[", 
                RowBox[{"#", ",", "#2"}], "]"}], "&"}], "[", 
              RowBox[{
               RowBox[{"arguments", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", 
               RowBox[{"ReplacePart", "[", 
                RowBox[{
                 RowBox[{"functions", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", 
                 RowBox[{"Thread", "[", 
                  RowBox[{
                   RowBox[{"pos", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
                   "newVarsSolved"}], "]"}]}], "]"}]}], "]"}], ")"}]}]}], 
          "]"}], ",", 
         RowBox[{"Range", "@", 
          RowBox[{"Length", "@", "functions"}]}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"variablesReplacements", "=", 
       RowBox[{
        RowBox[{"Solve", "[", 
         RowBox[{"transformations", ",", "oldVars"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"expr", "/.", "functionsReplacements"}], "/.", 
         "variablesReplacements"}], "//", "Simplify"}], "//", "Normal"}]}]}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"dChange", "[", 
   RowBox[{"expr_", ",", 
    RowBox[{"functions", ":", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"_", "[", "___", "]"}], "\[Equal]", "_"}], ")"}], ".."}], 
      "}"}]}]}], "]"}], ":=", 
  RowBox[{"expr", "/.", 
   RowBox[{"Replace", "[", 
    RowBox[{"functions", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"f_", "[", "vars__", "]"}], "\[Equal]", "body_"}], ")"}], 
      "\[RuleDelayed]", 
      RowBox[{"(", 
       RowBox[{"f", "\[Rule]", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", "vars", "}"}], ",", "body"}], "]"}]}], ")"}]}], ",", 
     RowBox[{"{", "1", "}"}]}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dChange", "[", 
    RowBox[{"expr_", ",", "x___"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"dChange", "[", 
      RowBox[{"expr", ",", "##"}], "]"}], "&"}], "@@", 
    RowBox[{"Replace", "[", 
     RowBox[{
      RowBox[{"{", "x", "}"}], ",", 
      RowBox[{
       RowBox[{"var", ":", 
        RowBox[{"Except", "[", "_List", "]"}]}], "\[RuleDelayed]", 
       RowBox[{"{", "var", "}"}]}], ",", 
      RowBox[{"{", "1", "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.646998142831975*^9, {3.6476413934824963`*^9, 3.647641439641926*^9}, 
   3.6476415793211184`*^9, {3.648198402668096*^9, 3.648198404464897*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"dChange", "[", 
    RowBox[{"expression", ",", 
     RowBox[{"{", "transformations", "}"}], ",", 
     RowBox[{"{", "oldVars", "}"}], ",", 
     RowBox[{"{", "newVars", "}"}], ",", 
     RowBox[{"{", "functions", "}"}]}], "]"}], "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{
   RowBox[{"dChange", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"u", "[", 
         RowBox[{"x", ",", "t"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "2"}], "}"}]}], "]"}], "\[Equal]", 
      RowBox[{
       RowBox[{"c", "^", "2"}], " ", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"u", "[", 
          RowBox[{"x", ",", "t"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "\[Equal]", 
        RowBox[{"x", "+", 
         RowBox[{"c", " ", "t"}]}]}], ",", 
       RowBox[{"r", "\[Equal]", 
        RowBox[{"x", "-", 
         RowBox[{"c", " ", "t"}]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "t"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "r"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", "[", 
       RowBox[{"x", ",", "t"}], "]"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
   
   RowBox[{"dChange", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"\[Eta]", "*", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"f", "[", "\[Eta]", "]"}], ",", "\[Eta]"}], "]"}]}], ",",
           "\[Eta]"}], "]"}], "/", "\[Eta]"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"s", "^", "2"}], "/", 
           RowBox[{"\[Eta]", "^", "2"}]}]}], ")"}], "*", 
        RowBox[{"f", "[", "\[Eta]", "]"}]}], "-", 
       RowBox[{
        RowBox[{"f", "[", "\[Eta]", "]"}], "^", "3"}]}], "\[Equal]", "0"}], 
     ",", 
     RowBox[{"\[Eta]", "\[Equal]", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "z"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}], "]"}]}], ",", "\[Eta]", ",", "z", 
     ",", 
     RowBox[{"f", "[", "\[Eta]", "]"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dChange", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"u", "[", 
           RowBox[{"x", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], "+", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"u", "[", 
          RowBox[{"x", ",", "t"}], "]"}], ",", 
         RowBox[{"{", "t", "}"}]}], "]"}], "-", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"x", " ", 
          RowBox[{"u", "[", 
           RowBox[{"x", ",", "t"}], "]"}]}], ",", 
         RowBox[{"{", "x", "}"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"u", "[", 
        RowBox[{"x", ",", "t"}], "]"}], "\[Equal]", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], " ", 
          RowBox[{"x", "^", "2"}]}], "]"}], " ", 
        RowBox[{"f", "[", "x", "]"}], " ", 
        RowBox[{"T", "[", "t", "]"}]}]}]}], "]"}], "//", 
    "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.647641475160035*^9, 3.647641498154008*^9}, {
   3.647641543282469*^9, 3.647641544305929*^9}, 3.647641592260879*^9}],

Cell[CellGroupData[{

Cell["Classical Eigenfunctions", "Subtitle",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630620536209*^9}, {
   3.615630656303398*^9, 3.6156306666273937`*^9}, {3.648462292665238*^9, 
   3.6484623020688343`*^9}}],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"showDetailsAndPlots", "\[Equal]", "True"}], ",", 
   RowBox[{"(*", 
    RowBox[{"Show", " ", "Brumer", " ", "Classical", " ", "Eigenfunctions"}], 
    "*)"}], 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"jj", "=", "2"}], ";", "\n", 
     RowBox[{"XX", "=", "2"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"p", "+", 
          RowBox[{"I", " ", "x"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"p", "-", 
          RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"jj", "/", "2"}], ")"}]}], ";", "\n", 
     RowBox[{"GraphicsRow", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Plot3D", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Re", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"p", "+", 
                  RowBox[{"I", " ", "x"}]}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{"p", "-", 
                  RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"jj", "/", "2"}], ")"}]}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", 
             RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"p", ",", 
             RowBox[{"-", "XX"}], ",", "XX"}], "}"}]}], "]"}], ",", 
         RowBox[{"Plot3D", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Im", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"p", "+", 
                  RowBox[{"I", " ", "x"}]}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{"p", "-", 
                  RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"jj", "/", "2"}], ")"}]}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", 
             RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"p", ",", 
             RowBox[{"-", "XX"}], ",", "XX"}], "}"}]}], "]"}], ",", 
         RowBox[{"Plot3D", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Re", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"p", "+", 
                   RowBox[{"I", " ", "x"}]}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"p", "-", 
                   RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{"jj", "/", "2"}], ")"}]}], "]"}], ",", 
             RowBox[{"Im", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"p", "+", 
                   RowBox[{"I", " ", "x"}]}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"p", "-", 
                   RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{"jj", "/", "2"}], ")"}]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", 
             RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"p", ",", 
             RowBox[{"-", "XX"}], ",", "XX"}], "}"}]}], "]"}]}], "}"}], ",", 
       RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}]}], "}"}], ","}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.6484623066456842`*^9, 3.648462313322529*^9}, {
  3.648462343757187*^9, 3.648462348946628*^9}, {3.648462414414464*^9, 
  3.648462423777483*^9}, {3.6484625700068913`*^9, 3.648462716605606*^9}, {
  3.648462751914608*^9, 3.648462870658814*^9}, {3.648476488978311*^9, 
  3.648476512262414*^9}, {3.648484803819274*^9, 3.648484809093198*^9}, {
  3.656005774012751*^9, 3.656005787163701*^9}, {3.65600846210395*^9, 
  3.656008465880529*^9}, {3.656008656017507*^9, 3.656008681777755*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Assignment of State: Squeezed Vacuum, Coherent State or 2-mode superposition\
\>", "Subtitle",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630620536209*^9}, {
   3.615630656303398*^9, 3.6156306666273937`*^9}, 3.656004695788188*^9}],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"TrueQ", "[", 
    RowBox[{"stateCASE", "==", "squeezedVacuumState"}], "]"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Squeezed", " ", "Vacuum"}], "*)"}], 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"n_", ",", "r_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"Mod", "[", 
        RowBox[{"n", ",", "2"}], "]"}]}], ")"}], "*", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", 
          RowBox[{"Tanh", "[", "r", "]"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"n", "/", "2"}], ")"}]}], "/", 
       RowBox[{"2", "^", 
        RowBox[{"(", 
         RowBox[{"n", "/", "2"}], ")"}]}]}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "/", "2"}], ")"}], "!"}]}], " ", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"n", "!"}], "/", 
       RowBox[{"Cosh", "[", "r", "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
   ",", 
   RowBox[{"(*", 
    RowBox[{"Coherent", " ", "State"}], "*)"}], 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"n_", ",", "r_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"r", "^", "2"}]}], "/", "2"}], "]"}], "*", 
     RowBox[{
      RowBox[{"r", "^", "n"}], "/", " ", 
      RowBox[{"Sqrt", "[", " ", 
       RowBox[{"n", "!"}], "]"}]}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.615630728652275*^9, 
   3.615630777189464*^9}, {3.61563081930855*^9, 3.615630829989641*^9}, {
   3.6156309214343233`*^9, 3.615630946955887*^9}, {3.615630977592058*^9, 
   3.6156310861637573`*^9}, {3.615631131220243*^9, 3.6156311872428627`*^9}, {
   3.615631230817059*^9, 3.6156312685815687`*^9}, {3.6156313480841846`*^9, 
   3.6156313901882677`*^9}, {3.615631486800911*^9, 3.615631487915812*^9}, {
   3.615631536011013*^9, 3.615631637816193*^9}, 3.615631868100024*^9, {
   3.615631924512506*^9, 3.6156319262381363`*^9}, {3.615631959743784*^9, 
   3.6156320368530083`*^9}, {3.615632218620048*^9, 3.6156322530705214`*^9}, {
   3.615632396608055*^9, 3.615632397442463*^9}, 3.615632441121344*^9, {
   3.615632513038216*^9, 3.6156325315957212`*^9}, 3.615632567448143*^9, {
   3.615632632047385*^9, 3.6156326781963997`*^9}, {3.6156327585698853`*^9, 
   3.6156327972272387`*^9}, {3.615632892706315*^9, 3.615632927673995*^9}, {
   3.61563302029067*^9, 3.615633021730453*^9}, {3.615633052247924*^9, 
   3.615633139391014*^9}, {3.615633250742509*^9, 3.615633252300255*^9}, {
   3.615633371965705*^9, 3.6156334715337543`*^9}, {3.615633521473732*^9, 
   3.615633523585849*^9}, {3.615633605978108*^9, 3.615633631917869*^9}, {
   3.6156338087883387`*^9, 3.615633870979003*^9}, {3.615634363709557*^9, 
   3.615634377815282*^9}, {3.6157191114523706`*^9, 3.615719118711396*^9}, {
   3.615719376199911*^9, 3.615719377060686*^9}, 3.615724760534513*^9, {
   3.647774676640965*^9, 3.647774946387105*^9}, {3.647774982276249*^9, 
   3.647775028150834*^9}, {3.6477751576146173`*^9, 3.647775272638075*^9}, 
   3.6477753802410517`*^9, {3.647775426490138*^9, 3.647775489004987*^9}, {
   3.64777555227553*^9, 3.647775553578343*^9}, 3.647775599297473*^9, {
   3.6477756710072947`*^9, 3.6477757161661587`*^9}, 3.64777579603017*^9, 
   3.6477758345738173`*^9, {3.647775875783554*^9, 3.647775888651189*^9}, 
   3.6477759673695087`*^9, {3.6477760165804253`*^9, 3.647776061173418*^9}, 
   3.6477809577883244`*^9, {3.648135481979289*^9, 3.648135570976281*^9}, {
   3.648135622784834*^9, 3.648135634006173*^9}, {3.648135671391283*^9, 
   3.6481357234700813`*^9}, {3.6481357703769617`*^9, 3.64813577096496*^9}, 
   3.6481370020405083`*^9, {3.6481375002486343`*^9, 3.648137500655303*^9}, {
   3.648138610690114*^9, 3.648138649438416*^9}, {3.648139474880383*^9, 
   3.648139476208766*^9}, {3.64816080585052*^9, 3.648160809050832*^9}, {
   3.648161090409831*^9, 3.648161135631425*^9}, {3.648198236272389*^9, 
   3.648198302347412*^9}, 3.648198346713374*^9, {3.6481987744837513`*^9, 
   3.648198787694199*^9}, {3.648198824809278*^9, 3.648198830944315*^9}, {
   3.648198861661236*^9, 3.648198895409309*^9}, 3.648358032439155*^9, {
   3.6560052263894167`*^9, 3.656005255450087*^9}, {3.656005502706415*^9, 
   3.656005524209649*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"schleichAm", "[", 
    RowBox[{"n_", ",", "squee_", ",", "displace_"}], "]"}], " ", "=", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"2", " ", "Pi", " ", "squee", " ", "*", 
       RowBox[{"(", 
        RowBox[{"n", "+", 
         RowBox[{"1", "/", "2"}], "-", 
         RowBox[{"displace", "^", "2"}]}], ")"}]}], "]"}]}], "*", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "+", 
         RowBox[{"1", "/", "2"}], "-", 
         RowBox[{"displace", "^", "2"}]}], ")"}], "/", "squee"}]}], "]"}]}]}], 
  RowBox[{"(*", 
   RowBox[{"schleich", "  ", 
    RowBox[{"(", 
     RowBox[{"4.43", "a"}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"n_", ",", "r_"}], "]"}], "=", 
    RowBox[{
     RowBox[{"Sqrt", "[", "2", "]"}], "*", 
     RowBox[{
      RowBox[{"schleichAm", "[", 
       RowBox[{"n", ",", "Squee", ",", "Displace"}], "]"}], "^", 
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}]}], "*", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", 
         RowBox[{"(", "n", ")"}]}], "*", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", "*", "Displace", "*", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"n", "+", 
            RowBox[{"1", "/", "2"}]}], "]"}]}], "]"}]}]}], ")"}]}]}], "*)"}], 
  
  RowBox[{"(*", 
   RowBox[{"Squeezed", " ", 
    RowBox[{"Coherent", ":", " ", 
     RowBox[{"schleich", " ", 
      RowBox[{"(", "4.47", ")"}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"sumRest", "[", 
      RowBox[{"r_", ",", "N_"}], "]"}], "=", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"c", "[", 
          RowBox[{"n", ",", "r"}], "]"}], "^", "2"}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", 
          RowBox[{"N", "+", "1"}], ",", "Infinity"}], "}"}]}], "]"}], "//", 
      "Simplify"}]}], ";"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"sumRest", "[", 
      RowBox[{"r", ",", 
       RowBox[{"Floor", "[", "nCutOff", "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0.01", ",", "1.7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"nCutOff", ",", "6", ",", "40"}], "}"}]}], "]"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nmax", "=", " ", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"sQueeze", "<", "0.75"}], ",", "4", ",", 
     RowBox[{"Ceiling", "[", 
      RowBox[{"Re", "[", 
       RowBox[{"nN", "/.", " ", 
        RowBox[{"FindRoot", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"sumRest", "[", 
             RowBox[{"sQueeze", ",", "nN"}], "]"}], "*", 
            RowBox[{"Conjugate", "[", 
             RowBox[{"sumRest", "[", 
              RowBox[{"sQueeze", ",", "nN"}], "]"}], "]"}]}], "\[Equal]", 
           RowBox[{"0.01", "^", "2"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"nN", ",", "1"}], "}"}]}], "]"}]}], "]"}], "]"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Cut-off at        Nmax = \>\"", ",", "Nmax"}], "]"}]}], "Input",\

 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.615630728652275*^9, 
   3.615630777189464*^9}, {3.61563081930855*^9, 3.615630829989641*^9}, {
   3.6156309214343233`*^9, 3.615630946955887*^9}, {3.615630977592058*^9, 
   3.6156310861637573`*^9}, {3.615631131220243*^9, 3.6156311872428627`*^9}, {
   3.615631230817059*^9, 3.6156312685815687`*^9}, {3.6156313480841846`*^9, 
   3.6156313901882677`*^9}, {3.615631486800911*^9, 3.615631487915812*^9}, {
   3.615631536011013*^9, 3.615631637816193*^9}, 3.615631868100024*^9, {
   3.615631924512506*^9, 3.6156319262381363`*^9}, {3.615631959743784*^9, 
   3.6156320368530083`*^9}, {3.615632218620048*^9, 3.6156322530705214`*^9}, {
   3.615632396608055*^9, 3.615632397442463*^9}, 3.615632441121344*^9, {
   3.615632513038216*^9, 3.6156325315957212`*^9}, 3.615632567448143*^9, {
   3.615632632047385*^9, 3.6156326781963997`*^9}, {3.6156327585698853`*^9, 
   3.6156327972272387`*^9}, {3.615632892706315*^9, 3.615632927673995*^9}, {
   3.61563302029067*^9, 3.615633021730453*^9}, {3.615633052247924*^9, 
   3.615633139391014*^9}, {3.615633250742509*^9, 3.615633252300255*^9}, {
   3.615633371965705*^9, 3.6156334715337543`*^9}, {3.615633521473732*^9, 
   3.615633523585849*^9}, {3.615633605978108*^9, 3.615633631917869*^9}, {
   3.6156338087883387`*^9, 3.615633870979003*^9}, {3.615634363709557*^9, 
   3.615634377815282*^9}, {3.6157191114523706`*^9, 3.615719118711396*^9}, {
   3.615719376199911*^9, 3.615719377060686*^9}, 3.615724760534513*^9, {
   3.647774676640965*^9, 3.647774946387105*^9}, {3.647774982276249*^9, 
   3.647775028150834*^9}, {3.6477751576146173`*^9, 3.647775272638075*^9}, 
   3.6477753802410517`*^9, {3.647775426490138*^9, 3.647775489004987*^9}, {
   3.64777555227553*^9, 3.647775553578343*^9}, 3.647775599297473*^9, {
   3.6477756710072947`*^9, 3.6477757161661587`*^9}, 3.64777579603017*^9, 
   3.6477758345738173`*^9, {3.647775875783554*^9, 3.647775888651189*^9}, 
   3.6477759673695087`*^9, {3.6477760165804253`*^9, 3.647776061173418*^9}, 
   3.6477809577883244`*^9, {3.648135481979289*^9, 3.648135570976281*^9}, {
   3.648135622784834*^9, 3.648135634006173*^9}, {3.648135671391283*^9, 
   3.6481357234700813`*^9}, {3.6481357703769617`*^9, 3.64813577096496*^9}, 
   3.6481370020405083`*^9, {3.6481375002486343`*^9, 3.648137500655303*^9}, {
   3.648138610690114*^9, 3.648138649438416*^9}, {3.648139474880383*^9, 
   3.648139476208766*^9}, {3.64816080585052*^9, 3.648160809050832*^9}, {
   3.648161090409831*^9, 3.648161135631425*^9}, {3.648198236272389*^9, 
   3.648198302347412*^9}, 3.648198346713374*^9, 3.6481987744837513`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Nmax", "=", "NMAX"}], "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Superposition", " ", "0"}], " ", "&"}], " ", "2"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"If", "[", " ", 
    RowBox[{
     RowBox[{"stateCASE", "==", "twoStateSuperpostion"}], ",", 
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"n_", ",", "r_"}], "]"}], ":=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"n", "<", "2"}], ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"n", "<", "1"}], ",", 
          RowBox[{"Cos", "[", "mMixAngle", "]"}], ",", 
          RowBox[{"Sin", "[", "mMixAngle", "]"}]}], "]"}], ",", "0"}], 
       "]"}]}], ","}], "]"}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{"sumC", "=", 
  RowBox[{
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"n", ",", "stateParameter"}], "]"}], "^", "2"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "Nmax"}], "}"}]}], "]"}], "//", 
   "N"}]}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n", ",", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{"c", "[", 
          RowBox[{"n", ",", "r"}], "]"}], "]"}], "/.", 
        RowBox[{"r", "\[Rule]", "stateParameter"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "Nmax"}], "}"}]}], "]"}], ",", 
   RowBox[{"Filling", "\[Rule]", "Axis"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"PointSize", "[", "Large", "]"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.615630728652275*^9, 
   3.615630761234407*^9}, {3.6156337325919237`*^9, 3.615633748118788*^9}, {
   3.6156337824151287`*^9, 3.615633791809537*^9}, 3.6156340162062902`*^9, {
   3.6156344340348043`*^9, 3.615634448277055*^9}, {3.615731495335596*^9, 
   3.615731496258127*^9}, {3.615731554159746*^9, 3.615731588995831*^9}, {
   3.615731645456256*^9, 3.615731650031377*^9}, {3.6157325652719793`*^9, 
   3.615732594288124*^9}, {3.616155043898801*^9, 3.616155049634276*^9}, {
   3.6161551558787947`*^9, 3.616155166172997*^9}, 3.616155224429307*^9, {
   3.625313289975685*^9, 3.625313291263955*^9}, {3.646529214381423*^9, 
   3.646529239106741*^9}, 3.6465529964404716`*^9, 3.6465550276634197`*^9, 
   3.646556773695417*^9, {3.646581692332983*^9, 3.6465817191043987`*^9}, {
   3.6469925942213173`*^9, 3.646992597246503*^9}, {3.6476358612452717`*^9, 
   3.647635861842379*^9}, 3.647635918718376*^9, {3.6476360408497066`*^9, 
   3.647636044244774*^9}, 3.64777529405916*^9, {3.647775399493689*^9, 
   3.6477754114587717`*^9}, {3.647775511734724*^9, 3.64777551381595*^9}, {
   3.647775570004334*^9, 3.6477755802211523`*^9}, {3.647775767127709*^9, 
   3.647775767601615*^9}, {3.647775807556218*^9, 3.647775812978774*^9}, {
   3.647775898460167*^9, 3.6477759024925117`*^9}, {3.647776718165799*^9, 
   3.647776735925946*^9}, 3.647780972797079*^9, {3.6477811193994617`*^9, 
   3.647781132601787*^9}, {3.648135741617066*^9, 3.64813574925666*^9}, {
   3.648161185974351*^9, 3.648161194319182*^9}, {3.6481989143068447`*^9, 
   3.64819891595432*^9}, {3.656005056969735*^9, 3.6560050927011414`*^9}, {
   3.6560057147009287`*^9, 3.656005737616598*^9}, 3.656005927631811*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["HOSc Wavefunctions Solve QHOSc and Kerr Hamiltonian ", "Subtitle",
 CellChangeTimes->{{3.614964414963908*^9, 3.6149644331540117`*^9}, {
  3.614964507388142*^9, 3.614964586068369*^9}, {3.6149646215863237`*^9, 
  3.614964625709463*^9}, {3.6149647479826317`*^9, 3.614964750427102*^9}, {
  3.614965548700951*^9, 3.61496556082316*^9}, {3.61532395486687*^9, 
  3.6153239833848543`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Alpha]", "=", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{"k", " ", "m"}], "]"}], "/", "h"}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Psi]", "[", 
   RowBox[{"n_", ",", "x_"}], "]"}], ":=", 
  RowBox[{
   SqrtBox[
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SuperscriptBox["2", "n"], " ", 
       RowBox[{"n", "!"}]}]], 
     SqrtBox[
      FractionBox["\[Alpha]", "\[Pi]"]]}]], 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["x", "2"], " ", "\[Alpha]"}], "2"]}]], " ", 
   RowBox[{"HermiteH", "[", 
    RowBox[{"n", ",", 
     RowBox[{"x", " ", 
      SqrtBox["\[Alpha]"]}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"XX", "=", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "@", 
    RowBox[{"Append", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Psi]", "[", 
           RowBox[{"n", ",", "x"}], "]"}], "+", "n", "+", 
          RowBox[{"1", "/", "2"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "0", ",", "Nmax"}], "}"}]}], "]"}], "/.", 
       "FixParameters"}], ",", 
      RowBox[{
       RowBox[{"x", "^", "2"}], "/", "2"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
   RowBox[{"Filling", "\[Rule]", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"n", "->", 
       RowBox[{"n", "-", 
        RowBox[{"1", "/", "2"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", 
        RowBox[{"1", "+", "Nmax"}]}], "}"}]}], "]"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"Nmax", "+", 
       RowBox[{"3", "/", "2"}]}]}], "}"}]}], ",", 
   RowBox[{"Epilog", "\[Rule]", 
    RowBox[{"Text", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{
        RowBox[{"ToExpression", "[", 
         RowBox[{"\"\<\\\\Psi s\>\"", ",", "TeXForm", ",", "HoldForm"}], 
         "]"}], ",", "Large"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"XX", "-", "1"}], ",", "Nmax"}], "}"}]}], "]"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<NormY[\>\"", ",", "n", ",", "\"\<]=\>\"", ",", 
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}], "^", "2"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", 
          RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}], ",", 
        RowBox[{"Assumptions", "\[Rule]", 
         RowBox[{
          RowBox[{"Re", "[", "\[Alpha]", "]"}], ">", "0"}]}]}], "]"}]}], 
     "]"}], ";", 
    RowBox[{"progressCount", "=", 
     RowBox[{"n", "/", "Nmax"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "0", ",", "3"}], "}"}]}], "]"}], "\n", 
 RowBox[{
  RowBox[{"SEq", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"h", "^", "2"}]}], "/", "2"}], " ", "/", "m"}], ")"}], " ", 
     RowBox[{"D", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"k", " ", "/", "2"}], " ", 
     RowBox[{"x", "^", "2"}], " ", "#"}]}], "&"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E0", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"n", "+", 
     RowBox[{"1", "/", "2"}]}], ")"}], "h", " ", 
   RowBox[{"Sqrt", "[", 
    RowBox[{"k", "/", "m"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EKerr", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      RowBox[{"\[CapitalLambda]", "^", "2"}], 
      RowBox[{"E0", "[", "n", "]"}]}]}], ")"}], 
   RowBox[{"E0", "[", "n", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SEqKerr", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"SEq", "[", "n", "]"}], "[", "#", " ", "]"}], "+", 
    RowBox[{
     RowBox[{"\[CapitalLambda]", "^", "2"}], 
     RowBox[{
      RowBox[{"SEq", "[", "n", "]"}], "[", 
      RowBox[{
       RowBox[{"SEq", "[", "n", "]"}], "[", "#", "]"}], "]"}]}]}], " ", 
   "&"}]}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<Schroedinger Equation [\>\"", ",", "n", ",", "\"\<]  =  \>\"", ",", 
     RowBox[{"Simplify", " ", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"SEq", "[", "n", "]"}], "[", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}], "]"}], "-", 
        RowBox[{
         RowBox[{"E0", "[", "n", "]"}], " ", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}]}]}], ",", 
       RowBox[{"m", ">", "0"}]}], "]"}], ",", "\"\<  KerrSchroedinger = \>\"",
      ",", 
     RowBox[{"Simplify", " ", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"SEqKerr", "[", "n", "]"}], "[", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}], "]"}], "-", 
        RowBox[{
         RowBox[{"EKerr", "[", "n", "]"}], " ", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}]}]}], ",", 
       RowBox[{"m", ">", "0"}]}], "]"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6149712970450697`*^9, 3.6149713150958347`*^9}, {
   3.614971353000649*^9, 3.6149713551262617`*^9}, {3.614971389418667*^9, 
   3.614971394532563*^9}, {3.614971569897333*^9, 3.614971655105781*^9}, {
   3.6149717063260717`*^9, 3.614971740546277*^9}, {3.6149717716282673`*^9, 
   3.614971863352543*^9}, {3.614972167324223*^9, 3.6149721682640953`*^9}, {
   3.6149722101573257`*^9, 3.614972305568782*^9}, {3.6149723501856318`*^9, 
   3.61497235253734*^9}, {3.614972397727605*^9, 3.614972430994451*^9}, {
   3.614972461310595*^9, 3.6149724853912773`*^9}, {3.614972541476495*^9, 
   3.61497263572766*^9}, {3.614973051987741*^9, 3.614973101858994*^9}, {
   3.614973161834687*^9, 3.6149732224471083`*^9}, {3.614973325384207*^9, 
   3.614973354540308*^9}, {3.614974089425714*^9, 3.6149741679898376`*^9}, {
   3.615036620444438*^9, 3.615036629665597*^9}, {3.615036689801827*^9, 
   3.615036755536851*^9}, {3.615038199251889*^9, 3.615038228542738*^9}, 
   3.615038280800419*^9, {3.615038318536511*^9, 3.615038352499639*^9}, {
   3.61503840371795*^9, 3.61503842887295*^9}, 3.615038571277171*^9, {
   3.6150386047327642`*^9, 3.615038621093993*^9}, 3.615038659580532*^9, 
   3.615038708858124*^9, {3.615115432860112*^9, 3.6151155170432463`*^9}, {
   3.61512073113266*^9, 3.615120847596033*^9}, {3.615287243583329*^9, 
   3.615287303942059*^9}, {3.615287368497786*^9, 3.615287379087604*^9}, {
   3.615287411698729*^9, 3.615287412838089*^9}, {3.615287764848983*^9, 
   3.615287779263331*^9}, {3.61528783711241*^9, 3.6152878404579563`*^9}, {
   3.615287889615262*^9, 3.6152878937792807`*^9}, {3.615287948211751*^9, 
   3.615287954320362*^9}, {3.6152880211708117`*^9, 3.6152880565529757`*^9}, {
   3.615288089213471*^9, 3.615288129554603*^9}, {3.615288230420476*^9, 
   3.6152882384160423`*^9}, 3.615288299840619*^9, {3.615312421831871*^9, 
   3.615312430032889*^9}, 3.615312517420349*^9, {3.615312550279986*^9, 
   3.615312599789455*^9}, {3.6153126308524227`*^9, 3.6153127096748667`*^9}, 
   3.61531275535991*^9, {3.615312810930678*^9, 3.615312856923562*^9}, {
   3.615313690496354*^9, 3.6153137563833437`*^9}, {3.615313815075828*^9, 
   3.615313816953742*^9}, {3.615313853944314*^9, 3.615313898246543*^9}, {
   3.615313935717043*^9, 3.6153139610936747`*^9}, 3.615314031927821*^9, {
   3.615323045097859*^9, 3.6153230712209263`*^9}, {3.615323112092744*^9, 
   3.615323207639126*^9}, {3.615323238695693*^9, 3.615323260844934*^9}, {
   3.615323363383919*^9, 3.6153236204357567`*^9}, {3.615323661199132*^9, 
   3.615323672706085*^9}, {3.615323791679906*^9, 3.615323900962809*^9}, {
   3.615375674168036*^9, 3.615375682837879*^9}, {3.6153757579686117`*^9, 
   3.615375817873116*^9}, {3.615624518020364*^9, 3.615624530107736*^9}, 
   3.6156302418856897`*^9, {3.615633886870707*^9, 3.615633915728862*^9}, 
   3.615633988416417*^9, {3.615732755499036*^9, 3.615732786733766*^9}, {
   3.6157565088817663`*^9, 3.615756515898457*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Brumer Distribution", "Subtitle",
 CellChangeTimes->{{3.615037249391127*^9, 3.615037256084381*^9}, {
  3.655707848941453*^9, 3.6557078559647284`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"XX", "=", "2.1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ringNorm", "[", 
    RowBox[{"R_", ",", "ringWidth_"}], "]"}], ":=", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"2", "*", "Pi", "*", "r", "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"r", "-", "R"}], ")"}], "^", "2"}]}], "/", 
        RowBox[{"ringWidth", "^", "2"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "Infinity"}], "}"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"A", ">", "0"}]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"ringNorm", "[", 
  RowBox[{"rRadius", ",", "ringWidth"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ringFct", "[", 
    RowBox[{
    "deltaN_", ",", "x_", ",", "p_", ",", "rRadius_", ",", "ringWidth_"}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{"x", "^", "2"}], "+", 
             RowBox[{"p", "^", "2"}]}], "]"}], "-", "rRadius"}], ")"}], "^", 
         "2"}]}], "/", 
       RowBox[{"ringWidth", "^", "2"}]}], "+", 
      RowBox[{"deltaN", "*", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", "*", "p"}]}], ")"}], "/", 
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"x", "^", "2"}], "+", 
           RowBox[{"p", "^", "2"}]}], "]"}]}], "]"}]}]}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"E", "^", 
          RowBox[{"(", 
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"rRadius", "^", "2"}], "/", 
              RowBox[{"ringWidth", "^", "2"}]}], ")"}]}], ")"}]}], " ", 
         RowBox[{"ringWidth", "^", "2"}]}], "+", 
        RowBox[{
         RowBox[{"Sqrt", "[", "\[Pi]", "]"}], " ", "ringWidth", " ", 
         "rRadius"}], "+", 
        RowBox[{
         RowBox[{"Sqrt", "[", "\[Pi]", "]"}], " ", "ringWidth", " ", 
         "rRadius", " ", 
         RowBox[{"Erf", "[", 
          RowBox[{"rRadius", "/", "ringWidth"}], "]"}]}]}], ")"}]}], 
     ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"R", "[", 
    RowBox[{"mm_", ",", "nn_"}], "]"}], ":=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"mm", "+", "nn"}], ")"}], "+", 
     RowBox[{"1", "/", "2"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"ringSmear", "=", 
   RowBox[{"1", "/", "20"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"pBrumerRing", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"ringFct", "[", 
       RowBox[{"8", ",", "x", ",", "p", ",", 
        RowBox[{"R", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", "ringSmear"}], "]"}], "]"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "80"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"Show", "[", "pBrumerRing", "]"}]}], "Input",
 CellChangeTimes->{{3.655707831078267*^9, 3.6557078310918016`*^9}, {
   3.65570788363424*^9, 3.655707884836645*^9}, 3.655707928699367*^9, {
   3.655708173397049*^9, 3.6557081736192923`*^9}, {3.6572673098005857`*^9, 
   3.657267310304142*^9}, {3.6572711907210903`*^9, 3.657271192705525*^9}, 
   3.6572719889294777`*^9, {3.657272045210252*^9, 3.657272060574123*^9}, 
   3.657272922976207*^9, 3.657274493265964*^9, {3.6572825201672993`*^9, 
   3.657282520515811*^9}, 3.657282637221245*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"c", "[", 
      RowBox[{"ii", ",", "stateParameter"}], "]"}], " ", 
     RowBox[{"\[Psi]", "[", 
      RowBox[{"ii", ",", "x"}], "]"}], " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "I"}], " ", "t", " ", 
       RowBox[{
        RowBox[{"Energy", "[", "ii", "]"}], "/", "h"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"ii", ",", "0", ",", "Nmax"}], "}"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"semiClassicalRingState", "[", 
   RowBox[{"x_", ",", "p_", ",", "ringWidth_", ",", "time_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Abs", "[", 
        RowBox[{
         RowBox[{"c", "[", 
          RowBox[{"ii", ",", "stateParameter"}], "]"}], "*", 
         RowBox[{"c", "[", 
          RowBox[{"jj", ",", "stateParameter"}], "]"}]}], "]"}], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"ii", "-", "jj"}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Arg", "[", 
             RowBox[{"x", "+", 
              RowBox[{"I", "*", "p"}]}], "]"}], "-", 
            RowBox[{"time", "*", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                RowBox[{"LAMBDA", "^", "2"}], "*", 
                RowBox[{
                 RowBox[{"R", "[", 
                  RowBox[{"ii", ",", "jj"}], "]"}], "^", "2"}]}]}], ")"}]}]}],
            ")"}]}], "+", 
         RowBox[{"Arg", "[", 
          RowBox[{
           RowBox[{"c", "[", 
            RowBox[{"ii", ",", "stateParameter"}], "]"}], "*", 
           RowBox[{"c", "[", 
            RowBox[{"jj", ",", "stateParameter"}], "]"}]}], "]"}]}], "]"}], 
       " ", 
       RowBox[{"ringFct", "[", 
        RowBox[{"0", ",", "x", ",", "p", ",", 
         RowBox[{"R", "[", 
          RowBox[{"ii", ",", "jj"}], "]"}], ",", "ringSmear"}], "]"}]}], ",", 
      
      RowBox[{"{", 
       RowBox[{"jj", ",", "0", ",", "ii"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"ii", ",", "0", ",", "5"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"tt", "=", 
  RowBox[{"0", "*", "Pi", "*", 
   RowBox[{"5", "/", "2"}]}]}], "\n", 
 RowBox[{
  RowBox[{"semiClassicalRingStatePlot", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"semiClassicalRingState", "[", 
      RowBox[{"x", ",", "p", ",", "ringSmear", ",", "tt"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "40"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"semiClassicalRingStatePlot", ",", 
   RowBox[{"ImageSize", "\[Rule]", "644"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.65570790050244*^9, 3.655707924748292*^9}, {
  3.657266593079729*^9, 3.6572666226832047`*^9}, {3.657266753063018*^9, 
  3.657266766541291*^9}, {3.657268064180068*^9, 3.657268065760645*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Dissipation", "Subtitle",
 CellChangeTimes->{{3.615037249391127*^9, 3.615037256084381*^9}, {
  3.6557078688372602`*^9, 3.655707871612699*^9}}],

Cell[BoxData[{
 RowBox[{"omega", ":=", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"k", "/", "m"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Anni", "[", 
   RowBox[{"x_", ",", "p_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Sqrt", "[", 
    RowBox[{"m", " ", 
     RowBox[{
      RowBox[{"omega", "/", " ", "2"}], "/", "h"}]}], "]"}], " ", 
   RowBox[{"(", " ", 
    RowBox[{"x", "+", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"I", " ", "/", "m"}], " ", "/", " ", "omega"}], " ", "p"}]}], 
    "  ", ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CreA", "[", 
   RowBox[{"x_", ",", "p_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Sqrt", "[", 
    RowBox[{"m", " ", 
     RowBox[{
      RowBox[{"omega", "/", " ", "2"}], "/", "h"}]}], "]"}], " ", 
   RowBox[{"(", " ", 
    RowBox[{"x", "-", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"I", " ", "/", "m"}], " ", "/", " ", "omega"}], " ", "p"}]}], 
    "  ", ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Anni", "[", 
  RowBox[{"x", ",", "p"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"CreA", "[", 
  RowBox[{"x", ",", "p"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LindbladTerm", "[", 
   RowBox[{"x_", ",", "p_", ",", "\[Gamma]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"\[Gamma]", "/", "2"}], " ", 
   RowBox[{"(", "1", ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.625479872163656*^9, 3.625479875424397*^9}, {
   3.625480075398456*^9, 3.6254802279213877`*^9}, {3.625480283282508*^9, 
   3.62548037346877*^9}, {3.6254804166783543`*^9, 3.625480506102989*^9}, {
   3.6254805386991043`*^9, 3.6254806184136467`*^9}, 3.625481408546853*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Moyal Bracket", "Subtitle",
 CellChangeTimes->{{3.615037249391127*^9, 3.615037256084381*^9}}],

Cell[BoxData[{
 RowBox[{"InnerBracket", ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"h", "/", "2"}], 
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"#", ",", "X"}], "]"}], ",", "p"}], "]"}], "-", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"#", ",", "P"}], "]"}], ",", "x"}], "]"}]}], ")"}]}], 
   "&"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NestedInnerBracket", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Nest", "[", 
    RowBox[{"InnerBracket", ",", "#", ",", "n"}], "]"}], "&"}]}], "\n", 
 RowBox[{
  RowBox[{"F", "[", 
   RowBox[{"x_", ",", "p_", ",", "X_", ",", "P_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WF", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}], 
   RowBox[{"H", "[", 
    RowBox[{"X", ",", "P"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"H", "[", 
   RowBox[{"X_", ",", "P_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"P", "^", "2"}], "/", "2"}], "/", "m"}], "+", 
   RowBox[{
    RowBox[{"X", "^", "2"}], 
    RowBox[{"k", "/", "2"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[CapitalLambda]", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"P", "^", "2"}], "/", "2"}], "/", "m"}]}], "+", 
      RowBox[{"\[Lambda]", " ", 
       RowBox[{"X", "^", "2"}], 
       RowBox[{"k", "/", "2"}]}]}], ")"}], "^", 
    "2"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<H = \>\"", ",", 
   RowBox[{"H", "[", 
    RowBox[{"X", ",", "P"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MoyalBracket", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"2", "/", "h"}], " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"NestedInnerBracket", "[", 
             RowBox[{
              RowBox[{"2", "n"}], "+", "1"}], "]"}], "[", 
            RowBox[{"F", "[", 
             RowBox[{"x", ",", "p", ",", "X", ",", "P"}], "]"}], "]"}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"n", "+", "1"}], ")"}]}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "n"}], "+", "1"}], ")"}], "!"}], ")"}]}]}], ",", 
          
          RowBox[{"{", 
           RowBox[{"n", ",", "0", ",", "2"}], "}"}]}], "]"}]}], "/.", 
       RowBox[{"X", "\[Rule]", "x"}]}], "/.", 
      RowBox[{"P", "\[Rule]", "p"}]}], "//", "Simplify"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"//", "TraditionalForm"}], "*)"}]}], "\n", 
 RowBox[{"MoyalKerrFinest", "=", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"ExpandAll", "[", "MoyalBracket", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"Derivative", ",", "\[CapitalLambda]", ",", "\[Lambda]"}], 
      "}"}]}], "]"}], "//", "TraditionalForm"}]}], "\n", 
 RowBox[{
  RowBox[{"MoyalKerr", "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"MoyalBracket", ",", 
      RowBox[{"{", 
       RowBox[{"Derivative", ",", "\[CapitalLambda]"}], "}"}]}], "]"}], "//", 
    "InputForm"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"MoyalKerr", "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"MoyalBracket", ",", 
      RowBox[{"{", 
       RowBox[{"Derivative", ",", "\[CapitalLambda]"}], "}"}]}], "]"}], "//", 
    "OutputForm"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MoyalKerr", "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"MoyalBracket", ",", 
      RowBox[{"{", 
       RowBox[{"Derivative", ",", "\[CapitalLambda]"}], "}"}]}], "]"}], "//", 
    "StandardForm"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"MoyalKerrFinest", " ", "/.", 
     RowBox[{"m", "\[Rule]", "M"}]}], "/.", 
    RowBox[{"h", "\[Rule]", "hbar"}]}], "//", " ", "TeXForm"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.615018982555271*^9, 3.615019021654953*^9}, {
   3.615019056637583*^9, 3.615019169814467*^9}, {3.6150347639203367`*^9, 
   3.615034807348419*^9}, {3.615034842867296*^9, 3.6150348491357813`*^9}, {
   3.615034918050912*^9, 3.615034921839909*^9}, {3.615034994191354*^9, 
   3.6150350361348677`*^9}, {3.615035111811181*^9, 3.615035224682994*^9}, {
   3.6150353043096*^9, 3.615035307723707*^9}, {3.615035422051449*^9, 
   3.615035437183424*^9}, {3.6150355659644957`*^9, 3.61503557086731*^9}, {
   3.615035671902892*^9, 3.615035674277556*^9}, {3.615035736571361*^9, 
   3.615035750951644*^9}, {3.61503588209053*^9, 3.615035896819859*^9}, 
   3.615036820773353*^9, {3.615036919919993*^9, 3.615036921954317*^9}, {
   3.6150404378473043`*^9, 3.6150405653034973`*^9}, {3.615040653180766*^9, 
   3.615040703612061*^9}, 3.615042219086753*^9, 3.615042351355496*^9, {
   3.615115699963099*^9, 3.615115713448882*^9}, {3.6151157565216637`*^9, 
   3.615115763350399*^9}, {3.61511584473072*^9, 3.615115847424518*^9}, {
   3.615116160872566*^9, 3.61511616303062*^9}, {3.615117232161532*^9, 
   3.615117246801209*^9}, {3.6151174123138514`*^9, 3.615117480822221*^9}, {
   3.615117670363701*^9, 3.615117671533584*^9}, {3.615117733481123*^9, 
   3.615117772716714*^9}, {3.615120594715362*^9, 3.615120604554988*^9}, {
   3.615121324725821*^9, 3.6151213386855993`*^9}, {3.615121746426581*^9, 
   3.6151217504028397`*^9}, {3.615122026428989*^9, 3.6151220489863787`*^9}, 
   3.615288162975751*^9, {3.615288505967013*^9, 3.6152886320253572`*^9}, {
   3.615288683852578*^9, 3.615288719262138*^9}, {3.6153002594534073`*^9, 
   3.615300270615068*^9}, {3.615300308841262*^9, 3.6153003101682377`*^9}, {
   3.615300491021636*^9, 3.6153004912098513`*^9}, 3.6157249031030083`*^9, {
   3.6157249844657373`*^9, 3.6157250052715683`*^9}, 3.6465633210574207`*^9, {
   3.647641836785802*^9, 3.647641839299685*^9}, 3.647642452862856*^9, {
   3.6479425054307003`*^9, 3.647942536508113*^9}}],

Cell["\<\
(*dChange[expression,{transformations},{oldVars},{newVars},{functions}]*)
MoyalKerr
Assuming[{r > 0, theta > 0, theta < Pi/2}, dChange[MoyalKerr, {r^2 == x^2 + \
p^2, theta == ArcTan[p/x]}, {x, p}, {r, theta}, {WF[x, p, \
t]}]](*/.C[1]\[Rule]0/2*)\
\>", "Text",
 CellChangeTimes->{{3.64764189070016*^9, 3.647642038077449*^9}, {
   3.647642073216033*^9, 3.647642075007023*^9}, {3.647642226926365*^9, 
   3.647642242204768*^9}, {3.6476423106307487`*^9, 3.6476423157109547`*^9}, {
   3.6476424868353786`*^9, 3.647642496174294*^9}, {3.647642582051828*^9, 
   3.647642591197427*^9}, {3.647642641523151*^9, 3.647642675232442*^9}, 
   3.6476427789152946`*^9, 3.6476428109958*^9, {3.647642926739524*^9, 
   3.647642933610669*^9}, {3.6476430635557117`*^9, 3.647643124757526*^9}, 
   3.647643174395816*^9, {3.6476444328497334`*^9, 3.647644493221175*^9}, 
   3.64794247885168*^9}],

Cell["\<\
MoyalKerr
MoyalKerr /. Derivative[n_, m_, 0][WF_][x_, p_, T_] :> D[WF[r*Cos[theta], \
r*Sin[theta], T], {r, n}, {theta, m}] // Simplify
(*rep=eqs/.Derivative[n_,m_][F_][x_,y_]\[RuleDelayed]D[F[x[s,t],y[s,t]],{s,n},\
{t,m}]*)\
\>", "Text",
 CellChangeTimes->{{3.64764189070016*^9, 3.647642038077449*^9}, {
   3.647642073216033*^9, 3.647642075007023*^9}, {3.647642226926365*^9, 
   3.647642242204768*^9}, {3.6476423106307487`*^9, 3.6476423157109547`*^9}, {
   3.6476424868353786`*^9, 3.647642496174294*^9}, {3.647642582051828*^9, 
   3.647642591197427*^9}, {3.647642641523151*^9, 3.647642675232442*^9}, 
   3.6476427789152946`*^9, 3.6476428109958*^9, {3.647642926739524*^9, 
   3.647642933610669*^9}, {3.6476430635557117`*^9, 3.647643124757526*^9}, {
   3.647643174395816*^9, 3.647643196544937*^9}, {3.64764323762572*^9, 
   3.6476432660230722`*^9}, {3.647643300170163*^9, 3.64764330349721*^9}, {
   3.6476439340798264`*^9, 3.64764395159424*^9}, {3.647643996506928*^9, 
   3.647644044494582*^9}, {3.647644081746207*^9, 3.647644126031889*^9}, {
   3.647644218202504*^9, 3.647644218546474*^9}, {3.647644355390951*^9, 
   3.6476443586883497`*^9}, 3.647942478854279*^9}],

Cell[CellGroupData[{

Cell["Assign Wigner Flow Components", "Subsubtitle",
 CellChangeTimes->{{3.615725032093897*^9, 3.615725044180377*^9}, 
   3.615725463701329*^9, {3.6157255135097227`*^9, 3.615725557342465*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"WFx", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", "4"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "switch", " ", "\[CapitalLambda]", " ", "\[Lambda]", " ", "k", " ", 
        RowBox[{"h", "^", "2"}], " ", "m", " ", "x", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"WF", "[", 
           RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "p", ",", "x"}], 
         "]"}]}], "+", " ", 
       RowBox[{"m", " ", "\[CapitalLambda]", " ", "\[Lambda]", " ", 
        RowBox[{"h", "^", "2"}], " ", "k", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "switch"}], ")"}], " ", "p", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"WF", "[", 
           RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", "2"}], "}"}]}], "]"}]}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"4", " ", "p", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "4"}], " ", "\[CapitalLambda]", " ", 
           "\[CapitalLambda]", " ", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"WF", "[", 
              RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"x", ",", "2"}], "}"}]}], "]"}], " ", 
           RowBox[{"h", "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"WF", "[", 
            RowBox[{"x", ",", "p", ",", "t"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalLambda]", " ", "\[CapitalLambda]", " ", 
                RowBox[{"p", "^", "2"}]}], "+", 
               RowBox[{"\[Lambda]", " ", "\[CapitalLambda]", " ", "k", " ", 
                RowBox[{"x", "^", "2"}], " ", "m"}]}], ")"}], "+", "m"}], 
            ")"}]}]}], ")"}]}]}], ")"}], "/", 
     RowBox[{"m", "^", "2"}]}]}], "/.", 
   RowBox[{"switch", "\[Rule]", "s"}]}]}]], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.6240441507393312`*^9}, 3.624044333965494*^9, {3.624868809299417*^9, 
   3.624868889248692*^9}, {3.624875377631196*^9, 3.624875380070023*^9}, {
   3.625310382407557*^9, 3.6253104128767033`*^9}, {3.6295663802678833`*^9, 
   3.6295663870851583`*^9}, {3.646563695716837*^9, 3.6465637860736237`*^9}, 
   3.6465663019076967`*^9, {3.64700669762381*^9, 3.6470067943761578`*^9}, {
   3.6470068254882402`*^9, 3.647007004726845*^9}}],

Cell[BoxData[{
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"WFx", "[", 
     RowBox[{"X", ",", "P", ",", "T", ",", "s"}], "]"}], "//", "ExpandAll"}], 
   ",", "s"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"WFx", "[", 
          RowBox[{"X", ",", "P", ",", "T", ",", "s"}], "]"}], "//", 
         "ExpandAll"}], ",", "s"}], "]"}], "/.", 
      RowBox[{"m", "\[Rule]", "MM"}]}], "/.", 
     RowBox[{"s", "\[Rule]", "0"}]}], "/.", 
    RowBox[{"h", "\[Rule]", "hbar"}]}], "//", "TraditionalForm"}], "//", 
  "TeXForm"}]}], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.6240441507393312`*^9}, 3.624044333965494*^9, {3.624868809299417*^9, 
   3.624868889248692*^9}, {3.624875377631196*^9, 3.624875380070023*^9}, {
   3.625310382407557*^9, 3.6253104128767033`*^9}, {3.6295663802678833`*^9, 
   3.6295663870851583`*^9}, {3.646563695716837*^9, 3.6465637860736237`*^9}, 
   3.6465663019076967`*^9, {3.64700669762381*^9, 3.647006751576983*^9}, 
   3.64700711983996*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WFp", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "4"}], " ", "switch", " ", "\[CapitalLambda]", " ", 
        "\[Lambda]", " ", 
        RowBox[{"h", "^", "2"}], " ", "p", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"WF", "[", 
           RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "1"}], "}"}]}], "]"}]}], "+", " ", 
       RowBox[{
        RowBox[{"1", "/", "4"}], 
        RowBox[{"h", "^", "2"}], "\[CapitalLambda]", " ", "\[Lambda]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "switch"}], ")"}], "x", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"WF", "[", 
           RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "4"}], "\[Lambda]", " ", "\[Lambda]", 
           " ", "k", " ", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"WF", "[", 
              RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"p", ",", "2"}], "}"}]}], "]"}], " ", 
           RowBox[{"h", "^", "2"}], " ", "m"}], "+", 
          RowBox[{
           RowBox[{"WF", "[", 
            RowBox[{"x", ",", "p", ",", "t"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalLambda]", " ", "\[Lambda]", " ", 
                RowBox[{"p", "^", "2"}]}], "+", 
               RowBox[{"\[Lambda]", " ", "\[Lambda]", " ", "k", " ", 
                RowBox[{"x", "^", "2"}], " ", "m"}]}], ")"}], "+", "m"}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], " ", 
    RowBox[{"k", "/", "m"}]}], "/.", 
   RowBox[{"switch", "\[Rule]", "s"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"WFp", "[", 
      RowBox[{"X", ",", "P", ",", "T", ",", "s"}], "]"}], "//", "ExpandAll"}],
     ",", "s"}], "]"}], "//", "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"WFp", "[", 
          RowBox[{"X", ",", "P", ",", "T", ",", "s"}], "]"}], "//", 
         "ExpandAll"}], ",", "s"}], "]"}], "/.", 
      RowBox[{"m", "\[Rule]", "MM"}]}], "/.", 
     RowBox[{"s", "\[Rule]", "0"}]}], "/.", 
    RowBox[{"h", "\[Rule]", "hbar"}]}], "//", "TraditionalForm"}], "//", 
  "TeXForm"}]}], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.624044116541326*^9}, {3.624044177273033*^9, 3.624044180116425*^9}, 
   3.624044299297868*^9, {3.6248689045480223`*^9, 3.624868909746416*^9}, {
   3.625310440565892*^9, 3.6253104547216988`*^9}, {3.629566365472601*^9, 
   3.629566368310835*^9}, {3.6465639009238157`*^9, 3.64656390479714*^9}, 
   3.646566375747611*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WFxClassical", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], ":=", 
  StyleBox[
   RowBox[{
    RowBox[{"k", " ", "\[Lambda]", " ", "\[CapitalLambda]", " ", "p", " ", 
     SuperscriptBox["x", "2"], " ", 
     RowBox[{
      RowBox[{"WF", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/", "m"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[CapitalLambda]", "2"], " ", 
     SuperscriptBox["p", "3"], " ", 
     RowBox[{
      RowBox[{"WF", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/", 
      SuperscriptBox["m", "2"]}]}], "+", 
    RowBox[{"p", " ", 
     RowBox[{
      RowBox[{"WF", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/", "m"}]}]}], 
   "Input"]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WFpClassical", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "k"}], " ", "x", " ", 
    RowBox[{"WF", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], "-", 
   RowBox[{
    SuperscriptBox["k", "2"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", 
    RowBox[{"WF", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], "-", 
   RowBox[{"k", " ", 
    SuperscriptBox["p", "2"], " ", "x", " ", "\[Lambda]", " ", 
    "\[CapitalLambda]", " ", 
    RowBox[{
     RowBox[{"WF", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/", 
     "m"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{"WFxClassical", "[", 
   RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{"WFpClassical", "[", 
   RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.6240441507393312`*^9}, 3.624044333965494*^9, {3.624868809299417*^9, 
   3.624868889248692*^9}, {3.624875377631196*^9, 3.624875380070023*^9}, {
   3.625310382407557*^9, 3.6253104128767033`*^9}, {3.6295663802678833`*^9, 
   3.6295663870851583`*^9}, {3.646563695716837*^9, 3.6465637860736237`*^9}, 
   3.6465663019076967`*^9, {3.64700669762381*^9, 3.6470067943761578`*^9}, {
   3.6470068254882402`*^9, 3.647007004726845*^9}, {3.647007058254902*^9, 
   3.6470070970415173`*^9}, {3.647007143267346*^9, 3.647007165496517*^9}, {
   3.647007209389969*^9, 3.6470072267167*^9}, {3.647007353332209*^9, 
   3.647007363590686*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WFxQuantum", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WFx", 
    StyleBox["[", "Input"], 
    RowBox[{
     StyleBox["x", "Input"], 
     StyleBox[",", "Input"], 
     StyleBox["p", "Input"], 
     StyleBox[",", "Input"], 
     StyleBox["t", "Input"], ",", "s"}], "]"}], "-", 
   RowBox[{"WFxClassical", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WFpQuantum", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WFp", 
    StyleBox["[", "Input"], 
    RowBox[{
     StyleBox["x", "Input"], 
     StyleBox[",", "Input"], 
     StyleBox["p", "Input"], 
     StyleBox[",", "Input"], 
     StyleBox["t", "Input"], ",", "s"}], "]"}], "-", 
   RowBox[{"WFpClassical", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{"WFxQuantum", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "]"}], "//", 
  "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{"WFpQuantum", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "]"}], "//", 
  "TraditionalForm"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.6470082568713923`*^9, 3.6470083858823757`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Term1", "=", "MoyalBracket"}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Term2", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"WFx", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "S"}], "]"}], ",", "x"}], "]"}],
      "+", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"WFp", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ",", "p"}], 
      "]"}]}], ")"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"thatDifference", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Term1", "-", "Term2"}], "/.", 
     RowBox[{"S", "\[Rule]", "s"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", "thatDifference", "]"}]}], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.624044116541326*^9}, {3.624044177273033*^9, 3.624044180116425*^9}, 
   3.624044299297868*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WFx$s", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WFx", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
   RowBox[{"WFx", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "0"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFx$s", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "//", "Simplify"}], "//",
   "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      FormBox[
       FormBox[
        RowBox[{
         SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
         "\[CapitalLambda]", " ", "s", " "}],
        TraditionalForm],
       TraditionalForm], "/", "4"}], "/", "m"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"x", " ", 
         RowBox[{"WF", "[", 
          RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "+", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"p", " ", 
         RowBox[{"WF", "[", 
          RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "2"}], "}"}]}], "]"}]}], ")"}]}], "//", 
   "HoldForm"}], "//", "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WFxsElegant", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     FormBox[
      FormBox[
       RowBox[{
        SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
        "\[CapitalLambda]", " ", "s", " "}],
       TraditionalForm],
      TraditionalForm], "/", "4"}], "/", "m"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"x", " ", 
        RowBox[{"WF", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "+", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"p", " ", 
        RowBox[{"WF", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "2"}], "}"}]}], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFx$s", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
   RowBox[{"WFxsElegant", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}]}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.624176466042376*^9, 3.62417683252396*^9}, {
   3.624176924608576*^9, 3.624177220730056*^9}, 3.6241772821715097`*^9, 
   3.6241776849862747`*^9, {3.624177874394723*^9, 3.624177932802676*^9}, {
   3.6241779663616858`*^9, 3.624178013709126*^9}, {3.624178101207879*^9, 
   3.6241781636421223`*^9}, {3.6241814797152777`*^9, 3.624181521896975*^9}, {
   3.624181574795165*^9, 3.624181650453536*^9}, {3.624181769765004*^9, 
   3.624181951890307*^9}, {3.6247890313855333`*^9, 3.624789100674017*^9}, {
   3.6247891335910873`*^9, 3.624789134396093*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"WFp$s", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"WFp", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
    RowBox[{"WFp", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "0"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFp$s", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "//", "Simplify"}], "//",
   "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FormBox[
        FormBox[
         RowBox[{
          SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
          "\[CapitalLambda]", " ", "s", " "}],
         TraditionalForm],
        TraditionalForm]}], "/", "4"}], "/", "m"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"p", " ", 
         RowBox[{"WF", "[", 
          RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "+", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"x", " ", 
         RowBox[{"WF", "[", 
          RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], ")"}]}], "//", 
   "HoldForm"}], "//", "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WFpsElegant", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FormBox[
       FormBox[
        RowBox[{
         SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
         "\[CapitalLambda]", " ", "s", " "}],
        TraditionalForm],
       TraditionalForm]}], "/", "4"}], "/", "m"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"p", " ", 
        RowBox[{"WF", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "+", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"x", " ", 
        RowBox[{"WF", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"WFp$s", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
    RowBox[{"WFpsElegant", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}]}], "//", "Simplify"}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.6247891570460873`*^9, 3.624789170168043*^9}, {
   3.624789210102661*^9, 3.624789234886491*^9}, 3.624789267740053*^9, {
   3.624789300635976*^9, 3.624789338496626*^9}, 3.647942604731247*^9, 
   3.647942641228479*^9}],

Cell["\<\
timePrint[WFx[x, p, t, 0] // Expand // TraditionalForm]
timePrint[WFx[x, p, t, 1] // Expand // TraditionalForm]
timePrint[WFx[x, p, t, s] - WFx[x, p, t, 0] // Expand // TraditionalForm]\
\>", "Text",
 CellChangeTimes->{{3.624182264794106*^9, 3.6241823053134117`*^9}, {
   3.624182794619049*^9, 3.624182800937439*^9}, {3.6241832838527193`*^9, 
   3.62418330201934*^9}, {3.624788510144264*^9, 3.624788524779582*^9}, 
   3.647942653237974*^9}],

Cell[TextData[StyleBox["Continuity Equation (Moyal bracket only!)", \
"Subsection"]], "Chapter",
 CellChangeTimes->{{3.624954279811018*^9, 3.624954286338881*^9}, {
  3.624954573355047*^9, 3.624954587867218*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"wfuncDt", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}], "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"WF", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "t"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"continuityEquationFullfilled", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"0", "*", 
        RowBox[{"wfuncDt", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], "+", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"WFx", "[", 
          RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ",", "x"}], 
        "]"}], "+", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"WFp", "[", 
          RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ",", "p"}], 
        "]"}], "-", "MoyalBracket"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "p", ",", "t"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", "continuityEquationFullfilled", "]"}]}], "Input",
 CellChangeTimes->{{3.62495440060717*^9, 3.624954467685678*^9}, {
  3.624954536592366*^9, 3.62495456697657*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Assignment of State", "Subtitle",
 CellChangeTimes->{{3.615311702645843*^9, 3.615311707246711*^9}, {
   3.615311745926982*^9, 3.61531180732405*^9}, {3.6153119459079247`*^9, 
   3.615311949238516*^9}, {3.615312183516096*^9, 3.6153122039492273`*^9}, 
   3.615725910850113*^9, {3.655709732053796*^9, 3.65570973598133*^9}}],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", 
  RowBox[{"i", ",", "ii", ",", "j"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Energy", "[", "i_", "]"}], ":=", 
    RowBox[{"E0", "[", "i", "]"}]}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Energy", "[", "i_", "]"}], ":=", 
   RowBox[{"EKerr", "[", "i", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Xi]", "[", 
    RowBox[{"x_", ",", "t_", ",", "\[Tau]_"}], "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"ii", ",", "stateParameter"}], "]"}], 
      RowBox[{"\[Psi]", "[", 
       RowBox[{"ii", ",", "x"}], "]"}], 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "I"}], " ", "t", " ", 
        RowBox[{
         RowBox[{"Energy", "[", "ii", "]"}], "/", "h"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Xi]conj", "[", 
     RowBox[{"x_", ",", "t_", ",", "\[Tau]_"}], "]"}], ":=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Conjugate", "[", 
        RowBox[{"c", "[", 
         RowBox[{"ii", ",", "stateParameter"}], "]"}], "]"}], 
       RowBox[{"\[Psi]", "[", 
        RowBox[{"ii", ",", "x"}], "]"}], 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"+", "I"}], " ", "t", " ", 
         RowBox[{
          RowBox[{"Energy", "[", "ii", "]"}], "/", "h"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SEQ$Fullfilled", "=", 
   RowBox[{"Simplify", " ", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"SEqKerr", "[", "n", "]"}], "[", 
       RowBox[{"\[Xi]", "[", 
        RowBox[{"x", ",", "t", ",", "\[Tau]"}], "]"}], "]"}], "-", 
      RowBox[{"I", "  ", "h", " ", 
       RowBox[{"D", "[", " ", 
        RowBox[{
         RowBox[{"\[Xi]", "[", 
          RowBox[{"x", ",", "t", ",", "\[Tau]"}], "]"}], ",", "t"}], 
        "]"}]}]}], ",", 
     RowBox[{"m", ">", "0"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", "SEQ$Fullfilled", "]"}]}], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, 
   3.615328385704236*^9, {3.615328744378584*^9, 3.6153287799687347`*^9}, {
   3.615328987316884*^9, 3.615328990741791*^9}, 3.615329097580762*^9, 
   3.615329253855715*^9, {3.615330658311314*^9, 3.6153307498683777`*^9}, 
   3.615330921555663*^9, 3.61533204568215*^9, 3.615332563209057*^9, {
   3.615634190510241*^9, 3.615634239773162*^9}, {3.615634478087792*^9, 
   3.615634481089449*^9}, {3.615634623602338*^9, 3.615634626481221*^9}, 
   3.615641438572461*^9, {3.6157395944797697`*^9, 3.615739665757576*^9}, {
   3.615739734213461*^9, 3.615739768659885*^9}, {3.615739881661104*^9, 
   3.615739933286222*^9}, {3.615740011872445*^9, 3.615740025625989*^9}, {
   3.615740073397553*^9, 3.615740091891831*^9}, {3.615740325925481*^9, 
   3.615740330470478*^9}, {3.615742891394403*^9, 3.615742894679743*^9}, {
   3.6157430310993*^9, 3.615743099122088*^9}, {3.615743150179474*^9, 
   3.615743151709302*^9}, {3.615743187251524*^9, 3.615743248189742*^9}, 
   3.615753975574485*^9, {3.6157540161118097`*^9, 3.615754050815352*^9}, {
   3.615754172481432*^9, 3.615754177655167*^9}, {3.615754208084609*^9, 
   3.6157542161206903`*^9}, {3.615754360004344*^9, 3.615754453254593*^9}, {
   3.6157545277695637`*^9, 3.615754530994121*^9}, {3.615754603679699*^9, 
   3.6157546264101057`*^9}, {3.615754658937257*^9, 3.615754666490737*^9}, 
   3.615754772231031*^9, 3.615756984538136*^9, {3.61575701896502*^9, 
   3.615757019682733*^9}, {3.615757052182633*^9, 3.615757072552759*^9}, {
   3.615757114785241*^9, 3.615757157415572*^9}, 3.6157575403076963`*^9, {
   3.61575802427798*^9, 3.6157580594924707`*^9}, {3.615758113186903*^9, 
   3.6157581138698463`*^9}, {3.6157582108072777`*^9, 
   3.6157582272845507`*^9}, {3.61575844149684*^9, 3.615758456106846*^9}, {
   3.61575852021458*^9, 3.615758528087078*^9}, {3.615758566212085*^9, 
   3.615758595340784*^9}, {3.6157586264375668`*^9, 3.615758750434924*^9}, {
   3.615758786466999*^9, 3.615758872009001*^9}, {3.6157589587577133`*^9, 
   3.6157589711151867`*^9}, {3.616510649457903*^9, 3.6165106690543203`*^9}, 
   3.6165126623992863`*^9, {3.616512830402712*^9, 3.616512847525229*^9}, 
   3.616513151884907*^9, {3.624955013589396*^9, 3.624955014059816*^9}, {
   3.624955483923208*^9, 3.624955484050034*^9}, {3.625313264593042*^9, 
   3.625313270599378*^9}, {3.647774620968156*^9, 3.6477746546056023`*^9}, {
   3.647776763745688*^9, 3.647776794945004*^9}, {3.647780994301491*^9, 
   3.647781020161085*^9}, {3.648135803297061*^9, 3.64813587557316*^9}, 
   3.64815521172173*^9, {3.648161225895842*^9, 3.6481612315676413`*^9}, 
   3.648198445210218*^9, {3.6483575377569513`*^9, 3.648357562584592*^9}, {
   3.648558416509809*^9, 3.648558416590852*^9}, {3.648558449387416*^9, 
   3.6485584527321167`*^9}, {3.648558502147355*^9, 3.648558502216867*^9}, {
   3.655639466358261*^9, 3.6556395229621058`*^9}, {3.655640366223472*^9, 
   3.655640375964715*^9}, 3.656005686185204*^9, 3.6560061666285267`*^9, 
   3.656006236914651*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPsi]", "[", 
    RowBox[{"x_", ",", "t_", ",", "\[Tau]_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"x", "^", "2"}]}], " ", 
      RowBox[{"\[Alpha]", "/", "2"}]}], "]"}], 
    RowBox[{"Simplify", "[", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"Expand", "[", 
        RowBox[{
         RowBox[{"\[Xi]", "[", 
          RowBox[{"x", ",", "t", ",", "\[Tau]"}], "]"}], 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"x", "^", "2"}], " ", 
           RowBox[{"\[Alpha]", "/", "2"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "Exp"}], "}"}]}], "]"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{"timePrint", "[", 
  RowBox[{"\[CapitalPsi]", "[", 
   RowBox[{"X", ",", "T", ",", "mMixAngle"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, 
   3.615328385704236*^9, {3.615328744378584*^9, 3.6153287799687347`*^9}, {
   3.615328987316884*^9, 3.615328990741791*^9}, 3.615329097580762*^9, 
   3.615329253855715*^9, {3.615330658311314*^9, 3.6153307498683777`*^9}, 
   3.615330921555663*^9, 3.61533204568215*^9, 3.615332563209057*^9, {
   3.615634190510241*^9, 3.615634239773162*^9}, {3.615634478087792*^9, 
   3.615634481089449*^9}, {3.615634623602338*^9, 3.615634626481221*^9}, 
   3.615641438572461*^9, {3.6157395944797697`*^9, 3.615739665757576*^9}, {
   3.615739734213461*^9, 3.615739768659885*^9}, {3.615739881661104*^9, 
   3.615739933286222*^9}, {3.615740011872445*^9, 3.615740025625989*^9}, {
   3.615740073397553*^9, 3.615740091891831*^9}, {3.615740325925481*^9, 
   3.615740330470478*^9}, {3.615742891394403*^9, 3.615742894679743*^9}, {
   3.6157430310993*^9, 3.6157430890337467`*^9}, {3.615757787600575*^9, 
   3.615757840711211*^9}, 3.6157580200698843`*^9, {3.6157610777939367`*^9, 
   3.615761081009884*^9}, {3.6157611392790956`*^9, 3.615761157137271*^9}, 
   3.616043059537681*^9, 3.6483581381488113`*^9, 3.6485582002313557`*^9, {
   3.648558416614324*^9, 3.64855841662016*^9}, {3.648558502242507*^9, 
   3.648558502248784*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]", "[", 
    RowBox[{"x_", ",", "y_", ",", "t_", ",", "\[Tau]_"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Xi]conj", "[", 
      RowBox[{
       RowBox[{"x", "+", "y"}], ",", 
       RowBox[{"+", "t"}], ",", "\[Tau]"}], "]"}], " ", 
     RowBox[{"\[CapitalPsi]", "[", 
      RowBox[{
       RowBox[{"x", "-", "y"}], ",", "t", ",", "\[Tau]"}], "]"}]}], "/.", 
    "FixParameters"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"timePrint", "[", 
   RowBox[{"\[Rho]", "[", 
    RowBox[{"x", ",", "y", ",", "t", ",", "\[Tau]"}], "]"}], "]"}], 
  RowBox[{"(*", " ", 
   RowBox[{"DW", "=", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Rho]", "[", 
         RowBox[{"x", ",", "y", ",", "t", ",", "\[Tau]"}], "]"}], 
        RowBox[{"Exp", "[", 
         RowBox[{"I", " ", "2", " ", "y", " ", "p"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", 
         RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}]}], "]"}], " ", 
     "Prohibitively", " ", 
     RowBox[{"SLOW", "!"}]}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WignerFunction", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"FourierTransform", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"\[Rho]", "[", 
          RowBox[{"x", ",", " ", 
           RowBox[{"y", "/", "2"}], ",", "t", ",", "\[Tau]"}], "]"}], "/", 
         "h"}], "/", "Pi"}], ",", "y", ",", "p"}], "]"}], "/.", 
     RowBox[{"h", "\[Rule]", "1"}]}], "/.", 
    RowBox[{"\[Tau]", "\[Rule]", "mMixAngle"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"timePrint", "[", "WignerFunction", 
   RowBox[{"(*", 
    RowBox[{"[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}], "*)"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Count", "[", 
  RowBox[{
   RowBox[{"Expand", "[", 
    RowBox[{"WignerFunction", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], ",", 
   RowBox[{"+", "_"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, {
   3.615328385704236*^9, 3.61532842127243*^9}, {3.615328452177451*^9, 
   3.615328700955434*^9}, {3.61532913868193*^9, 3.615329140662854*^9}, {
   3.615329209708338*^9, 3.615329231643388*^9}, {3.615329538017696*^9, 
   3.6153295577324953`*^9}, {3.615330828281961*^9, 3.615330837113493*^9}, {
   3.6156389980699053`*^9, 3.615639089290873*^9}, {3.615639143068521*^9, 
   3.615639253553862*^9}, {3.6156393013390093`*^9, 3.6156393105481*^9}, {
   3.615639351484426*^9, 3.6156393555923357`*^9}, {3.615639410246297*^9, 
   3.615639423347652*^9}, {3.6156395121911697`*^9, 3.61563951611325*^9}, 
   3.615640096430455*^9, {3.615640442620921*^9, 3.615640460798748*^9}, {
   3.6156405179817133`*^9, 3.615640518330245*^9}, {3.6157256355018253`*^9, 
   3.61572563566157*^9}, {3.615725679695396*^9, 3.615725689107225*^9}, {
   3.615725903901721*^9, 3.6157259246853333`*^9}, {3.6157328388913403`*^9, 
   3.6157328561011133`*^9}, {3.615732897391026*^9, 3.615732919763029*^9}, {
   3.6157330434262857`*^9, 3.615733051956244*^9}, {3.615739058818254*^9, 
   3.6157390844150867`*^9}, {3.6157401863675337`*^9, 
   3.6157402093576937`*^9}, {3.6157402648349543`*^9, 3.615740267420556*^9}, 
   3.6157403380019217`*^9, 3.61574046647064*^9, {3.6157572043922*^9, 
   3.6157572085762463`*^9}, 3.615759117066454*^9, 3.615759196823285*^9, {
   3.6157595390100737`*^9, 3.615759545973748*^9}, {3.615759579691811*^9, 
   3.615759627921238*^9}, {3.624955394225871*^9, 3.624955466609825*^9}, 
   3.646557129686454*^9, 3.646993253447712*^9, 3.646993310004129*^9, {
   3.647776823505705*^9, 3.6477768270301523`*^9}, 3.64855820024431*^9, {
   3.6485584166304073`*^9, 3.648558416801186*^9}, {3.6485585022595387`*^9, 
   3.6485585022693167`*^9}}],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Wigner Flow analytical with Continuity Equation (\
\[Lambda] ->\[CapitalLambda])", "Section"]], "Subsubtitle",
 CellChangeTimes->{{3.615725928887197*^9, 3.615725936711233*^9}, {
  3.624966082984323*^9, 3.6249661051841717`*^9}, {3.624966855615535*^9, 
  3.6249668724076*^9}}],

Cell[BoxData[{
 RowBox[{"ss", "=", "1"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"wfxAnalytical", "[", 
     RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"WFx", "[", 
       RowBox[{"x", ",", "p", ",", "t", ",", "ss"}], "]"}], "/.", 
      RowBox[{"WF", "\[Rule]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"WignerFunction", "[", 
          RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.",
      "FixParameters"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Count", "[", 
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{"wfxAnalytical", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], ",", 
     RowBox[{"+", "_"}]}], "]"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"wfpAnalytical", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"WFp", "[", 
      RowBox[{"x", ",", "p", ",", "t", ",", "ss"}], "]"}], "/.", 
     RowBox[{"WF", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"WignerFunction", "[", 
         RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.", 
    "FixParameters"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"wfAnalytical", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"wfxAnalytical", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "x"}], "]"}], "+", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"wfpAnalytical", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "p"}], "]"}]}]}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"timePrint", "[", 
     RowBox[{"Simplify", "[", 
      RowBox[{"wfAnalytical", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], "]"}], ";"}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"wfuncDt", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}], "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"WignerFunction", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "t"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"timePrint", "[", 
     RowBox[{"Simplify", "[", 
      RowBox[{"wfuncDt", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], "]"}], ";", "\n", 
    RowBox[{"continuityEquation", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"wfuncDt", "[", 
            RowBox[{"x", ",", "p", ",", "t"}], "]"}], "+", 
           RowBox[{"wfAnalytical", "[", 
            RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "p", ",", "t"}], "}"}]}], "]"}], "/.", 
        RowBox[{"\[Lambda]", "\[Rule]", "\[CapitalLambda]"}]}], ",", 
       RowBox[{"m", ">", "0"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "*)"}], 
  RowBox[{"timePrint", "[", "continuityEquation", "]"}]}]}], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, {
   3.615328385704236*^9, 3.61532842127243*^9}, {3.615328452177451*^9, 
   3.615328700955434*^9}, {3.61532913868193*^9, 3.615329140662854*^9}, {
   3.615329209708338*^9, 3.615329231643388*^9}, {3.615329538017696*^9, 
   3.6153295577324953`*^9}, {3.615330828281961*^9, 3.615330837113493*^9}, {
   3.6156389980699053`*^9, 3.615639089290873*^9}, {3.615639143068521*^9, 
   3.615639253553862*^9}, {3.6156393013390093`*^9, 3.6156393105481*^9}, {
   3.615639351484426*^9, 3.6156393555923357`*^9}, {3.615639410246297*^9, 
   3.615639423347652*^9}, {3.6156395121911697`*^9, 3.61563951611325*^9}, 
   3.615640096430455*^9, {3.615640442620921*^9, 3.615640460798748*^9}, {
   3.6156405179817133`*^9, 3.615640518330245*^9}, {3.6157256355018253`*^9, 
   3.61572563566157*^9}, {3.615725679695396*^9, 3.615725689107225*^9}, {
   3.615725903901721*^9, 3.615726007983356*^9}, {3.615726223510936*^9, 
   3.615726227431016*^9}, {3.6157420001868467`*^9, 3.615742006151602*^9}, {
   3.615742040590849*^9, 3.615742122827833*^9}, {3.615742195261923*^9, 
   3.615742230972183*^9}, {3.6157423951717777`*^9, 3.615742460213076*^9}, {
   3.615757446793147*^9, 3.6157574620257597`*^9}, {3.6160431623304577`*^9, 
   3.616043189595357*^9}, {3.616043254953803*^9, 3.616043293541442*^9}, {
   3.616043328990443*^9, 3.616043342309023*^9}, {3.6165110851208897`*^9, 
   3.616511091061223*^9}, {3.616511154796013*^9, 3.6165111776629868`*^9}, {
   3.6249537488892117`*^9, 3.6249537623589153`*^9}, {3.624954672091284*^9, 
   3.62495469089832*^9}, 3.624954847418378*^9, {3.6249550855471573`*^9, 
   3.624955091287768*^9}, {3.624955198841002*^9, 3.624955200431562*^9}, {
   3.6249552316841373`*^9, 3.624955336120886*^9}, {3.625311379870614*^9, 
   3.625311400913364*^9}, {3.646552860600666*^9, 3.6465528738692007`*^9}, {
   3.6465533062612543`*^9, 3.646553316266013*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"continuityEquation", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"wfuncDt", "[", 
        RowBox[{"x", ",", "p", ",", "t"}], "]"}], "+", 
       RowBox[{"wfAnalytical", "[", 
        RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], "/.", 
      RowBox[{"\[Lambda]", "\[Rule]", "\[CapitalLambda]"}]}], ",", 
     RowBox[{"m", ">", "0"}]}], "]"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.6249549163991737`*^9, 3.6249549664723883`*^9}, {
  3.624955610626749*^9, 3.624955612449327*^9}, {3.646553395032299*^9, 
  3.646553398280514*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Wigner Functions numerical", "Subsubtitle",
 CellChangeTimes->{{3.6157257941396627`*^9, 3.615725802449313*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6482018763316507`*^9, 3.648201892820087*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"schneller", "=", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "-", 
          FractionBox["y", "2"]}], ")"}], "2"]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "+", 
          FractionBox["y", "2"]}], ")"}], "2"]}]}]], "*", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"TrueQ", "[", 
       RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], ",", 
      "1", ",", 
      FractionBox[
       RowBox[{"Exp", "[", 
        RowBox[{"-", 
         RowBox[{"stateParameter", "^", "2"}]}], "]"}], 
       RowBox[{"Sqrt", "[", "Pi", "]"}]]}], "]"}], 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{"ExpToTrig", "[", 
       RowBox[{"Expand", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Rho]", "[", 
           RowBox[{"x", ",", " ", 
            RowBox[{"y", "/", "2"}], ",", "t", ",", "\[Tau]"}], "]"}], "/", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"x", "-", 
                FractionBox["y", "2"]}], ")"}], "2"]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"x", "+", 
                FractionBox["y", "2"]}], ")"}], "2"]}]}]]}], 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"TrueQ", "[", 
            RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], 
           ",", "1", ",", 
           RowBox[{
            RowBox[{"Sqrt", "[", "Pi", "]"}], 
            RowBox[{"Exp", "[", 
             RowBox[{"stateParameter", "^", "2"}], "]"}]}]}], "]"}]}], "]"}], 
       "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"Cos", ",", "Sin", ",", "x", ",", "y", ",", 
        RowBox[{"Tanh", "[", "sQueeze", "]"}]}], "}"}], ",", "Simplify"}], 
     "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.646998863656547*^9, 3.6469988970106173`*^9}, {
   3.646998930205627*^9, 3.6469989309873*^9}, {3.6469989932264843`*^9, 
   3.646999003185061*^9}, 3.646999104456258*^9, {3.646999187017742*^9, 
   3.6469992156515512`*^9}, 3.6481984689124804`*^9, {3.6481990124878798`*^9, 
   3.6481990254258633`*^9}, {3.648199055806405*^9, 3.648199075951848*^9}, {
   3.648199124652779*^9, 3.6481991630356092`*^9}, {3.648199194657393*^9, 
   3.648199195112032*^9}, {3.648201525992984*^9, 3.6482016180359163`*^9}, {
   3.648201665663186*^9, 3.648201688647642*^9}, {3.648201723774685*^9, 
   3.648201759259985*^9}, {3.648201863088166*^9, 3.648201929222324*^9}, {
   3.648202010019573*^9, 3.6482020394994802`*^9}, {3.648202073422988*^9, 
   3.648202079263936*^9}, {3.6482030209246607`*^9, 3.648203037396947*^9}, 
   3.648321115919221*^9, {3.648358038759696*^9, 3.648358039805983*^9}, 
   3.648558416818645*^9, 3.648558502273623*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"schneller", "=", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", 
           FractionBox["y", "2"]}], ")"}], "2"]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "+", 
           FractionBox["y", "2"]}], ")"}], "2"]}]}]], 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"ExpandAll", "[", 
        RowBox[{
         RowBox[{"\[Rho]", "[", 
          RowBox[{"x", ",", " ", 
           RowBox[{"y", "/", "2"}], ",", "t", ",", "\[Tau]"}], "]"}], "/", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"x", "-", 
               FractionBox["y", "2"]}], ")"}], "2"]}], "-", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"x", "+", 
               FractionBox["y", "2"]}], ")"}], "2"]}]}]]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"x", "+", 
          RowBox[{"y", "/", "2"}]}], ",", 
         RowBox[{"x", "-", 
          RowBox[{"y", "/", "2"}]}]}], "}"}]}], "]"}]}]}], ";"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.6156396826593037`*^9, 3.61563969949319*^9}, {
   3.615639736750227*^9, 3.615639759554955*^9}, {3.615639801040518*^9, 
   3.615639819453103*^9}, 3.615639918063538*^9, 3.615639985693759*^9, 
   3.615640058820881*^9, 3.615725712794808*^9, {3.615725818044476*^9, 
   3.615725861303022*^9}, {3.646998745429996*^9, 3.646998779911813*^9}, {
   3.646998810819689*^9, 3.6469988468724213`*^9}, {3.646999059928638*^9, 
   3.6469990960710583`*^9}, 3.6469993038210793`*^9, 3.648558416982929*^9, 
   3.648558502276964*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"WignerFunction2", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"TrueQ", "[", 
        RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], ",", 
       "1", ",", 
       RowBox[{"Exp", "[", 
        RowBox[{"-", 
         RowBox[{"stateParameter", "^", "2"}]}], "]"}]}], "]"}], "/", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"x", "^", "2"}], "+", 
       RowBox[{"p", "^", "2"}]}], "]"}]}], "*", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Expand", "[", 
         RowBox[{
          RowBox[{"FourierTransform", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"schneller", "/", "h"}], "/", "Pi"}], ",", "y", ",", 
            "p"}], "]"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"x", "^", "2"}], "+", 
            RowBox[{"p", "^", "2"}]}], "]"}], "*", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"TrueQ", "[", 
             RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], 
            ",", "1", ",", 
            RowBox[{"Exp", "[", 
             RowBox[{"stateParameter", "^", "2"}], "]"}]}], "]"}]}], "]"}], "/.", 
        RowBox[{"h", "\[Rule]", "1"}]}], "/.", 
       RowBox[{"\[Tau]", "\[Rule]", "mMixAngle"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"_Sin", ",", "_Cos", ",", "p", ",", "Pi"}], "}"}]}], "]"}]}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "This", " ", "version", " ", "`WignerFunction2`", " ", "is", " ", "not", 
      " ", "faster", " ", "or", " ", "superior"}], "..."}], "."}], " ", 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.6156396826593037`*^9, 3.61563969949319*^9}, {
   3.615639736750227*^9, 3.615639759554955*^9}, {3.615639801040518*^9, 
   3.615639819453103*^9}, 3.615639918063538*^9, 3.615639985693759*^9, 
   3.615640058820881*^9, 3.615725712794808*^9, {3.615725818044476*^9, 
   3.615725861303022*^9}, {3.646998745429996*^9, 3.646998779911813*^9}, {
   3.646998810819689*^9, 3.6469988468724213`*^9}, {3.646999059928638*^9, 
   3.646999067744164*^9}, 3.6469991496276217`*^9, {3.646999222025188*^9, 
   3.646999245251965*^9}, {3.6469992771240807`*^9, 3.646999288567875*^9}, 
   3.6475176758241177`*^9, {3.64751772477182*^9, 3.6475177293399067`*^9}, 
   3.647517768952201*^9, {3.647517882542028*^9, 3.6475178837971363`*^9}, 
   3.64820250761485*^9, {3.648202541891608*^9, 3.648202545086802*^9}, {
   3.64820258713412*^9, 3.648202588817943*^9}, {3.648202656280497*^9, 
   3.648202704054236*^9}, {3.648202764170702*^9, 3.6482027707705107`*^9}, {
   3.648202817146748*^9, 3.648202825888348*^9}, {3.6482028740265493`*^9, 
   3.648202973266466*^9}, {3.648203330907611*^9, 3.6482034022900143`*^9}, {
   3.648203584317809*^9, 3.648203643549047*^9}, {3.64820377836712*^9, 
   3.648203789240973*^9}, {3.648203821493287*^9, 3.648203860747518*^9}, 
   3.6483211265674543`*^9, {3.6483580413634367`*^9, 3.648358042708568*^9}, 
   3.648558200259639*^9, 3.648558416998453*^9, 3.648558502281013*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"WignerFunctionN", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"WignerFunction2", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], "//", "N"}], "//", "Chop"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.6156396826593037`*^9, 3.61563969949319*^9}, {
   3.615639736750227*^9, 3.615639759554955*^9}, {3.615639801040518*^9, 
   3.615639819453103*^9}, 3.615639918063538*^9, 3.615639985693759*^9, 
   3.615640058820881*^9, 3.615725712794808*^9, {3.615725818044476*^9, 
   3.615725861303022*^9}, {3.646998745429996*^9, 3.646998779911813*^9}, {
   3.646998810819689*^9, 3.6469988468724213`*^9}, {3.646999059928638*^9, 
   3.646999067744164*^9}, 3.6469991496276217`*^9, {3.646999222025188*^9, 
   3.646999245251965*^9}, {3.6469992771240807`*^9, 3.646999288567875*^9}, 
   3.6475176758241177`*^9, {3.64751772477182*^9, 3.6475177293399067`*^9}, {
   3.647517768952201*^9, 3.6475178070296907`*^9}, {3.6475178607336407`*^9, 
   3.6475178752434196`*^9}, {3.647518392723646*^9, 3.647518422230047*^9}, 
   3.648202234883527*^9, {3.64820368070606*^9, 3.6482036895546017`*^9}, 
   3.648203907201837*^9, 3.6483211344555197`*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"intermediateWF", "=", 
   RowBox[{
    RowBox[{"WignerFunctionNN", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}], "//", "Chop"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.647517906158998*^9, 3.647517939357039*^9}, {
   3.6475179949655247`*^9, 3.6475180126816053`*^9}, {3.64751805715273*^9, 
   3.647518072936112*^9}, {3.647518113874671*^9, 3.647518119720194*^9}, {
   3.6475181555847*^9, 3.647518235568243*^9}, {3.647518266492424*^9, 
   3.647518267356043*^9}, {3.647518319911366*^9, 3.64751837224555*^9}, {
   3.6475184035329237`*^9, 3.647518410499648*^9}, 3.648202257313993*^9, {
   3.64820246290351*^9, 3.648202471564665*^9}, {3.648203701358893*^9, 
   3.648203721091221*^9}, 3.648203919589829*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"WignerFunctionN", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"intermediateWF", "//", "TrigReduce"}], "//", "Chop"}], ",", 
      RowBox[{"{", 
       RowBox[{"Cos", ",", "Sin"}], "}"}]}], "]"}], "/", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"x", "^", "2"}], "+", 
      RowBox[{"p", "^", "2"}]}], "]"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.647517906158998*^9, 3.647517939357039*^9}, {
   3.6475179949655247`*^9, 3.6475180126816053`*^9}, {3.64751805715273*^9, 
   3.647518072936112*^9}, {3.647518113874671*^9, 3.647518119720194*^9}, {
   3.6475181555847*^9, 3.647518235568243*^9}, {3.647518266492424*^9, 
   3.647518267356043*^9}, {3.647518319911366*^9, 3.64751837224555*^9}, {
   3.6475184035329237`*^9, 3.647518410499648*^9}, 3.648202257313993*^9, {
   3.64820246290351*^9, 3.648202471564665*^9}, 3.648203928851054*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"XX", "=", "2.05"}], ";", " ", 
   RowBox[{"ZZ", "=", 
    RowBox[{"1", "/", "Pi"}]}], ";"}], " ", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"TT", "=", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", 
           RowBox[{"Pi", " ", "/", 
            RowBox[{"Abs", "[", 
             RowBox[{
              RowBox[{"E0", "[", "1", "]"}], "-", 
              RowBox[{"E0", "[", "0", "]"}]}], "]"}]}]}], ")"}], "/", "8"}], 
        " ", "/.", "FixParameters"}], ",", "4"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"DTT", "=", 
     RowBox[{"N", "[", 
      RowBox[{"TT", "/", "numberOfFrames"}], "]"}]}], ";"}], "*)"}]}], "\n", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"\[Rho]", "[", 
    RowBox[{"x", ",", "0", ",", "0", ",", "mMixAngle"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
   RowBox[{"PlotPoints", "\[Rule]", "35"}], ",", 
   RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6153297092380342`*^9, 3.615329785168223*^9}, {
   3.6153298718801193`*^9, 3.615329874799344*^9}, {3.6153299515696983`*^9, 
   3.6153299721745977`*^9}, 3.615330108624568*^9, {3.615330402694769*^9, 
   3.615330511979083*^9}, {3.615330546916795*^9, 3.615330581365438*^9}, 
   3.615330757263938*^9, {3.6153310630027323`*^9, 3.615331063452479*^9}, {
   3.615331097970161*^9, 3.615331127003668*^9}, {3.615331164592587*^9, 
   3.615331214935355*^9}, {3.6153312498820887`*^9, 3.615331253403664*^9}, {
   3.615331384888257*^9, 3.615331388177849*^9}, 3.615331420023917*^9, {
   3.615331462795383*^9, 3.615331547535287*^9}, {3.615331589514385*^9, 
   3.615331591530878*^9}, 3.6153316705998783`*^9, {3.615331829539322*^9, 
   3.615331900829331*^9}, {3.6153321121144447`*^9, 3.615332155925251*^9}, {
   3.615332251773364*^9, 3.6153322946228037`*^9}, {3.615333272813233*^9, 
   3.6153332846333923`*^9}, {3.615333356658101*^9, 3.6153333919780197`*^9}, {
   3.615333552928935*^9, 3.615333598126939*^9}, {3.615372196785733*^9, 
   3.6153722132385063`*^9}, 3.61537225784061*^9, {3.615372853158967*^9, 
   3.615372855618018*^9}, 3.6153733745245743`*^9, {3.615373913756947*^9, 
   3.61537394734962*^9}, {3.615374317822193*^9, 3.615374319479198*^9}, {
   3.615374386474951*^9, 3.6153744150353727`*^9}, {3.615377778501686*^9, 
   3.615377782633802*^9}, {3.615480477870656*^9, 3.61548051491334*^9}, {
   3.615480876202793*^9, 3.615480883831133*^9}, 3.615568238076152*^9, {
   3.615568799836649*^9, 3.615568801130519*^9}, {3.615577558611709*^9, 
   3.615577559188532*^9}, 3.6155775932888308`*^9, {3.6155778732858953`*^9, 
   3.615577884700395*^9}, 3.615581879955368*^9, {3.615581914860889*^9, 
   3.615581915549979*^9}, {3.6156407018297853`*^9, 3.615640707757072*^9}, {
   3.6156411397255363`*^9, 3.615641155705331*^9}, {3.6157405984467154`*^9, 
   3.615740600551593*^9}, {3.6157419017671843`*^9, 3.615741960446138*^9}, {
   3.6157613353498573`*^9, 3.6157613478094053`*^9}, {3.616044089341208*^9, 
   3.616044144903419*^9}, {3.616044182440158*^9, 3.616044230438621*^9}, {
   3.616044368031839*^9, 3.6160443718347797`*^9}, {3.6469983335283203`*^9, 
   3.646998346034295*^9}, {3.647362266070788*^9, 3.647362270019891*^9}, 
   3.647941230568522*^9, 3.6485582002687817`*^9, 3.655641827476495*^9}],

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Time spent= \>\"", ",", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ",", "4"}], "]"}], 
   ",", "\"\< Seconds  = \>\"", ",", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ")"}], "/", "60"}], 
     ",", "4"}], "]"}], ",", "\"\< Minutes\>\""}], "]"}]], "Input",
 CellChangeTimes->{{3.615332338682863*^9, 3.6153323671264963`*^9}, {
   3.6153708404981537`*^9, 3.6153708442947683`*^9}, {3.615370993774354*^9, 
   3.6153709970605383`*^9}, {3.615371503594904*^9, 3.615371513169588*^9}, {
   3.615371566099598*^9, 3.6153715845516644`*^9}, {3.6153716985333223`*^9, 
   3.615371700155863*^9}, {3.615371792539176*^9, 3.615371794326886*^9}, {
   3.61537795545512*^9, 3.61537798494068*^9}, {3.6153780494292316`*^9, 
   3.615378092443664*^9}, 3.615378164538499*^9, {3.61537826459508*^9, 
   3.61537826653004*^9}, {3.615379816338554*^9, 3.615379823278825*^9}, {
   3.6153804154286327`*^9, 3.615380431346485*^9}, {3.615380908263824*^9, 
   3.615381002835142*^9}, {3.615577431830936*^9, 3.615577507511448*^9}, {
   3.615577657622074*^9, 3.615577690526105*^9}, 3.615577793267749*^9, {
   3.615577838637783*^9, 3.61557783958727*^9}, {3.615577900895199*^9, 
   3.615577905978784*^9}, {3.615582278512148*^9, 3.6155822838313217`*^9}, 
   3.615582393374818*^9, 3.615582565462751*^9, 3.615634786415193*^9, {
   3.6156398594325733`*^9, 3.61563990714559*^9}, 3.6156400083521547`*^9, {
   3.615640897890258*^9, 3.615640905313417*^9}, 3.615717823245494*^9, 
   3.615718472574972*^9, {3.61571850902551*^9, 3.615718513623602*^9}, {
   3.615718630466916*^9, 3.615718637460788*^9}, {3.6157188495094976`*^9, 
   3.6157188790367727`*^9}, {3.61571890921705*^9, 3.6157190656980677`*^9}, {
   3.615726320880335*^9, 3.615726344654138*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"compensateForClassicalMovement", "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.6473585226071367`*^9, 3.6473585510538*^9}, {
   3.647358682624426*^9, 3.647358724333336*^9}, {3.647358966650272*^9, 
   3.6473589944804153`*^9}, {3.647359118256459*^9, 3.647359124414003*^9}, {
   3.6473592030849333`*^9, 3.647359209485674*^9}, 3.647359270846427*^9, {
   3.647359339622357*^9, 3.647359340468686*^9}, {3.647362368325342*^9, 
   3.647362397854302*^9}, 3.647362525952918*^9, 3.653825926667109*^9, 
   3.653825957228842*^9, 3.6538259930721207`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"colors2", "=", 
   RowBox[{"{", 
    RowBox[{
    "Red", ",", "Cyan", ",", "Cyan", ",", "Cyan", ",", "Cyan", ",", "Cyan", 
     ",", "Cyan", ",", "Cyan", ",", "Blue"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gradient2", "[", 
    RowBox[{
     RowBox[{"z_", "?", "NumericQ"}], ",", 
     RowBox[{"rest___", "?", "NumericQ"}]}], "]"}], ":=", 
   RowBox[{"Blend", "[", 
    RowBox[{"colors2", ",", "z"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6478176787642593`*^9, 3.647817704326685*^9}, {
   3.647817776773241*^9, 3.6478178261481533`*^9}, {3.6478178879233637`*^9, 
   3.647817925684845*^9}, {3.647817965999756*^9, 3.6478179723527527`*^9}, {
   3.647818023100072*^9, 3.647818041575585*^9}, 3.647818147719846*^9, {
   3.64781951577836*^9, 3.64781956942972*^9}, 3.647856409622579*^9}],

Cell[BoxData[{
 RowBox[{"R", "=", "RR"}], "\[IndentingNewLine]", 
 RowBox[{"nN", "=", "5"}], "\n", 
 RowBox[{"slower", "=", 
  RowBox[{"3", "/", "3"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Wf", "[", 
    RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
   RowBox[{"WignerFunctionN", "[", 
    RowBox[{
     RowBox[{"R", "*", 
      RowBox[{"Cos", "[", 
       RowBox[{"x", "+", 
        RowBox[{"compensateForClassicalMovement", "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"R", "^", "2"}], "*", 
            RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
     ",", 
     RowBox[{
      RowBox[{"-", "R"}], "*", 
      RowBox[{"Sin", "[", 
       RowBox[{"x", "+", 
        RowBox[{"compensateForClassicalMovement", "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"R", "^", "2"}], "*", 
            RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
     ",", "t"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tableOfPlots2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"Wf", "[", 
        RowBox[{
         RowBox[{"x", "+", "Pi", "+", 
          RowBox[{"0", "*", "nT", "*", 
           RowBox[{"13", "/", "16"}], "*", 
           RowBox[{
            RowBox[{"TT", "/", "slower"}], "/", 
            RowBox[{"(", "nN", ")"}]}]}]}], ",", 
         RowBox[{"nT", "*", 
          RowBox[{
           RowBox[{"TT", "/", "slower"}], "/", "nN"}]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"ColorFunction", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"myColorFunc", "[", 
             RowBox[{"#1", ",", 
              RowBox[{"nT", "*", 
               RowBox[{"TT", "/", 
                RowBox[{"(", "nN", ")"}]}]}]}], "]"}], "&"}], ")"}]}], ",", 
         RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ","}], "*)"}], 
       
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Thickness", "[", 
           RowBox[{"0.015", "*", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ")"}]}], "]"}], ",", 
          RowBox[{"Opacity", "[", 
           RowBox[{"1", "-", 
            RowBox[{"0", "*", "nT", "*", "0.3"}]}], "]"}], ",", 
          RowBox[{"Directive", "[", 
           RowBox[{"RGBColor", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"1", "/", "4"}], "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{
              RowBox[{"1", "/", "3"}], "-", 
              RowBox[{"nT", "/", "nN"}]}]}], "]"}], "]"}]}], "}"}]}]}], "]"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"100", ",", "Black"}], "]"}]}]}], 
   RowBox[{"(*", 
    RowBox[{",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\[Theta]", ",", "W"}], "}"}]}]}], "*)"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.6478176787642593`*^9, 3.647817704326685*^9}, {
   3.647817776773241*^9, 3.6478178261481533`*^9}, {3.6478178879233637`*^9, 
   3.647817925684845*^9}, {3.647817965999756*^9, 3.6478179723527527`*^9}, {
   3.647818023100072*^9, 3.647818041575585*^9}, 3.647818147719846*^9, {
   3.64781951577836*^9, 3.64781956942972*^9}, 3.647856409622579*^9, {
   3.647946347467008*^9, 3.647946352970357*^9}, {3.647946384348001*^9, 
   3.64794641011197*^9}, 3.647948292280335*^9, {3.647948374064362*^9, 
   3.647948380541463*^9}, {3.647948507321512*^9, 3.647948541740152*^9}, {
   3.6479485727374687`*^9, 3.64794860646966*^9}, {3.6479495526641073`*^9, 
   3.647949557807835*^9}, 3.648137841394105*^9, {3.648155745555275*^9, 
   3.648155805115921*^9}, {3.648155853444354*^9, 3.6481558945294733`*^9}, {
   3.64835826029879*^9, 3.648358270187827*^9}, 3.64855541675072*^9, 
   3.648595596061872*^9, {3.653826134732232*^9, 3.653826157780237*^9}, {
   3.653979796976554*^9, 3.653979807991653*^9}, {3.653979852080027*^9, 
   3.653979880574848*^9}, {3.653979911797864*^9, 3.6539799291219673`*^9}, {
   3.6541053631340103`*^9, 3.6541053871801767`*^9}, {3.6541059068241377`*^9, 
   3.654105954919024*^9}, {3.654105991710649*^9, 3.654106009226643*^9}, {
   3.654106546087408*^9, 3.654106571175474*^9}, 3.654106615260579*^9, 
   3.654107498030134*^9, 3.6541076870526733`*^9, 3.654107744767465*^9, {
   3.654341376664727*^9, 3.654341381231179*^9}, {3.6543419563973103`*^9, 
   3.654341988355933*^9}, {3.654342135270645*^9, 3.654342140298518*^9}, 
   3.654425897334467*^9}],

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{"export$Directoy", ",", "\"\<ringPlot.pdf\>\""}], "]"}], ",", 
   "ringPlot", ",", 
   RowBox[{"ImageResolution", "\[Rule]", "300"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.653979991018581*^9, 3.6539799966109667`*^9}, {
  3.654021257744617*^9, 3.6540212812002773`*^9}, {3.657453663270059*^9, 
  3.657453670658114*^9}}],

Cell[BoxData[{
 RowBox[{"dt", "=", 
  RowBox[{"1", 
   RowBox[{"TT", "/", "5.25"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"R", "=", "1.7"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Wf", "[", 
    RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
   RowBox[{"WignerFunctionN", "[", 
    RowBox[{
     RowBox[{"R", "*", 
      RowBox[{"Cos", "[", 
       RowBox[{"x", "+", 
        RowBox[{"compensateForClassicalMovement", "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"R", "^", "2"}], "*", 
            RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
     ",", 
     RowBox[{
      RowBox[{"-", "R"}], "*", 
      RowBox[{"Sin", "[", 
       RowBox[{"x", "+", 
        RowBox[{"compensateForClassicalMovement", "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"R", "^", "2"}], "*", 
            RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
     ",", "t"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Log", "[", 
    RowBox[{"Re", "[", 
     RowBox[{"Wf", "[", 
      RowBox[{"x", ",", "dt"}], "]"}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", 
     RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Thickness", "[", "0.015", "]"}], ",", "Red"}], "}"}]}], ",", 
   RowBox[{
   "PlotLabel", "\[Rule]", 
    "\"\<wf first goes negative (coherent State) after Finite [not 0] \
time\>\""}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"PlotPoints", "\[Rule]", "349"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6485557204453897`*^9, 3.648555994176511*^9}, {
   3.648596181585917*^9, 3.6485962246948223`*^9}, 3.6485963704303217`*^9, {
   3.648596546966732*^9, 3.648596979309573*^9}, {3.6485970221104813`*^9, 
   3.64859703183817*^9}, 3.648636027843534*^9, {3.64863633016646*^9, 
   3.6486364343772087`*^9}, {3.6508650888091288`*^9, 3.65086511498763*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"cfun", "[", 
    RowBox[{"x_", ",", "t_"}], "]"}], "=", 
   RowBox[{"Re", "[", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{
        RowBox[{"R", "*", 
         RowBox[{"Cos", "[", 
          RowBox[{"x", "+", 
           RowBox[{"compensateForClassicalMovement", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"R", "^", "2"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}],
         ",", 
        RowBox[{
         RowBox[{"-", "R"}], "*", 
         RowBox[{"Sin", "[", 
          RowBox[{"x", "+", 
           RowBox[{"compensateForClassicalMovement", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"R", "^", "2"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}],
         ",", "t"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "2"}], "}"}]}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"cfun", "[", 
     RowBox[{"x_", ",", " ", "t_"}], "]"}], " ", "=", " ", 
    RowBox[{"Re", "[", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"WignerFunctionN", "[", 
        RowBox[{
         RowBox[{"R", "*", 
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"compensateForClassicalMovement", "*", "t", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"LAMBDA", "^", "2"}], "*", 
                RowBox[{"R", "^", "2"}]}], " ", "+", " ", "1"}], ")"}]}], " ",
             "+", " ", "x"}], "]"}]}], ",", " ", "\n", "      ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "R"}], ")"}], "*", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"compensateForClassicalMovement", "*", "t", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"LAMBDA", "^", "2"}], "*", 
                RowBox[{"R", "^", "2"}]}], " ", "+", " ", "1"}], ")"}]}], " ",
             "+", " ", "x"}], "]"}]}], ",", " ", "t"}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"x", ",", " ", "2"}], "}"}]}], "]"}], "]"}]}], ";"}], 
  " "}], "\n", 
 RowBox[{
  RowBox[{"myColorFunc", "[", 
   RowBox[{"x_", ",", " ", "t_"}], "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"colorRange", "[", 
    RowBox[{"55", "*", 
     RowBox[{"cfun", "[", 
      RowBox[{"x", ",", " ", "t"}], "]"}]}], "]"}], " ", "/.", " ", 
   RowBox[{"colorRange", " ", "->", " ", 
    RowBox[{"ColorData", "[", "\"\<GreenPinkTones\>\"", "]"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"myColorFunc", "[", 
   RowBox[{"x_", ",", " ", "t_"}], "]"}], " ", ":=", " ", 
  RowBox[{"gradient2", "[", 
   RowBox[{"4", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"cfun", "[", 
       RowBox[{"x", ",", " ", "t"}], "]"}], " ", "+", " ", "0.15"}], ")"}]}], 
   "]"}]}], "\n", 
 RowBox[{
  RowBox[{"myColorFunc2", "[", 
   RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"colorRange", "[", 
    RowBox[{"5", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"cfun", "[", 
        RowBox[{"x", ",", "t"}], "]"}], "+", "0.1005"}], ")"}]}], "]"}], "/.", 
   RowBox[{"colorRange", "\[Rule]", 
    RowBox[{"ColorData", "[", "\"\<RedGreenSplit\>\"", "]"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"myColorFunc", "[", 
   RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
  RowBox[{"gradient2", "[", 
   RowBox[{"5", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"cfun", "[", 
       RowBox[{"x", ",", "t"}], "]"}], "+", "0.1005"}], ")"}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.6478176787642593`*^9, 3.647817704326685*^9}, {
   3.647817776773241*^9, 3.6478178261481533`*^9}, {3.6478178879233637`*^9, 
   3.647817925684845*^9}, {3.647817965999756*^9, 3.6478179723527527`*^9}, {
   3.647818023100072*^9, 3.647818041575585*^9}, 3.647818147719846*^9, {
   3.64781951577836*^9, 3.64781956942972*^9}, 3.647856409622579*^9, {
   3.647946347467008*^9, 3.647946352970357*^9}, {3.647946384348001*^9, 
   3.64794641011197*^9}, 3.647948292280335*^9, {3.647948374064362*^9, 
   3.647948380541463*^9}, {3.647948507321512*^9, 3.647948541740152*^9}, {
   3.6479485727374687`*^9, 3.64794860646966*^9}, {3.647948677602337*^9, 
   3.647948684625163*^9}, 3.647953200843544*^9}],

Cell[BoxData[{
 RowBox[{"nN", "=", "16"}], "\[IndentingNewLine]", 
 RowBox[{"nn", "=", "7"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tableOfPlots2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Wf", "[", 
         RowBox[{"x", ",", 
          RowBox[{"nT", "*", 
           RowBox[{
            RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"ColorFunction", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"myColorFunc", "[", 
             RowBox[{"#1", ",", 
              RowBox[{"nT", "*", 
               RowBox[{
                RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "&"}], 
           ")"}]}], ",", 
         RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ","}], "*)"}], 
       
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Thickness", "[", 
         RowBox[{"0.015", "*", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"nT", "/", "nn"}]}], ")"}]}], "]"}]}], ",", 
       RowBox[{"Axes", "\[Rule]", "True"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.6479584884642067`*^9, 3.647958542313592*^9}, {
   3.647958596051414*^9, 3.6479586031083403`*^9}, {3.6479586431142178`*^9, 
   3.647958693567768*^9}, {3.647958781123733*^9, 3.647958802846842*^9}, 
   3.647958866353325*^9, {3.6479592142106867`*^9, 3.6479592458556137`*^9}, {
   3.648155941969243*^9, 3.648155975059309*^9}, {3.648156107446306*^9, 
   3.648156114623598*^9}, {3.6481563367854147`*^9, 3.648156372012664*^9}, {
   3.648156611677099*^9, 3.648156642036955*^9}, 3.648159870152774*^9, {
   3.6544261984134197`*^9, 3.654426206513978*^9}, 3.6544266546291723`*^9, 
   3.6544274557917547`*^9}],

Cell[BoxData[
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}]}], 
   RowBox[{"(*", 
    RowBox[{",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\[Theta]", ",", "W"}], "}"}]}]}], "*)"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tableOfPlots2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Wf", "[", 
         RowBox[{"x", ",", 
          RowBox[{"nT", "*", 
           RowBox[{
            RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Thickness", "[", 
           RowBox[{"0.015", "*", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ")"}]}], "]"}], ",", 
          RowBox[{"Opacity", "[", 
           RowBox[{"1", "-", 
            RowBox[{"0", "*", "nT", "*", "0.3"}]}], "]"}], ",", 
          RowBox[{"Directive", "[", 
           RowBox[{"RGBColor", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"1", "/", "4"}], "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{
              RowBox[{"1", "/", "3"}], "-", 
              RowBox[{"nT", "/", "nN"}]}]}], "]"}], "]"}]}], "}"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.06"}], ",", "0.25"}], "}"}]}], ",", 
       RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
       RowBox[{"AspectRatio", "\[Rule]", 
        RowBox[{"1", "/", "3"}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6479584884642067`*^9, 3.647958542313592*^9}, {
   3.647958596051414*^9, 3.6479586031083403`*^9}, {3.6479586431142178`*^9, 
   3.647958693567768*^9}, {3.647958781123733*^9, 3.647958802846842*^9}, 
   3.647958866353325*^9, {3.6479592142106867`*^9, 3.6479592458556137`*^9}, {
   3.648155941969243*^9, 3.648155975059309*^9}, {3.648156107446306*^9, 
   3.648156114623598*^9}, {3.6481563367854147`*^9, 3.648156372012664*^9}, {
   3.648156611677099*^9, 3.648156642036955*^9}, 3.648159870152774*^9, {
   3.6544261984134197`*^9, 3.654426206513978*^9}, {3.654426264178012*^9, 
   3.654426280314992*^9}, {3.654426376374936*^9, 3.6544264366372423`*^9}, {
   3.654426527598617*^9, 3.654426617823125*^9}, {3.654426813201311*^9, 
   3.6544268495387506`*^9}, 3.6544268992783527`*^9, 3.654426932310829*^9, 
   3.654427450575445*^9}],

Cell[BoxData[
 RowBox[{"tableOfPlots2", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"Wf", "[", 
       RowBox[{
        RowBox[{"x", "+", "Pi", "+", 
         RowBox[{"0", "*", "nT", "*", 
          RowBox[{"13", "/", "16"}], "*", 
          RowBox[{
           RowBox[{"TT", "/", "slower"}], "/", 
           RowBox[{"(", "nN", ")"}]}]}]}], ",", 
        RowBox[{"nT", "*", 
         RowBox[{
          RowBox[{"TT", "/", "slower"}], "/", "nN"}]}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", 
        RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"ColorFunction", "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"myColorFunc", "[", 
            RowBox[{"#1", ",", 
             RowBox[{"nT", "*", 
              RowBox[{"TT", "/", 
               RowBox[{"(", "nN", ")"}]}]}]}], "]"}], "&"}], ")"}]}], ",", 
        RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ","}], "*)"}], 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Thickness", "[", 
          RowBox[{"0.015", "*", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"nT", "/", "nN"}]}], ")"}]}], "]"}], ",", 
         RowBox[{"Opacity", "[", 
          RowBox[{"1", "-", 
           RowBox[{"0", "*", "nT", "*", "0.3"}]}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"RGBColor", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"1", "/", "4"}], "-", 
             RowBox[{"nT", "/", "nN"}]}], ",", 
            RowBox[{"1", "-", 
             RowBox[{"nT", "/", "nN"}]}], ",", 
            RowBox[{
             RowBox[{"1", "/", "3"}], "-", 
             RowBox[{"nT", "/", "nN"}]}]}], "]"}], "]"}]}], "}"}]}]}], "]"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{3.654426017873945*^9, 3.654427112058428*^9}],

Cell[BoxData[
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}]}], 
   RowBox[{"(*", 
    RowBox[{",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\[Theta]", ",", "W"}], "}"}]}]}], "*)"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.654426065708068*^9, 3.6544260659796762`*^9}}],

Cell[BoxData[
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"100", ",", "Black"}], "]"}]}]}], 
   RowBox[{"(*", 
    RowBox[{",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\[Theta]", ",", "W"}], "}"}]}]}], "*)"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.654427486031385*^9, 3.6544274881901217`*^9}}],

Cell[BoxData[
 StyleBox[
  RowBox[{"Expand", " ", "in", " ", "partial", " ", "waves", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Sin", " ", "&"}], " ", "Cos"}], ")"}], " ", "on", " ", "a", " ",
    "ring", " ", "with", "  ", "radius", " ", "R"}], "Subsubtitle"]], "Input",\

 CellChangeTimes->{{3.650897596394082*^9, 3.650897596395741*^9}, {
   3.650897636317545*^9, 3.650897723616489*^9}, 3.650898154792191*^9}],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"showDetailsAndPlots", "\[Equal]", "True"}], ",", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"Consider", " ", "'"}], 
      RowBox[{"constant", "'"}], " ", "cos"}], "-", 
     RowBox[{"waves", " ", "on", " ", "a", " ", "ring"}]}], "*)"}], 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"nrW", "=", "10"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ringWavelet", "[", 
       RowBox[{"x_", ",", "t_", ",", "n_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{"I", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "*", "n"}], "-", 
           RowBox[{
            RowBox[{"oo", "[", "n", "]"}], "*", "t"}]}], ")"}]}], "]"}], "/", 
       
       RowBox[{"Sqrt", "[", "Pi", "]"}]}]}], ";", "\n", 
     RowBox[{
      RowBox[{"CosRingWavelet", "[", 
       RowBox[{"x_", ",", "t_", ",", "n_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"Cos", "[", 
        RowBox[{
         RowBox[{"x", "*", "n"}], "-", 
         RowBox[{
          RowBox[{"oo", "[", "n", "]"}], "*", "t"}]}], "]"}], "/", 
       RowBox[{"Sqrt", "[", "Pi", "]"}]}]}], ";", "\n", 
     RowBox[{
      RowBox[{"SinRingWavelet", "[", 
       RowBox[{"x_", ",", "t_", ",", "n_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"x", "*", "n"}], "-", 
         RowBox[{
          RowBox[{"oo", "[", "n", "]"}], "*", "t"}]}], "]"}], "/", 
       RowBox[{"Sqrt", "[", "Pi", "]"}]}]}], ";", "\n", 
     RowBox[{
      RowBox[{"crW", "[", "0", "]"}], "=", 
      RowBox[{
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"ringWavelet", "[", 
           RowBox[{"x", ",", "0", ",", "0"}], "]"}], "*", 
          RowBox[{
           RowBox[{"Wf", "[", 
            RowBox[{"x", ",", 
             RowBox[{"0", "*", "nN", "*", 
              RowBox[{"3", "/", "4"}], "*", 
              RowBox[{
               RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "/", 
           "2"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "0", ",", 
           RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
         RowBox[{"AccuracyGoal", "\[Rule]", "4"}]}], "]"}], "//", "Chop"}]}], 
     ";", "\n", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"coeffn", "=", 
          RowBox[{"NIntegrate", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"ringWavelet", "[", 
              RowBox[{"x", ",", "0", ",", "n"}], "]"}], "*", 
             RowBox[{"Wf", "[", 
              RowBox[{"x", ",", 
               RowBox[{"0", "*", "nN", "*", 
                RowBox[{"3", "/", "4"}], "*", 
                RowBox[{
                 RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"x", ",", "0", ",", 
              RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
            RowBox[{"AccuracyGoal", "\[Rule]", "4"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"crW", "[", "n", "]"}], "=", 
          RowBox[{"Re", "[", 
           RowBox[{"coeffn", "//", "Chop"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"srW", "[", "n", "]"}], "=", 
          RowBox[{"Im", "[", 
           RowBox[{"coeffn", "//", "Chop"}], "]"}]}], ",", 
         RowBox[{"timePrint", "[", 
          RowBox[{"crW", "[", "n", "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "nrW"}], "}"}]}], "]"}], ";", "\n", 
     "\[IndentingNewLine]", 
     RowBox[{"Show", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"ListPlot", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Abs", "[", 
             RowBox[{"crW", "[", "n", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "0", ",", "nrW"}], "}"}]}], "]"}], ",", 
          RowBox[{"Filling", "\[Rule]", "Axis"}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"PointSize", "[", "0.05", "]"}]}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
          RowBox[{"AxesOrigin", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}]}], "]"}], ",", 
        RowBox[{"ListPlot", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Abs", "[", 
             RowBox[{"srW", "[", "n", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "0", ",", "nrW"}], "}"}]}], "]"}], ",", 
          RowBox[{"Filling", "\[Rule]", "Axis"}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"Red", ",", 
             RowBox[{"PointSize", "[", "0.05", "]"}]}], "}"}]}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "}"}], "]"}], 
     ";", "\n", "\[IndentingNewLine]", 
     RowBox[{"negCurvatureOfCos", "=", 
      RowBox[{"-", "1"}]}], ";", "\n", 
     RowBox[{"\[Kappa]", "=", 
      RowBox[{"negCurvatureOfCos", "*", 
       RowBox[{
        RowBox[{
         RowBox[{"LAMBDA", "^", "2"}], "/", "4"}], "/", 
        RowBox[{"R", "^", "2"}]}]}]}], ";", "\n", 
     RowBox[{"fiddleFactorForCurvatureInR", "=", "1"}], ";", "\n", 
     RowBox[{
      RowBox[{"oo", "[", "n_", "]"}], ":=", 
      RowBox[{"(", 
       RowBox[{"n", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "*", 
             RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "-", 
          RowBox[{"\[Kappa]", "*", 
           RowBox[{"n", "^", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"fiddleFactorForCurvatureInR", "*", "0.25"}]}], 
             ")"}]}]}]}], ")"}]}], ")"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"ringWave", "[", 
       RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"crW", "[", "n", "]"}], "*", 
          RowBox[{"CosRingWavelet", "[", 
           RowBox[{"x", ",", "t", ",", "n"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"srW", "[", "n", "]"}], "*", 
          RowBox[{"SinRingWavelet", "[", 
           RowBox[{"x", ",", "t", ",", "n"}], "]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "0", ",", "nrW"}], "}"}]}], "]"}]}], ";", "\n", 
     RowBox[{"ddt", "=", 
      RowBox[{"1", "/", "1"}]}], ";", "\n", 
     RowBox[{"Show", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Plot", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Re", "[", 
             RowBox[{"Wf", "[", 
              RowBox[{"x", ",", 
               RowBox[{"ddt", "*", "nN", "*", 
                RowBox[{"3", "/", "4"}], "*", 
                RowBox[{
                 RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "]"}],
             "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "0", ",", 
             RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
           RowBox[{"PlotStyle", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"Red", ",", 
              RowBox[{"Thickness", "[", "0.01", "]"}]}], "}"}]}]}], "]"}], 
         ",", 
         RowBox[{"Plot", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Re", "[", 
             RowBox[{"ringWave", "[", 
              RowBox[{"x", ",", 
               RowBox[{"ddt", "*", "nN", "*", 
                RowBox[{"3", "/", "4"}], "*", 
                RowBox[{
                 RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "]"}],
             "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "0", ",", 
             RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
           RowBox[{"PlotStyle", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"Cyan", ",", 
              RowBox[{"Thickness", "[", "0.007", "]"}], ",", "Dashed"}], 
             "}"}]}]}], "]"}]}], "}"}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ";"}], "}"}], ","}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.650897596394082*^9, 3.650897596395741*^9}, {
   3.650897636317545*^9, 3.6508977179893093`*^9}, {3.650897774063499*^9, 
   3.6508978267332077`*^9}, 3.6508978600357018`*^9, {3.6508981321989717`*^9, 
   3.650898137632465*^9}, {3.656008521371941*^9, 3.656008589966757*^9}, {
   3.656008709168024*^9, 3.656008740686084*^9}}],

Cell[BoxData[
 RowBox[{"XX", "=", "2.1"}]], "Input",
 CellChangeTimes->{{3.6481570495518427`*^9, 3.6481570613929043`*^9}, 
   3.648160095242963*^9, {3.654003071946785*^9, 3.654003078010356*^9}, {
   3.654003230820519*^9, 3.654003253412388*^9}, 3.655641921975995*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"initWfuncPlot", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{"x", ",", "p", ",", 
        RowBox[{"0", "*", 
         RowBox[{"TT", "/", "3"}]}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"MeshFunctions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "25", "}"}]}], ",", 
     RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Blend", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "Brown", ",", "Purple", ",", "Blue", ",", "Cyan", ",", "White", 
            ",", "White", ",", "White", ",", "Yellow", ",", "Orange", ",", 
            "Red", ",", "Pink"}], "}"}], ",", 
          RowBox[{"Rescale", "[", 
           RowBox[{"#3", ",", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.03"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], "]"}]}], 
         "]"}], "&"}], ")"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "32"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"pts", "=", 
   RowBox[{"Cases", "[", 
    RowBox[{"initWfuncPlot", ",", 
     RowBox[{"x_GraphicsComplex", "\[RuleDelayed]", 
      RowBox[{"First", "@", "x"}]}], ",", "Infinity"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"ListPointPlot3D", "[", "pts", "]"}], ";"}], "\n", 
 RowBox[{"maxWF", "=", 
  RowBox[{
   RowBox[{"Max", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"pts", ",", "1"}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], " ", ".999"}]}], "\n", 
 RowBox[{"minWF", "=", 
  RowBox[{"Min", "[", 
   RowBox[{
    RowBox[{"Flatten", "[", 
     RowBox[{"pts", ",", "1"}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.647874059847856*^9, 3.647874112368532*^9}, {
   3.6478741434668694`*^9, 3.6478741647112417`*^9}, {3.6478741975307093`*^9, 
   3.647874316911936*^9}, {3.647883432849091*^9, 3.647883433695364*^9}, {
   3.6478836630474863`*^9, 3.64788371934129*^9}, {3.647883984364443*^9, 
   3.647884120788754*^9}, {3.647884153587347*^9, 3.6478842091789618`*^9}, {
   3.647884260014555*^9, 3.647884371553238*^9}, {3.647884459601219*^9, 
   3.6478845010979433`*^9}, {3.647943646745854*^9, 3.647943648342964*^9}, {
   3.6479436806104107`*^9, 3.64794370569802*^9}, {3.647943745210697*^9, 
   3.647943777849147*^9}, {3.648157536285483*^9, 3.648157563194174*^9}, 
   3.6540033329786873`*^9, {3.654003595425962*^9, 3.6540037158376713`*^9}, 
   3.654021068111121*^9, {3.654022077911805*^9, 3.65402210388743*^9}, {
   3.654022712238564*^9, 3.6540227143770323`*^9}, {3.657267548508017*^9, 
   3.6572675587656727`*^9}}],

Cell[BoxData[
 RowBox[{"quantumVsClassicalPlot", "=", 
  RowBox[{"GraphicsGrid", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"initWfuncPlot", ",", "semiClassicalRingStatePlot"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Show", "[", 
         RowBox[{"initWfuncPlot", ",", 
          RowBox[{"ViewPoint", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"5", ",", 
             RowBox[{"-", "10"}], ",", 
             RowBox[{"-", "0"}]}], "}"}]}]}], "]"}], ",", 
        RowBox[{"Show", "[", 
         RowBox[{"semiClassicalRingStatePlot", ",", 
          RowBox[{"ViewPoint", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"5", ",", 
             RowBox[{"-", "10"}], ",", 
             RowBox[{"-", "0"}]}], "}"}]}]}], "]"}]}], "}"}]}], "}"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "666"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.647874059847856*^9, 3.647874112368532*^9}, {
   3.6478741434668694`*^9, 3.6478741647112417`*^9}, {3.6478741975307093`*^9, 
   3.647874316911936*^9}, {3.647883432849091*^9, 3.647883433695364*^9}, {
   3.6478836630474863`*^9, 3.64788371934129*^9}, {3.647883984364443*^9, 
   3.647884120788754*^9}, {3.647884153587347*^9, 3.6478842091789618`*^9}, {
   3.647884260014555*^9, 3.647884371553238*^9}, {3.647884459601219*^9, 
   3.6478845010979433`*^9}, {3.647943646745854*^9, 3.647943648342964*^9}, {
   3.6479436806104107`*^9, 3.64794370569802*^9}, {3.647943745210697*^9, 
   3.647943777849147*^9}, {3.648157536285483*^9, 3.648157563194174*^9}, 
   3.6540033329786873`*^9, {3.654003595425962*^9, 3.6540037158376713`*^9}, 
   3.654021068111121*^9, {3.654022077911805*^9, 3.65402210388743*^9}, {
   3.654022712238564*^9, 3.6540227143770323`*^9}, {3.657267548508017*^9, 
   3.657267631850408*^9}, {3.6572678082986403`*^9, 3.657267824297627*^9}, {
   3.657270496611582*^9, 3.6572705082421103`*^9}, {3.6572706228903303`*^9, 
   3.657270666915155*^9}, 3.6572707651333303`*^9, {3.657271023661446*^9, 
   3.6572711128624067`*^9}, {3.657271362895479*^9, 3.657271365831451*^9}}],

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{"export$Directoy", ",", 
     RowBox[{"ToString", "[", " ", "stateCASE", "]"}], ",", 
     "\"\<__smear__\>\"", ",", 
     RowBox[{"ToString", "[", 
      RowBox[{"N", "[", 
       RowBox[{"ringSmear", ",", "2"}], "]"}], "]"}], ",", "\"\<.png\>\""}], 
    "]"}], ",", "quantumVsClassicalPlot"}], "]"}]], "Input",
 CellChangeTimes->{{3.647874059847856*^9, 3.647874112368532*^9}, {
   3.6478741434668694`*^9, 3.6478741647112417`*^9}, {3.6478741975307093`*^9, 
   3.647874316911936*^9}, {3.647883432849091*^9, 3.647883433695364*^9}, {
   3.6478836630474863`*^9, 3.64788371934129*^9}, {3.647883984364443*^9, 
   3.647884120788754*^9}, {3.647884153587347*^9, 3.6478842091789618`*^9}, {
   3.647884260014555*^9, 3.647884371553238*^9}, {3.647884459601219*^9, 
   3.6478845010979433`*^9}, {3.647943646745854*^9, 3.647943648342964*^9}, {
   3.6479436806104107`*^9, 3.64794370569802*^9}, {3.647943745210697*^9, 
   3.647943777849147*^9}, {3.648157536285483*^9, 3.648157563194174*^9}, 
   3.6540033329786873`*^9, {3.654003595425962*^9, 3.6540037158376713`*^9}, 
   3.654021068111121*^9, {3.654022077911805*^9, 3.65402210388743*^9}, {
   3.654022712238564*^9, 3.6540227143770323`*^9}, {3.657267548508017*^9, 
   3.657267631850408*^9}, {3.6572678082986403`*^9, 3.657267824297627*^9}, {
   3.657270496611582*^9, 3.6572705082421103`*^9}, {3.6572706228903303`*^9, 
   3.657270666915155*^9}, {3.6572707651333303`*^9, 3.65727080382154*^9}, 
   3.657270847951461*^9, {3.6572709695471*^9, 3.657270972547859*^9}, {
   3.657271706069788*^9, 3.6572717615317707`*^9}, 3.657271935619981*^9}],

Cell[BoxData[
 RowBox[{"initWfuncPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"initWfuncPlot", ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"x", ",", "p", ",", 
       RowBox[{"\"\<  \>\"", "W"}]}], "}"}]}], ",", 
    RowBox[{"Axes", "\[Rule]", "False"}], ",", 
    RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"20", ",", "Black", ",", "Bold"}], "]"}]}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "111"}], ",", 
    RowBox[{"TicksStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"White", ",", "White", ",", "White"}], "}"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.653980141917246*^9, 3.6539802427872*^9}, {
   3.65398029477639*^9, 3.653980315037592*^9}, {3.654003320970912*^9, 
   3.654003345995899*^9}, {3.654015014103475*^9, 3.654015027502697*^9}, {
   3.654019092654346*^9, 3.654019097134405*^9}, 3.654020385769669*^9, {
   3.654022127444009*^9, 3.6540221542681828`*^9}, {3.654022185546664*^9, 
   3.6540222173915863`*^9}, {3.654022309345478*^9, 3.654022311335836*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Export", "[", 
    RowBox[{
    "\"\</home/ole/Shared/Open/AA/Wignerflow/Kerr/Mathematica/initWfuncPlot.\
pdf\>\"", ",", "initWfuncPlot", ",", 
     RowBox[{"ImageResolution", "\[Rule]", "300"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Export", "[", 
    RowBox[{
    "\"\</home/ole/Shared/Open/AA/Wignerflow/Kerr/Mathematica/wfuncPlot.eps\>\
\"", ",", "wfuncPlot", ",", 
     RowBox[{"ImageResolution", "\[Rule]", "300"}]}], "]"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.653937744170443*^9, 3.6539378011017227`*^9}, {
  3.6539378383979607`*^9, 3.653937951455954*^9}, {3.65393808757485*^9, 
  3.6539380879202137`*^9}, {3.6539381627447233`*^9, 3.65393819228283*^9}, {
  3.6539382899847403`*^9, 3.653938310549165*^9}, {3.653938354058434*^9, 
  3.6539384077031727`*^9}, {3.653938517689156*^9, 3.653938551933887*^9}, {
  3.653977268025931*^9, 3.653977275808716*^9}, {3.653980342252273*^9, 
  3.653980378106472*^9}, {3.654003356067274*^9, 3.654003360345704*^9}, {
  3.654020516670911*^9, 3.65402052008887*^9}}],

Cell[BoxData[
 RowBox[{"tt", "=", 
  RowBox[{
   RowBox[{"38.1975", "/", "2"}], "ttevol"}]}]], "Input",
 CellChangeTimes->{
  3.647000109725974*^9, 3.647782070539196*^9, 3.647945536946357*^9, 
   3.6479457980431957`*^9, {3.648157093560257*^9, 3.648157095928442*^9}, {
   3.648157126312725*^9, 3.648157152975025*^9}, {3.648159218043338*^9, 
   3.648159228820607*^9}, 3.6481592994455423`*^9, 3.6481593436080303`*^9, 
   3.64815937973285*^9, {3.648319606292104*^9, 3.64831961543438*^9}, 
   3.6483198253195457`*^9, 3.6483271727755423`*^9, {3.6483567547017527`*^9, 
   3.64835676842693*^9}, {3.6483570421242437`*^9, 3.648357043061283*^9}, {
   3.648357088722649*^9, 3.648357143618578*^9}, 3.648357187000828*^9, {
   3.64835770424432*^9, 3.648357720727326*^9}, {3.6538263202535458`*^9, 
   3.6538263301372643`*^9}, {3.653977442988081*^9, 3.653977487836235*^9}, {
   3.6541043822721863`*^9, 3.654104437182547*^9}, {3.6556421656867323`*^9, 
   3.655642169753674*^9}, {3.742052914106802*^9, 3.742053003738249*^9}, {
   3.742053044035529*^9, 3.74205306843369*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"plotWF", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"MeshFunctions", "->", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "25", "}"}]}], ",", 
     RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Blend", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "Brown", ",", "Purple", ",", "Blue", ",", "Cyan", ",", "White", 
            ",", "White", ",", "White", ",", "Yellow", ",", "Orange", ",", 
            "Red", ",", "Pink"}], "}"}], ",", 
          RowBox[{"Rescale", "[", 
           RowBox[{"#3", ",", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.03"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], "]"}]}], 
         "]"}], "&"}], ")"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "43"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
     RowBox[{"Axes", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"True", ",", "True", ",", "True"}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pts", "=", 
   RowBox[{"Cases", "[", 
    RowBox[{"plotWF", ",", 
     RowBox[{"x_GraphicsComplex", "\[RuleDelayed]", 
      RowBox[{"First", "@", "x"}]}], ",", "Infinity"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"ListPointPlot3D", "[", "pts", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"maxWF", "=", 
   RowBox[{
    RowBox[{"Max", "[", 
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{"pts", ",", "1"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], ".999"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"minWF", "=", 
   RowBox[{"Min", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"pts", ",", "1"}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{"Show", "[", 
  RowBox[{"plotWF", ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Min", "[", 
       RowBox[{
        RowBox[{"Flatten", "[", 
         RowBox[{"pts", ",", "1"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], ",", "maxWF"}], 
     "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"x", ",", "p", ",", "W"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.647000109725974*^9, 3.647782070539196*^9, 3.647945536946357*^9, 
   3.6479457980431957`*^9, {3.648157093560257*^9, 3.648157095928442*^9}, {
   3.648157126312725*^9, 3.648157152975025*^9}, {3.648159218043338*^9, 
   3.648159228820607*^9}, 3.6481592994455423`*^9, 3.6481593436080303`*^9, 
   3.64815937973285*^9, {3.648319606292104*^9, 3.64831961543438*^9}, 
   3.6483198253195457`*^9, 3.6483271727755423`*^9, {3.6483567547017527`*^9, 
   3.64835676842693*^9}, {3.6483570421242437`*^9, 3.648357043061283*^9}, {
   3.648357088722649*^9, 3.648357143618578*^9}, 3.648357187000828*^9, {
   3.64835770424432*^9, 3.648357720727326*^9}, 3.6538263202535458`*^9}],

Cell[BoxData[
 RowBox[{"classicalWFplot", "=", 
  RowBox[{"ContourPlot", "[", 
   RowBox[{
    RowBox[{"Re", "[", 
     RowBox[{"WignerFunctionN", "[", 
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", "*", "p"}]}], ")"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "+", 
                RowBox[{"p", "^", "2"}]}], ")"}], "*", 
              RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
        "]"}], ",", 
       RowBox[{"Im", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", "*", "p"}]}], ")"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "+", 
                RowBox[{"p", "^", "2"}]}], ")"}], "*", 
              RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
        "]"}], ",", "0"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"p", ",", 
      RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
    RowBox[{"ColorFunction", "\[Rule]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Abs", "[", "#1", "]"}], ">", 
          RowBox[{"10", "^", 
           RowBox[{"(", 
            RowBox[{"-", "7"}], ")"}]}]}], ",", "White", ",", "Red"}], "]"}], 
       "&"}], ")"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.648158528228737*^9, 3.648158562221519*^9}, {
  3.6481585962231894`*^9, 3.6481586443363447`*^9}, {3.648158679360386*^9, 
  3.648158714246237*^9}, {3.648357632609377*^9, 3.648357639109188*^9}, {
  3.6483577001420183`*^9, 3.6483577012376003`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"classicalProbDensityPlot", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "p"}]}], ")"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x", "^", "2"}], "+", 
                 RowBox[{"p", "^", "2"}]}], ")"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
         "]"}], ",", 
        RowBox[{"Im", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "p"}]}], ")"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x", "^", "2"}], "+", 
                 RowBox[{"p", "^", "2"}]}], ")"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
         "]"}], ",", "0"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "86"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "1"}], ",", 
     RowBox[{"Axes", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], " ", ",", 
     RowBox[{"MeshFunctions", "->", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "25", "}"}]}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Blend", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "Brown", ",", "Purple", ",", "Blue", ",", "Cyan", ",", "White", 
            ",", "White", ",", "White", ",", "Yellow", ",", "Orange", ",", 
            "Red", ",", "Pink"}], "}"}], ",", 
          RowBox[{"Rescale", "[", 
           RowBox[{"#3", ",", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.03"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], "]"}]}], 
         "]"}], "&"}], ")"}]}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"x", ",", "p", ",", "W"}], "}"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"15", ",", "Black", ",", "Bold"}], "]"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.648158528228737*^9, 3.648158562221519*^9}, {
   3.6481585962231894`*^9, 3.6481586443363447`*^9}, {3.648158679360386*^9, 
   3.648158750441286*^9}, 3.6481593697093353`*^9, {3.648160105049062*^9, 
   3.648160105740308*^9}, 3.648160196576582*^9, 3.648160725146158*^9, 
   3.653826397465179*^9, {3.653826455273937*^9, 3.653826468835475*^9}, {
   3.6538265104339523`*^9, 3.6538265326134567`*^9}, 3.653826589371234*^9, {
   3.6538266649826736`*^9, 3.653826667782432*^9}, 3.6539385665219727`*^9, 
   3.65393906725747*^9, 3.653980397167651*^9, {3.653980428063712*^9, 
   3.6539804327866993`*^9}}],

Cell[BoxData[
 RowBox[{"classicalProbDensityPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"classicalProbDensityPlot", ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"x", ",", "p", ",", "W"}], "}"}]}], ",", 
    RowBox[{"Axes", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], ",", 
    RowBox[{"Boxed", "\[Rule]", "False"}], "\n", ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"25", ",", "Black", ",", "Bold"}], "]"}]}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.6538266132166557`*^9, 3.653826687208727*^9}, {
   3.653937713230644*^9, 3.6539377283837147`*^9}, {3.653938463273615*^9, 
   3.6539384987609577`*^9}, 3.653938603903137*^9, 3.653938681020383*^9, {
   3.653938799528965*^9, 3.65393881397796*^9}, {3.653939000572496*^9, 
   3.653939025962329*^9}, {3.65393916817523*^9, 3.653939191443952*^9}, {
   3.653939250950494*^9, 3.653939285680676*^9}, {3.653980504536561*^9, 
   3.653980597548603*^9}, {3.6539806626249857`*^9, 3.653980696120268*^9}, {
   3.653980824142436*^9, 3.653980824402266*^9}, 3.6540216415001*^9}],

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{"export$Directoy", ",", "\"\<classicalProbDensityPlot.pdf\>\""}], 
    "]"}], ",", "classicalProbDensityPlot", ",", 
   RowBox[{"ImageResolution", "\[Rule]", "300"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.653937744170443*^9, 3.6539378011017227`*^9}, {
   3.6539378383979607`*^9, 3.653937951455954*^9}, {3.65393808757485*^9, 
   3.6539380879202137`*^9}, {3.6539381627447233`*^9, 3.65393819228283*^9}, {
   3.6539382899847403`*^9, 3.653938310549165*^9}, {3.653938354058434*^9, 
   3.6539384077031727`*^9}, {3.653938517689156*^9, 3.653938551933887*^9}, {
   3.65398079947305*^9, 3.653980811116146*^9}, {3.657453724127747*^9, 
   3.657453732293494*^9}, 3.742051811512761*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"circTable", "=", 
   RowBox[{"Evaluate", "@", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"ParametricPlot3D", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"R", "*", 
           RowBox[{"Sin", "[", "u", "]"}]}], ",", 
          RowBox[{"R", "*", 
           RowBox[{"Cos", "[", "u", "]"}]}], ",", "maxWF"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"u", ",", "0", ",", 
          RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{"Directive", "[", 
          RowBox[{
           RowBox[{"RGBColor", "[", 
            RowBox[{
             RowBox[{"1", "-", "R"}], ",", 
             RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], ",", 
           RowBox[{"Thickness", "[", "0.005", "]"}]}], "]"}]}], ",", 
        RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"R", ",", "0.3", ",", "3.0", ",", "0.325"}], "}"}]}], 
     "]"}]}]}], ";", 
  RowBox[{"circTable", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Evaluate", "@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"ParametricPlot3D", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"R", "*", 
             RowBox[{"Sin", "[", "u", "]"}]}], ",", 
            RowBox[{"R", "*", 
             RowBox[{"Cos", "[", "u", "]"}]}], ",", "maxWF"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"u", ",", "0", ",", 
            RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"Directive", "[", 
            RowBox[{
             RowBox[{"RGBColor", "[", 
              RowBox[{
               RowBox[{"1", "-", "R"}], ",", 
               RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], ",", 
             RowBox[{"Thickness", "[", "0.005", "]"}]}], "]"}]}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"R", ",", "0.3", ",", "3.0", ",", "0.325"}], "}"}]}], 
       "]"}]}], ",", 
     RowBox[{"Evaluate", "@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"ParametricPlot3D", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"R", "*", 
             RowBox[{"Sin", "[", "u", "]"}]}], ",", 
            RowBox[{"R", "*", 
             RowBox[{"Cos", "[", "u", "]"}]}], ",", "maxWF"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"u", ",", "0", ",", 
            RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
          RowBox[{"ColorFunction", "->", 
           RowBox[{"Function", "[", 
            RowBox[{
             RowBox[{"{", "u", "}"}], ",", 
             RowBox[{"Hue", "[", "u", "]"}]}], "]"}]}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"R", ",", "RR", ",", "RR", ",", "0"}], "}"}]}], "]"}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.647638732469612*^9, 3.647638739359915*^9}, 
   3.6478661459964323`*^9, {3.647882937802672*^9, 3.647882953916353*^9}, {
   3.6478830346203747`*^9, 3.647883035129428*^9}, 3.6479436088338413`*^9, 
   3.6479438067579117`*^9, {3.6479461875307817`*^9, 3.6479462258032293`*^9}, {
   3.647946916371418*^9, 3.647946947241912*^9}, {3.647947125312501*^9, 
   3.647947129139003*^9}, 3.647948231910965*^9, {3.647949334456217*^9, 
   3.647949337276479*^9}, {3.647949389344603*^9, 3.647949398909251*^9}, {
   3.6479495254138327`*^9, 3.6479495266923237`*^9}, 3.6479495909939337`*^9, {
   3.64795055112781*^9, 3.647950566600129*^9}, {3.6479509114934683`*^9, 
   3.6479509159101152`*^9}, {3.6479539788903303`*^9, 3.647953990502781*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunction", "[", 
       RowBox[{"x", ",", "p", ",", 
        RowBox[{"TT", "*", "0"}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"ViewPoint", "\[Rule]", "VuPoi"}], ",", 
     RowBox[{"MeshFunctions", "->", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "25", "}"}]}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<TemperatureMap\>\""}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "ZZ"}], ",", "ZZ"}], "}"}]}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "numberOfPlotPoints"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}], "//", "Timing"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.615332338682863*^9, 3.6153323671264963`*^9}, {
   3.6153708404981537`*^9, 3.6153708442947683`*^9}, {3.615370993774354*^9, 
   3.6153709970605383`*^9}, {3.615371503594904*^9, 3.615371513169588*^9}, {
   3.615371566099598*^9, 3.6153715845516644`*^9}, {3.6153716985333223`*^9, 
   3.615371700155863*^9}, {3.615371792539176*^9, 3.615371794326886*^9}, {
   3.61537795545512*^9, 3.61537798494068*^9}, {3.6153780494292316`*^9, 
   3.615378092443664*^9}, 3.615378164538499*^9, {3.61537826459508*^9, 
   3.61537826653004*^9}, {3.615379816338554*^9, 3.615379823278825*^9}, {
   3.6153804154286327`*^9, 3.615380431346485*^9}, {3.615380908263824*^9, 
   3.615381002835142*^9}, {3.615577431830936*^9, 3.615577507511448*^9}, {
   3.615577657622074*^9, 3.615577690526105*^9}, 3.615577793267749*^9, {
   3.615577838637783*^9, 3.61557783958727*^9}, {3.615577900895199*^9, 
   3.615577905978784*^9}, {3.615582278512148*^9, 3.6155822838313217`*^9}, 
   3.615582393374818*^9, 3.615582565462751*^9, 3.615634786415193*^9, {
   3.6156398594325733`*^9, 3.61563990714559*^9}, 3.6156400083521547`*^9, {
   3.615640897890258*^9, 3.615640905313417*^9}, 3.615717823245494*^9, 
   3.615718472574972*^9, {3.61571850902551*^9, 3.615718513623602*^9}, {
   3.615718630466916*^9, 3.615718637460788*^9}, {3.6157188495094976`*^9, 
   3.6157188790367727`*^9}, {3.61571890921705*^9, 3.6157190656980677`*^9}, {
   3.615726320880335*^9, 3.615726371831237*^9}, {3.6157597966277122`*^9, 
   3.615759806308758*^9}, {3.615760537298394*^9, 3.615760539460875*^9}, {
   3.6157605754819813`*^9, 3.6157605989877567`*^9}, {3.615760669083221*^9, 
   3.615760678246271*^9}, {3.615760715064034*^9, 3.615760937770069*^9}, 
   3.615762128428687*^9, {3.615762226031069*^9, 3.6157622307856207`*^9}, {
   3.6160069364310207`*^9, 3.616007008122786*^9}, {3.616007161248086*^9, 
   3.616007292949643*^9}, {3.6160075615828733`*^9, 3.616007573991129*^9}, {
   3.616007606055682*^9, 3.616007607324213*^9}, 3.616043426011903*^9, {
   3.616043858617423*^9, 3.616043885096764*^9}, {3.6160439270698957`*^9, 
   3.616043936827976*^9}, 3.616043970825333*^9, {3.616044039486065*^9, 
   3.6160440424251337`*^9}, 3.616044261807308*^9, {3.616044294079385*^9, 
   3.616044334541947*^9}, {3.616044399698579*^9, 3.616044400344762*^9}, {
   3.646530671836835*^9, 3.646530672700842*^9}, {3.646554201008363*^9, 
   3.646554205319046*^9}}],

Cell[BoxData[{
 RowBox[{"wfuncPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"{", 
    RowBox[{"plotWF", ",", 
     RowBox[{"ParametricPlot3D", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"RR", "*", 
          RowBox[{"Sin", "[", "u", "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "RR"}], "*", 
          RowBox[{"Cos", "[", "u", "]"}]}], ",", 
         RowBox[{"0.002", "+", 
          RowBox[{"Re", "[", 
           RowBox[{"WignerFunctionN", "[", 
            RowBox[{
             RowBox[{"RR", "*", 
              RowBox[{"Sin", "[", "u", "]"}]}], ",", 
             RowBox[{
              RowBox[{"-", "RR"}], "*", 
              RowBox[{"Cos", "[", "u", "]"}]}], ",", "tt"}], "]"}], "]"}]}]}],
         "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"u", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"ColorFunction", "->", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", "Black"}], "]"}]}], 
       ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "}"}], 
   "]"}]}], "\n", 
 RowBox[{"wfuncPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"wfuncPlot", ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<    x\>\"", ",", "\"\<p\>\"", ",", "\"\<W\>\""}], "}"}]}], 
    ",", 
    RowBox[{"Axes", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], ",", 
    RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"110", ",", "Black", ",", "Italic"}], "]"}]}], ",", 
    RowBox[{"ViewPoint", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"6", ",", 
       RowBox[{"-", "10"}], ",", "15"}], "}"}]}], ",", 
    RowBox[{"TicksStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Directive", "[", 
        RowBox[{"White", ",", "12"}], "]"}], ",", 
       RowBox[{"Directive", "[", 
        RowBox[{"White", ",", "120"}], "]"}], ",", "White"}], "}"}]}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.6485590465219183`*^9, 3.648559053111343*^9}, {
   3.648559092752021*^9, 3.648559137045835*^9}, {3.648559177476801*^9, 
   3.648559239190995*^9}, {3.648559419643278*^9, 3.6485594487395287`*^9}, {
   3.648559546257621*^9, 3.648559637553299*^9}, {3.6485598615167418`*^9, 
   3.648559866302928*^9}, {3.648559920029509*^9, 3.648559933644603*^9}, {
   3.648559966188198*^9, 3.6485600527773447`*^9}, 3.648560083323977*^9, {
   3.6485601693110437`*^9, 3.648560186584194*^9}, {3.648560218421454*^9, 
   3.648560266533884*^9}, {3.6485603124214582`*^9, 3.648560314380642*^9}, {
   3.6486362258301573`*^9, 3.6486363126805353`*^9}, {3.653976857226797*^9, 
   3.653976925766159*^9}, {3.653976985327063*^9, 3.653977054857614*^9}, {
   3.653977208017205*^9, 3.6539772268180323`*^9}, {3.653977314199946*^9, 
   3.653977316081292*^9}, 3.653977353327655*^9, {3.653977614497242*^9, 
   3.6539778553753366`*^9}, {3.653977907325851*^9, 3.653977957610896*^9}, {
   3.653978094679985*^9, 3.653978120972522*^9}, {3.653978176945641*^9, 
   3.653978191822813*^9}, {3.653979626745661*^9, 3.653979627450313*^9}, {
   3.653980124319441*^9, 3.6539801266730413`*^9}, 3.653980258482604*^9, {
   3.6541067244661016`*^9, 3.654106759865501*^9}, 3.654106877345358*^9, {
   3.654106985537045*^9, 3.654107015710679*^9}, 3.6541070457752542`*^9, {
   3.654107108242694*^9, 3.654107244987192*^9}, 3.654107357889427*^9, {
   3.654107706644525*^9, 3.654107708359571*^9}, 3.654341087318555*^9, {
   3.654341209571054*^9, 3.6543412584386587`*^9}, {3.654341318631177*^9, 
   3.654341320942432*^9}, {3.6543414618046293`*^9, 3.65434146577387*^9}, {
   3.6543415058199663`*^9, 3.654341531799667*^9}, {3.6543415628065643`*^9, 
   3.654341576995955*^9}, 3.654341613082398*^9, {3.654341644405992*^9, 
   3.654341646264318*^9}, {3.65434172897412*^9, 3.654341741602716*^9}, {
   3.654341808505887*^9, 3.654341813599106*^9}, 3.6543418553294477`*^9, 
   3.6544273045704947`*^9, {3.657452149244158*^9, 3.657452150826066*^9}, {
   3.657452277711927*^9, 3.657452278867517*^9}}],

Cell[BoxData[{
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{"export$Directoy", ",", 
     RowBox[{"ToString", "[", " ", "stateCASE", "]"}], ",", 
     "\"\<__wfuncPlot.pdf\>\""}], "]"}], ",", "wfuncPlot", ",", 
   RowBox[{"ImageResolution", "\[Rule]", "300"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Export", "[", 
    RowBox[{
    "\"\</home/ole/Shared/Open/AA/Wignerflow/Kerr/Mathematica/wfuncPlot.eps\>\
\"", ",", "wfuncPlot", ",", 
     RowBox[{"ImageResolution", "\[Rule]", "300"}]}], "]"}], 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.653937744170443*^9, 3.6539378011017227`*^9}, {
  3.6539378383979607`*^9, 3.653937951455954*^9}, {3.65393808757485*^9, 
  3.6539380879202137`*^9}, {3.6539381627447233`*^9, 3.65393819228283*^9}, {
  3.6539382899847403`*^9, 3.653938310549165*^9}, {3.653938354058434*^9, 
  3.6539384077031727`*^9}, {3.653938517689156*^9, 3.653938551933887*^9}, {
  3.653977268025931*^9, 3.653977275808716*^9}, {3.653980342252273*^9, 
  3.653980378106472*^9}, {3.657452036992825*^9, 3.657452062348995*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"bImage", "=", 
   RowBox[{"GraphicsRow", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"classicalProbDensityPlot", ",", 
       RowBox[{"Show", "[", "wfuncPlot", "]"}]}], "}"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"fig1Plot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"bImage", ",", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"Inset", "[", 
      RowBox[{
       RowBox[{"Show", "[", 
        RowBox[{"initWfuncPlot", ",", 
         RowBox[{"ImageSize", "\[Rule]", "300"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"369", ",", 
         RowBox[{"-", "120"}]}], "}"}]}], "]"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{"export$Directoy", ",", 
     RowBox[{"ToString", "[", " ", "stateCASE", "]"}], ",", 
     "\"\<__wfuncPlot.pdf\>\""}], "]"}], ",", 
   RowBox[{"ImageCrop", "[", "fig1Plot", "]"}], ",", 
   RowBox[{"ImageResolution", "\[Rule]", "600"}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.654021311891164*^9, 3.65402225065594*^9, {3.6541016234226294`*^9, 
   3.654101639993896*^9}, {3.654102019592784*^9, 3.6541020270471697`*^9}, 
   3.654102076595422*^9, {3.657452082204701*^9, 3.657452093906151*^9}}],

Cell[BoxData[{
 RowBox[{"bImage", "=", 
  RowBox[{"GraphicsRow", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"wfuncPlot", ",", "ringPlot"}], "}"}], ",", 
    RowBox[{"-", "90"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "4444"}]}], "]"}]}], "\n", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{"export$Directoy", ",", "\"\<Fig_4.pdf\>\""}], "]"}], ",", 
   RowBox[{"ImageCrop", "[", "bImage", "]"}], ",", 
   RowBox[{"ImageResolution", "\[Rule]", "900"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.65410694766162*^9, 3.6541069673994703`*^9}, {
   3.654107310735811*^9, 3.654107325243703*^9}, {3.6541073772577553`*^9, 
   3.6541074065030823`*^9}, {3.654107587512782*^9, 3.6541076188639507`*^9}, 
   3.654507492937909*^9, {3.6574522151539392`*^9, 3.6574522287568607`*^9}}],

Cell[BoxData[{
 RowBox[{"tt", "=", 
  RowBox[{"31.42", "/", "2"}]}], "\[IndentingNewLine]", 
 RowBox[{"tt", "=", "330"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plotWF", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"MeshFunctions", "->", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "25", "}"}]}], ",", 
     RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Blend", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "Brown", ",", "Purple", ",", "Blue", ",", "Cyan", ",", "White", 
            ",", "White", ",", "White", ",", "Yellow", ",", "Orange", ",", 
            "Red", ",", "Pink"}], "}"}], ",", 
          RowBox[{"Rescale", "[", 
           RowBox[{"#3", ",", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.03"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], "]"}]}], 
         "]"}], "&"}], ")"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "43"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
     RowBox[{"Axes", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"True", ",", "True", ",", "True"}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pts", "=", 
   RowBox[{"Cases", "[", 
    RowBox[{"plotWF", ",", 
     RowBox[{"x_GraphicsComplex", "\[RuleDelayed]", 
      RowBox[{"First", "@", "x"}]}], ",", "Infinity"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"ListPointPlot3D", "[", "pts", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"maxWF", "=", 
   RowBox[{
    RowBox[{"Max", "[", 
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{"pts", ",", "1"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], ".999"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"minWF", "=", 
   RowBox[{"Min", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"pts", ",", "1"}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{"Show", "[", 
  RowBox[{"plotWF", ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Min", "[", 
       RowBox[{
        RowBox[{"Flatten", "[", 
         RowBox[{"pts", ",", "1"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], ",", "maxWF"}], 
     "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"x", ",", "p", ",", "W"}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"wfuncPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"plotWF", ",", 
      RowBox[{"ParametricPlot3D", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"RR", "*", 
           RowBox[{"Sin", "[", "u", "]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "RR"}], "*", 
           RowBox[{"Cos", "[", "u", "]"}]}], ",", 
          RowBox[{"0.002", "+", 
           RowBox[{"Re", "[", 
            RowBox[{"WignerFunctionN", "[", 
             RowBox[{
              RowBox[{"RR", "*", 
               RowBox[{"Sin", "[", "u", "]"}]}], ",", 
              RowBox[{
               RowBox[{"-", "RR"}], "*", 
               RowBox[{"Cos", "[", "u", "]"}]}], ",", "tt"}], "]"}], 
            "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"u", ",", "0", ",", 
          RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
        RowBox[{"ColorFunction", "->", 
         RowBox[{"Function", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
           RowBox[{"Hue", "[", "z", "]"}]}], "]"}]}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", 
        RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "}"}], ",", 
    RowBox[{"ViewPoint", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"19", ",", 
       RowBox[{"-", "8"}], ",", "19"}], "}"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.654101699735052*^9, 3.654101700060268*^9}, {
   3.6541021145270023`*^9, 3.654102122314144*^9}, 3.654102159251335*^9, 
   3.654102199241045*^9, {3.6541024138870487`*^9, 3.654102418817438*^9}, {
   3.6541024546783648`*^9, 3.6541024582506227`*^9}, {3.654102521367618*^9, 
   3.6541025228184423`*^9}, {3.654102885242964*^9, 3.654102892199602*^9}, {
   3.654103687203467*^9, 3.654103753320359*^9}, {3.654103828329404*^9, 
   3.654103949299726*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"oneCircPlot", "=", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"R", "*", 
        RowBox[{"Sin", "[", "u", "]"}]}], ",", 
       RowBox[{"R", "*", 
        RowBox[{"Cos", "[", "u", "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0", ",", 
       RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{
          RowBox[{"1", "-", "R"}], ",", 
          RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], ",", 
        RowBox[{"Thickness", "[", "0.02", "]"}]}], "]"}]}]}], "]"}]}], ";", 
  RowBox[{"wfContourPlot", "=", 
   RowBox[{"ContourPlot", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Abs", "[", "#1", "]"}], ">", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "7"}], ")"}]}]}], ",", "White", ",", "Red"}], "]"}],
         "&"}], ")"}]}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", "Automatic"}]}], "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.648555187359499*^9, 3.648555222302568*^9}, {
   3.6485552562342567`*^9, 3.648555312311494*^9}, {3.648555347086375*^9, 
   3.6485553960400257`*^9}, {3.6485554303814573`*^9, 3.648555438692051*^9}, {
   3.6541024191313477`*^9, 3.654102420563052*^9}, 3.654102473209086*^9, 
   3.6541036122915773`*^9}],

Cell[BoxData[{
 RowBox[{"iSize", "=", "222"}], "\[IndentingNewLine]", 
 RowBox[{"GraphicsRow", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"ContourPlot", "[", 
     RowBox[{
      RowBox[{"Re", "[", 
       RowBox[{"WignerFunctionN", "[", 
        RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", 
        RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
      RowBox[{"ColorFunction", "\[Rule]", "Hue"}], ",", 
      RowBox[{"AxesLabel", "\[Rule]", "Automatic"}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "iSize"}]}], "]"}], ",", 
    RowBox[{"Show", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"wfContourPlot", ",", "oneCircPlot"}], "}"}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "iSize"}]}], "]"}], ",", 
    RowBox[{"ContourPlot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{"WignerFunctionN", "[", 
         RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], "\[Equal]", "0"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", 
        RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
      RowBox[{"ColorFunction", "\[Rule]", "Black"}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "iSize"}]}], "]"}], ",", 
    RowBox[{"Plot3D", "[", 
     RowBox[{
      RowBox[{"Re", "[", 
       RowBox[{"WignerFunctionN", "[", 
        RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", 
        RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
      RowBox[{"ColorFunction", "\[Rule]", "Hue"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Min", "[", 
          RowBox[{
           RowBox[{"Flatten", "[", 
            RowBox[{"pts", ",", "1"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], ",", "0"}], 
        "}"}]}], ",", 
      RowBox[{"AxesLabel", "\[Rule]", "Automatic"}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "iSize"}]}], "]"}]}], "}"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Time spent= \>\"", ",", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ",", "4"}], "]"}], 
   ",", "\"\< Seconds  = \>\"", ",", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ")"}], "/", "60"}], 
     ",", "4"}], "]"}], ",", "\"\< Minutes\>\""}], "]"}]}], "Input",
 CellChangeTimes->{{3.615332338682863*^9, 3.6153323671264963`*^9}, {
   3.6153708404981537`*^9, 3.6153708442947683`*^9}, {3.615370993774354*^9, 
   3.6153709970605383`*^9}, {3.615371503594904*^9, 3.615371513169588*^9}, {
   3.615371566099598*^9, 3.6153715845516644`*^9}, {3.6153716985333223`*^9, 
   3.615371700155863*^9}, {3.615371792539176*^9, 3.615371794326886*^9}, {
   3.61537795545512*^9, 3.61537798494068*^9}, {3.6153780494292316`*^9, 
   3.615378092443664*^9}, 3.615378164538499*^9, {3.61537826459508*^9, 
   3.61537826653004*^9}, {3.615379816338554*^9, 3.615379823278825*^9}, {
   3.6153804154286327`*^9, 3.615380431346485*^9}, {3.615380908263824*^9, 
   3.615381002835142*^9}, {3.615577431830936*^9, 3.615577507511448*^9}, {
   3.615577657622074*^9, 3.615577690526105*^9}, 3.615577793267749*^9, {
   3.615577838637783*^9, 3.61557783958727*^9}, {3.615577900895199*^9, 
   3.615577905978784*^9}, {3.615582278512148*^9, 3.6155822838313217`*^9}, 
   3.615582393374818*^9, 3.615582565462751*^9, 3.615634786415193*^9, {
   3.6156398594325733`*^9, 3.61563990714559*^9}, 3.6156400083521547`*^9, {
   3.615640897890258*^9, 3.615640905313417*^9}, 3.615717823245494*^9, 
   3.615718472574972*^9, {3.61571850902551*^9, 3.615718513623602*^9}, {
   3.615718630466916*^9, 3.615718637460788*^9}, {3.6157188495094976`*^9, 
   3.6157188790367727`*^9}, {3.61571890921705*^9, 3.6157190656980677`*^9}, {
   3.615726320880335*^9, 3.615726371831237*^9}, {3.6157597966277122`*^9, 
   3.615759806308758*^9}, {3.615760537298394*^9, 3.615760539460875*^9}, {
   3.6157605754819813`*^9, 3.6157605989877567`*^9}, {3.615760669083221*^9, 
   3.615760678246271*^9}, {3.615760715064034*^9, 3.615760937770069*^9}, {
   3.615762128428687*^9, 3.6157622632120867`*^9}, {3.615762343702821*^9, 
   3.61576238343464*^9}, {3.615762512908841*^9, 3.61576252211234*^9}, {
   3.615762553270893*^9, 3.615762606682221*^9}, {3.615762708931279*^9, 
   3.615762778315568*^9}, {3.615762827822987*^9, 3.615762831080234*^9}, {
   3.615762861213982*^9, 3.61576300018223*^9}, {3.6160456989639893`*^9, 
   3.616045814272274*^9}, {3.646553561754218*^9, 3.646553579722275*^9}, {
   3.6465536462556562`*^9, 3.6465536524337673`*^9}, 3.646553683601815*^9, {
   3.646998365616191*^9, 3.6469984369882097`*^9}, {3.646998697216879*^9, 
   3.646998698375543*^9}, {3.64700002981325*^9, 3.6470000817937727`*^9}, {
   3.6470002420760927`*^9, 3.647000261793206*^9}, {3.647000330922517*^9, 
   3.647000358119982*^9}, {3.647000414794549*^9, 3.647000446876391*^9}, {
   3.647000489520912*^9, 3.647000595880293*^9}, {3.647000643904684*^9, 
   3.647000875404587*^9}, 3.647782085260008*^9, 3.647871858020123*^9, 
   3.647873355079796*^9, {3.6479426988021193`*^9, 3.647942767718624*^9}, {
   3.647943841388782*^9, 3.647943913811144*^9}, {3.647944014391893*^9, 
   3.647944047240374*^9}, 3.647944091896286*^9, {3.647944129912315*^9, 
   3.647944200392415*^9}, 3.647944239770906*^9, 3.6479456339118*^9, {
   3.648555062999188*^9, 3.648555109591546*^9}, {3.648555227883666*^9, 
   3.648555229621484*^9}, 3.6485554767181053`*^9}],

Cell["\<\
(*ContPlot3D$T=Table[Plot3D[WignerFunction[x,p,t],{x,-XX,XX},{p,-XX,XX},\
ViewPoint\[Rule]VuPoi,MeshFunctions\[Rule]{#3&},Mesh\[Rule]{35},ColorFunction\
\[Rule]\"TemperatureMap\",PlotRange\[Rule]{-ZZ,ZZ},PlotPoints\[Rule]31,\
MaxRecursion\[Rule]0],{t,0,TT-DTT,DTT}];
Export[StringJoin[export$Directoy,\"W.gif\"],ContPlot3D$T] ZZ=4/5/Pi \
Plot3D[Re[WignerFunction[x,p,0]],{x,-XX,XX},{p,-XX,XX},Mesh\[Rule]Automatic,\
MeshFunctions\[Rule]{#3&},ViewPoint\[Rule]VuPoi,MeshFunctions\[Rule]{#3&},\
Mesh\[Rule]{35},ColorFunction\[Rule]Function[{x,p,z},Hue[-z]],PlotRange\[Rule]\
{-ZZ,ZZ},PlotPoints\[Rule]31,MaxRecursion\[Rule]0]
(*,ImageSize\[Rule]{100,100}],\"FrameRate\"\[Rule]1] ContourAnimation$p*) \
ListAnimate[ContPlot3D$T,AnimationRate\[Rule]11,AnimationRunning\[Rule]False] \
MeshPlot3D$T=Table[Plot3D[WignerFunction[x,p,t],{x,-XX,XX},{p,-XX,XX},\
ViewPoint\[Rule]VuPoi,MeshFunctions\[Rule]{#3&},Mesh\[Rule]All,ColorFunction\
\[Rule]\"TemperatureMap\",PlotRange\[Rule]{-ZZ,ZZ},PlotPoints\[Rule]31,\
MaxRecursion\[Rule]0],{t,0,TT-DTT,DTT}];
Export[StringJoin[export$Directoy,\"Wmesh.gif\"],MeshPlot3D$T]
(*Export[StringJoin[export$Directoy,\"W001.png\"],MeshPlot3D$T,\"VideoFrames\"\
],ImageSize\[Rule]{100,100}],\"FrameRate\"\[Rule]1] ContourAnimation$p*) \
ListAnimate[MeshPlot3D$T,AnimationRate\[Rule]11,AnimationRunning\[Rule]False]*\
)\
\>", "Text",
 CellChangeTimes->{{3.6479419293802557`*^9, 3.647941938983968*^9}, {
  3.647944982989786*^9, 3.6479449927951717`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Wigner Flow Numerically & wVelocity", "Subsubtitle",
 CellChangeTimes->{{3.616511251072329*^9, 3.616511268652046*^9}, {
  3.6479413873089943`*^9, 3.6479413976425257`*^9}}],

Cell[BoxData[{
 RowBox[{"SS", "=", "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"wfx", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"WFx", "[", 
       RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "/.", 
      RowBox[{"WF", "\[Rule]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"WignerFunctionN", "[", 
          RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.",
      "FixParameters"}], "//", "Simplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"wfp", "[", 
     RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"WFp", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "/.", 
       RowBox[{"WF", "\[Rule]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"WignerFunctionN", "[", 
           RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.",
       "FixParameters"}], "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
  
  RowBox[{"(*", "  ", 
   RowBox[{
    RowBox[{
    "NOT", " ", "Simplified", "    ", "is", "  ", "half", " ", "the", " ", 
     "speed"}], "..."}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"wfx", "[", 
      RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"WFx", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "/.", 
       RowBox[{"WF", "\[Rule]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"WignerFunctionN", "[", 
           RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.",
       "FixParameters"}]}], ";", "\n", 
    RowBox[{
     RowBox[{"wfp", "[", 
      RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"WFp", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "/.", 
       RowBox[{"WF", "\[Rule]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"WignerFunctionN", "[", 
           RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.",
       "FixParameters"}]}], ";"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.6154830709726067`*^9, 3.6154831240468817`*^9}, 
   3.6154831930393753`*^9, {3.615483226715691*^9, 3.615483228283736*^9}, 
   3.6156406402556133`*^9, 3.615640872145905*^9, {3.6249672539627*^9, 
   3.624967268522709*^9}, 3.624967388414727*^9, {3.624967647330106*^9, 
   3.624967648102256*^9}, {3.6249676918113403`*^9, 3.6249676961505337`*^9}, {
   3.646998464407543*^9, 3.6469984662469463`*^9}, {3.647000151760639*^9, 
   3.64700015526504*^9}, 3.647007581229868*^9, 3.647945642452858*^9, {
   3.648158479252096*^9, 3.648158482267465*^9}, {3.648160134408243*^9, 
   3.64816014442714*^9}, {3.648204088338429*^9, 3.648204099543247*^9}, {
   3.648204728728716*^9, 3.648204735263379*^9}, {3.6482162549594097`*^9, 
   3.648216261055564*^9}, {3.648220112599798*^9, 3.648220164893093*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"wfxClass", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"WFxClassical", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/.", 
     RowBox[{"WF", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"WignerFunctionN", "[", 
         RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.", 
    "FixParameters"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"wfpClass", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"WFpClassical", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/.", 
     RowBox[{"WF", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"WignerFunctionN", "[", 
         RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.", 
    "FixParameters"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6470075906288567`*^9, 3.647007656827342*^9}, {
  3.648158487533011*^9, 3.648158490917601*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"wfxQuant", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"WFx", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
       RowBox[{"WFxClassical", "[", 
        RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ")"}], "/.", 
     RowBox[{"WF", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"WignerFunctionN", "[", 
         RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.", 
    "FixParameters"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"wfpQuant", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"WFp", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
       RowBox[{"WFpClassical", "[", 
        RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ")"}], "/.", 
     RowBox[{"WF", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"WignerFunctionN", "[", 
         RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.", 
    "FixParameters"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.647008118556843*^9, 3.647008198994134*^9}, 
   3.647008457312654*^9, {3.6481585039499397`*^9, 3.648158509621934*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"wfxQuant", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"WFxQuantum", "[", 
       RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ")"}], "/.", 
     RowBox[{"WF", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"WignerFunctionN", "[", 
         RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.", 
    "FixParameters"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"wfpQuant", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"WFpQuantum", "[", 
       RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ")"}], "/.", 
     RowBox[{"WF", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"WignerFunctionN", "[", 
         RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.", 
    "FixParameters"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.647008466132082*^9, 3.647008483618897*^9}, {
  3.648158494607048*^9, 3.648158497245351*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"wflow", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"wfx", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ",", 
    RowBox[{"wfp", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wflowClass", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"wfxClass", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
    RowBox[{"wfpClass", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wflowQuant", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"wfxQuant", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ",", 
    RowBox[{"wfpQuant", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"strPlot", "=", 
   RowBox[{"VectorPlot", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"wflow", "[", 
       RowBox[{"x", ",", "p", ",", "0", ",", "0"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", "Automatic"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wVelocity", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"{", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"wfx", "[", 
      RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "/", 
     RowBox[{"WignerFunctionN", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"wfp", "[", 
      RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "/", 
     RowBox[{"WignerFunctionN", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}]}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wVelocityQuantumPart", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"{", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"wfxQuant", "[", 
      RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "/", 
     RowBox[{"WignerFunctionN", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"wfpQuant", "[", 
      RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "/", 
     RowBox[{"WignerFunctionN", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}]}]}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.6154836768479424`*^9, 3.615483676849675*^9}, {
   3.615483727710005*^9, 3.615483830710971*^9}, {3.6154841584556503`*^9, 
   3.615484189359499*^9}, 3.6154842438962193`*^9, {3.615484434815405*^9, 
   3.6154844409036407`*^9}, 3.615484562227837*^9, {3.615648126732998*^9, 
   3.615648142115561*^9}, {3.616046000022031*^9, 3.6160460593479958`*^9}, {
   3.616046225322619*^9, 3.616046275422038*^9}, {3.6160463554138937`*^9, 
   3.616046390880128*^9}, {3.616046510547579*^9, 3.616046533299488*^9}, {
   3.616046681324477*^9, 3.616046687362389*^9}, {3.616046892463769*^9, 
   3.616046910928891*^9}, {3.6160469641210747`*^9, 3.6160470277359056`*^9}, {
   3.616510837137395*^9, 3.6165108371426*^9}, {3.616511290340214*^9, 
   3.6165113899648314`*^9}, {3.616511428867907*^9, 3.616511445111868*^9}, {
   3.616511557592888*^9, 3.616511566005363*^9}, {3.6165116080355873`*^9, 
   3.6165116170818453`*^9}, {3.616511674271237*^9, 3.616511712806754*^9}, {
   3.616511849450259*^9, 3.616511864938525*^9}, {3.6165119008657722`*^9, 
   3.616511925068158*^9}, {3.616511955912479*^9, 3.616511979155217*^9}, 
   3.6165120322438707`*^9, {3.647007668108721*^9, 3.6470076800522757`*^9}, {
   3.647007936013362*^9, 3.647007950270032*^9}, {3.647008545273981*^9, 
   3.647008567800041*^9}, {3.647008617921957*^9, 3.6470086263590317`*^9}, {
   3.647008778287861*^9, 3.6470088293599253`*^9}, {3.647041053181579*^9, 
   3.6470411062944193`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Streamlines", "Subsubtitle",
 CellChangeTimes->{{3.616511251072329*^9, 3.616511268652046*^9}, {
  3.6479413873089943`*^9, 3.6479413976425257`*^9}, {3.6479414373740463`*^9, 
  3.6479414390716867`*^9}}],

Cell[BoxData[{
 RowBox[{"XX", "=", "1.3"}], "\n", 
 RowBox[{
  RowBox[{"streamLinesWF", "=", 
   RowBox[{"StreamPlot", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"wflow", "[", 
       RowBox[{"x", ",", "p", ",", "tt", ",", "SS"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"Background", "\[Rule]", "None"}], ",", 
     RowBox[{"StreamColorFunction", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x", ",", "p", ",", "vx", ",", "vp", ",", "n"}], "}"}], ",", 
        
        RowBox[{"Blend", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Green", ",", "Red"}], "}"}], ",", 
          RowBox[{"1", "-", 
           RowBox[{"HeavisideTheta", "[", 
            RowBox[{"x", "*", "vp"}], "]"}]}]}], "]"}]}], "]"}]}], " ", ",", 
     RowBox[{"StreamColorFunctionScaling", "\[Rule]", 
      RowBox[{"{", "False", "}"}]}], " ", ",", 
     RowBox[{"StreamPoints", "\[Rule]", "Fine"}], ",", 
     RowBox[{"TicksStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Directive", "[", 
         RowBox[{"Black", ",", "40"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Black", ",", "50"}], "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"streamLinesWFclassical", "=", 
   RowBox[{"StreamPlot", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"wflowClass", "[", 
       RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"Background", "\[Rule]", "None"}], ",", 
     RowBox[{"StreamColorFunction", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x", ",", "p", ",", "vx", ",", "vp", ",", "n"}], "}"}], ",", 
        
        RowBox[{"Blend", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Green", ",", "Red"}], "}"}], ",", 
          RowBox[{"1", "-", 
           RowBox[{"HeavisideTheta", "[", 
            RowBox[{"x", "*", "vp"}], "]"}]}]}], "]"}]}], "]"}]}], " ", ",", 
     RowBox[{"StreamColorFunctionScaling", "\[Rule]", 
      RowBox[{"{", "False", "}"}]}], " ", ",", 
     RowBox[{"StreamPoints", "\[Rule]", "Fine"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"streamLinesWFquantum", " ", "=", " ", 
   RowBox[{"StreamPlot", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"wflowQuant", "[", 
       RowBox[{"x", ",", " ", "p", ",", " ", "tt", ",", " ", "SS"}], "]"}], 
      "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"x", ",", " ", 
       RowBox[{"-", "XX"}], ",", " ", "XX"}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"p", ",", " ", 
       RowBox[{"-", "XX"}], ",", " ", "XX"}], "}"}], ",", " ", 
     RowBox[{"AspectRatio", " ", "->", " ", "Automatic"}], ",", " ", 
     RowBox[{"Background", " ", "->", " ", "None"}], ",", " ", 
     RowBox[{"StreamColorFunction", " ", "->", " ", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "x", ",", " ", "p", ",", " ", "vx", ",", " ", "vp", ",", " ", "n"}], 
         "}"}], ",", " ", 
        RowBox[{"Blend", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Green", ",", " ", "Red"}], "}"}], ",", " ", 
          RowBox[{"1", " ", "-", " ", 
           RowBox[{"HeavisideTheta", "[", 
            RowBox[{"x", "*", "vp"}], "]"}]}]}], "]"}]}], "]"}]}], " ", ",", 
     " ", 
     RowBox[{"StreamColorFunctionScaling", " ", "->", " ", 
      RowBox[{"{", "False", "}"}]}], " ", ",", " ", 
     RowBox[{"StreamPoints", " ", "->", " ", "Fine"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"incorrectSOneFlowPlot", "=", 
   RowBox[{"StreamPlot", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{
       RowBox[{"wflow", "[", 
        RowBox[{"x", ",", "p", ",", "tt", ",", "1"}], "]"}], "+", 
       RowBox[{"0", "*", 
        RowBox[{"wflow", "[", 
         RowBox[{"x", ",", "p", ",", "tt", ",", "0"}], "]"}]}]}], "]"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"Background", "\[Rule]", "None"}], ",", 
     RowBox[{"StreamPoints", "\[Rule]", "Fine"}], ",", 
     RowBox[{"StreamColorFunction", "\[Rule]", "Hue"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"GraphicsRow", "[", 
    RowBox[{"{", 
     RowBox[{
     "streamLinesWF", ",", "streamLinesWFclassical", ",", 
      "incorrectSOneFlowPlot"}], 
     RowBox[{"(*", "streamLinesWFquantum", "*)"}], "}"}], "]"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.657389493300654*^9, 3.6573894934401693`*^9}, {
  3.657389541069902*^9, 3.657389605148332*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"incorrectFlowImage", "=", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"GraphicsRow", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Show", "[", 
         RowBox[{"plotWF", ",", 
          RowBox[{"ViewPoint", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "15009"}], "}"}]}], ",", 
          RowBox[{"TicksStyle", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Directive", "[", 
              RowBox[{"Black", ",", "42"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
              RowBox[{"Black", ",", "42"}], "]"}], ",", "White"}], "}"}]}]}], 
         "]"}], ",", 
        RowBox[{"Show", "[", 
         RowBox[{"incorrectSOneFlowPlot", ",", 
          RowBox[{"FrameTicksStyle", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Directive", "[", 
              RowBox[{"Black", ",", "42"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
              RowBox[{"Black", ",", "42"}], "]"}]}], "}"}]}], ",", 
          RowBox[{"FrameTicks", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "0", ",", "1"}], "}"}], ",", 
               "None"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "0", ",", "1"}], "}"}], ",", 
               "None"}], "}"}]}], "}"}]}]}], "]"}], ",", 
        RowBox[{"Show", "[", 
         RowBox[{"streamLinesWF", ",", 
          RowBox[{"FrameTicksStyle", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Directive", "[", 
              RowBox[{"Black", ",", "42"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
              RowBox[{"Black", ",", "42"}], "]"}]}], "}"}]}], ",", 
          RowBox[{"FrameTicks", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "0", ",", "1"}], "}"}], ",", 
               "None"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "0", ",", "1"}], "}"}], ",", 
               "None"}], "}"}]}], "}"}]}]}], "]"}]}], "}"}], "]"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "2222"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{"export$Directoy", ",", "\"\<Fig_Appendix.pdf\>\""}], "]"}], ",", 
   
   RowBox[{"ImageCrop", "[", "incorrectFlowImage", "]"}], ",", 
   RowBox[{"ImageResolution", "\[Rule]", "900"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.655637089519251*^9, 3.6556371437417393`*^9}, {
   3.655637220811743*^9, 3.655637335454496*^9}, {3.6556373802906322`*^9, 
   3.655637409052417*^9}, {3.655637461377228*^9, 3.655637546708373*^9}, {
   3.655637587580056*^9, 3.655637589811442*^9}, {3.6556377033585033`*^9, 
   3.655637748418466*^9}, {3.655637796503249*^9, 3.655637801006939*^9}, {
   3.655637841980476*^9, 3.655637915107856*^9}, 3.6556379798067503`*^9, {
   3.65563815958762*^9, 3.655638177158628*^9}, {3.6556382528224297`*^9, 
   3.655638326335125*^9}, {3.655638400828483*^9, 3.655638435359673*^9}, 
   3.6556384723047333`*^9, {3.6556385113223057`*^9, 3.6556385140153017`*^9}, {
   3.655638565746125*^9, 3.655638569878853*^9}, {3.657452382449342*^9, 
   3.657452400062944*^9}, {3.657452494122651*^9, 3.657452504192512*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["divwVelocity", "Subsubtitle",
 CellChangeTimes->{{3.616511251072329*^9, 3.616511268652046*^9}, {
  3.6479413873089943`*^9, 3.6479413976425257`*^9}, {3.647941474894266*^9, 
  3.6479414764569693`*^9}}],

Cell["\<\
divwVeloc[x_, p_, t_, s_] = D[wVelocity[x, p, t, s][[1]], x] + D[wVelocity[x, \
p, t, s][[2]], p];
divRange = 125;
Plot3D[{Re[divwVeloc[x, p, tt, SS]], 0 Im[divwVeloc[x, p, tt, SS]]}, {x, -XX, \
XX}, {p, -XX, XX}, AspectRatio -> Automatic, PlotRange -> {-divRange, \
divRange}, PlotPoints -> numberOfPlotPoints, MaxRecursion -> 0, PlotStyle -> \
{Opacity[0.51], Opacity[0.06]}, PlotLabel -> \"KERR: divergence(w)\"]\
\>", "Text",
 CellChangeTimes->{{3.6165120799512253`*^9, 3.6165125272223787`*^9}, {
   3.616512558105331*^9, 3.616512590226716*^9}, {3.616512931994651*^9, 
   3.616512980500165*^9}, {3.616513022111842*^9, 3.616513053877818*^9}, {
   3.6165132342564363`*^9, 3.616513279263054*^9}, {3.616513313467132*^9, 
   3.616513318668453*^9}, {3.616513349870579*^9, 3.6165133662266817`*^9}, 
   3.616513403104834*^9, {3.61651344207953*^9, 3.616513458601178*^9}, {
   3.616857329565007*^9, 3.6168573734437447`*^9}, 3.646993014833432*^9, {
   3.646993075378716*^9, 3.646993179614789*^9}, {3.6469984936580973`*^9, 
   3.646998495063106*^9}, 3.6479415264616423`*^9, {3.6479418083139467`*^9, 
   3.647941815838334*^9}}],

Cell["\<\
divwVelocQuPart[x_, p_, t_, s_] = D[wVelocityQuantumPart[x, p, t, s][[1]], x] \
+ D[wVelocityQuantumPart[x, p, t, s][[2]], p];
divRange = 125;
Plot3D[{Re[divwVelocQuPart[x, p, tt, SS]], 0 Im[divwVelocQuPart[x, p, tt, \
SS]]}, {x, -XX, XX}, {p, -XX, XX}, AspectRatio -> Automatic, PlotRange -> \
{-divRange, divRange}, PlotPoints -> numberOfPlotPoints, MaxRecursion -> 0, \
PlotStyle -> {Opacity[0.51], Opacity[0.06]}, PlotLabel -> \"KERR: \
\[Del]QuantumPart == \[Del](w)\"]\
\>", "Text",
 CellChangeTimes->{{3.647008911808626*^9, 3.6470089779985857`*^9}, {
   3.647040559956032*^9, 3.64704057392743*^9}, {3.647040652973548*^9, 
   3.6470406781246023`*^9}, 3.647941526462658*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"XX", "=", "2.1"}], ";", 
  RowBox[{"streamLinesWF", "=", 
   RowBox[{"StreamPlot", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"wflow", "[", 
       RowBox[{"x", ",", "p", ",", "tt", ",", "SS"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"Background", "\[Rule]", "None"}], ",", 
     RowBox[{"StreamColorFunction", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x", ",", "p", ",", "vx", ",", "vp", ",", "n"}], "}"}], ",", 
        
        RowBox[{"Blend", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Green", ",", "Red"}], "}"}], ",", 
          RowBox[{"1", "-", 
           RowBox[{"HeavisideTheta", "[", 
            RowBox[{"x", "*", "vp"}], "]"}]}]}], "]"}]}], "]"}]}], " ", ",", 
     RowBox[{"StreamColorFunctionScaling", "\[Rule]", 
      RowBox[{"{", "False", "}"}]}], " ", ",", 
     RowBox[{"StreamPoints", "\[Rule]", "Fine"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.617544668920517*^9, 3.617544682296224*^9}, {
   3.625129024472189*^9, 3.625129029413493*^9}, 3.646995184448864*^9, {
   3.646995679878539*^9, 3.646995733848165*^9}, {3.646995962624712*^9, 
   3.6469959746561413`*^9}, {3.646998034616312*^9, 3.646998051149168*^9}, {
   3.657389524863393*^9, 3.657389531015115*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"classicalWFplot", "=", 
   RowBox[{"ContourPlot", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "p"}]}], ")"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x", "^", "2"}], "+", 
                 RowBox[{"p", "^", "2"}]}], ")"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
         "]"}], ",", 
        RowBox[{"Im", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "p"}]}], ")"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x", "^", "2"}], "+", 
                 RowBox[{"p", "^", "2"}]}], ")"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
         "]"}], ",", "0"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Abs", "[", "#1", "]"}], ">", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "7"}], ")"}]}]}], ",", "White", ",", "Red"}], "]"}],
         "&"}], ")"}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.617544668920517*^9, 3.617544682296224*^9}, {
   3.625129024472189*^9, 3.625129029413493*^9}, 3.646995184448864*^9, {
   3.646995679878539*^9, 3.646995733848165*^9}, {3.646995962624712*^9, 
   3.646995968568075*^9}, 3.646996006001893*^9, {3.646997601728467*^9, 
   3.646997626793646*^9}, 3.647637434123045*^9, {3.647873163120502*^9, 
   3.647873175018118*^9}, {3.6478733752144213`*^9, 3.647873376102415*^9}, 
   3.647948214354248*^9}],

Cell["\<\
lnAbsP3D = Plot3D[Log[Abs[divwVeloc[x, p, tt, SS]], 10], {x, -XX, XX}, {p, \
-XX, XX}, AspectRatio -> Automatic, PlotRange -> {-5, 5}, PlotLabel -> \
\"KERR: ln(Abs(divergence(w)))\"]
ArctanP3D = Plot3D[ArcTan[Re[divwVeloc[x, p, tt, SS]]/10], {x, -XX, XX}, {p, \
-XX, XX}, AspectRatio -> Automatic, PlotPoints -> 31, PlotRange -> All, \
PlotLabel -> \"KERR: ArcTan(divergence(w))\", ColorFunction -> Function[{x, \
p, z}, Hue[(z + 1/2)*2/Pi]]];
contourArctanP3D = ContourPlot[ArcTan[Re[divwVeloc[x, p, tt, SS]]/10], {x, \
-XX, XX}, {p, -XX, XX}, ColorFunction -> (If[#1 > 0, White, Red] &)]\
\>", "Text",
 CellChangeTimes->{{3.617544668920517*^9, 3.617544682296224*^9}, {
   3.625129024472189*^9, 3.625129029413493*^9}, 3.646995184448864*^9, {
   3.646995679878539*^9, 3.646995733848165*^9}, {3.646995962624712*^9, 
   3.646995968568075*^9}, 3.646996006001893*^9, {3.646997601728467*^9, 
   3.646997626793646*^9}, {3.647637434123045*^9, 3.647637439808742*^9}, 
   3.64794202872121*^9, 3.647942088757224*^9}],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"plotWF", ",", 
     RowBox[{"ParametricPlot3D", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"RR", "*", 
          RowBox[{"Sin", "[", "u", "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "RR"}], "*", 
          RowBox[{"Cos", "[", "u", "]"}]}], ",", 
         RowBox[{"0.01", "+", 
          RowBox[{"Re", "[", 
           RowBox[{"WignerFunctionN", "[", 
            RowBox[{
             RowBox[{"RR", "*", 
              RowBox[{"Sin", "[", "u", "]"}]}], ",", 
             RowBox[{
              RowBox[{"-", "RR"}], "*", 
              RowBox[{"Cos", "[", "u", "]"}]}], ",", "tt"}], "]"}], "]"}]}]}],
         "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"u", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"ColorFunction", "->", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
          RowBox[{"Hue", "[", "z", "]"}]}], "]"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"ViewPoint", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "8"}], ",", 
      RowBox[{"-", "30"}], ",", "20"}], "}"}]}], ",", 
   RowBox[{"Axes", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"True", ",", "True", ",", "False"}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"x", ",", "p", ",", "\"\<\>\""}], "}"}]}], ",", 
   RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.648572586646431*^9, 3.648572744593195*^9}}],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"plotWF", ",", 
     RowBox[{"Graphics3D", "[", 
      RowBox[{"to3d", "[", 
       RowBox[{
        RowBox[{"Show", "[", 
         RowBox[{"{", "streamLinesWF", "}"}], "]"}], ",", "5", ",", "0.99"}], 
       "]"}], "]"}], ",", 
     RowBox[{"ParametricPlot3D", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"RR", "*", 
          RowBox[{"Sin", "[", "u", "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "RR"}], "*", 
          RowBox[{"Cos", "[", "u", "]"}]}], ",", 
         RowBox[{"0.01", "+", 
          RowBox[{"Re", "[", 
           RowBox[{"WignerFunctionN", "[", 
            RowBox[{
             RowBox[{"RR", "*", 
              RowBox[{"Sin", "[", "u", "]"}]}], ",", 
             RowBox[{
              RowBox[{"-", "RR"}], "*", 
              RowBox[{"Cos", "[", "u", "]"}]}], ",", "tt"}], "]"}], "]"}]}]}],
         "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"u", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"ColorFunction", "->", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
          RowBox[{"Hue", "[", "z", "]"}]}], "]"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"ViewPoint", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "100"}], "}"}]}], ",", 
   RowBox[{"Axes", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"True", ",", "True", ",", "False"}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"x", ",", "p", ",", "\"\<\>\""}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.648572586646431*^9, 3.648572744593195*^9}}],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"GraphicsRow", "[", 
    RowBox[{"{", 
     RowBox[{"classicalWFplot", ",", 
      RowBox[{"Show", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"plotWF", ",", 
          RowBox[{"Graphics3D", "[", 
           RowBox[{"to3d", "[", 
            RowBox[{
             RowBox[{"Show", "[", 
              RowBox[{"{", "streamLinesWF", "}"}], "]"}], ",", "5", ",", 
             "0.99"}], "]"}], "]"}]}], "}"}], 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{",", 
              RowBox[{"Graphics3D", "[", 
               RowBox[{"to3d", "[", 
                RowBox[{
                 RowBox[{"Show", "[", 
                  RowBox[{"{", "contourArctanP3D", "}"}], "]"}], ",", "5", 
                 ",", "0.29"}], "]"}], "]"}]}], "}"}], ",", 
            RowBox[{"ViewPoint", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "10"}], "}"}]}], ",", 
            RowBox[{"PlotLabel", "\[Rule]", "labelPlot"}]}], "]"}], ",", 
          RowBox[{"Show", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"ArctanP3D", ",", 
              RowBox[{"Graphics3D", "[", 
               RowBox[{"to3d", "[", 
                RowBox[{
                 RowBox[{"Show", "[", 
                  RowBox[{"{", "contourArctanP3D", "}"}], "]"}], ",", "5", 
                 ",", "0.09"}], "]"}], "]"}]}], "}"}], ",", 
            RowBox[{"ViewPoint", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "10"}], "}"}]}]}]}]}], "*)"}], ",", 
        
        RowBox[{"PlotLabel", "\[Rule]", "labelPlot"}]}], "]"}]}], "}"}], 
    "]"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "1200"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.617544668920517*^9, 3.617544682296224*^9}, {
   3.625129024472189*^9, 3.625129029413493*^9}, 3.646995184448864*^9, {
   3.646995679878539*^9, 3.646995733848165*^9}, {3.646995962624712*^9, 
   3.646995968568075*^9}, 3.646996006001893*^9, 3.64699604253332*^9, {
   3.646996087859852*^9, 3.646996101105256*^9}, {3.646996539713215*^9, 
   3.646996569402256*^9}, 3.646996638182087*^9, {3.646996912627047*^9, 
   3.6469969163454657`*^9}, 3.6479421278398457`*^9, 3.647943143381776*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"R", "=", "0.5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ttable", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", ",", 
       RowBox[{"Integrate", "[", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{"WignerFunctionN", "[", 
           RowBox[{
            RowBox[{"R", "*", 
             RowBox[{"Cos", "[", "theta", "]"}]}], ",", 
            RowBox[{
             RowBox[{"-", "R"}], "*", 
             RowBox[{"Sin", "[", "theta", "]"}]}], ",", "t"}], "]"}], "]"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"theta", ",", "0", ",", 
           RowBox[{"2", "*", "Pi"}]}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", "TT", ",", 
       RowBox[{"TT", "/", "5.0"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"ListLinePlot", "[", 
  RowBox[{
   RowBox[{"ttable", "//", "Chop"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}]}], ",", 
   RowBox[{
   "PlotLabel", "\[Rule]", "\"\<\[ContourIntegral] dr W(t) = const\>\""}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", "R", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.647640741316362*^9, 3.647640751853231*^9}, {
   3.6476408010789213`*^9, 3.6476408496153727`*^9}, {3.647944520043625*^9, 
   3.647944543249118*^9}, {3.6479445956299143`*^9, 3.647944641872346*^9}, 
   3.6479447923685703`*^9, 3.6479456576586647`*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"divIncrement", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"wfxQuant", "[", 
         RowBox[{"xx", ",", "pp", ",", "tt", ",", "SS"}], "]"}], ",", "xx"}], 
       "]"}], "+", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"wfpQuant", "[", 
         RowBox[{"xx", ",", "pp", ",", "tt", ",", "SS"}], "]"}], ",", "pp"}], 
       "]"}]}], "/.", 
     RowBox[{"xx", "\[Rule]", "x"}]}], "/.", 
    RowBox[{"pp", "\[Rule]", "p"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.647095914181013*^9, 3.647095940042659*^9}, 
   3.647942253105444*^9}],

Cell[BoxData[{
 RowBox[{"dtphi", "=", 
  RowBox[{
   RowBox[{"Pi", "/", "180"}], "*", "20"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"classicalWFplot3D", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "p"}]}], ")"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x", "^", "2"}], "+", 
                 RowBox[{"p", "^", "2"}]}], ")"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
         "]"}], ",", 
        RowBox[{"Im", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "p"}]}], ")"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x", "^", "2"}], "+", 
                 RowBox[{"p", "^", "2"}]}], ")"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
         "]"}], ",", "0"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Abs", "[", "#1", "]"}], ">", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "7"}], ")"}]}]}], ",", "White", ",", "Red"}], "]"}],
         "&"}], ")"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pts", "=", 
    RowBox[{"Cases", "[", 
     RowBox[{"classicalWFplot3D", ",", 
      RowBox[{"x_GraphicsComplex", "\[RuleDelayed]", 
       RowBox[{"First", "@", "x"}]}], ",", "Infinity"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"ListPointPlot3D", "[", 
    RowBox[{"pts", ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Min", "[", 
         RowBox[{
          RowBox[{"Flatten", "[", 
           RowBox[{"pts", ",", "1"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], ",", 
        RowBox[{"Max", "[", 
         RowBox[{
          RowBox[{"Flatten", "[", 
           RowBox[{"pts", ",", "1"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}]}], "}"}]}]}], "]"}],
    "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"GraphicsGrid", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Plot3D", "[", 
         RowBox[{
          RowBox[{"Re", "[", 
           RowBox[{"WignerFunctionN", "[", 
            RowBox[{
             RowBox[{"Re", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"x", "+", 
                 RowBox[{"I", "*", "p"}]}], ")"}], "*", 
               RowBox[{"Exp", "[", 
                RowBox[{"I", "*", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x", "^", "2"}], "+", 
                    RowBox[{"p", "^", "2"}]}], ")"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], 
                "]"}]}], "]"}], ",", 
             RowBox[{"Im", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"x", "+", 
                 RowBox[{"I", "*", "p"}]}], ")"}], "*", 
               RowBox[{"Exp", "[", 
                RowBox[{"I", "*", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x", "^", "2"}], "+", 
                    RowBox[{"p", "^", "2"}]}], ")"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], 
                "]"}]}], "]"}], ",", "0"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", 
            RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", 
            RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
          RowBox[{"ColorFunction", "\[Rule]", "Hue"}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
        RowBox[{"Plot3D", "[", 
         RowBox[{
          RowBox[{"Re", "[", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"WignerFunctionN", "[", 
              RowBox[{
               RowBox[{"Re", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"x", "+", 
                   RowBox[{"I", "*", "p"}]}], ")"}], "*", 
                 RowBox[{"Exp", "[", 
                  RowBox[{"I", "*", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x", "^", "2"}], "+", 
                    RowBox[{"p", "^", "2"}]}], ")"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], 
                  "]"}]}], "]"}], ",", 
               RowBox[{"Im", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"x", "+", 
                   RowBox[{"I", "*", "p"}]}], ")"}], "*", 
                 RowBox[{"Exp", "[", 
                  RowBox[{"I", "*", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x", "^", "2"}], "+", 
                    RowBox[{"p", "^", "2"}]}], ")"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], 
                  "]"}]}], "]"}], ",", "0"}], "]"}]}], "+", 
            RowBox[{"WignerFunctionN", "[", 
             RowBox[{"x", ",", "p", ",", "tt"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", 
            RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", 
            RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
          RowBox[{"ColorFunction", "\[Rule]", "Hue"}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
          RowBox[{"ViewPoint", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"0", "*", "1000"}], ",", "10"}], "}"}]}]}], "]"}], ",", 
        RowBox[{"Plot3D", "[", 
         RowBox[{
          RowBox[{"Re", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"WignerFunctionN", "[", 
                 RowBox[{
                  RowBox[{"Re", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"x", "+", 
                    RowBox[{"I", "*", "p"}]}], ")"}], "*", 
                    RowBox[{"Exp", "[", 
                    RowBox[{"I", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x", "^", "2"}], "+", 
                    RowBox[{"p", "^", "2"}]}], ")"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], 
                    "]"}]}], "]"}], ",", 
                  RowBox[{"Im", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"x", "+", 
                    RowBox[{"I", "*", "p"}]}], ")"}], "*", 
                    RowBox[{"Exp", "[", 
                    RowBox[{"I", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x", "^", "2"}], "+", 
                    RowBox[{"p", "^", "2"}]}], ")"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], 
                    "]"}]}], "]"}], ",", "0"}], "]"}]}], "+", 
               RowBox[{"WignerFunctionN", "[", 
                RowBox[{"x", ",", "p", ",", "tt"}], "]"}]}], ")"}], "*", 
             "0"}], "+", 
            RowBox[{
             RowBox[{"divIncrement", "[", 
              RowBox[{
               RowBox[{"Re", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"x", "+", 
                   RowBox[{"I", "*", "p"}]}], ")"}], "*", 
                 RowBox[{"Exp", "[", 
                  RowBox[{
                   RowBox[{"-", "I"}], "*", "dtphi"}], "]"}]}], "]"}], ",", 
               RowBox[{"Im", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"x", "+", 
                   RowBox[{"I", "*", "p"}]}], ")"}], "*", 
                 RowBox[{"Exp", "[", 
                  RowBox[{
                   RowBox[{"-", "I"}], "*", "dtphi"}], "]"}]}], "]"}], ",", 
               "tt", ",", "SS"}], "]"}], "/", "25"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", 
            RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", 
            RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
          RowBox[{"ColorFunction", "\[Rule]", "Hue"}], ",", 
          RowBox[{"PlotRange", "\[Rule]", 
           RowBox[{"1", "*", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "0.05"}], ",", "0.05"}], "}"}]}]}], ",", 
          RowBox[{"ViewPoint", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"0", "*", "1000"}], ",", "10"}], "}"}]}]}], "]"}]}], 
       "}"}], "}"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}], "*)"}]}]}], "Input",
 CellChangeTimes->{
  3.647096407043749*^9, {3.6470964641589127`*^9, 3.647096464543235*^9}, {
   3.647096742270155*^9, 3.6470967815753202`*^9}, 3.6479422667428713`*^9}],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"GraphicsRow", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Show", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Plot3D", "[", 
           RowBox[{
            RowBox[{"Re", "[", 
             RowBox[{"WignerFunctionN", "[", 
              RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"x", ",", 
              RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"p", ",", 
              RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
            RowBox[{"MeshFunctions", "->", 
             RowBox[{"{", 
              RowBox[{"#3", "&"}], "}"}]}], ",", 
            RowBox[{"Mesh", "\[Rule]", 
             RowBox[{"{", "25", "}"}]}], ",", 
            RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
            RowBox[{"ColorFunction", "\[Rule]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Blend", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                  "Brown", ",", "Purple", ",", "Blue", ",", "Cyan", ",", 
                   "White", ",", "White", ",", "White", ",", "Yellow", ",", 
                   "Orange", ",", "Red", ",", "Pink"}], "}"}], ",", 
                 RowBox[{"Rescale", "[", 
                  RowBox[{"#3", ",", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.03"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], 
                  "]"}]}], "]"}], "&"}], ")"}]}], ",", 
            RowBox[{"PlotRange", "\[Rule]", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", 
              RowBox[{"1", "/", "Pi"}]}]}], ",", 
            RowBox[{"PlotPoints", "\[Rule]", "numberOfPlotPoints"}], ",", 
            RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
            RowBox[{"Axes", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{"True", ",", "True", ",", "False"}], "}"}]}]}], "]"}], 
          ",", "circTable", ",", "\[IndentingNewLine]", 
          RowBox[{"Graphics3D", "[", 
           RowBox[{"to3d", "[", 
            RowBox[{
             RowBox[{"Show", "[", 
              RowBox[{"{", "\[IndentingNewLine]", 
               RowBox[{"StreamPlot", "[", 
                RowBox[{
                 RowBox[{"Re", "[", 
                  RowBox[{"wflow", "[", 
                   RowBox[{"x", ",", "p", ",", "tt", ",", "1"}], "]"}], "]"}],
                  ",", 
                 RowBox[{"{", 
                  RowBox[{"x", ",", 
                   RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"p", ",", 
                   RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                 RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
                 RowBox[{"Background", "\[Rule]", "None"}], ",", 
                 RowBox[{"StreamColorFunction", "\[Rule]", 
                  RowBox[{"Function", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"x", ",", "p", ",", "vx", ",", "vp", ",", "n"}], 
                    "}"}], ",", 
                    RowBox[{"Blend", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Darker", "[", "Green", "]"}], ",", "Red"}], 
                    "}"}], ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"HeavisideTheta", "[", 
                    RowBox[{"x", "*", "vp"}], "]"}]}]}], "]"}]}], "]"}]}], 
                 " ", ",", 
                 RowBox[{"StreamColorFunctionScaling", "\[Rule]", 
                  RowBox[{"{", "False", "}"}]}], " ", ",", 
                 RowBox[{"StreamPoints", "\[Rule]", "Fine"}]}], "]"}], "}"}], 
              "]"}], "\[IndentingNewLine]", ",", "maxWF", ",", ".75"}], "]"}],
            "]"}]}], "\[IndentingNewLine]", "}"}], ",", 
        RowBox[{"ViewPoint", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1000"}], "}"}]}]}], "]"}], ",", 
      RowBox[{"Show", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Show", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"Plot", "[", 
              RowBox[{
               RowBox[{"Re", "[", 
                RowBox[{"WignerFunctionN", "[", 
                 RowBox[{
                  RowBox[{"R", "*", 
                   RowBox[{"Cos", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                    "]"}]}], ",", 
                  RowBox[{
                   RowBox[{"-", "R"}], "*", 
                   RowBox[{"Sin", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                    "]"}]}], ",", "tt"}], "]"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"theta", ",", "0", ",", 
                 RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
               RowBox[{"ColorFunction", "\[Rule]", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"RGBColor", "[", 
                   RowBox[{
                    RowBox[{"1", "-", "R"}], ",", 
                    RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], "&"}], 
                 ")"}]}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"R", ",", "0.3", ",", "3.0", ",", "0.325"}], "}"}]}], 
            "]"}], ",", 
           RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
           RowBox[{"Axes", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"AxesOrigin", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}]}], ",", 
           RowBox[{"PlotLabel", "\[Rule]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"TrueQ", "[", 
               RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], 
               "]"}], ",", 
              RowBox[{"StringJoin", "[", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                  "\"\<Inverted Kerr  \>\"", ",", "\"\<\>\""}], "]"}], ",", 
                "\"\<Squeeze=\>\"", ",", 
                RowBox[{"ToString", "[", 
                 RowBox[{"stateParameter", "//", "N"}], "]"}]}], "]"}], ",", 
              RowBox[{"StringJoin", "[", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                  "\"\<Inverted Kerr  \>\"", ",", "\"\<\>\""}], "]"}], ",", 
                "\"\<Coherent=\>\"", ",", 
                RowBox[{"ToString", "[", 
                 RowBox[{"stateParameter", "//", "N"}], "]"}]}], "]"}]}], 
             "]"}]}]}], "]"}], ",", 
         RowBox[{"Plot", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Re", "[", 
             RowBox[{"WignerFunctionN", "[", 
              RowBox[{
               RowBox[{"R", "*", 
                RowBox[{"Cos", "[", 
                 RowBox[{"theta", "+", 
                  RowBox[{"compensateForClassicalMovement", "*", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                 "]"}]}], ",", 
               RowBox[{
                RowBox[{"-", "R"}], "*", 
                RowBox[{"Sin", "[", 
                 RowBox[{"theta", "+", 
                  RowBox[{"compensateForClassicalMovement", "*", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                 "]"}]}], ",", "tt"}], "]"}], "]"}], "/.", 
            RowBox[{"R", "\[Rule]", "RR"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"theta", ",", "0", ",", 
             RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
           RowBox[{"ColorFunction", "\[Rule]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"myColorFunc", "[", 
               RowBox[{"#1", ",", "tt"}], "]"}], "&"}], ")"}]}], ",", 
           RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
           RowBox[{"PlotStyle", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"Thickness", "[", "0.01", "]"}], "}"}]}], ",", 
           RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
           RowBox[{"Axes", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"True", ",", "True"}], "}"}]}]}], "]"}]}], "}"}], 
       "]"}]}], "}"}], "]"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.647784222545601*^9, 3.6477842308958197`*^9}, {
   3.647784275135676*^9, 3.647784304996791*^9}, {3.647817795869616*^9, 
   3.647817797530177*^9}, {3.647818306101618*^9, 3.647818312670066*^9}, {
   3.647819777721402*^9, 3.647819778206023*^9}, {3.6478740209234047`*^9, 
   3.647874022656577*^9}, 3.647877467871708*^9, {3.6478775413260393`*^9, 
   3.647877596677455*^9}, {3.647882873896647*^9, 3.647882875035367*^9}, {
   3.647883015048066*^9, 3.647883022263771*^9}, {3.6478831400064783`*^9, 
   3.6478831417259293`*^9}, 3.647884532486432*^9, 3.6479447625191517`*^9, 
   3.6479456704971333`*^9, 3.647946013027738*^9, {3.64794606635736*^9, 
   3.64794607183426*^9}, {3.647947020530814*^9, 3.6479470345129023`*^9}, {
   3.647947143669148*^9, 3.647947158982896*^9}, {3.64794946919895*^9, 
   3.64794946932483*^9}, {3.647949688649864*^9, 3.647949700850513*^9}, {
   3.64794990087289*^9, 3.647949902510181*^9}, {3.6479504219825687`*^9, 
   3.647950502619761*^9}, {3.647950700934649*^9, 3.647950708389901*^9}, {
   3.647950782793624*^9, 3.647950792329832*^9}, {3.6479508341065063`*^9, 
   3.6479508359317427`*^9}, 3.647950898939354*^9, {3.647950954405119*^9, 
   3.647950984658662*^9}, {3.647951407117765*^9, 3.647951422440662*^9}, {
   3.647951473857767*^9, 3.6479514744518137`*^9}, {3.6479515203232117`*^9, 
   3.647951521327835*^9}, {3.647951562772646*^9, 3.647951590538917*^9}, {
   3.647951620583638*^9, 3.647951628133065*^9}, {3.647951667975473*^9, 
   3.6479516990097733`*^9}, {3.647951746060931*^9, 3.6479517729432497`*^9}, {
   3.647951846351877*^9, 3.6479518586280193`*^9}, 3.647951919833302*^9, 
   3.647951985246524*^9, 3.647952031324005*^9, {3.6479520784552517`*^9, 
   3.647952123964142*^9}, 3.647952424133417*^9, 3.647952490386581*^9, {
   3.64795253779014*^9, 3.6479526253706636`*^9}, {3.6479526738215847`*^9, 
   3.647952688601592*^9}, {3.647953099452752*^9, 3.647953112439096*^9}, {
   3.6479531532057323`*^9, 3.6479532168545313`*^9}, {3.647953257857213*^9, 
   3.647953276197989*^9}, {3.6479534323031588`*^9, 3.6479534347968187`*^9}, {
   3.6479536511410933`*^9, 3.647953657842311*^9}, {3.647953724530962*^9, 
   3.6479538149250193`*^9}, {3.64795386729946*^9, 3.647953870147318*^9}, 
   3.647954015925189*^9, {3.6481985757158833`*^9, 3.6481986313310823`*^9}, {
   3.648215642205123*^9, 3.648215649152733*^9}, 3.6482162034949512`*^9, 
   3.6483580441791*^9, {3.648363705091927*^9, 3.6483637386824083`*^9}, 
   3.648558935303226*^9, 3.655636434589275*^9}],

Cell[BoxData[
 RowBox[{"timePrint", "[", "TT", "]"}]], "Input",
 CellChangeTimes->{{3.64821613156478*^9, 3.648216145892171*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sTretch", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"GraphicsRow", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Show", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Plot3D", "[", 
          RowBox[{
           RowBox[{"Re", "[", 
            RowBox[{"WignerFunctionN", "[", 
             RowBox[{
              RowBox[{"rr", " ", 
               RowBox[{"Cos", "[", "theta", "]"}]}], ",", 
              RowBox[{"rr", " ", 
               RowBox[{"Sin", "[", "theta", "]"}]}], ",", "tt"}], "]"}], 
            "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"theta", ",", "0", ",", 
             RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"rr", ",", "0", ",", "XX"}], "}"}], ",", 
           RowBox[{"MeshFunctions", "->", 
            RowBox[{"{", 
             RowBox[{"#3", "&"}], "}"}]}], ",", 
           RowBox[{"Mesh", "\[Rule]", 
            RowBox[{"{", "25", "}"}]}], ",", 
           RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
           RowBox[{"ColorFunction", "\[Rule]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Blend", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                 "Brown", ",", "Purple", ",", "Blue", ",", "Cyan", ",", 
                  "White", ",", "White", ",", "White", ",", "Yellow", ",", 
                  "Orange", ",", "Red", ",", "Pink"}], "}"}], ",", 
                RowBox[{"Rescale", "[", 
                 RowBox[{"#3", ",", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.03"}], ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], 
                 "]"}]}], "]"}], "&"}], ")"}]}], ",", 
           RowBox[{"PlotRange", "\[Rule]", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", 
             RowBox[{"1", "/", "Pi"}]}]}], ",", 
           RowBox[{"PlotPoints", "\[Rule]", "numberOfPlotPoints"}], ",", 
           RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
           RowBox[{"Axes", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"True", ",", "True", ",", "False"}], "}"}]}]}], "]"}], 
         RowBox[{"(*", 
          RowBox[{",", "circTable", ",", "\[IndentingNewLine]", 
           RowBox[{"Graphics3D", "[", 
            RowBox[{"to3d", "[", 
             RowBox[{
              RowBox[{"Show", "[", 
               RowBox[{"{", "\[IndentingNewLine]", 
                RowBox[{"StreamPlot", "[", 
                 RowBox[{
                  RowBox[{"Re", "[", 
                   RowBox[{"wflow", "[", 
                    RowBox[{"x", ",", "p", ",", "tt", ",", "0"}], "]"}], 
                   "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"x", ",", 
                    RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"p", ",", 
                    RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                  RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
                  RowBox[{"Background", "\[Rule]", "None"}], ",", 
                  RowBox[{"StreamColorFunction", "\[Rule]", 
                   RowBox[{"Function", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"x", ",", "p", ",", "vx", ",", "vp", ",", "n"}], 
                    "}"}], ",", 
                    RowBox[{"Blend", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Darker", "[", "Green", "]"}], ",", "Red"}], 
                    "}"}], ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"HeavisideTheta", "[", 
                    RowBox[{"x", "*", "vp"}], "]"}]}]}], "]"}]}], "]"}]}], 
                  " ", ",", 
                  RowBox[{"StreamColorFunctionScaling", "\[Rule]", 
                   RowBox[{"{", "False", "}"}]}], " ", ",", 
                  RowBox[{"StreamPoints", "\[Rule]", "Fine"}]}], "]"}], "}"}],
                "]"}], "\[IndentingNewLine]", ",", "maxWF", ",", ".75"}], 
             "]"}], "]"}]}], "*)"}], "\[IndentingNewLine]", "}"}], ",", 
        RowBox[{"ViewPoint", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1000"}], "}"}]}]}], "]"}], ",", 
      RowBox[{"Show", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Show", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"Plot", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"R", ",", 
                 RowBox[{"Re", "[", 
                  RowBox[{"R", "+", 
                   RowBox[{"sTretch", "*", 
                    RowBox[{"WignerFunctionN", "[", 
                    RowBox[{
                    RowBox[{"R", "*", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                    "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", "R"}], "*", 
                    RowBox[{"Sin", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                    "]"}]}], ",", "tt"}], "]"}]}]}], "]"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"theta", ",", "0", ",", 
                 RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
               RowBox[{"ColorFunction", "\[Rule]", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"RGBColor", "[", 
                   RowBox[{
                    RowBox[{"1", "-", "R"}], ",", 
                    RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], "&"}], 
                 ")"}]}]}], 
              RowBox[{"(*", 
               RowBox[{",", 
                RowBox[{"PlotLegends", "\[Rule]", 
                 RowBox[{"ToString", "[", 
                  RowBox[{"N", "[", 
                   RowBox[{"R", ",", "3"}], "]"}], "]"}]}]}], "*)"}], "]"}], 
             ",", 
             RowBox[{"{", 
              RowBox[{"R", ",", "0.3", ",", "3.0", ",", "0.325"}], "}"}]}], 
            "]"}], ",", 
           RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
           RowBox[{"Axes", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"AxesOrigin", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}]}], ",", 
           RowBox[{"PlotLabel", "\[Rule]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"TrueQ", "[", 
               RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], 
               "]"}], ",", 
              RowBox[{"StringJoin", "[", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                  "\"\<Inverted Kerr  \>\"", ",", "\"\<\>\""}], "]"}], ",", 
                "\"\<Squeeze=\>\"", ",", 
                RowBox[{"ToString", "[", 
                 RowBox[{"stateParameter", "//", "N"}], "]"}]}], "]"}], ",", 
              RowBox[{"StringJoin", "[", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                  "\"\<Inverted Kerr  \>\"", ",", "\"\<\>\""}], "]"}], ",", 
                "\"\<Coherent=\>\"", ",", 
                RowBox[{"ToString", "[", 
                 RowBox[{"stateParameter", "//", "N"}], "]"}]}], "]"}]}], 
             "]"}]}]}], "]"}], ",", 
         RowBox[{"Plot", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"R", ",", 
              RowBox[{"Re", "[", 
               RowBox[{"R", "+", 
                RowBox[{"sTretch", "*", 
                 RowBox[{"WignerFunctionN", "[", 
                  RowBox[{
                   RowBox[{"R", "*", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                    "]"}]}], ",", 
                   RowBox[{
                    RowBox[{"-", "R"}], "*", 
                    RowBox[{"Sin", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                    "]"}]}], ",", "tt"}], "]"}]}]}], "]"}]}], "}"}], "/.", 
            RowBox[{"R", "\[Rule]", "RR"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"theta", ",", "0", ",", 
             RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
           RowBox[{"ColorFunction", "\[Rule]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"myColorFunc", "[", 
               RowBox[{"#1", ",", "tt"}], "]"}], "&"}], ")"}]}], ",", 
           RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
           RowBox[{"PlotStyle", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"Thickness", "[", "0.01", "]"}], "}"}]}], ",", 
           RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
           RowBox[{"Axes", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"True", ",", "True"}], "}"}]}]}], "]"}]}], "}"}], 
       "]"}]}], "}"}], "]"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6484775563347883`*^9, 3.648477694605438*^9}, {
   3.648477760695322*^9, 3.6484777642296*^9}, {3.6484778262899227`*^9, 
   3.6484778275207987`*^9}, {3.6484778662939177`*^9, 3.648477907045891*^9}, {
   3.648477939886582*^9, 3.648477952343842*^9}, {3.648478013593143*^9, 
   3.648478040528651*^9}, 3.648478125693182*^9}],

Cell[BoxData[{
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"animationCreation", " ", "&&", " ", "showDetailsAndPlots"}], "  ", 
   RowBox[{"(*", 
    RowBox[{"Animation", " ", "in", " ", "polar", " ", "coordinates"}], 
    "*)"}], ",", 
   RowBox[{
    RowBox[{"StreamsPlotAutomatic$T", "=", 
     RowBox[{"Table", "[", " ", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Show", "[", 
        RowBox[{
         RowBox[{"GraphicsRow", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Show", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"Plot3D", "[", 
                RowBox[{
                 RowBox[{"Re", "[", 
                  RowBox[{"WignerFunctionN", "[", 
                   RowBox[{
                    RowBox[{"rr", " ", 
                    RowBox[{"Cos", "[", "theta", "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", "rr"}], " ", 
                    RowBox[{"Sin", "[", "theta", "]"}]}], ",", "t"}], "]"}], 
                  "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"theta", ",", "0", ",", 
                   RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"rr", ",", "0", ",", "XX"}], "}"}], ",", 
                 RowBox[{"MeshFunctions", "->", 
                  RowBox[{"{", 
                   RowBox[{"#3", "&"}], "}"}]}], ",", 
                 RowBox[{"Mesh", "\[Rule]", 
                  RowBox[{"{", "25", "}"}]}], ",", 
                 RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
                 RowBox[{"ColorFunction", "\[Rule]", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"Blend", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    "Brown", ",", "Purple", ",", "Blue", ",", "Cyan", ",", 
                    "White", ",", "White", ",", "White", ",", "Yellow", ",", 
                    "Orange", ",", "Red", ",", "Pink"}], "}"}], ",", 
                    RowBox[{"Rescale", "[", 
                    RowBox[{"#3", ",", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.03"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], 
                    "]"}]}], "]"}], "&"}], ")"}]}], ",", 
                 RowBox[{"PlotRange", "\[Rule]", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", 
                   RowBox[{"1", "/", "Pi"}]}]}], ",", 
                 RowBox[{"PlotPoints", "\[Rule]", "numberOfPlotPoints"}], ",", 
                 RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
                 RowBox[{"Axes", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"True", ",", "True", ",", "False"}], "}"}]}]}], 
                "]"}], 
               RowBox[{"(*", 
                RowBox[{",", "circTable", ",", "\[IndentingNewLine]", 
                 RowBox[{"Graphics3D", "[", 
                  RowBox[{"to3d", "[", 
                   RowBox[{
                    RowBox[{"Show", "[", 
                    RowBox[{"{", "\[IndentingNewLine]", 
                    RowBox[{"StreamPlot", "[", 
                    RowBox[{
                    RowBox[{"Re", "[", 
                    RowBox[{"wflow", "[", 
                    RowBox[{"x", ",", "p", ",", "tt", ",", "0"}], "]"}], 
                    "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"x", ",", 
                    RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"p", ",", 
                    RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                    RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
                    RowBox[{"Background", "\[Rule]", "None"}], ",", 
                    RowBox[{"StreamColorFunction", "\[Rule]", 
                    RowBox[{"Function", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"x", ",", "p", ",", "vx", ",", "vp", ",", "n"}], 
                    "}"}], ",", 
                    RowBox[{"Blend", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Darker", "[", "Green", "]"}], ",", "Red"}], 
                    "}"}], ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"HeavisideTheta", "[", 
                    RowBox[{"x", "*", "vp"}], "]"}]}]}], "]"}]}], "]"}]}], 
                    " ", ",", 
                    RowBox[{"StreamColorFunctionScaling", "\[Rule]", 
                    RowBox[{"{", "False", "}"}]}], " ", ",", 
                    RowBox[{"StreamPoints", "\[Rule]", "Fine"}]}], "]"}], 
                    "}"}], "]"}], "\[IndentingNewLine]", ",", "maxWF", ",", 
                    ".75"}], "]"}], "]"}]}], "*)"}], "\[IndentingNewLine]", 
               "}"}], ",", 
              RowBox[{"ViewPoint", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "1000"}], "}"}]}]}], "]"}], ",", 
            RowBox[{"Show", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Show", "[", 
                RowBox[{
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{"Plot", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"R", ",", 
                    RowBox[{"Re", "[", 
                    RowBox[{"R", "+", 
                    RowBox[{"sTretch", "*", 
                    RowBox[{"WignerFunctionN", "[", 
                    RowBox[{
                    RowBox[{"R", "*", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], 
                    "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", "R"}], "*", 
                    RowBox[{"Sin", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], 
                    "]"}]}], ",", "t"}], "]"}]}]}], "]"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"theta", ",", "0", ",", 
                    RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
                    RowBox[{"ColorFunction", "\[Rule]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"RGBColor", "[", 
                    RowBox[{
                    RowBox[{"1", "-", "R"}], ",", 
                    RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], "&"}], 
                    ")"}]}]}], 
                    RowBox[{"(*", 
                    RowBox[{",", 
                    RowBox[{"PlotLegends", "\[Rule]", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"N", "[", 
                    RowBox[{"R", ",", "3"}], "]"}], "]"}]}]}], "*)"}], "]"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"R", ",", "0.3", ",", "3.0", ",", "0.325"}], 
                    "}"}]}], "]"}], ",", 
                 RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
                 RowBox[{"Axes", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"True", ",", "True"}], "}"}]}], ",", 
                 RowBox[{"AxesOrigin", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"0", ",", "0"}], "}"}]}], ",", 
                 RowBox[{"PlotLabel", "\[Rule]", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{"TrueQ", "[", 
                    RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], 
                    "]"}], ",", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                    "\"\<Inverted Kerr  \>\"", ",", "\"\<\>\""}], "]"}], ",", 
                    "\"\<Squeeze=\>\"", ",", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"stateParameter", "//", "N"}], "]"}]}], "]"}], 
                    ",", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                    "\"\<Inverted Kerr  \>\"", ",", "\"\<\>\""}], "]"}], ",", 
                    "\"\<Coherent=\>\"", ",", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"stateParameter", "//", "N"}], "]"}]}], "]"}]}], 
                   "]"}]}]}], "]"}], ",", 
               RowBox[{"Plot", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"R", ",", 
                    RowBox[{"Re", "[", 
                    RowBox[{"R", "+", 
                    RowBox[{"sTretch", "*", 
                    RowBox[{"WignerFunctionN", "[", 
                    RowBox[{
                    RowBox[{"R", "*", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], 
                    "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", "R"}], "*", 
                    RowBox[{"Sin", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], 
                    "]"}]}], ",", "t"}], "]"}]}]}], "]"}]}], "}"}], "/.", 
                  RowBox[{"R", "\[Rule]", "RR"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"theta", ",", "0", ",", 
                   RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
                 RowBox[{"ColorFunction", "\[Rule]", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"myColorFunc", "[", 
                    RowBox[{"#1", ",", "t"}], "]"}], "&"}], ")"}]}], ",", 
                 RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
                 RowBox[{"PlotStyle", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"Thickness", "[", "0.01", "]"}], "}"}]}], ",", 
                 RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
                 RowBox[{"Axes", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"True", ",", "True"}], "}"}]}]}], "]"}]}], "}"}], 
             "]"}]}], "}"}], "]"}], ",", 
         RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}], 
       "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "0", ",", 
         RowBox[{
          RowBox[{"0", "*", "3", "*", "DTT"}], "+", 
          RowBox[{"1", "*", 
           RowBox[{"(", 
            RowBox[{"TT", "-", "DTT"}], ")"}]}]}], ",", "DTT"}], "}"}]}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Export", "[", 
     RowBox[{
      RowBox[{"StringJoin", "[", 
       RowBox[{
        RowBox[{"StringJoin", "[", 
         RowBox[{
          RowBox[{"StringJoin", "[", 
           RowBox[{
            RowBox[{"StringJoin", "[", 
             RowBox[{"export$Directoy", ",", "\"\<WF_Polar_\>\"", ",", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                "\"\<_InvKerr__\>\"", ",", "\"\<\>\""}], "]"}], ",", 
              "\"\<_Lambda_\>\""}], "]"}], ",", 
            RowBox[{"ToString", "[", " ", 
             RowBox[{"N", "[", "LAMBDA", "]"}], "]"}], ",", 
            "\"\<__Ncutoff_\>\"", ",", 
            RowBox[{"ToString", "[", "Nmax", "]"}]}], "]"}], ",", 
          "\"\<__t_\>\"", ",", 
          RowBox[{"ToString", "[", 
           RowBox[{"N", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ")"}], "/", 
              "60"}], ",", "3"}], "]"}], "]"}]}], "]"}], ",", 
        "\"\<_minutes.gif\>\""}], "]"}], ",", "StreamsPlotAutomatic$T", ",", 
      RowBox[{"\"\<Loop\>\"", "\[Rule]", "True"}], ",", 
      RowBox[{"\"\<DisplayDurations\>\"", "\[Rule]", "0.25"}]}], "]"}], ";", 
    "\n", 
    RowBox[{"ListAnimate", "[", 
     RowBox[{"StreamsPlotAutomatic$T", ",", 
      RowBox[{"AnimationRate", "\[Rule]", "11"}], ",", 
      RowBox[{"AnimationRunning", "\[Rule]", "False"}]}], "]"}]}], ",", 
   RowBox[{"Print", "[", "\"\<No animations!\>\"", "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", 
  RowBox[{"WstreamAutomatic", ".", "gif"}], "]"}]}], "Input",
 CellChangeTimes->{{3.6473585226071367`*^9, 3.6473585510538*^9}, {
   3.647358682624426*^9, 3.647358724333336*^9}, {3.647358966650272*^9, 
   3.6473589944804153`*^9}, {3.647359118256459*^9, 3.647359124414003*^9}, {
   3.6473592030849333`*^9, 3.647359209485674*^9}, 3.647359270846427*^9, {
   3.647359339622357*^9, 3.647359340468686*^9}, {3.647362368325342*^9, 
   3.647362442584318*^9}, 3.647362668256967*^9, {3.647638775258465*^9, 
   3.647638778917226*^9}, 3.647818411434388*^9, {3.647819799551906*^9, 
   3.6478198000666723`*^9}, 3.647877669076373*^9, 3.647884566549181*^9, 
   3.647946099402823*^9, {3.647949502621339*^9, 3.6479495028494663`*^9}, {
   3.647949639860498*^9, 3.6479496625408573`*^9}, {3.6479510465983057`*^9, 
   3.647951053172331*^9}, 3.64795121589228*^9, {3.647954182588007*^9, 
   3.647954183514649*^9}, {3.648129757875136*^9, 3.6481297582670727`*^9}, {
   3.6481297941557007`*^9, 3.6481297943695927`*^9}, 3.648130021792447*^9, {
   3.648131557677135*^9, 3.6481315733815117`*^9}, {3.648131691430141*^9, 
   3.648131695620537*^9}, {3.6481327464671926`*^9, 3.64813276069384*^9}, 
   3.648198707699939*^9, {3.6482156725278683`*^9, 3.648215680186823*^9}, 
   3.6483580453897247`*^9, {3.648363791477755*^9, 3.6483637955681953`*^9}, {
   3.6484781997718573`*^9, 3.648478284583762*^9}, {3.648478327834332*^9, 
   3.648478334052195*^9}, 3.648478429127603*^9, 3.648478508938512*^9, {
   3.6484786181424437`*^9, 3.6484786287229156`*^9}, {3.648478759360999*^9, 
   3.648478766323307*^9}, {3.656008814006075*^9, 3.656008838322612*^9}, {
   3.656008884552534*^9, 3.656008918612879*^9}}],

Cell[BoxData[{
 RowBox[{"If", "[", 
  RowBox[{"animationCreation", "  ", 
   RowBox[{"(*", 
    RowBox[{"Animation", " ", "in", " ", "cartesian", " ", "coordinates"}], 
    "*)"}], ",", 
   RowBox[{
    RowBox[{"StreamsPlotAutomatic$T", "=", 
     RowBox[{"Table", "[", " ", 
      RowBox[{
       RowBox[{"Show", "[", 
        RowBox[{
         RowBox[{"GraphicsRow", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Show", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Plot3D", "[", 
                 RowBox[{
                  RowBox[{"Re", "[", 
                   RowBox[{"WignerFunctionN", "[", 
                    RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"x", ",", 
                    RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"p", ",", 
                    RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                  RowBox[{"MeshFunctions", "->", 
                   RowBox[{"{", 
                    RowBox[{"#3", "&"}], "}"}]}], ",", 
                  RowBox[{"Mesh", "\[Rule]", 
                   RowBox[{"{", "25", "}"}]}], ",", 
                  RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
                  RowBox[{"ColorFunction", "\[Rule]", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Blend", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    "Brown", ",", "Purple", ",", "Blue", ",", "Cyan", ",", 
                    "White", ",", "White", ",", "White", ",", "Yellow", ",", 
                    "Orange", ",", "Red", ",", "Pink"}], "}"}], ",", 
                    RowBox[{"Rescale", "[", 
                    RowBox[{"#3", ",", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.03"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], 
                    "]"}]}], "]"}], "&"}], ")"}]}], ",", 
                  RowBox[{"PlotRange", "\[Rule]", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", 
                    RowBox[{"1", "/", "Pi"}]}]}], ",", 
                  RowBox[{"PlotPoints", "\[Rule]", "numberOfPlotPoints"}], 
                  ",", 
                  RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
                  RowBox[{"Axes", "\[Rule]", 
                   RowBox[{"{", 
                    RowBox[{"True", ",", "True", ",", "False"}], "}"}]}]}], 
                 "]"}], ",", "circTable", ",", 
                RowBox[{"Graphics3D", "[", 
                 RowBox[{"to3d", "[", 
                  RowBox[{
                   RowBox[{"Show", "[", 
                    RowBox[{"{", "\[IndentingNewLine]", 
                    RowBox[{"StreamPlot", "[", 
                    RowBox[{
                    RowBox[{"Re", "[", 
                    RowBox[{"wflow", "[", 
                    RowBox[{"x", ",", "p", ",", "t", ",", "0"}], "]"}], "]"}],
                     ",", 
                    RowBox[{"{", 
                    RowBox[{"x", ",", 
                    RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"p", ",", 
                    RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                    RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
                    RowBox[{"Background", "\[Rule]", "None"}], ",", 
                    RowBox[{"StreamColorFunction", "\[Rule]", 
                    RowBox[{"Function", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"x", ",", "p", ",", "vx", ",", "vp", ",", "n"}], 
                    "}"}], ",", 
                    RowBox[{"Blend", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Darker", "[", "Green", "]"}], ",", "Red"}], 
                    "}"}], ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"HeavisideTheta", "[", 
                    RowBox[{"x", "*", "vp"}], "]"}]}]}], "]"}]}], "]"}]}], 
                    " ", ",", 
                    RowBox[{"StreamColorFunctionScaling", "\[Rule]", 
                    RowBox[{"{", "False", "}"}]}], " ", ",", 
                    RowBox[{"StreamPoints", "\[Rule]", "Fine"}]}], "]"}], 
                    "}"}], "]"}], "\[IndentingNewLine]", ",", "maxWF", ",", 
                   ".75"}], "]"}], "]"}], ",", "\[IndentingNewLine]", 
                RowBox[{"ParametricPlot3D", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"RR", "*", 
                    RowBox[{"Sin", "[", "u", "]"}]}], ",", 
                    RowBox[{"RR", "*", 
                    RowBox[{"Cos", "[", "u", "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"1", "/", "10"}], "+", 
                    RowBox[{"Re", "[", 
                    RowBox[{"WignerFunctionN", "[", 
                    RowBox[{
                    RowBox[{"RR", "*", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"u", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                    "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", "RR"}], "*", 
                    RowBox[{"Sin", "[", 
                    RowBox[{"u", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"RR", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                    "]"}]}], ",", "tt"}], "]"}], "]"}]}]}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"u", ",", "0", ",", 
                    RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
                  RowBox[{"ColorFunction", "->", 
                   RowBox[{"Function", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"myColorFunc", "[", 
                    RowBox[{"#", ",", "t"}], "]"}], "&"}], "[", 
                    RowBox[{"z", "-", 
                    RowBox[{"1", "/", "10"}]}], "]"}], ")"}]}], "]"}]}], ",", 
                  
                  RowBox[{"PlotStyle", "\[Rule]", 
                   RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", 
                  RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], 
               "\[IndentingNewLine]", "}"}], ",", 
              RowBox[{"ViewPoint", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "1000"}], "}"}]}]}], "]"}], ",", 
            RowBox[{"Show", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Show", "[", 
                RowBox[{
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{"Plot", "[", 
                    RowBox[{
                    RowBox[{"Re", "[", 
                    RowBox[{"WignerFunctionN", "[", 
                    RowBox[{
                    RowBox[{"R", "*", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], 
                    "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", "R"}], "*", 
                    RowBox[{"Sin", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], 
                    "]"}]}], ",", "t"}], "]"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"theta", ",", "0", ",", 
                    RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
                    RowBox[{"ColorFunction", "\[Rule]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"RGBColor", "[", 
                    RowBox[{
                    RowBox[{"1", "-", "R"}], ",", 
                    RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], "&"}], 
                    ")"}]}]}], 
                    RowBox[{"(*", 
                    RowBox[{",", 
                    RowBox[{"PlotLegends", "\[Rule]", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"N", "[", 
                    RowBox[{"R", ",", "3"}], "]"}], "]"}]}]}], "*)"}], "]"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"R", ",", "0.3", ",", "3.0", ",", "0.35"}], 
                    "}"}]}], "]"}], ",", 
                 RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
                 RowBox[{"Axes", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"True", ",", "True"}], "}"}]}], ",", 
                 RowBox[{"AxesOrigin", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"0", ",", "0"}], "}"}]}], ",", 
                 RowBox[{"PlotLabel", "->", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{"TrueQ", "[", 
                    RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], 
                    "]"}], ",", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                    "\"\<Inverted Kerr  \>\"", ",", "\"\<\>\""}], "]"}], ",", 
                    "\"\<Squeeze=\>\"", ",", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"stateParameter", "//", "N"}], "]"}]}], "]"}], 
                    ",", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                    "\"\<Inverted Kerr  \>\"", ",", "\"\<\>\""}], "]"}], ",", 
                    "\"\<Coherent=\>\"", ",", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"stateParameter", "//", "N"}], "]"}]}], "]"}]}], 
                   "]"}]}]}], "]"}], ",", 
               RowBox[{"Plot", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Re", "[", 
                   RowBox[{"WignerFunctionN", "[", 
                    RowBox[{
                    RowBox[{"R", "*", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], 
                    "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", "R"}], "*", 
                    RowBox[{"Sin", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], 
                    "]"}]}], ",", "t"}], "]"}], "]"}], "/.", 
                  RowBox[{"R", "\[Rule]", "RR"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"theta", ",", "0", ",", 
                   RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
                 RowBox[{"ColorFunction", "\[Rule]", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"myColorFunc", "[", 
                    RowBox[{"#1", ",", "t"}], "]"}], "&"}], ")"}]}], ",", 
                 RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
                 RowBox[{"PlotStyle", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"Thickness", "[", "0.01", "]"}], "}"}]}], ",", 
                 RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
                 RowBox[{"Axes", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"True", ",", "True"}], "}"}]}]}], "]"}]}], "}"}], 
             "]"}]}], "}"}], "]"}], ",", 
         RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "0", ",", 
         RowBox[{"(", 
          RowBox[{"TT", "-", "DTT"}], ")"}], ",", "DTT"}], "}"}]}], "]"}]}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"Export", "[", 
     RowBox[{
      RowBox[{"StringJoin", "[", 
       RowBox[{
        RowBox[{"StringJoin", "[", 
         RowBox[{
          RowBox[{"StringJoin", "[", 
           RowBox[{
            RowBox[{"StringJoin", "[", 
             RowBox[{"export$Directoy", ",", "\"\<WF_\>\"", ",", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                "\"\<_InvKerr__\>\"", ",", "\"\<\>\""}], "]"}], ",", 
              "\"\<_Lambda_\>\""}], "]"}], ",", 
            RowBox[{"ToString", "[", " ", 
             RowBox[{"N", "[", "LAMBDA", "]"}], "]"}], ",", 
            "\"\<__Ncutoff_\>\"", ",", 
            RowBox[{"ToString", "[", "Nmax", "]"}]}], "]"}], ",", 
          "\"\<__t_\>\"", ",", 
          RowBox[{"ToString", "[", 
           RowBox[{"N", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ")"}], "/", 
              "60"}], ",", "3"}], "]"}], "]"}]}], "]"}], ",", 
        "\"\<_minutes.gif\>\""}], "]"}], ",", "StreamsPlotAutomatic$T", ",", 
      RowBox[{"\"\<Loop\>\"", "\[Rule]", "True"}], ",", 
      RowBox[{"\"\<DisplayDurations\>\"", "\[Rule]", "0.25"}]}], "]"}], ";", 
    "\n", 
    RowBox[{"ListAnimate", "[", 
     RowBox[{"StreamsPlotAutomatic$T", ",", 
      RowBox[{"AnimationRate", "\[Rule]", "11"}], ",", 
      RowBox[{"AnimationRunning", "\[Rule]", "False"}]}], "]"}]}], ",", 
   RowBox[{"Print", "[", "\"\<No animations!\>\"", "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", 
  RowBox[{"WstreamAutomatic", ".", "gif"}], "]"}]}], "Input",
 CellChangeTimes->{{3.6473585226071367`*^9, 3.6473585510538*^9}, {
   3.647358682624426*^9, 3.647358724333336*^9}, {3.647358966650272*^9, 
   3.6473589944804153`*^9}, {3.647359118256459*^9, 3.647359124414003*^9}, {
   3.6473592030849333`*^9, 3.647359209485674*^9}, 3.647359270846427*^9, {
   3.647359339622357*^9, 3.647359340468686*^9}, {3.647362368325342*^9, 
   3.647362442584318*^9}, 3.647362668256967*^9, {3.647638775258465*^9, 
   3.647638778917226*^9}, 3.647818411434388*^9, {3.647819799551906*^9, 
   3.6478198000666723`*^9}, 3.647877669076373*^9, 3.647884566549181*^9, 
   3.647946099402823*^9, {3.647949502621339*^9, 3.6479495028494663`*^9}, {
   3.647949639860498*^9, 3.6479496625408573`*^9}, {3.6479510465983057`*^9, 
   3.647951053172331*^9}, 3.64795121589228*^9, {3.647954182588007*^9, 
   3.647954183514649*^9}, {3.648129757875136*^9, 3.6481297582670727`*^9}, {
   3.6481297941557007`*^9, 3.6481297943695927`*^9}, 3.648130021792447*^9, {
   3.648131557677135*^9, 3.6481315733815117`*^9}, {3.648131691430141*^9, 
   3.648131695620537*^9}, {3.6481327464671926`*^9, 3.64813276069384*^9}, 
   3.648198707699939*^9, {3.6482156725278683`*^9, 3.648215680186823*^9}, 
   3.6483580453897247`*^9, {3.648363791477755*^9, 3.6483637955681953`*^9}, {
   3.656008928213573*^9, 3.656008940197154*^9}}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1358, 713},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
PrintingOptions->{"PaperOrientation"->"Portrait",
"PaperSize"->{594.75, 842.25},
"PostScriptOutputFile"->"/home/ole/PDF/Kerr.pdf",
"PrintCellBrackets"->False,
"PrintMultipleHorizontalPages"->False,
"PrintRegistrationMarks"->False,
"PrintingMargins"->{{54, 54}, {72, 72}}},
CellProlog:>SelectionMove[
  EvaluationCell[], All, Cell],
FrontEndVersion->"9.0 for Linux x86 (64-bit) (February 7, 2013)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]]}, Visible -> False, 
  FrontEndVersion -> "9.0 for Linux x86 (64-bit) (February 7, 2013)", 
  StyleDefinitions -> "PrivateStylesheetFormatting.nb"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[422, 15, 566, 13, 109, "Title"],
Cell[991, 30, 5435, 84, 121, "Input"],
Cell[6429, 116, 13900, 269, 473, "Input"],
Cell[20332, 387, 12029, 336, 847, "Input"],
Cell[32364, 725, 3578, 110, 99, "Input"],
Cell[CellGroupData[{
Cell[35967, 839, 1648, 23, 54, "Subtitle"],
Cell[37618, 864, 4235, 110, 165, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41890, 979, 1678, 24, 54, "Subtitle"],
Cell[43571, 1005, 5798, 108, 77, "Input"],
Cell[49372, 1115, 7508, 159, 187, "Input"],
Cell[56883, 1276, 4999, 98, 165, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61919, 1379, 386, 5, 54, "Subtitle"],
Cell[62308, 1386, 8508, 216, 387, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70853, 1607, 156, 2, 54, "Subtitle"],
Cell[71012, 1611, 3971, 113, 253, "Input"],
Cell[74986, 1726, 3272, 90, 231, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[78295, 1821, 148, 2, 54, "Subtitle"],
Cell[78446, 1825, 1616, 45, 143, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[80099, 1875, 99, 1, 54, "Subtitle"],
Cell[80201, 1878, 6024, 155, 275, "Input"],
Cell[86228, 2035, 879, 15, 77, "Text"],
Cell[87110, 2052, 1174, 19, 77, "Text"],
Cell[CellGroupData[{
Cell[88309, 2075, 192, 2, 31, "Subsubtitle"],
Cell[88504, 2079, 3004, 69, 55, "Input"],
Cell[91511, 2150, 1506, 33, 55, "Input"],
Cell[93020, 2185, 3706, 94, 99, "Input"],
Cell[96729, 2281, 2766, 64, 104, "Input"],
Cell[99498, 2347, 1378, 39, 121, "Input"],
Cell[100879, 2388, 1302, 32, 99, "Input"],
Cell[102184, 2422, 3214, 92, 127, "Input"],
Cell[105401, 2516, 2990, 92, 127, "Input"],
Cell[108394, 2610, 450, 8, 77, "Text"],
Cell[108847, 2620, 211, 3, 52, "Chapter"],
Cell[109061, 2625, 1196, 34, 99, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[110306, 2665, 325, 4, 54, "Subtitle"],
Cell[110634, 2671, 5648, 115, 209, "Input"],
Cell[116285, 2788, 2449, 48, 55, "Input"],
Cell[118737, 2838, 4187, 91, 121, "Input"],
Cell[CellGroupData[{
Cell[122949, 2933, 298, 4, 46, "Subsubtitle"],
Cell[123250, 2939, 5273, 121, 253, "Input"],
Cell[128526, 3062, 617, 15, 32, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[129180, 3082, 117, 1, 31, "Subsubtitle"],
Cell[129300, 3085, 94, 1, 32, "Input"],
Cell[129397, 3088, 3166, 79, 171, "Input"],
Cell[132566, 3169, 2051, 56, 54, "Input"],
Cell[134620, 3227, 3206, 72, 121, "Input"],
Cell[137829, 3301, 1221, 22, 32, "Input"],
Cell[139053, 3325, 757, 14, 32, "Input"],
Cell[139813, 3341, 997, 22, 32, "Input"],
Cell[140813, 3365, 3415, 64, 99, "Input"],
Cell[144231, 3431, 1914, 34, 32, "Input"],
Cell[146148, 3467, 578, 9, 32, "Input"],
Cell[146729, 3478, 844, 19, 55, "Input"],
Cell[147576, 3499, 5411, 132, 253, "Input"],
Cell[152990, 3633, 413, 9, 32, "Input"],
Cell[153406, 3644, 2059, 55, 143, "Input"],
Cell[155468, 3701, 4421, 119, 209, "Input"],
Cell[159892, 3822, 2012, 49, 99, "Input"],
Cell[161907, 3873, 662, 19, 32, "Input"],
Cell[162572, 3894, 2515, 58, 99, "Input"],
Cell[165090, 3954, 2022, 56, 121, "Input"],
Cell[167115, 4012, 730, 20, 32, "Input"],
Cell[167848, 4034, 852, 23, 55, "Input"],
Cell[168703, 4059, 419, 9, 37, "Input"],
Cell[169125, 4070, 8514, 225, 451, "Input"],
Cell[177642, 4297, 266, 4, 32, "Input"],
Cell[177911, 4303, 3442, 84, 209, "Input"],
Cell[181356, 4389, 2093, 41, 77, "Input"],
Cell[183452, 4432, 1659, 27, 55, "Input"],
Cell[185114, 4461, 1104, 23, 55, "Input"],
Cell[186221, 4486, 1073, 22, 55, "Input"],
Cell[187297, 4510, 1055, 17, 32, "Input"],
Cell[188355, 4529, 3729, 100, 231, "Input"],
Cell[192087, 4631, 2090, 59, 99, "Input"],
Cell[194180, 4692, 3763, 95, 187, "Input"],
Cell[197946, 4789, 1137, 22, 55, "Input"],
Cell[199086, 4813, 767, 13, 32, "Input"],
Cell[199856, 4828, 3831, 92, 231, "Input"],
Cell[203690, 4922, 3407, 61, 55, "Input"],
Cell[207100, 4985, 4257, 90, 121, "Input"],
Cell[211360, 5077, 1099, 23, 55, "Input"],
Cell[212462, 5102, 1319, 34, 77, "Input"],
Cell[213784, 5138, 809, 17, 55, "Input"],
Cell[214596, 5157, 5127, 141, 341, "Input"],
Cell[219726, 5300, 1875, 51, 77, "Input"],
Cell[221604, 5353, 5868, 119, 187, "Input"],
Cell[227475, 5474, 1485, 23, 231, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[228997, 5502, 177, 2, 31, "Subsubtitle"],
Cell[229177, 5506, 3074, 78, 143, "Input"],
Cell[232254, 5586, 1044, 30, 55, "Input"],
Cell[233301, 5618, 1371, 38, 55, "Input"],
Cell[234675, 5658, 1136, 32, 55, "Input"],
Cell[235814, 5692, 4097, 96, 143, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[239948, 5793, 206, 3, 31, "Subsubtitle"],
Cell[240157, 5798, 5331, 139, 297, "Input"],
Cell[245491, 5939, 3721, 88, 187, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[249249, 6032, 205, 3, 31, "Subsubtitle"],
Cell[249457, 6037, 1128, 18, 99, "Text"],
Cell[250588, 6057, 689, 12, 99, "Text"],
Cell[251280, 6071, 1575, 37, 99, "Input"],
Cell[252858, 6110, 2351, 63, 99, "Input"],
Cell[255212, 6175, 1017, 16, 99, "Text"],
Cell[256232, 6193, 1767, 48, 77, "Input"],
Cell[258002, 6243, 1888, 51, 99, "Input"],
Cell[259893, 6296, 2315, 55, 121, "Input"],
Cell[262211, 6353, 1519, 41, 102, "Input"],
Cell[263733, 6396, 726, 21, 32, "Input"],
Cell[264462, 6419, 10561, 279, 363, "Input"],
Cell[275026, 6700, 12260, 261, 561, "Input"],
Cell[287289, 6963, 128, 2, 32, "Input"],
Cell[287420, 6967, 10998, 253, 671, "Input"],
Cell[298421, 7222, 15512, 331, 781, "Input"],
Cell[313936, 7555, 16862, 362, 825, "Input"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> Figures/180110_151124_KERR__WFlow__Fig_4_CohState__Appendix.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    338999,       8177]
NotebookOptionsPosition[    332628,       8002]
NotebookOutlinePosition[    333502,       8030]
CellTagsIndexPosition[    333459,       8027]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Quantum Kerr Oscillator", "Title",
 CellChangeTimes->{{3.6149642069439497`*^9, 3.6149642195438023`*^9}, {
   3.615042293352717*^9, 3.6150422968241043`*^9}, 3.625311915921473*^9, 
   3.629566265496887*^9, {3.6481255432372704`*^9, 3.6481255440958643`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Quit", "[", "]"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";", 
    RowBox[{"Clear", "[", "Derivative", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"CreatePalette", "[", 
     RowBox[{"Dynamic", "@", 
      RowBox[{"ProgressIndicator", "[", "progressCount", "]"}]}], "]"}], 
    "*)"}], "\n", 
   RowBox[{
    RowBox[{"progressCount", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SetOptions", "[", 
     RowBox[{
      RowBox[{"EvaluationNotebook", "[", "]"}], ",", 
      RowBox[{"CellProlog", "\[RuleDelayed]", 
       RowBox[{"SelectionMove", "[", 
        RowBox[{
         RowBox[{"EvaluationCell", "[", "]"}], ",", "All", ",", "Cell"}], 
        "]"}]}]}], "]"}], ";"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"http", ":"}], "//", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"pages", ".", "uoregon", ".", "edu"}], "/", "noeckel"}], "/", 
        RowBox[{"MathematicaGraphics", ".", "html"}]}], "#", 
       RowBox[{"Magnification", "--"}], " ", "shrinks", " ", "pdf"}], "-", 
      RowBox[{"output", " ", "size"}]}]}], "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"SetOptions", "[", 
        RowBox[{"#", ",", 
         RowBox[{"Prolog", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"EdgeForm", "[", "]"}], ",", 
             RowBox[{"Texture", "[", 
              RowBox[{"{", 
               RowBox[{"{", 
                RowBox[{"{", 
                 RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], 
               "}"}], "]"}], ",", 
             RowBox[{
              RowBox[{
               RowBox[{"Polygon", "[", 
                RowBox[{"#", ",", 
                 RowBox[{"VertexTextureCoordinates", "\[Rule]", "#"}]}], 
                "]"}], "&"}], "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"0", ",", "0"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"1", ",", "0"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"1", ",", "1"}], "}"}]}], "}"}], "]"}]}], "}"}], 
           "}"}]}]}], "]"}], "&"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "Graphics3D", ",", "ContourPlot3D", ",", "ListContourPlot3D", ",", 
        "ListPlot3D", ",", "Plot3D", ",", "ListSurfacePlot3D", ",", 
        "ListVectorPlot3D", ",", "ParametricPlot3D", ",", "RegionPlot3D", ",",
         "RevolutionPlot3D", ",", "SphericalPlot3D", ",", "VectorPlot3D"}], 
       "}"}]}], "]"}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.6156320458775873`*^9, 
   3.615632066333396*^9}, 3.6156331592048607`*^9, 3.6156331921326523`*^9, {
   3.61563347871996*^9, 3.615633504831564*^9}, {3.615633534974391*^9, 
   3.615633571018347*^9}, {3.615633637584827*^9, 3.615633656101695*^9}, {
   3.615633687291555*^9, 3.615633702998143*^9}, 3.615633767353943*^9, 
   3.615634260064809*^9, {3.615634516238912*^9, 3.6156345165996103`*^9}, {
   3.615640718301269*^9, 3.615640723993116*^9}, {3.615640965047326*^9, 
   3.6156409652607117`*^9}, {3.615641364047477*^9, 3.615641365896698*^9}, 
   3.615641846478875*^9, 3.6156420647131767`*^9, {3.615648084078582*^9, 
   3.6156481144810963`*^9}, 3.6156498327198343`*^9, 3.6157177256918793`*^9, {
   3.615717771202983*^9, 3.615717798779161*^9}, {3.6157181718105164`*^9, 
   3.615718282003779*^9}, {3.615719385664939*^9, 3.615719388771999*^9}, {
   3.615724780152248*^9, 3.615724787339726*^9}, {3.6157309564883137`*^9, 
   3.615731030826474*^9}, {3.615731074372919*^9, 3.61573114030761*^9}, {
   3.615731221093851*^9, 3.615731224848073*^9}, {3.6157314468020973`*^9, 
   3.615731470924478*^9}, {3.615731536071617*^9, 3.615731540499689*^9}, {
   3.615731607905945*^9, 3.615731623780262*^9}, {3.615731663309916*^9, 
   3.6157316861671352`*^9}, {3.615731718343873*^9, 3.615731738235317*^9}, {
   3.6157317701934967`*^9, 3.615731806749566*^9}, {3.6157318683178463`*^9, 
   3.615731882165018*^9}, {3.615731914516308*^9, 3.615731949377364*^9}, {
   3.6157319862071753`*^9, 3.615731994269411*^9}, {3.615732088833954*^9, 
   3.6157320902528753`*^9}, {3.6157321530526648`*^9, 3.61573217229843*^9}, {
   3.6157324153143797`*^9, 3.615732513813241*^9}, 3.615740661005199*^9, {
   3.615758274977693*^9, 3.615758276562348*^9}, {3.6157592315738153`*^9, 
   3.6157592323300734`*^9}, 3.615759981718157*^9, {3.6158225675164633`*^9, 
   3.6158225693822193`*^9}, {3.616045417246179*^9, 3.6160454257091827`*^9}, {
   3.616045531559072*^9, 3.616045531928966*^9}, {3.616067735438904*^9, 
   3.616067736005248*^9}, {3.61606851236817*^9, 3.616068514824626*^9}, {
   3.616070893498361*^9, 3.616070900398108*^9}, 3.616074615415929*^9, {
   3.616078112415565*^9, 3.616078113530233*^9}, 3.616079102974662*^9, {
   3.6165105547529297`*^9, 3.6165105719640102`*^9}, {3.6165108370872707`*^9, 
   3.6165108371121063`*^9}, {3.624955694060576*^9, 3.624955723011841*^9}, {
   3.625311042746018*^9, 3.625311042942409*^9}, {3.6253114467779493`*^9, 
   3.625311447056411*^9}, {3.625312009651863*^9, 3.625312014721457*^9}, {
   3.6253121746040087`*^9, 3.625312176561607*^9}, 3.625312517659998*^9, {
   3.646528237212318*^9, 3.646528240487083*^9}, {3.646528567067741*^9, 
   3.646528567630477*^9}, {3.646553033831624*^9, 3.646553041901435*^9}, {
   3.6465540283623657`*^9, 3.646554029653775*^9}, 3.646554974743787*^9, {
   3.6465551308370132`*^9, 3.6465552238336163`*^9}, {3.646992616136801*^9, 
   3.646992622216215*^9}, 3.6469926624627857`*^9, {3.646992815002122*^9, 
   3.646992826336493*^9}, 3.6469981390459223`*^9, {3.647097731410119*^9, 
   3.6470977450637074`*^9}, {3.724590359682025*^9, 3.724590360594617*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"stateCASE", "=", "coherentState"}], 
  RowBox[{"(*", "squeezedVacuumState", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"TrueQ", "[", 
     RowBox[{"stateCASE", "==", "squeezedVacuumState"}], "]"}], ",", 
    RowBox[{"(*", "squeezedState", "*)"}], 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"sQueeze", "=", 
       RowBox[{"1", "/", "3"}]}], " ", ";", 
      RowBox[{"stateParameter", "=", "sQueeze"}], ";", 
      RowBox[{"ttevol", ":=", 
       RowBox[{"TT", "/", "3"}]}], ";", 
      RowBox[{"smallLAMBDA", "=", "1"}], ";", 
      RowBox[{"NMAX", "=", "8"}], ";", 
      RowBox[{"RR", "=", 
       RowBox[{"16", "/", "10"}]}], ";"}], "}"}], ",", 
    RowBox[{"(*", "coherentState", "*)"}], 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Displace", "=", 
       RowBox[{"5", "/", "4"}]}], ",", 
      RowBox[{
       RowBox[{"stateParameter", "=", "Displace"}], ";", 
       RowBox[{"ttevol", ":=", 
        RowBox[{"TT", "/", "4"}]}], ";", 
       RowBox[{"smallLAMBDA", "=", 
        RowBox[{"1", "/", "4"}]}], ";", 
       RowBox[{"NMAX", "=", "8"}], ";", 
       RowBox[{"RR", "=", 
        RowBox[{"10", "/", "10"}]}], ";"}]}], "}"}]}], "]"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Displace", "=", 
       RowBox[{"7", "/", "12"}]}], ",", 
      RowBox[{
       RowBox[{"stateParameter", "=", "Displace"}], ";", 
       RowBox[{"ttevol", ":=", 
        RowBox[{"TT", "/", "4"}]}], ";", 
       RowBox[{"smallLAMBDA", "=", 
        RowBox[{"1", "/", "4"}]}], ";", 
       RowBox[{"NMAX", "=", "8"}], ";", 
       RowBox[{"RR", "=", 
        RowBox[{"9", "/", "10"}]}], ";"}]}], "}"}], "]"}], 
   "\[IndentingNewLine]", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"invertKerr", "=", "I"}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"=", 
    RowBox[{
     RowBox[{"1", ":", " ", 
      RowBox[{"not", " ", "inverted", "     ", "OR"}]}], "   ", "=", 
     RowBox[{"I", ":", " ", "Inverted"}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Hbar", "=", "1"}], ";", " ", 
   RowBox[{"M", "=", "1"}], ";", " ", 
   RowBox[{"K", "=", "1"}], ";", " ", 
   RowBox[{"mMixAngle", "=", 
    RowBox[{"Pi", "/", "6"}]}], ";", "  ", 
   RowBox[{"LAMBDA", "=", 
    RowBox[{"invertKerr", "*", "smallLAMBDA"}]}], ";", "  ", 
   RowBox[{"FixParameters", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"h", "->", "Hbar"}], ",", 
      RowBox[{"m", "->", "M"}], ",", 
      RowBox[{"k", "->", "K"}], ",", 
      RowBox[{"\[CapitalLambda]", "->", "LAMBDA"}], ",", 
      RowBox[{"\[Lambda]", "->", "LAMBDA"}]}], "}"}]}], " ", ";"}], " ", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TT", ":=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{
          RowBox[{"Pi", " ", "/", " ", 
           RowBox[{"smallLAMBDA", "^", "2"}]}], " ", "/", 
          RowBox[{"Abs", "[", 
           RowBox[{
            RowBox[{"E0", "[", "1", "]"}], "-", 
            RowBox[{"E0", "[", "0", "]"}]}], "]"}]}]}], ")"}], "/", "8"}], 
      " ", "/.", "FixParameters"}], ",", "4"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DTT", ":=", 
    RowBox[{"N", "[", 
     RowBox[{"TT", "/", "numberOfFrames"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ClearParameters", "=", 
    RowBox[{"ClearAll", "[", 
     RowBox[{
     "h", ",", "m", ",", "k", ",", "\[Lambda]", ",", "\[CapitalLambda]"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"labelPlot", "=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"TrueQ", "[", 
     RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], ",", 
    RowBox[{"StringJoin", "[", 
     RowBox[{"\"\<Squeeze=\>\"", ",", 
      RowBox[{"ToString", "[", 
       RowBox[{"N", "[", 
        RowBox[{"stateParameter", ",", "4"}], "]"}], "]"}]}], "]"}], ",", 
    RowBox[{"StringJoin", "[", 
     RowBox[{"\"\<Coherent=\>\"", ",", 
      RowBox[{"ToString", "[", 
       RowBox[{"N", "[", 
        RowBox[{"stateParameter", ",", "4"}], "]"}], "]"}]}], "]"}]}], 
   "]"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"VuPoi", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "2"}], ",", 
      RowBox[{"-", "4"}], ",", "5"}], "}"}]}], ";", " ", 
   RowBox[{"export$Directoy", "=", "\"\</home/ole/Shared/temp/\>\""}], ";", 
   " ", 
   RowBox[{"animationCreation", "=", "True"}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{"numberOfFrames", "=", 
  RowBox[{"70", "-", "45"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"numberOfPlotPoints", "=", "31"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"imgRes", "=", "600"}]}], "Input",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.6156320458775873`*^9, 
   3.615632066333396*^9}, 3.6156331592048607`*^9, 3.6156331921326523`*^9, {
   3.61563347871996*^9, 3.615633504831564*^9}, {3.615633534974391*^9, 
   3.615633571018347*^9}, {3.615633637584827*^9, 3.615633656101695*^9}, {
   3.615633687291555*^9, 3.615633702998143*^9}, 3.615633767353943*^9, 
   3.615634260064809*^9, {3.615634516238912*^9, 3.6156345165996103`*^9}, {
   3.615640718301269*^9, 3.615640723993116*^9}, {3.615640965047326*^9, 
   3.6156409652607117`*^9}, {3.615641364047477*^9, 3.615641365896698*^9}, 
   3.615641846478875*^9, 3.6156420647131767`*^9, {3.615648084078582*^9, 
   3.6156481144810963`*^9}, 3.6156498327198343`*^9, 3.6157177256918793`*^9, {
   3.615717771202983*^9, 3.615717798779161*^9}, {3.6157181718105164`*^9, 
   3.615718282003779*^9}, {3.615719385664939*^9, 3.615719388771999*^9}, {
   3.615724780152248*^9, 3.615724787339726*^9}, {3.6157309564883137`*^9, 
   3.615731030826474*^9}, {3.615731074372919*^9, 3.61573114030761*^9}, {
   3.615731221093851*^9, 3.615731224848073*^9}, {3.6157314468020973`*^9, 
   3.615731470924478*^9}, {3.615731536071617*^9, 3.615731540499689*^9}, {
   3.615731607905945*^9, 3.615731623780262*^9}, {3.615731663309916*^9, 
   3.6157316861671352`*^9}, {3.615731718343873*^9, 3.615731738235317*^9}, {
   3.6157317701934967`*^9, 3.615731806749566*^9}, {3.6157318683178463`*^9, 
   3.615731882165018*^9}, {3.615731914516308*^9, 3.615731949377364*^9}, {
   3.6157319862071753`*^9, 3.615731994269411*^9}, {3.615732088833954*^9, 
   3.6157320902528753`*^9}, {3.6157321530526648`*^9, 3.61573217229843*^9}, {
   3.6157324153143797`*^9, 3.615732513813241*^9}, 3.615740661005199*^9, {
   3.615758274977693*^9, 3.615758276562348*^9}, {3.6157592315738153`*^9, 
   3.6157592323300734`*^9}, 3.615759981718157*^9, {3.6158225675164633`*^9, 
   3.6158225693822193`*^9}, {3.616045417246179*^9, 3.6160454257091827`*^9}, {
   3.616045531559072*^9, 3.616045531928966*^9}, {3.616067735438904*^9, 
   3.616067736005248*^9}, {3.61606851236817*^9, 3.616068514824626*^9}, {
   3.616070893498361*^9, 3.616070900398108*^9}, 3.616074615415929*^9, {
   3.616078112415565*^9, 3.616078113530233*^9}, 3.616079102974662*^9, {
   3.6165105547529297`*^9, 3.6165105719640102`*^9}, {3.6165108370872707`*^9, 
   3.6165108371121063`*^9}, {3.624955694060576*^9, 3.624955723011841*^9}, {
   3.625311042746018*^9, 3.625311042942409*^9}, {3.6253114467779493`*^9, 
   3.625311447056411*^9}, {3.625312009651863*^9, 3.625312014721457*^9}, {
   3.6253121746040087`*^9, 3.625312176561607*^9}, 3.625312517659998*^9, {
   3.646528237212318*^9, 3.646528240487083*^9}, {3.646528567067741*^9, 
   3.646528567630477*^9}, {3.646553033831624*^9, 3.646553041901435*^9}, {
   3.6465540283623657`*^9, 3.646554029653775*^9}, 3.646554974743787*^9, {
   3.6465551308370132`*^9, 3.6465552238336163`*^9}, {3.646992616136801*^9, 
   3.646992622216215*^9}, 3.6469926624627857`*^9, {3.646992815002122*^9, 
   3.646992826336493*^9}, 3.6469981390459223`*^9, {3.647097731410119*^9, 
   3.6470977711808157`*^9}, 3.647360477023466*^9, 3.6473623159039183`*^9, 
   3.647639486991949*^9, 3.647775743906917*^9, 3.647776081497377*^9, 
   3.647776862032036*^9, 3.6477810324993067`*^9, 3.647781147037665*^9, {
   3.647782110497978*^9, 3.647782113027494*^9}, {3.647941243590602*^9, 
   3.64794128585658*^9}, {3.647942322800074*^9, 3.6479423229765377`*^9}, {
   3.647942359387619*^9, 3.647942389854985*^9}, {3.647942973689354*^9, 
   3.6479429761961937`*^9}, {3.6479448159915323`*^9, 3.647944822222885*^9}, {
   3.6479451827971373`*^9, 3.647945198242318*^9}, 3.6479487683466263`*^9, {
   3.648121593649688*^9, 3.6481215947008877`*^9}, {3.648123654723319*^9, 
   3.648123693583171*^9}, {3.6481237975721817`*^9, 3.64812379839423*^9}, 
   3.648123869500578*^9, {3.648123963752718*^9, 3.648123987226544*^9}, {
   3.648124139183362*^9, 3.648124141762126*^9}, 3.648124385596273*^9, {
   3.648124450489668*^9, 3.648124470144237*^9}, {3.648125497539983*^9, 
   3.6481254980803022`*^9}, 3.648127207683023*^9, {3.648129733205455*^9, 
   3.64812973433359*^9}, {3.648131598587099*^9, 3.64813164436154*^9}, {
   3.648132790038649*^9, 3.6481327913054657`*^9}, 3.648135280197627*^9, {
   3.6481356487240334`*^9, 3.648135648877891*^9}, {3.648136022075742*^9, 
   3.648136025741894*^9}, 3.648136986947774*^9, 3.648137512475025*^9, 
   3.648138660203727*^9, 3.648139523582602*^9, {3.6481551655813503`*^9, 
   3.648155170975871*^9}, 3.648159439960387*^9, 3.648160762338786*^9, {
   3.648161149366193*^9, 3.6481611508060713`*^9}, 3.648162338766151*^9, {
   3.648198137495487*^9, 3.64819820905842*^9}, {3.648198359532854*^9, 
   3.6481983979523363`*^9}, {3.648198477337332*^9, 3.6481984788957777`*^9}, {
   3.648198925937114*^9, 3.648198934610105*^9}, 3.6481992392334223`*^9, {
   3.648212263091679*^9, 3.648212268924767*^9}, {3.648213281124625*^9, 
   3.648213281256587*^9}, {3.648215624999454*^9, 3.64821562866201*^9}, 
   3.648215821996347*^9, {3.648231932469376*^9, 3.648231938342593*^9}, {
   3.648242036189931*^9, 3.6482420810387383`*^9}, {3.64824211231628*^9, 
   3.648242118720455*^9}, {3.648320087568425*^9, 3.648320095223948*^9}, 
   3.64832548424756*^9, {3.648357230085614*^9, 3.6483573901263123`*^9}, 
   3.648357448782195*^9, 3.648357480766802*^9, {3.648357799253729*^9, 
   3.648357873870412*^9}, 3.6483579342341557`*^9, {3.6483580238104*^9, 
   3.648358027574563*^9}, 3.6484780796643133`*^9, {3.648478878529975*^9, 
   3.648478890957799*^9}, {3.648478938245063*^9, 3.648478942684215*^9}, 
   3.648481683308153*^9, {3.648484653043892*^9, 3.6484846545325336`*^9}, 
   3.648558200202774*^9, {3.648558529051745*^9, 3.648558529711141*^9}, 
   3.648566542907082*^9, {3.648595548006069*^9, 3.648595552163698*^9}, {
   3.648595608535007*^9, 3.6485956300909367`*^9}, 3.648596244953361*^9, {
   3.6486327691780367`*^9, 3.6486327704389343`*^9}, {3.653827115383219*^9, 
   3.653827130794415*^9}, 3.653979488449481*^9, {3.6539796997956944`*^9, 
   3.6539797076329117`*^9}, {3.654101323247204*^9, 3.654101324725233*^9}, 
   3.6541013648112307`*^9, {3.6541041865407467`*^9, 3.654104190469612*^9}, 
   3.654104523098547*^9, {3.654105139327928*^9, 3.654105192084413*^9}, {
   3.654106134008523*^9, 3.654106134285*^9}, {3.654340257913258*^9, 
   3.654340258366995*^9}, 3.654507455434484*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"$t0", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"timePrint", ",", 
    RowBox[{"{", 
     RowBox[{"HoldAll", ",", "Listable"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"prn", "[", "arg_", "]"}], ":=", 
   RowBox[{"Print", "[", 
    RowBox[{
     RowBox[{"HoldForm", "[", "arg", "]"}], ",", "\"\< = \>\"", ",", "arg"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"timePrint", "[", "XX_", "]"}], ":=", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Time spent= \>\"", ",", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ",", "4"}], "]"}], 
      ",", "\"\< Seconds  = \>\"", ",", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ")"}], "/", 
         "60"}], ",", "4"}], "]"}], ",", "\"\< Minutes   for   \>\"", ",", 
      RowBox[{"HoldForm", "[", " ", "XX", "]"}], ",", "\"\< = \>\"", ",", 
      "XX"}], "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 

 RowBox[{
  RowBox[{"Derivative", "/:", 
   RowBox[{"MakeBoxes", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Derivative", "[", "\[Alpha]__", "]"}], "[", "wflow_", "]"}], 
      "[", "vars__Symbol", "]"}], ",", "TraditionalForm"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"bb", ",", "dd", ",", "sp"}], "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"MakeBoxes", "[", 
        RowBox[{"dd", ",", "_"}], "]"}], "^=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"{", "\[Alpha]", "}"}], "]"}], "\[Equal]", "1"}], ",", 
         "\"\<\[DifferentialD]\>\"", ",", "\"\<\[PartialD]\>\""}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"MakeBoxes", "[", 
        RowBox[{"sp", ",", "_"}], "]"}], "^=", "\"\<\[ThinSpace]\>\""}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"bb", "/:", 
       RowBox[{"MakeBoxes", "[", 
        RowBox[{
         RowBox[{"bb", "[", "x__", "]"}], ",", "_"}], "]"}], ":=", 
       RowBox[{"RowBox", "[", 
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"ToBoxes", "[", "#", "]"}], "&"}], ",", 
          RowBox[{"{", "x", "}"}]}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"FractionBox", "[", 
       RowBox[{
        RowBox[{"ToBoxes", "[", 
         RowBox[{"bb", "[", 
          RowBox[{
           RowBox[{"dd", "^", 
            RowBox[{"Plus", "[", "\[Alpha]", "]"}]}], ",", "wflow"}], "]"}], 
         "]"}], ",", 
        RowBox[{"ToBoxes", "[", 
         RowBox[{"Apply", "[", 
          RowBox[{"bb", ",", 
           RowBox[{"Riffle", "[", 
            RowBox[{
             RowBox[{"Map", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"bb", "[", 
                 RowBox[{"dd", ",", "#"}], "]"}], "&"}], ",", 
               RowBox[{"Select", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"{", "vars", "}"}], "^", 
                   RowBox[{"{", "\[Alpha]", "}"}]}], ")"}], ",", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"#", "=!=", "1"}], "&"}], ")"}]}], "]"}]}], "]"}], 
             ",", "sp"}], "]"}]}], "]"}], "]"}]}], "]"}]}]}], "]"}]}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Make", " ", "Derivative", " ", "Output", " ", "BEAUTIFUL", "    ", 
     RowBox[{"http", ":"}]}], "//", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"pages", ".", "uoregon", ".", "edu"}], "/", "noeckel"}], "/", 
       "computernotes"}], "/", "Mathematica"}], "/", 
     RowBox[{"EquationEditing", ".", "html"}]}]}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Make3d", "[", 
    RowBox[{"plot_", ",", "height_", ",", "opacity_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "newplot", "}"}], ",", 
     RowBox[{
      RowBox[{"newplot", "=", 
       RowBox[{"First", "@", 
        RowBox[{"Graphics", "[", "plot", "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"newplot", "=", 
       RowBox[{
        RowBox[{"N", "@", "newplot"}], "/.", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"x_", "?", "AtomQ"}], ",", 
           RowBox[{"y_", "?", "AtomQ"}]}], "}"}], "\[RuleDelayed]", 
         RowBox[{"{", 
          RowBox[{"x", ",", "y", ",", "height"}], "}"}]}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"newplot", "/.", 
       RowBox[{
        RowBox[{"GraphicsComplex", "[", "xx__", "]"}], "\[RuleDelayed]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Opacity", "[", "opacity", "]"}], ",", 
          RowBox[{"GraphicsComplex", "[", "xx", "]"}]}], "}"}]}]}]}]}], 
    "]"}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Show", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"plotWF", ",", 
        RowBox[{"Graphics3D", "[", 
         RowBox[{"Make3d", "[", 
          RowBox[{"streamInColor", ",", "maxWF", ",", ".75"}], "]"}], "]"}]}],
        "}"}], ",", 
      RowBox[{"ViewPoint", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "100"}], "}"}]}]}], "]"}], "  ", "does", 
    " ", "NOT", " ", "work"}], "*)"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"to3d", "[", 
     RowBox[{"plot_", ",", "height_", ",", "opacity_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "newplot", "}"}], ",", 
      RowBox[{
       RowBox[{"newplot", "=", 
        RowBox[{"First", "@", 
         RowBox[{"Graphics", "[", "plot", "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"newplot", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"N", "@", "newplot"}], "/.", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x_", "?", "AtomQ"}], ",", 
             RowBox[{"y_", "?", "AtomQ"}]}], "}"}], "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"x", ",", "y", ",", "height"}], "}"}]}]}], "/.", 
         RowBox[{
          RowBox[{"Arrowheads", "[", 
           RowBox[{"List", "[", 
            RowBox[{"List", "[", 
             RowBox[{"x_", ",", "y_", ",", "notz_"}], "]"}], "]"}], "]"}], 
          "\[Rule]", 
          RowBox[{"Arrowheads", "[", 
           RowBox[{"List", "[", 
            RowBox[{"List", "[", 
             RowBox[{"x", ",", "y"}], "]"}], "]"}], "]"}]}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"newplot", "/.", 
        RowBox[{
         RowBox[{"GraphicsComplex", "[", "xx__", "]"}], "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Opacity", "[", "opacity", "]"}], ",", 
           RowBox[{"GraphicsComplex", "[", "xx", "]"}]}], "}"}]}]}]}]}], 
     "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"dChange", "[", 
    RowBox[{"expression", ",", 
     RowBox[{"{", "transformations", "}"}], ",", 
     RowBox[{"{", "oldVars", "}"}], ",", 
     RowBox[{"{", "newVars", "}"}], ",", 
     RowBox[{"{", "functions", "}"}]}], "]"}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"ClearAll", "[", "dChange", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dChange", "[", 
    RowBox[{
    "expr_", ",", "transformations_List", ",", "oldVars_List", ",", 
     "newVars_List", ",", "functions_List"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "pos", ",", "functionsReplacements", ",", "variablesReplacements", ",", 
       "arguments", ",", "heads", ",", "newVarsSolved"}], "}"}], ",", 
     RowBox[{
      RowBox[{"pos", "=", 
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{"Outer", "[", 
          RowBox[{"Position", ",", "functions", ",", "oldVars"}], "]"}], ",", 
         
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "2", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"3", ",", "4"}], "}"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"heads", "=", 
       RowBox[{"functions", "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "0"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"arguments", "=", 
       RowBox[{"List", "@@@", "functions"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"newVarsSolved", "=", 
       RowBox[{"newVars", "/.", 
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{"transformations", ",", "newVars"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"functionsReplacements", "=", 
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{"Function", "[", 
          RowBox[{"i", ",", 
           RowBox[{
            RowBox[{"heads", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Function", "[", 
                RowBox[{"#", ",", "#2"}], "]"}], "&"}], "[", 
              RowBox[{
               RowBox[{"arguments", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", 
               RowBox[{"ReplacePart", "[", 
                RowBox[{
                 RowBox[{"functions", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", 
                 RowBox[{"Thread", "[", 
                  RowBox[{
                   RowBox[{"pos", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
                   "newVarsSolved"}], "]"}]}], "]"}]}], "]"}], ")"}]}]}], 
          "]"}], ",", 
         RowBox[{"Range", "@", 
          RowBox[{"Length", "@", "functions"}]}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"variablesReplacements", "=", 
       RowBox[{
        RowBox[{"Solve", "[", 
         RowBox[{"transformations", ",", "oldVars"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"expr", "/.", "functionsReplacements"}], "/.", 
         "variablesReplacements"}], "//", "Simplify"}], "//", "Normal"}]}]}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"dChange", "[", 
   RowBox[{"expr_", ",", 
    RowBox[{"functions", ":", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"_", "[", "___", "]"}], "\[Equal]", "_"}], ")"}], ".."}], 
      "}"}]}]}], "]"}], ":=", 
  RowBox[{"expr", "/.", 
   RowBox[{"Replace", "[", 
    RowBox[{"functions", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"f_", "[", "vars__", "]"}], "\[Equal]", "body_"}], ")"}], 
      "\[RuleDelayed]", 
      RowBox[{"(", 
       RowBox[{"f", "\[Rule]", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", "vars", "}"}], ",", "body"}], "]"}]}], ")"}]}], ",", 
     RowBox[{"{", "1", "}"}]}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dChange", "[", 
    RowBox[{"expr_", ",", "x___"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"dChange", "[", 
      RowBox[{"expr", ",", "##"}], "]"}], "&"}], "@@", 
    RowBox[{"Replace", "[", 
     RowBox[{
      RowBox[{"{", "x", "}"}], ",", 
      RowBox[{
       RowBox[{"var", ":", 
        RowBox[{"Except", "[", "_List", "]"}]}], "\[RuleDelayed]", 
       RowBox[{"{", "var", "}"}]}], ",", 
      RowBox[{"{", "1", "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.646998142831975*^9, {3.6476413934824963`*^9, 3.647641439641926*^9}, 
   3.6476415793211184`*^9, {3.648198402668096*^9, 3.648198404464897*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"dChange", "[", 
    RowBox[{"expression", ",", 
     RowBox[{"{", "transformations", "}"}], ",", 
     RowBox[{"{", "oldVars", "}"}], ",", 
     RowBox[{"{", "newVars", "}"}], ",", 
     RowBox[{"{", "functions", "}"}]}], "]"}], "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{
   RowBox[{"dChange", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"u", "[", 
         RowBox[{"x", ",", "t"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "2"}], "}"}]}], "]"}], "\[Equal]", 
      RowBox[{
       RowBox[{"c", "^", "2"}], " ", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"u", "[", 
          RowBox[{"x", ",", "t"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "\[Equal]", 
        RowBox[{"x", "+", 
         RowBox[{"c", " ", "t"}]}]}], ",", 
       RowBox[{"r", "\[Equal]", 
        RowBox[{"x", "-", 
         RowBox[{"c", " ", "t"}]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "t"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "r"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", "[", 
       RowBox[{"x", ",", "t"}], "]"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
   
   RowBox[{"dChange", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"\[Eta]", "*", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"f", "[", "\[Eta]", "]"}], ",", "\[Eta]"}], "]"}]}], ",",
           "\[Eta]"}], "]"}], "/", "\[Eta]"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"s", "^", "2"}], "/", 
           RowBox[{"\[Eta]", "^", "2"}]}]}], ")"}], "*", 
        RowBox[{"f", "[", "\[Eta]", "]"}]}], "-", 
       RowBox[{
        RowBox[{"f", "[", "\[Eta]", "]"}], "^", "3"}]}], "\[Equal]", "0"}], 
     ",", 
     RowBox[{"\[Eta]", "\[Equal]", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "z"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}], "]"}]}], ",", "\[Eta]", ",", "z", 
     ",", 
     RowBox[{"f", "[", "\[Eta]", "]"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dChange", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"u", "[", 
           RowBox[{"x", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], "+", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"u", "[", 
          RowBox[{"x", ",", "t"}], "]"}], ",", 
         RowBox[{"{", "t", "}"}]}], "]"}], "-", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"x", " ", 
          RowBox[{"u", "[", 
           RowBox[{"x", ",", "t"}], "]"}]}], ",", 
         RowBox[{"{", "x", "}"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"u", "[", 
        RowBox[{"x", ",", "t"}], "]"}], "\[Equal]", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], " ", 
          RowBox[{"x", "^", "2"}]}], "]"}], " ", 
        RowBox[{"f", "[", "x", "]"}], " ", 
        RowBox[{"T", "[", "t", "]"}]}]}]}], "]"}], "//", 
    "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.647641475160035*^9, 3.647641498154008*^9}, {
   3.647641543282469*^9, 3.647641544305929*^9}, 3.647641592260879*^9}],

Cell[CellGroupData[{

Cell["Classical Eigenfunctions", "Subtitle",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630620536209*^9}, {
   3.615630656303398*^9, 3.6156306666273937`*^9}, {3.648462292665238*^9, 
   3.6484623020688343`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"jj", "=", "2"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"XX", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"p", "+", 
       RowBox[{"I", " ", "x"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"p", "-", 
       RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
   RowBox[{"(", 
    RowBox[{"jj", "/", "2"}], ")"}]}], ";"}], "\n", 
 RowBox[{"GraphicsRow", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Plot3D", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"p", "+", 
              RowBox[{"I", " ", "x"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"p", "-", 
              RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"jj", "/", "2"}], ")"}]}], "]"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", 
         RowBox[{"-", "XX"}], ",", "XX"}], "}"}]}], "]"}], ",", 
     RowBox[{"Plot3D", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Im", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"p", "+", 
              RowBox[{"I", " ", "x"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"p", "-", 
              RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"jj", "/", "2"}], ")"}]}], "]"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", 
         RowBox[{"-", "XX"}], ",", "XX"}], "}"}]}], "]"}], ",", 
     RowBox[{"Plot3D", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"p", "+", 
               RowBox[{"I", " ", "x"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"p", "-", 
               RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"jj", "/", "2"}], ")"}]}], "]"}], ",", 
         RowBox[{"Im", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"p", "+", 
               RowBox[{"I", " ", "x"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"p", "-", 
               RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"jj", "/", "2"}], ")"}]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", 
         RowBox[{"-", "XX"}], ",", "XX"}], "}"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6484623066456842`*^9, 3.648462313322529*^9}, {
  3.648462343757187*^9, 3.648462348946628*^9}, {3.648462414414464*^9, 
  3.648462423777483*^9}, {3.6484625700068913`*^9, 3.648462716605606*^9}, {
  3.648462751914608*^9, 3.648462870658814*^9}, {3.648476488978311*^9, 
  3.648476512262414*^9}, {3.648484803819274*^9, 3.648484809093198*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Squeezed Vacuum and its cutoff", "Subtitle",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630620536209*^9}, {
   3.615630656303398*^9, 3.6156306666273937`*^9}}],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"TrueQ", "[", 
    RowBox[{"stateCASE", "==", "squeezedVacuumState"}], "]"}], ",", 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"n_", ",", "r_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"Mod", "[", 
        RowBox[{"n", ",", "2"}], "]"}]}], ")"}], "*", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", 
          RowBox[{"Tanh", "[", "r", "]"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"n", "/", "2"}], ")"}]}], "/", 
       RowBox[{"2", "^", 
        RowBox[{"(", 
         RowBox[{"n", "/", "2"}], ")"}]}]}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "/", "2"}], ")"}], "!"}]}], " ", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"n", "!"}], "/", 
       RowBox[{"Cosh", "[", "r", "]"}]}], "]"}]}]}], 
   RowBox[{"(*", 
    RowBox[{"Squeezed", " ", "Vacuum"}], "*)"}], "\[IndentingNewLine]", ",", 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"n_", ",", "r_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"r", "^", "2"}]}], "/", "2"}], "]"}], "*", 
     RowBox[{
      RowBox[{"r", "^", "n"}], "/", " ", 
      RowBox[{"Sqrt", "[", " ", 
       RowBox[{"n", "!"}], "]"}]}]}]}]}], 
  RowBox[{"(*", 
   RowBox[{"Coherent", " ", "State"}], "*)"}], "]"}]], "Input",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.615630728652275*^9, 
   3.615630777189464*^9}, {3.61563081930855*^9, 3.615630829989641*^9}, {
   3.6156309214343233`*^9, 3.615630946955887*^9}, {3.615630977592058*^9, 
   3.6156310861637573`*^9}, {3.615631131220243*^9, 3.6156311872428627`*^9}, {
   3.615631230817059*^9, 3.6156312685815687`*^9}, {3.6156313480841846`*^9, 
   3.6156313901882677`*^9}, {3.615631486800911*^9, 3.615631487915812*^9}, {
   3.615631536011013*^9, 3.615631637816193*^9}, 3.615631868100024*^9, {
   3.615631924512506*^9, 3.6156319262381363`*^9}, {3.615631959743784*^9, 
   3.6156320368530083`*^9}, {3.615632218620048*^9, 3.6156322530705214`*^9}, {
   3.615632396608055*^9, 3.615632397442463*^9}, 3.615632441121344*^9, {
   3.615632513038216*^9, 3.6156325315957212`*^9}, 3.615632567448143*^9, {
   3.615632632047385*^9, 3.6156326781963997`*^9}, {3.6156327585698853`*^9, 
   3.6156327972272387`*^9}, {3.615632892706315*^9, 3.615632927673995*^9}, {
   3.61563302029067*^9, 3.615633021730453*^9}, {3.615633052247924*^9, 
   3.615633139391014*^9}, {3.615633250742509*^9, 3.615633252300255*^9}, {
   3.615633371965705*^9, 3.6156334715337543`*^9}, {3.615633521473732*^9, 
   3.615633523585849*^9}, {3.615633605978108*^9, 3.615633631917869*^9}, {
   3.6156338087883387`*^9, 3.615633870979003*^9}, {3.615634363709557*^9, 
   3.615634377815282*^9}, {3.6157191114523706`*^9, 3.615719118711396*^9}, {
   3.615719376199911*^9, 3.615719377060686*^9}, 3.615724760534513*^9, {
   3.647774676640965*^9, 3.647774946387105*^9}, {3.647774982276249*^9, 
   3.647775028150834*^9}, {3.6477751576146173`*^9, 3.647775272638075*^9}, 
   3.6477753802410517`*^9, {3.647775426490138*^9, 3.647775489004987*^9}, {
   3.64777555227553*^9, 3.647775553578343*^9}, 3.647775599297473*^9, {
   3.6477756710072947`*^9, 3.6477757161661587`*^9}, 3.64777579603017*^9, 
   3.6477758345738173`*^9, {3.647775875783554*^9, 3.647775888651189*^9}, 
   3.6477759673695087`*^9, {3.6477760165804253`*^9, 3.647776061173418*^9}, 
   3.6477809577883244`*^9, {3.648135481979289*^9, 3.648135570976281*^9}, {
   3.648135622784834*^9, 3.648135634006173*^9}, {3.648135671391283*^9, 
   3.6481357234700813`*^9}, {3.6481357703769617`*^9, 3.64813577096496*^9}, 
   3.6481370020405083`*^9, {3.6481375002486343`*^9, 3.648137500655303*^9}, {
   3.648138610690114*^9, 3.648138649438416*^9}, {3.648139474880383*^9, 
   3.648139476208766*^9}, {3.64816080585052*^9, 3.648160809050832*^9}, {
   3.648161090409831*^9, 3.648161135631425*^9}, {3.648198236272389*^9, 
   3.648198302347412*^9}, 3.648198346713374*^9, {3.6481987744837513`*^9, 
   3.648198787694199*^9}, {3.648198824809278*^9, 3.648198830944315*^9}, {
   3.648198861661236*^9, 3.648198895409309*^9}, 3.648358032439155*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"schleichAm", "[", 
    RowBox[{"n_", ",", "squee_", ",", "displace_"}], "]"}], " ", "=", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"2", " ", "Pi", " ", "squee", " ", "*", 
       RowBox[{"(", 
        RowBox[{"n", "+", 
         RowBox[{"1", "/", "2"}], "-", 
         RowBox[{"displace", "^", "2"}]}], ")"}]}], "]"}]}], "*", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "+", 
         RowBox[{"1", "/", "2"}], "-", 
         RowBox[{"displace", "^", "2"}]}], ")"}], "/", "squee"}]}], "]"}]}]}], 
  RowBox[{"(*", 
   RowBox[{"schleich", "  ", 
    RowBox[{"(", 
     RowBox[{"4.43", "a"}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"n_", ",", "r_"}], "]"}], "=", 
    RowBox[{
     RowBox[{"Sqrt", "[", "2", "]"}], "*", 
     RowBox[{
      RowBox[{"schleichAm", "[", 
       RowBox[{"n", ",", "Squee", ",", "Displace"}], "]"}], "^", 
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}]}], "*", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", 
         RowBox[{"(", "n", ")"}]}], "*", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", "*", "Displace", "*", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"n", "+", 
            RowBox[{"1", "/", "2"}]}], "]"}]}], "]"}]}]}], ")"}]}]}], "*)"}], 
  
  RowBox[{"(*", 
   RowBox[{"Squeezed", " ", 
    RowBox[{"Coherent", ":", " ", 
     RowBox[{"schleich", " ", 
      RowBox[{"(", "4.47", ")"}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"sumRest", "[", 
      RowBox[{"r_", ",", "N_"}], "]"}], "=", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"c", "[", 
          RowBox[{"n", ",", "r"}], "]"}], "^", "2"}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", 
          RowBox[{"N", "+", "1"}], ",", "Infinity"}], "}"}]}], "]"}], "//", 
      "Simplify"}]}], ";"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"sumRest", "[", 
      RowBox[{"r", ",", 
       RowBox[{"Floor", "[", "nCutOff", "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0.01", ",", "1.7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"nCutOff", ",", "6", ",", "40"}], "}"}]}], "]"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nmax", "=", " ", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"sQueeze", "<", "0.75"}], ",", "4", ",", 
     RowBox[{"Ceiling", "[", 
      RowBox[{"Re", "[", 
       RowBox[{"nN", "/.", " ", 
        RowBox[{"FindRoot", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"sumRest", "[", 
             RowBox[{"sQueeze", ",", "nN"}], "]"}], "*", 
            RowBox[{"Conjugate", "[", 
             RowBox[{"sumRest", "[", 
              RowBox[{"sQueeze", ",", "nN"}], "]"}], "]"}]}], "\[Equal]", 
           RowBox[{"0.01", "^", "2"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"nN", ",", "1"}], "}"}]}], "]"}]}], "]"}], "]"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Cut-off at        Nmax = \>\"", ",", "Nmax"}], "]"}]}], "Input",\

 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.615630728652275*^9, 
   3.615630777189464*^9}, {3.61563081930855*^9, 3.615630829989641*^9}, {
   3.6156309214343233`*^9, 3.615630946955887*^9}, {3.615630977592058*^9, 
   3.6156310861637573`*^9}, {3.615631131220243*^9, 3.6156311872428627`*^9}, {
   3.615631230817059*^9, 3.6156312685815687`*^9}, {3.6156313480841846`*^9, 
   3.6156313901882677`*^9}, {3.615631486800911*^9, 3.615631487915812*^9}, {
   3.615631536011013*^9, 3.615631637816193*^9}, 3.615631868100024*^9, {
   3.615631924512506*^9, 3.6156319262381363`*^9}, {3.615631959743784*^9, 
   3.6156320368530083`*^9}, {3.615632218620048*^9, 3.6156322530705214`*^9}, {
   3.615632396608055*^9, 3.615632397442463*^9}, 3.615632441121344*^9, {
   3.615632513038216*^9, 3.6156325315957212`*^9}, 3.615632567448143*^9, {
   3.615632632047385*^9, 3.6156326781963997`*^9}, {3.6156327585698853`*^9, 
   3.6156327972272387`*^9}, {3.615632892706315*^9, 3.615632927673995*^9}, {
   3.61563302029067*^9, 3.615633021730453*^9}, {3.615633052247924*^9, 
   3.615633139391014*^9}, {3.615633250742509*^9, 3.615633252300255*^9}, {
   3.615633371965705*^9, 3.6156334715337543`*^9}, {3.615633521473732*^9, 
   3.615633523585849*^9}, {3.615633605978108*^9, 3.615633631917869*^9}, {
   3.6156338087883387`*^9, 3.615633870979003*^9}, {3.615634363709557*^9, 
   3.615634377815282*^9}, {3.6157191114523706`*^9, 3.615719118711396*^9}, {
   3.615719376199911*^9, 3.615719377060686*^9}, 3.615724760534513*^9, {
   3.647774676640965*^9, 3.647774946387105*^9}, {3.647774982276249*^9, 
   3.647775028150834*^9}, {3.6477751576146173`*^9, 3.647775272638075*^9}, 
   3.6477753802410517`*^9, {3.647775426490138*^9, 3.647775489004987*^9}, {
   3.64777555227553*^9, 3.647775553578343*^9}, 3.647775599297473*^9, {
   3.6477756710072947`*^9, 3.6477757161661587`*^9}, 3.64777579603017*^9, 
   3.6477758345738173`*^9, {3.647775875783554*^9, 3.647775888651189*^9}, 
   3.6477759673695087`*^9, {3.6477760165804253`*^9, 3.647776061173418*^9}, 
   3.6477809577883244`*^9, {3.648135481979289*^9, 3.648135570976281*^9}, {
   3.648135622784834*^9, 3.648135634006173*^9}, {3.648135671391283*^9, 
   3.6481357234700813`*^9}, {3.6481357703769617`*^9, 3.64813577096496*^9}, 
   3.6481370020405083`*^9, {3.6481375002486343`*^9, 3.648137500655303*^9}, {
   3.648138610690114*^9, 3.648138649438416*^9}, {3.648139474880383*^9, 
   3.648139476208766*^9}, {3.64816080585052*^9, 3.648160809050832*^9}, {
   3.648161090409831*^9, 3.648161135631425*^9}, {3.648198236272389*^9, 
   3.648198302347412*^9}, 3.648198346713374*^9, 3.6481987744837513`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Nmax", "=", "NMAX"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{"sumC", "=", 
  RowBox[{
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"n", ",", "stateParameter"}], "]"}], "^", "2"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "Nmax"}], "}"}]}], "]"}], "//", 
   "N"}]}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n", ",", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{"c", "[", 
          RowBox[{"n", ",", "r"}], "]"}], "]"}], "/.", 
        RowBox[{"r", "\[Rule]", "stateParameter"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "Nmax"}], "}"}]}], "]"}], ",", 
   RowBox[{"Filling", "\[Rule]", "Axis"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"PointSize", "[", "Large", "]"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", "e", "]"}]}], "Input",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.615630728652275*^9, 
   3.615630761234407*^9}, {3.6156337325919237`*^9, 3.615633748118788*^9}, {
   3.6156337824151287`*^9, 3.615633791809537*^9}, 3.6156340162062902`*^9, {
   3.6156344340348043`*^9, 3.615634448277055*^9}, {3.615731495335596*^9, 
   3.615731496258127*^9}, {3.615731554159746*^9, 3.615731588995831*^9}, {
   3.615731645456256*^9, 3.615731650031377*^9}, {3.6157325652719793`*^9, 
   3.615732594288124*^9}, {3.616155043898801*^9, 3.616155049634276*^9}, {
   3.6161551558787947`*^9, 3.616155166172997*^9}, 3.616155224429307*^9, {
   3.625313289975685*^9, 3.625313291263955*^9}, {3.646529214381423*^9, 
   3.646529239106741*^9}, 3.6465529964404716`*^9, 3.6465550276634197`*^9, 
   3.646556773695417*^9, {3.646581692332983*^9, 3.6465817191043987`*^9}, {
   3.6469925942213173`*^9, 3.646992597246503*^9}, {3.6476358612452717`*^9, 
   3.647635861842379*^9}, 3.647635918718376*^9, {3.6476360408497066`*^9, 
   3.647636044244774*^9}, 3.64777529405916*^9, {3.647775399493689*^9, 
   3.6477754114587717`*^9}, {3.647775511734724*^9, 3.64777551381595*^9}, {
   3.647775570004334*^9, 3.6477755802211523`*^9}, {3.647775767127709*^9, 
   3.647775767601615*^9}, {3.647775807556218*^9, 3.647775812978774*^9}, {
   3.647775898460167*^9, 3.6477759024925117`*^9}, {3.647776718165799*^9, 
   3.647776735925946*^9}, 3.647780972797079*^9, {3.6477811193994617`*^9, 
   3.647781132601787*^9}, {3.648135741617066*^9, 3.64813574925666*^9}, {
   3.648161185974351*^9, 3.648161194319182*^9}, {3.6481989143068447`*^9, 
   3.64819891595432*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["HOSc Wavefunctions Solve QHOSc and Kerr Hamiltonian ", "Subtitle",
 CellChangeTimes->{{3.614964414963908*^9, 3.6149644331540117`*^9}, {
  3.614964507388142*^9, 3.614964586068369*^9}, {3.6149646215863237`*^9, 
  3.614964625709463*^9}, {3.6149647479826317`*^9, 3.614964750427102*^9}, {
  3.614965548700951*^9, 3.61496556082316*^9}, {3.61532395486687*^9, 
  3.6153239833848543`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Alpha]", "=", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{"k", " ", "m"}], "]"}], "/", "h"}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Psi]", "[", 
   RowBox[{"n_", ",", "x_"}], "]"}], ":=", 
  RowBox[{
   SqrtBox[
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SuperscriptBox["2", "n"], " ", 
       RowBox[{"n", "!"}]}]], 
     SqrtBox[
      FractionBox["\[Alpha]", "\[Pi]"]]}]], 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["x", "2"], " ", "\[Alpha]"}], "2"]}]], " ", 
   RowBox[{"HermiteH", "[", 
    RowBox[{"n", ",", 
     RowBox[{"x", " ", 
      SqrtBox["\[Alpha]"]}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"XX", "=", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "@", 
    RowBox[{"Append", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Psi]", "[", 
           RowBox[{"n", ",", "x"}], "]"}], "+", "n", "+", 
          RowBox[{"1", "/", "2"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "0", ",", "Nmax"}], "}"}]}], "]"}], "/.", 
       "FixParameters"}], ",", 
      RowBox[{
       RowBox[{"x", "^", "2"}], "/", "2"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
   RowBox[{"Filling", "\[Rule]", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"n", "->", 
       RowBox[{"n", "-", 
        RowBox[{"1", "/", "2"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", 
        RowBox[{"1", "+", "Nmax"}]}], "}"}]}], "]"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"Nmax", "+", 
       RowBox[{"3", "/", "2"}]}]}], "}"}]}], ",", 
   RowBox[{"Epilog", "\[Rule]", 
    RowBox[{"Text", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{
        RowBox[{"ToExpression", "[", 
         RowBox[{"\"\<\\\\Psi s\>\"", ",", "TeXForm", ",", "HoldForm"}], 
         "]"}], ",", "Large"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"XX", "-", "1"}], ",", "Nmax"}], "}"}]}], "]"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<NormY[\>\"", ",", "n", ",", "\"\<]=\>\"", ",", 
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}], "^", "2"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", 
          RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}], ",", 
        RowBox[{"Assumptions", "\[Rule]", 
         RowBox[{
          RowBox[{"Re", "[", "\[Alpha]", "]"}], ">", "0"}]}]}], "]"}]}], 
     "]"}], ";", 
    RowBox[{"progressCount", "=", 
     RowBox[{"n", "/", "Nmax"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "0", ",", "3"}], "}"}]}], "]"}], "\n", 
 RowBox[{
  RowBox[{"SEq", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"h", "^", "2"}]}], "/", "2"}], " ", "/", "m"}], ")"}], " ", 
     RowBox[{"D", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"k", " ", "/", "2"}], " ", 
     RowBox[{"x", "^", "2"}], " ", "#"}]}], "&"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E0", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"n", "+", 
     RowBox[{"1", "/", "2"}]}], ")"}], "h", " ", 
   RowBox[{"Sqrt", "[", 
    RowBox[{"k", "/", "m"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EKerr", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      RowBox[{"\[CapitalLambda]", "^", "2"}], 
      RowBox[{"E0", "[", "n", "]"}]}]}], ")"}], 
   RowBox[{"E0", "[", "n", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SEqKerr", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"SEq", "[", "n", "]"}], "[", "#", " ", "]"}], "+", 
    RowBox[{
     RowBox[{"\[CapitalLambda]", "^", "2"}], 
     RowBox[{
      RowBox[{"SEq", "[", "n", "]"}], "[", 
      RowBox[{
       RowBox[{"SEq", "[", "n", "]"}], "[", "#", "]"}], "]"}]}]}], " ", 
   "&"}]}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<Schroedinger Equation [\>\"", ",", "n", ",", "\"\<]  =  \>\"", ",", 
     RowBox[{"Simplify", " ", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"SEq", "[", "n", "]"}], "[", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}], "]"}], "-", 
        RowBox[{
         RowBox[{"E0", "[", "n", "]"}], " ", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}]}]}], ",", 
       RowBox[{"m", ">", "0"}]}], "]"}], ",", "\"\<  KerrSchroedinger = \>\"",
      ",", 
     RowBox[{"Simplify", " ", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"SEqKerr", "[", "n", "]"}], "[", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}], "]"}], "-", 
        RowBox[{
         RowBox[{"EKerr", "[", "n", "]"}], " ", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}]}]}], ",", 
       RowBox[{"m", ">", "0"}]}], "]"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6149712970450697`*^9, 3.6149713150958347`*^9}, {
   3.614971353000649*^9, 3.6149713551262617`*^9}, {3.614971389418667*^9, 
   3.614971394532563*^9}, {3.614971569897333*^9, 3.614971655105781*^9}, {
   3.6149717063260717`*^9, 3.614971740546277*^9}, {3.6149717716282673`*^9, 
   3.614971863352543*^9}, {3.614972167324223*^9, 3.6149721682640953`*^9}, {
   3.6149722101573257`*^9, 3.614972305568782*^9}, {3.6149723501856318`*^9, 
   3.61497235253734*^9}, {3.614972397727605*^9, 3.614972430994451*^9}, {
   3.614972461310595*^9, 3.6149724853912773`*^9}, {3.614972541476495*^9, 
   3.61497263572766*^9}, {3.614973051987741*^9, 3.614973101858994*^9}, {
   3.614973161834687*^9, 3.6149732224471083`*^9}, {3.614973325384207*^9, 
   3.614973354540308*^9}, {3.614974089425714*^9, 3.6149741679898376`*^9}, {
   3.615036620444438*^9, 3.615036629665597*^9}, {3.615036689801827*^9, 
   3.615036755536851*^9}, {3.615038199251889*^9, 3.615038228542738*^9}, 
   3.615038280800419*^9, {3.615038318536511*^9, 3.615038352499639*^9}, {
   3.61503840371795*^9, 3.61503842887295*^9}, 3.615038571277171*^9, {
   3.6150386047327642`*^9, 3.615038621093993*^9}, 3.615038659580532*^9, 
   3.615038708858124*^9, {3.615115432860112*^9, 3.6151155170432463`*^9}, {
   3.61512073113266*^9, 3.615120847596033*^9}, {3.615287243583329*^9, 
   3.615287303942059*^9}, {3.615287368497786*^9, 3.615287379087604*^9}, {
   3.615287411698729*^9, 3.615287412838089*^9}, {3.615287764848983*^9, 
   3.615287779263331*^9}, {3.61528783711241*^9, 3.6152878404579563`*^9}, {
   3.615287889615262*^9, 3.6152878937792807`*^9}, {3.615287948211751*^9, 
   3.615287954320362*^9}, {3.6152880211708117`*^9, 3.6152880565529757`*^9}, {
   3.615288089213471*^9, 3.615288129554603*^9}, {3.615288230420476*^9, 
   3.6152882384160423`*^9}, 3.615288299840619*^9, {3.615312421831871*^9, 
   3.615312430032889*^9}, 3.615312517420349*^9, {3.615312550279986*^9, 
   3.615312599789455*^9}, {3.6153126308524227`*^9, 3.6153127096748667`*^9}, 
   3.61531275535991*^9, {3.615312810930678*^9, 3.615312856923562*^9}, {
   3.615313690496354*^9, 3.6153137563833437`*^9}, {3.615313815075828*^9, 
   3.615313816953742*^9}, {3.615313853944314*^9, 3.615313898246543*^9}, {
   3.615313935717043*^9, 3.6153139610936747`*^9}, 3.615314031927821*^9, {
   3.615323045097859*^9, 3.6153230712209263`*^9}, {3.615323112092744*^9, 
   3.615323207639126*^9}, {3.615323238695693*^9, 3.615323260844934*^9}, {
   3.615323363383919*^9, 3.6153236204357567`*^9}, {3.615323661199132*^9, 
   3.615323672706085*^9}, {3.615323791679906*^9, 3.615323900962809*^9}, {
   3.615375674168036*^9, 3.615375682837879*^9}, {3.6153757579686117`*^9, 
   3.615375817873116*^9}, {3.615624518020364*^9, 3.615624530107736*^9}, 
   3.6156302418856897`*^9, {3.615633886870707*^9, 3.615633915728862*^9}, 
   3.615633988416417*^9, {3.615732755499036*^9, 3.615732786733766*^9}, {
   3.6157565088817663`*^9, 3.615756515898457*^9}}],

Cell[BoxData[{
 RowBox[{"omega", ":=", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"k", "/", "m"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Anni", "[", 
   RowBox[{"x_", ",", "p_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Sqrt", "[", 
    RowBox[{"m", " ", 
     RowBox[{
      RowBox[{"omega", "/", " ", "2"}], "/", "h"}]}], "]"}], " ", 
   RowBox[{"(", " ", 
    RowBox[{"x", "+", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"I", " ", "/", "m"}], " ", "/", " ", "omega"}], " ", "p"}]}], 
    "  ", ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CreA", "[", 
   RowBox[{"x_", ",", "p_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Sqrt", "[", 
    RowBox[{"m", " ", 
     RowBox[{
      RowBox[{"omega", "/", " ", "2"}], "/", "h"}]}], "]"}], " ", 
   RowBox[{"(", " ", 
    RowBox[{"x", "-", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"I", " ", "/", "m"}], " ", "/", " ", "omega"}], " ", "p"}]}], 
    "  ", ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Anni", "[", 
  RowBox[{"x", ",", "p"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"CreA", "[", 
  RowBox[{"x", ",", "p"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LindbladTerm", "[", 
   RowBox[{"x_", ",", "p_", ",", "\[Gamma]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"\[Gamma]", "/", "2"}], " ", 
   RowBox[{"(", "1", ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.625479872163656*^9, 3.625479875424397*^9}, {
   3.625480075398456*^9, 3.6254802279213877`*^9}, {3.625480283282508*^9, 
   3.62548037346877*^9}, {3.6254804166783543`*^9, 3.625480506102989*^9}, {
   3.6254805386991043`*^9, 3.6254806184136467`*^9}, 3.625481408546853*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Moyal Bracket", "Subtitle",
 CellChangeTimes->{{3.615037249391127*^9, 3.615037256084381*^9}}],

Cell[BoxData[{
 RowBox[{"InnerBracket", ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"h", "/", "2"}], 
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"#", ",", "X"}], "]"}], ",", "p"}], "]"}], "-", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"#", ",", "P"}], "]"}], ",", "x"}], "]"}]}], ")"}]}], 
   "&"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NestedInnerBracket", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Nest", "[", 
    RowBox[{"InnerBracket", ",", "#", ",", "n"}], "]"}], "&"}]}], "\n", 
 RowBox[{
  RowBox[{"F", "[", 
   RowBox[{"x_", ",", "p_", ",", "X_", ",", "P_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WF", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}], 
   RowBox[{"H", "[", 
    RowBox[{"X", ",", "P"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"H", "[", 
   RowBox[{"X_", ",", "P_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"P", "^", "2"}], "/", "2"}], "/", "m"}], "+", 
   RowBox[{
    RowBox[{"X", "^", "2"}], 
    RowBox[{"k", "/", "2"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[CapitalLambda]", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"P", "^", "2"}], "/", "2"}], "/", "m"}]}], "+", 
      RowBox[{"\[Lambda]", " ", 
       RowBox[{"X", "^", "2"}], 
       RowBox[{"k", "/", "2"}]}]}], ")"}], "^", 
    "2"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<H = \>\"", ",", 
   RowBox[{"H", "[", 
    RowBox[{"X", ",", "P"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MoyalBracket", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"2", "/", "h"}], " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"NestedInnerBracket", "[", 
             RowBox[{
              RowBox[{"2", "n"}], "+", "1"}], "]"}], "[", 
            RowBox[{"F", "[", 
             RowBox[{"x", ",", "p", ",", "X", ",", "P"}], "]"}], "]"}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"n", "+", "1"}], ")"}]}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "n"}], "+", "1"}], ")"}], "!"}], ")"}]}]}], ",", 
          
          RowBox[{"{", 
           RowBox[{"n", ",", "0", ",", "2"}], "}"}]}], "]"}]}], "/.", 
       RowBox[{"X", "\[Rule]", "x"}]}], "/.", 
      RowBox[{"P", "\[Rule]", "p"}]}], "//", "Simplify"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"//", "TraditionalForm"}], "*)"}]}], "\n", 
 RowBox[{"MoyalKerrFinest", "=", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"ExpandAll", "[", "MoyalBracket", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"Derivative", ",", "\[CapitalLambda]", ",", "\[Lambda]"}], 
      "}"}]}], "]"}], "//", "TraditionalForm"}]}], "\n", 
 RowBox[{
  RowBox[{"MoyalKerr", "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"MoyalBracket", ",", 
      RowBox[{"{", 
       RowBox[{"Derivative", ",", "\[CapitalLambda]"}], "}"}]}], "]"}], "//", 
    "InputForm"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"MoyalKerr", "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"MoyalBracket", ",", 
      RowBox[{"{", 
       RowBox[{"Derivative", ",", "\[CapitalLambda]"}], "}"}]}], "]"}], "//", 
    "OutputForm"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MoyalKerr", "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"MoyalBracket", ",", 
      RowBox[{"{", 
       RowBox[{"Derivative", ",", "\[CapitalLambda]"}], "}"}]}], "]"}], "//", 
    "StandardForm"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"MoyalKerrFinest", " ", "/.", 
     RowBox[{"m", "\[Rule]", "M"}]}], "/.", 
    RowBox[{"h", "\[Rule]", "hbar"}]}], "//", " ", "TeXForm"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.615018982555271*^9, 3.615019021654953*^9}, {
   3.615019056637583*^9, 3.615019169814467*^9}, {3.6150347639203367`*^9, 
   3.615034807348419*^9}, {3.615034842867296*^9, 3.6150348491357813`*^9}, {
   3.615034918050912*^9, 3.615034921839909*^9}, {3.615034994191354*^9, 
   3.6150350361348677`*^9}, {3.615035111811181*^9, 3.615035224682994*^9}, {
   3.6150353043096*^9, 3.615035307723707*^9}, {3.615035422051449*^9, 
   3.615035437183424*^9}, {3.6150355659644957`*^9, 3.61503557086731*^9}, {
   3.615035671902892*^9, 3.615035674277556*^9}, {3.615035736571361*^9, 
   3.615035750951644*^9}, {3.61503588209053*^9, 3.615035896819859*^9}, 
   3.615036820773353*^9, {3.615036919919993*^9, 3.615036921954317*^9}, {
   3.6150404378473043`*^9, 3.6150405653034973`*^9}, {3.615040653180766*^9, 
   3.615040703612061*^9}, 3.615042219086753*^9, 3.615042351355496*^9, {
   3.615115699963099*^9, 3.615115713448882*^9}, {3.6151157565216637`*^9, 
   3.615115763350399*^9}, {3.61511584473072*^9, 3.615115847424518*^9}, {
   3.615116160872566*^9, 3.61511616303062*^9}, {3.615117232161532*^9, 
   3.615117246801209*^9}, {3.6151174123138514`*^9, 3.615117480822221*^9}, {
   3.615117670363701*^9, 3.615117671533584*^9}, {3.615117733481123*^9, 
   3.615117772716714*^9}, {3.615120594715362*^9, 3.615120604554988*^9}, {
   3.615121324725821*^9, 3.6151213386855993`*^9}, {3.615121746426581*^9, 
   3.6151217504028397`*^9}, {3.615122026428989*^9, 3.6151220489863787`*^9}, 
   3.615288162975751*^9, {3.615288505967013*^9, 3.6152886320253572`*^9}, {
   3.615288683852578*^9, 3.615288719262138*^9}, {3.6153002594534073`*^9, 
   3.615300270615068*^9}, {3.615300308841262*^9, 3.6153003101682377`*^9}, {
   3.615300491021636*^9, 3.6153004912098513`*^9}, 3.6157249031030083`*^9, {
   3.6157249844657373`*^9, 3.6157250052715683`*^9}, 3.6465633210574207`*^9, {
   3.647641836785802*^9, 3.647641839299685*^9}, 3.647642452862856*^9, {
   3.6479425054307003`*^9, 3.647942536508113*^9}}],

Cell["\<\
(*dChange[expression,{transformations},{oldVars},{newVars},{functions}]*)
MoyalKerr
Assuming[{r > 0, theta > 0, theta < Pi/2}, dChange[MoyalKerr, {r^2 == x^2 + \
p^2, theta == ArcTan[p/x]}, {x, p}, {r, theta}, {WF[x, p, \
t]}]](*/.C[1]\[Rule]0/2*)\
\>", "Text",
 CellChangeTimes->{{3.64764189070016*^9, 3.647642038077449*^9}, {
   3.647642073216033*^9, 3.647642075007023*^9}, {3.647642226926365*^9, 
   3.647642242204768*^9}, {3.6476423106307487`*^9, 3.6476423157109547`*^9}, {
   3.6476424868353786`*^9, 3.647642496174294*^9}, {3.647642582051828*^9, 
   3.647642591197427*^9}, {3.647642641523151*^9, 3.647642675232442*^9}, 
   3.6476427789152946`*^9, 3.6476428109958*^9, {3.647642926739524*^9, 
   3.647642933610669*^9}, {3.6476430635557117`*^9, 3.647643124757526*^9}, 
   3.647643174395816*^9, {3.6476444328497334`*^9, 3.647644493221175*^9}, 
   3.64794247885168*^9}],

Cell["\<\
MoyalKerr
MoyalKerr /. Derivative[n_, m_, 0][WF_][x_, p_, T_] :> D[WF[r*Cos[theta], \
r*Sin[theta], T], {r, n}, {theta, m}] // Simplify
(*rep=eqs/.Derivative[n_,m_][F_][x_,y_]\[RuleDelayed]D[F[x[s,t],y[s,t]],{s,n},\
{t,m}]*)\
\>", "Text",
 CellChangeTimes->{{3.64764189070016*^9, 3.647642038077449*^9}, {
   3.647642073216033*^9, 3.647642075007023*^9}, {3.647642226926365*^9, 
   3.647642242204768*^9}, {3.6476423106307487`*^9, 3.6476423157109547`*^9}, {
   3.6476424868353786`*^9, 3.647642496174294*^9}, {3.647642582051828*^9, 
   3.647642591197427*^9}, {3.647642641523151*^9, 3.647642675232442*^9}, 
   3.6476427789152946`*^9, 3.6476428109958*^9, {3.647642926739524*^9, 
   3.647642933610669*^9}, {3.6476430635557117`*^9, 3.647643124757526*^9}, {
   3.647643174395816*^9, 3.647643196544937*^9}, {3.64764323762572*^9, 
   3.6476432660230722`*^9}, {3.647643300170163*^9, 3.64764330349721*^9}, {
   3.6476439340798264`*^9, 3.64764395159424*^9}, {3.647643996506928*^9, 
   3.647644044494582*^9}, {3.647644081746207*^9, 3.647644126031889*^9}, {
   3.647644218202504*^9, 3.647644218546474*^9}, {3.647644355390951*^9, 
   3.6476443586883497`*^9}, 3.647942478854279*^9}],

Cell[CellGroupData[{

Cell["Assign Wigner Flow Components", "Subsubtitle",
 CellChangeTimes->{{3.615725032093897*^9, 3.615725044180377*^9}, 
   3.615725463701329*^9, {3.6157255135097227`*^9, 3.615725557342465*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"WFx", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", "4"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "switch", " ", "\[CapitalLambda]", " ", "\[Lambda]", " ", "k", " ", 
        RowBox[{"h", "^", "2"}], " ", "m", " ", "x", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"WF", "[", 
           RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "p", ",", "x"}], 
         "]"}]}], "+", " ", 
       RowBox[{"m", " ", "\[CapitalLambda]", " ", "\[Lambda]", " ", 
        RowBox[{"h", "^", "2"}], " ", "k", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "switch"}], ")"}], " ", "p", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"WF", "[", 
           RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", "2"}], "}"}]}], "]"}]}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"4", " ", "p", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "4"}], " ", "\[CapitalLambda]", " ", 
           "\[CapitalLambda]", " ", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"WF", "[", 
              RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"x", ",", "2"}], "}"}]}], "]"}], " ", 
           RowBox[{"h", "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"WF", "[", 
            RowBox[{"x", ",", "p", ",", "t"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalLambda]", " ", "\[CapitalLambda]", " ", 
                RowBox[{"p", "^", "2"}]}], "+", 
               RowBox[{"\[Lambda]", " ", "\[CapitalLambda]", " ", "k", " ", 
                RowBox[{"x", "^", "2"}], " ", "m"}]}], ")"}], "+", "m"}], 
            ")"}]}]}], ")"}]}]}], ")"}], "/", 
     RowBox[{"m", "^", "2"}]}]}], "/.", 
   RowBox[{"switch", "\[Rule]", "s"}]}]}]], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.6240441507393312`*^9}, 3.624044333965494*^9, {3.624868809299417*^9, 
   3.624868889248692*^9}, {3.624875377631196*^9, 3.624875380070023*^9}, {
   3.625310382407557*^9, 3.6253104128767033`*^9}, {3.6295663802678833`*^9, 
   3.6295663870851583`*^9}, {3.646563695716837*^9, 3.6465637860736237`*^9}, 
   3.6465663019076967`*^9, {3.64700669762381*^9, 3.6470067943761578`*^9}, {
   3.6470068254882402`*^9, 3.647007004726845*^9}}],

Cell[BoxData[{
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"WFx", "[", 
     RowBox[{"X", ",", "P", ",", "T", ",", "s"}], "]"}], "//", "ExpandAll"}], 
   ",", "s"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"WFx", "[", 
          RowBox[{"X", ",", "P", ",", "T", ",", "s"}], "]"}], "//", 
         "ExpandAll"}], ",", "s"}], "]"}], "/.", 
      RowBox[{"m", "\[Rule]", "MM"}]}], "/.", 
     RowBox[{"s", "\[Rule]", "0"}]}], "/.", 
    RowBox[{"h", "\[Rule]", "hbar"}]}], "//", "TraditionalForm"}], "//", 
  "TeXForm"}]}], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.6240441507393312`*^9}, 3.624044333965494*^9, {3.624868809299417*^9, 
   3.624868889248692*^9}, {3.624875377631196*^9, 3.624875380070023*^9}, {
   3.625310382407557*^9, 3.6253104128767033`*^9}, {3.6295663802678833`*^9, 
   3.6295663870851583`*^9}, {3.646563695716837*^9, 3.6465637860736237`*^9}, 
   3.6465663019076967`*^9, {3.64700669762381*^9, 3.647006751576983*^9}, 
   3.64700711983996*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WFp", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "4"}], " ", "switch", " ", "\[CapitalLambda]", " ", 
        "\[Lambda]", " ", 
        RowBox[{"h", "^", "2"}], " ", "p", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"WF", "[", 
           RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "1"}], "}"}]}], "]"}]}], "+", " ", 
       RowBox[{
        RowBox[{"1", "/", "4"}], 
        RowBox[{"h", "^", "2"}], "\[CapitalLambda]", " ", "\[Lambda]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "switch"}], ")"}], "x", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"WF", "[", 
           RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "4"}], "\[Lambda]", " ", "\[Lambda]", 
           " ", "k", " ", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"WF", "[", 
              RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"p", ",", "2"}], "}"}]}], "]"}], " ", 
           RowBox[{"h", "^", "2"}], " ", "m"}], "+", 
          RowBox[{
           RowBox[{"WF", "[", 
            RowBox[{"x", ",", "p", ",", "t"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalLambda]", " ", "\[Lambda]", " ", 
                RowBox[{"p", "^", "2"}]}], "+", 
               RowBox[{"\[Lambda]", " ", "\[Lambda]", " ", "k", " ", 
                RowBox[{"x", "^", "2"}], " ", "m"}]}], ")"}], "+", "m"}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], " ", 
    RowBox[{"k", "/", "m"}]}], "/.", 
   RowBox[{"switch", "\[Rule]", "s"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"WFp", "[", 
      RowBox[{"X", ",", "P", ",", "T", ",", "s"}], "]"}], "//", "ExpandAll"}],
     ",", "s"}], "]"}], "//", "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"WFp", "[", 
          RowBox[{"X", ",", "P", ",", "T", ",", "s"}], "]"}], "//", 
         "ExpandAll"}], ",", "s"}], "]"}], "/.", 
      RowBox[{"m", "\[Rule]", "MM"}]}], "/.", 
     RowBox[{"s", "\[Rule]", "0"}]}], "/.", 
    RowBox[{"h", "\[Rule]", "hbar"}]}], "//", "TraditionalForm"}], "//", 
  "TeXForm"}]}], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.624044116541326*^9}, {3.624044177273033*^9, 3.624044180116425*^9}, 
   3.624044299297868*^9, {3.6248689045480223`*^9, 3.624868909746416*^9}, {
   3.625310440565892*^9, 3.6253104547216988`*^9}, {3.629566365472601*^9, 
   3.629566368310835*^9}, {3.6465639009238157`*^9, 3.64656390479714*^9}, 
   3.646566375747611*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WFxClassical", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], ":=", 
  StyleBox[
   RowBox[{
    RowBox[{"k", " ", "\[Lambda]", " ", "\[CapitalLambda]", " ", "p", " ", 
     SuperscriptBox["x", "2"], " ", 
     RowBox[{
      RowBox[{"WF", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/", "m"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[CapitalLambda]", "2"], " ", 
     SuperscriptBox["p", "3"], " ", 
     RowBox[{
      RowBox[{"WF", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/", 
      SuperscriptBox["m", "2"]}]}], "+", 
    RowBox[{"p", " ", 
     RowBox[{
      RowBox[{"WF", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/", "m"}]}]}], 
   "Input"]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WFpClassical", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "k"}], " ", "x", " ", 
    RowBox[{"WF", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], "-", 
   RowBox[{
    SuperscriptBox["k", "2"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", 
    RowBox[{"WF", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], "-", 
   RowBox[{"k", " ", 
    SuperscriptBox["p", "2"], " ", "x", " ", "\[Lambda]", " ", 
    "\[CapitalLambda]", " ", 
    RowBox[{
     RowBox[{"WF", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/", 
     "m"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{"WFxClassical", "[", 
   RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{"WFpClassical", "[", 
   RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.6240441507393312`*^9}, 3.624044333965494*^9, {3.624868809299417*^9, 
   3.624868889248692*^9}, {3.624875377631196*^9, 3.624875380070023*^9}, {
   3.625310382407557*^9, 3.6253104128767033`*^9}, {3.6295663802678833`*^9, 
   3.6295663870851583`*^9}, {3.646563695716837*^9, 3.6465637860736237`*^9}, 
   3.6465663019076967`*^9, {3.64700669762381*^9, 3.6470067943761578`*^9}, {
   3.6470068254882402`*^9, 3.647007004726845*^9}, {3.647007058254902*^9, 
   3.6470070970415173`*^9}, {3.647007143267346*^9, 3.647007165496517*^9}, {
   3.647007209389969*^9, 3.6470072267167*^9}, {3.647007353332209*^9, 
   3.647007363590686*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WFxQuantum", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WFx", 
    StyleBox["[", "Input"], 
    RowBox[{
     StyleBox["x", "Input"], 
     StyleBox[",", "Input"], 
     StyleBox["p", "Input"], 
     StyleBox[",", "Input"], 
     StyleBox["t", "Input"], ",", "s"}], "]"}], "-", 
   RowBox[{"WFxClassical", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WFpQuantum", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WFp", 
    StyleBox["[", "Input"], 
    RowBox[{
     StyleBox["x", "Input"], 
     StyleBox[",", "Input"], 
     StyleBox["p", "Input"], 
     StyleBox[",", "Input"], 
     StyleBox["t", "Input"], ",", "s"}], "]"}], "-", 
   RowBox[{"WFpClassical", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{"WFxQuantum", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "]"}], "//", 
  "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{"WFpQuantum", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "]"}], "//", 
  "TraditionalForm"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.6470082568713923`*^9, 3.6470083858823757`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Term1", "=", "MoyalBracket"}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Term2", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"WFx", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "S"}], "]"}], ",", "x"}], "]"}],
      "+", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"WFp", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ",", "p"}], 
      "]"}]}], ")"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"thatDifference", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Term1", "-", "Term2"}], "/.", 
     RowBox[{"S", "\[Rule]", "s"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", "thatDifference", "]"}]}], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.624044116541326*^9}, {3.624044177273033*^9, 3.624044180116425*^9}, 
   3.624044299297868*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WFx$s", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WFx", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
   RowBox[{"WFx", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "0"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFx$s", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "//", "Simplify"}], "//",
   "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      FormBox[
       FormBox[
        RowBox[{
         SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
         "\[CapitalLambda]", " ", "s", " "}],
        TraditionalForm],
       TraditionalForm], "/", "4"}], "/", "m"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"x", " ", 
         RowBox[{"WF", "[", 
          RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "+", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"p", " ", 
         RowBox[{"WF", "[", 
          RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "2"}], "}"}]}], "]"}]}], ")"}]}], "//", 
   "HoldForm"}], "//", "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WFxsElegant", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     FormBox[
      FormBox[
       RowBox[{
        SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
        "\[CapitalLambda]", " ", "s", " "}],
       TraditionalForm],
      TraditionalForm], "/", "4"}], "/", "m"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"x", " ", 
        RowBox[{"WF", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "+", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"p", " ", 
        RowBox[{"WF", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "2"}], "}"}]}], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFx$s", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
   RowBox[{"WFxsElegant", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}]}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.624176466042376*^9, 3.62417683252396*^9}, {
   3.624176924608576*^9, 3.624177220730056*^9}, 3.6241772821715097`*^9, 
   3.6241776849862747`*^9, {3.624177874394723*^9, 3.624177932802676*^9}, {
   3.6241779663616858`*^9, 3.624178013709126*^9}, {3.624178101207879*^9, 
   3.6241781636421223`*^9}, {3.6241814797152777`*^9, 3.624181521896975*^9}, {
   3.624181574795165*^9, 3.624181650453536*^9}, {3.624181769765004*^9, 
   3.624181951890307*^9}, {3.6247890313855333`*^9, 3.624789100674017*^9}, {
   3.6247891335910873`*^9, 3.624789134396093*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"WFp$s", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"WFp", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
    RowBox[{"WFp", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "0"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFp$s", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "//", "Simplify"}], "//",
   "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FormBox[
        FormBox[
         RowBox[{
          SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
          "\[CapitalLambda]", " ", "s", " "}],
         TraditionalForm],
        TraditionalForm]}], "/", "4"}], "/", "m"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"p", " ", 
         RowBox[{"WF", "[", 
          RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "+", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"x", " ", 
         RowBox[{"WF", "[", 
          RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], ")"}]}], "//", 
   "HoldForm"}], "//", "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WFpsElegant", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FormBox[
       FormBox[
        RowBox[{
         SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
         "\[CapitalLambda]", " ", "s", " "}],
        TraditionalForm],
       TraditionalForm]}], "/", "4"}], "/", "m"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"p", " ", 
        RowBox[{"WF", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "+", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"x", " ", 
        RowBox[{"WF", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"WFp$s", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
    RowBox[{"WFpsElegant", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}]}], "//", "Simplify"}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.6247891570460873`*^9, 3.624789170168043*^9}, {
   3.624789210102661*^9, 3.624789234886491*^9}, 3.624789267740053*^9, {
   3.624789300635976*^9, 3.624789338496626*^9}, 3.647942604731247*^9, 
   3.647942641228479*^9}],

Cell["\<\
timePrint[WFx[x, p, t, 0] // Expand // TraditionalForm]
timePrint[WFx[x, p, t, 1] // Expand // TraditionalForm]
timePrint[WFx[x, p, t, s] - WFx[x, p, t, 0] // Expand // TraditionalForm]\
\>", "Text",
 CellChangeTimes->{{3.624182264794106*^9, 3.6241823053134117`*^9}, {
   3.624182794619049*^9, 3.624182800937439*^9}, {3.6241832838527193`*^9, 
   3.62418330201934*^9}, {3.624788510144264*^9, 3.624788524779582*^9}, 
   3.647942653237974*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time spent= \"\>", "\[InvisibleSpace]", "2.989235`4.", 
   "\[InvisibleSpace]", "\<\" Seconds  = \"\>", "\[InvisibleSpace]", 
   "0.04982116666666666666666666666666666667`4.", 
   "\[InvisibleSpace]", "\<\" Minutes   for   \"\>", "\[InvisibleSpace]", 
   TagBox[
    TagBox[
     FormBox[
      RowBox[{"Expand", "[", 
       RowBox[{"WFx", "(", 
        RowBox[{"x", ",", "p", ",", "t", ",", "0"}], ")"}], "]"}],
      TraditionalForm],
     TraditionalForm,
     Editable->True],
    HoldForm], "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   TagBox[
    FormBox[
     RowBox[{
      FractionBox[
       RowBox[{
       "k", " ", "\[Lambda]", " ", "\[CapitalLambda]", " ", "p", " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"WF", "(", 
         RowBox[{"x", ",", "p", ",", "t"}], ")"}]}], "m"], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", "2"], " ", 
        SuperscriptBox["p", "3"], " ", 
        RowBox[{"WF", "(", 
         RowBox[{"x", ",", "p", ",", "t"}], ")"}]}], 
       SuperscriptBox["m", "2"]], "+", 
      FractionBox[
       RowBox[{"p", " ", 
        RowBox[{"WF", "(", 
         RowBox[{"x", ",", "p", ",", "t"}], ")"}]}], "m"], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
        "\[CapitalLambda]", " ", "p", " ", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[PartialD]", "2"], "WF"}], 
         RowBox[{"\[PartialD]", 
          SuperscriptBox["p", "2"]}]]}], 
       RowBox[{"4", " ", "m"}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["h", "2"], " ", 
        SuperscriptBox["\[CapitalLambda]", "2"], " ", "p", " ", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[PartialD]", "2"], "WF"}], 
         RowBox[{"\[PartialD]", 
          SuperscriptBox["x", "2"]}]]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["m", "2"]}]]}],
     TraditionalForm],
    TraditionalForm,
    Editable->True]}],
  SequenceForm[
  "Time spent= ", 2.989235`4., " Seconds  = ", 
   0.04982116666666666666666666666666666667`4., " Minutes   for   ", 
   HoldForm[
    TraditionalForm[
     Expand[
      $CellContext`WFx[$CellContext`x, $CellContext`p, $CellContext`t, 0]]]], 
   " = ", 
   TraditionalForm[($CellContext`m^(-1) $CellContext`p) \
$CellContext`WF[$CellContext`x, $CellContext`p, $CellContext`t] + \
((((($CellContext`k/$CellContext`m) $CellContext`p) $CellContext`x^2) \
$CellContext`\[Lambda]) $CellContext`\[CapitalLambda]) \
$CellContext`WF[$CellContext`x, $CellContext`p, $CellContext`t] + \
(($CellContext`m^(-2) $CellContext`p^3) $CellContext`\[CapitalLambda]^2) \
$CellContext`WF[$CellContext`x, $CellContext`p, $CellContext`t] + ((((((
           Rational[-1, 
             4] $CellContext`h^2) $CellContext`k)/$CellContext`m) \
$CellContext`p) $CellContext`\[Lambda]) $CellContext`\[CapitalLambda]) 
     Derivative[
      0, 2, 0][$CellContext`WF][$CellContext`x, $CellContext`p, \
$CellContext`t] + ((((
         Rational[-1, 
           4] $CellContext`h^2) $CellContext`m^(-2)) $CellContext`p) \
$CellContext`\[CapitalLambda]^2) 
     Derivative[
      2, 0, 0][$CellContext`WF][$CellContext`x, $CellContext`p, \
$CellContext`t]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.647942559513177*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time spent= \"\>", "\[InvisibleSpace]", "3.00438`4.", 
   "\[InvisibleSpace]", "\<\" Seconds  = \"\>", "\[InvisibleSpace]", 
   "0.05007341666666666666666666666666666667`4.", 
   "\[InvisibleSpace]", "\<\" Minutes   for   \"\>", "\[InvisibleSpace]", 
   TagBox[
    TagBox[
     FormBox[
      RowBox[{"Expand", "[", 
       RowBox[{"WFx", "(", 
        RowBox[{"x", ",", "p", ",", "t", ",", "1"}], ")"}], "]"}],
      TraditionalForm],
     TraditionalForm,
     Editable->True],
    HoldForm], "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   TagBox[
    FormBox[
     RowBox[{
      FractionBox[
       RowBox[{
       "k", " ", "\[Lambda]", " ", "\[CapitalLambda]", " ", "p", " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"WF", "(", 
         RowBox[{"x", ",", "p", ",", "t"}], ")"}]}], "m"], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[CapitalLambda]", "2"], " ", 
        SuperscriptBox["p", "3"], " ", 
        RowBox[{"WF", "(", 
         RowBox[{"x", ",", "p", ",", "t"}], ")"}]}], 
       SuperscriptBox["m", "2"]], "+", 
      FractionBox[
       RowBox[{"p", " ", 
        RowBox[{"WF", "(", 
         RowBox[{"x", ",", "p", ",", "t"}], ")"}]}], "m"], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
        "\[CapitalLambda]", " ", "x", " ", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[PartialD]", "2"], "WF"}], 
         RowBox[{
          RowBox[{"\[PartialD]", "x"}], "\[ThinSpace]", 
          RowBox[{"\[PartialD]", "p"}]}]]}], 
       RowBox[{"4", " ", "m"}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["h", "2"], " ", 
        SuperscriptBox["\[CapitalLambda]", "2"], " ", "p", " ", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[PartialD]", "2"], "WF"}], 
         RowBox[{"\[PartialD]", 
          SuperscriptBox["x", "2"]}]]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["m", "2"]}]]}],
     TraditionalForm],
    TraditionalForm,
    Editable->True]}],
  SequenceForm[
  "Time spent= ", 3.00438`4., " Seconds  = ", 
   0.05007341666666666666666666666666666667`4., " Minutes   for   ", 
   HoldForm[
    TraditionalForm[
     Expand[
      $CellContext`WFx[$CellContext`x, $CellContext`p, $CellContext`t, 1]]]], 
   " = ", 
   TraditionalForm[($CellContext`m^(-1) $CellContext`p) \
$CellContext`WF[$CellContext`x, $CellContext`p, $CellContext`t] + \
((((($CellContext`k/$CellContext`m) $CellContext`p) $CellContext`x^2) \
$CellContext`\[Lambda]) $CellContext`\[CapitalLambda]) \
$CellContext`WF[$CellContext`x, $CellContext`p, $CellContext`t] + \
(($CellContext`m^(-2) $CellContext`p^3) $CellContext`\[CapitalLambda]^2) \
$CellContext`WF[$CellContext`x, $CellContext`p, $CellContext`t] + ((((((
           Rational[
            1, 4] $CellContext`h^2) $CellContext`k)/$CellContext`m) \
$CellContext`x) $CellContext`\[Lambda]) $CellContext`\[CapitalLambda]) 
     Derivative[
      1, 1, 0][$CellContext`WF][$CellContext`x, $CellContext`p, \
$CellContext`t] + ((((
         Rational[-1, 
           4] $CellContext`h^2) $CellContext`m^(-2)) $CellContext`p) \
$CellContext`\[CapitalLambda]^2) 
     Derivative[
      2, 0, 0][$CellContext`WF][$CellContext`x, $CellContext`p, \
$CellContext`t]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.647942559517158*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Time spent= \"\>", "\[InvisibleSpace]", "3.01978`4.", 
   "\[InvisibleSpace]", "\<\" Seconds  = \"\>", "\[InvisibleSpace]", 
   "0.05033011666666666666666666666666666667`4.", 
   "\[InvisibleSpace]", "\<\" Minutes   for   \"\>", "\[InvisibleSpace]", 
   TagBox[
    TagBox[
     FormBox[
      RowBox[{"Expand", "[", 
       RowBox[{
        RowBox[{"WFx", "(", 
         RowBox[{"x", ",", "p", ",", "t", ",", "s"}], ")"}], "-", 
        RowBox[{"WFx", "(", 
         RowBox[{"x", ",", "p", ",", "t", ",", "0"}], ")"}]}], "]"}],
      TraditionalForm],
     TraditionalForm,
     Editable->True],
    HoldForm], "\[InvisibleSpace]", "\<\" = \"\>", "\[InvisibleSpace]", 
   TagBox[
    FormBox[
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
        "\[CapitalLambda]", " ", "s", " ", "x", " ", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[PartialD]", "2"], "WF"}], 
         RowBox[{
          RowBox[{"\[PartialD]", "x"}], "\[ThinSpace]", 
          RowBox[{"\[PartialD]", "p"}]}]]}], 
       RowBox[{"4", " ", "m"}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
        "\[CapitalLambda]", " ", "p", " ", "s", " ", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[PartialD]", "2"], "WF"}], 
         RowBox[{"\[PartialD]", 
          SuperscriptBox["p", "2"]}]]}], 
       RowBox[{"4", " ", "m"}]]}],
     TraditionalForm],
    TraditionalForm,
    Editable->True]}],
  SequenceForm[
  "Time spent= ", 3.01978`4., " Seconds  = ", 
   0.05033011666666666666666666666666666667`4., " Minutes   for   ", 
   HoldForm[
    TraditionalForm[
     Expand[$CellContext`WFx[$CellContext`x, $CellContext`p, $CellContext`t, \
$CellContext`s] - $CellContext`WFx[$CellContext`x, $CellContext`p, \
$CellContext`t, 0]]]], " = ", 
   TraditionalForm[(((((((
            Rational[
             1, 4] $CellContext`h^2) $CellContext`k)/$CellContext`m) \
$CellContext`p) $CellContext`s) $CellContext`\[Lambda]) $CellContext`\
\[CapitalLambda]) 
     Derivative[
      0, 2, 0][$CellContext`WF][$CellContext`x, $CellContext`p, \
$CellContext`t] + (((((((
            Rational[
             1, 4] $CellContext`h^2) $CellContext`k)/$CellContext`m) \
$CellContext`s) $CellContext`x) $CellContext`\[Lambda]) $CellContext`\
\[CapitalLambda]) 
     Derivative[
      1, 1, 0][$CellContext`WF][$CellContext`x, $CellContext`p, \
$CellContext`t]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.647942559519431*^9}]
}, Open  ]],

Cell[TextData[StyleBox["Continuity Equation (Moyal bracket only!)", \
"Subsection"]], "Chapter",
 CellChangeTimes->{{3.624954279811018*^9, 3.624954286338881*^9}, {
  3.624954573355047*^9, 3.624954587867218*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"wfuncDt", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}], "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"WF", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "t"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"continuityEquationFullfilled", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"0", "*", 
        RowBox[{"wfuncDt", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], "+", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"WFx", "[", 
          RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ",", "x"}], 
        "]"}], "+", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"WFp", "[", 
          RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ",", "p"}], 
        "]"}], "-", "MoyalBracket"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "p", ",", "t"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", "continuityEquationFullfilled", "]"}]}], "Input",
 CellChangeTimes->{{3.62495440060717*^9, 3.624954467685678*^9}, {
  3.624954536592366*^9, 3.62495456697657*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Wigner Functions ", "Subtitle",
 CellChangeTimes->{{3.615311702645843*^9, 3.615311707246711*^9}, {
   3.615311745926982*^9, 3.61531180732405*^9}, {3.6153119459079247`*^9, 
   3.615311949238516*^9}, {3.615312183516096*^9, 3.6153122039492273`*^9}, 
   3.615725910850113*^9}],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", 
  RowBox[{"i", ",", "ii", ",", "j"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Energy", "[", "i_", "]"}], ":=", 
    RowBox[{"E0", "[", "i", "]"}]}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Energy", "[", "i_", "]"}], ":=", 
  RowBox[{"EKerr", "[", "i", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"i", "=", "0"}], ";", " ", 
  RowBox[{"j", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Xi]", "[", 
     RowBox[{"x_", ",", "t_", ",", "\[Tau]_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"Cos", "[", "\[Tau]", "]"}], 
      RowBox[{"\[Psi]", "[", 
       RowBox[{"i", ",", "x"}], "]"}], 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", " ", "I"}], " ", "t", " ", 
        RowBox[{
         RowBox[{"Energy", "[", "i", "]"}], "/", "h"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Sin", "[", "\[Tau]", "]"}], 
      RowBox[{"\[Psi]", "[", 
       RowBox[{"j", ",", "x"}], "]"}], 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "I"}], " ", "t", " ", 
        RowBox[{
         RowBox[{"Energy", "[", "j", "]"}], "/", "h"}]}], "]"}]}]}]}], " ", 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Xi]", "[", 
    RowBox[{"x_", ",", "t_", ",", "\[Tau]_"}], "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"ii", ",", "stateParameter"}], "]"}], 
      RowBox[{"\[Psi]", "[", 
       RowBox[{"ii", ",", "x"}], "]"}], 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "I"}], " ", "t", " ", 
        RowBox[{
         RowBox[{"Energy", "[", "ii", "]"}], "/", "h"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Xi]conj", "[", 
     RowBox[{"x_", ",", "t_", ",", "\[Tau]_"}], "]"}], ":=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Conjugate", "[", 
        RowBox[{"c", "[", 
         RowBox[{"ii", ",", "stateParameter"}], "]"}], "]"}], 
       RowBox[{"\[Psi]", "[", 
        RowBox[{"ii", ",", "x"}], "]"}], 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"+", "I"}], " ", "t", " ", 
         RowBox[{
          RowBox[{"Energy", "[", "ii", "]"}], "/", "h"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SEQ$Fullfilled", "=", 
   RowBox[{"Simplify", " ", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"SEqKerr", "[", "n", "]"}], "[", 
       RowBox[{"\[Xi]", "[", 
        RowBox[{"x", ",", "t", ",", "\[Tau]"}], "]"}], "]"}], "-", 
      RowBox[{"I", "  ", "h", " ", 
       RowBox[{"D", "[", " ", 
        RowBox[{
         RowBox[{"\[Xi]", "[", 
          RowBox[{"x", ",", "t", ",", "\[Tau]"}], "]"}], ",", "t"}], 
        "]"}]}]}], ",", 
     RowBox[{"m", ">", "0"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", "SEQ$Fullfilled", "]"}]}], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, 
   3.615328385704236*^9, {3.615328744378584*^9, 3.6153287799687347`*^9}, {
   3.615328987316884*^9, 3.615328990741791*^9}, 3.615329097580762*^9, 
   3.615329253855715*^9, {3.615330658311314*^9, 3.6153307498683777`*^9}, 
   3.615330921555663*^9, 3.61533204568215*^9, 3.615332563209057*^9, {
   3.615634190510241*^9, 3.615634239773162*^9}, {3.615634478087792*^9, 
   3.615634481089449*^9}, {3.615634623602338*^9, 3.615634626481221*^9}, 
   3.615641438572461*^9, {3.6157395944797697`*^9, 3.615739665757576*^9}, {
   3.615739734213461*^9, 3.615739768659885*^9}, {3.615739881661104*^9, 
   3.615739933286222*^9}, {3.615740011872445*^9, 3.615740025625989*^9}, {
   3.615740073397553*^9, 3.615740091891831*^9}, {3.615740325925481*^9, 
   3.615740330470478*^9}, {3.615742891394403*^9, 3.615742894679743*^9}, {
   3.6157430310993*^9, 3.615743099122088*^9}, {3.615743150179474*^9, 
   3.615743151709302*^9}, {3.615743187251524*^9, 3.615743248189742*^9}, 
   3.615753975574485*^9, {3.6157540161118097`*^9, 3.615754050815352*^9}, {
   3.615754172481432*^9, 3.615754177655167*^9}, {3.615754208084609*^9, 
   3.6157542161206903`*^9}, {3.615754360004344*^9, 3.615754453254593*^9}, {
   3.6157545277695637`*^9, 3.615754530994121*^9}, {3.615754603679699*^9, 
   3.6157546264101057`*^9}, {3.615754658937257*^9, 3.615754666490737*^9}, 
   3.615754772231031*^9, 3.615756984538136*^9, {3.61575701896502*^9, 
   3.615757019682733*^9}, {3.615757052182633*^9, 3.615757072552759*^9}, {
   3.615757114785241*^9, 3.615757157415572*^9}, 3.6157575403076963`*^9, {
   3.61575802427798*^9, 3.6157580594924707`*^9}, {3.615758113186903*^9, 
   3.6157581138698463`*^9}, {3.6157582108072777`*^9, 
   3.6157582272845507`*^9}, {3.61575844149684*^9, 3.615758456106846*^9}, {
   3.61575852021458*^9, 3.615758528087078*^9}, {3.615758566212085*^9, 
   3.615758595340784*^9}, {3.6157586264375668`*^9, 3.615758750434924*^9}, {
   3.615758786466999*^9, 3.615758872009001*^9}, {3.6157589587577133`*^9, 
   3.6157589711151867`*^9}, {3.616510649457903*^9, 3.6165106690543203`*^9}, 
   3.6165126623992863`*^9, {3.616512830402712*^9, 3.616512847525229*^9}, 
   3.616513151884907*^9, {3.624955013589396*^9, 3.624955014059816*^9}, {
   3.624955483923208*^9, 3.624955484050034*^9}, {3.625313264593042*^9, 
   3.625313270599378*^9}, {3.647774620968156*^9, 3.6477746546056023`*^9}, {
   3.647776763745688*^9, 3.647776794945004*^9}, {3.647780994301491*^9, 
   3.647781020161085*^9}, {3.648135803297061*^9, 3.64813587557316*^9}, 
   3.64815521172173*^9, {3.648161225895842*^9, 3.6481612315676413`*^9}, 
   3.648198445210218*^9, {3.6483575377569513`*^9, 3.648357562584592*^9}, {
   3.648558416509809*^9, 3.648558416590852*^9}, {3.648558449387416*^9, 
   3.6485584527321167`*^9}, {3.648558502147355*^9, 3.648558502216867*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPsi]", "[", 
    RowBox[{"x_", ",", "t_", ",", "\[Tau]_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"x", "^", "2"}]}], " ", 
      RowBox[{"\[Alpha]", "/", "2"}]}], "]"}], 
    RowBox[{"Simplify", "[", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"Expand", "[", 
        RowBox[{
         RowBox[{"\[Xi]", "[", 
          RowBox[{"x", ",", "t", ",", "\[Tau]"}], "]"}], 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"x", "^", "2"}], " ", 
           RowBox[{"\[Alpha]", "/", "2"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "Exp"}], "}"}]}], "]"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{"timePrint", "[", 
  RowBox[{"\[CapitalPsi]", "[", 
   RowBox[{"X", ",", "T", ",", "mMixAngle"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, 
   3.615328385704236*^9, {3.615328744378584*^9, 3.6153287799687347`*^9}, {
   3.615328987316884*^9, 3.615328990741791*^9}, 3.615329097580762*^9, 
   3.615329253855715*^9, {3.615330658311314*^9, 3.6153307498683777`*^9}, 
   3.615330921555663*^9, 3.61533204568215*^9, 3.615332563209057*^9, {
   3.615634190510241*^9, 3.615634239773162*^9}, {3.615634478087792*^9, 
   3.615634481089449*^9}, {3.615634623602338*^9, 3.615634626481221*^9}, 
   3.615641438572461*^9, {3.6157395944797697`*^9, 3.615739665757576*^9}, {
   3.615739734213461*^9, 3.615739768659885*^9}, {3.615739881661104*^9, 
   3.615739933286222*^9}, {3.615740011872445*^9, 3.615740025625989*^9}, {
   3.615740073397553*^9, 3.615740091891831*^9}, {3.615740325925481*^9, 
   3.615740330470478*^9}, {3.615742891394403*^9, 3.615742894679743*^9}, {
   3.6157430310993*^9, 3.6157430890337467`*^9}, {3.615757787600575*^9, 
   3.615757840711211*^9}, 3.6157580200698843`*^9, {3.6157610777939367`*^9, 
   3.615761081009884*^9}, {3.6157611392790956`*^9, 3.615761157137271*^9}, 
   3.616043059537681*^9, 3.6483581381488113`*^9, 3.6485582002313557`*^9, {
   3.648558416614324*^9, 3.64855841662016*^9}, {3.648558502242507*^9, 
   3.648558502248784*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]", "[", 
    RowBox[{"x_", ",", "y_", ",", "t_", ",", "\[Tau]_"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Xi]conj", "[", 
      RowBox[{
       RowBox[{"x", "+", "y"}], ",", 
       RowBox[{"+", "t"}], ",", "\[Tau]"}], "]"}], " ", 
     RowBox[{"\[CapitalPsi]", "[", 
      RowBox[{
       RowBox[{"x", "-", "y"}], ",", "t", ",", "\[Tau]"}], "]"}]}], "/.", 
    "FixParameters"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"timePrint", "[", 
   RowBox[{"\[Rho]", "[", 
    RowBox[{"x", ",", "y", ",", "t", ",", "\[Tau]"}], "]"}], "]"}], 
  RowBox[{"(*", " ", 
   RowBox[{"DW", "=", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Rho]", "[", 
         RowBox[{"x", ",", "y", ",", "t", ",", "\[Tau]"}], "]"}], 
        RowBox[{"Exp", "[", 
         RowBox[{"I", " ", "2", " ", "y", " ", "p"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", 
         RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}]}], "]"}], " ", 
     "Prohibitively", " ", 
     RowBox[{"SLOW", "!"}]}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WignerFunction", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"FourierTransform", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"\[Rho]", "[", 
          RowBox[{"x", ",", " ", 
           RowBox[{"y", "/", "2"}], ",", "t", ",", "\[Tau]"}], "]"}], "/", 
         "h"}], "/", "Pi"}], ",", "y", ",", "p"}], "]"}], "/.", 
     RowBox[{"h", "\[Rule]", "1"}]}], "/.", 
    RowBox[{"\[Tau]", "\[Rule]", "mMixAngle"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"timePrint", "[", "WignerFunction", 
   RowBox[{"(*", 
    RowBox[{"[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}], "*)"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Count", "[", 
  RowBox[{
   RowBox[{"Expand", "[", 
    RowBox[{"WignerFunction", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], ",", 
   RowBox[{"+", "_"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, {
   3.615328385704236*^9, 3.61532842127243*^9}, {3.615328452177451*^9, 
   3.615328700955434*^9}, {3.61532913868193*^9, 3.615329140662854*^9}, {
   3.615329209708338*^9, 3.615329231643388*^9}, {3.615329538017696*^9, 
   3.6153295577324953`*^9}, {3.615330828281961*^9, 3.615330837113493*^9}, {
   3.6156389980699053`*^9, 3.615639089290873*^9}, {3.615639143068521*^9, 
   3.615639253553862*^9}, {3.6156393013390093`*^9, 3.6156393105481*^9}, {
   3.615639351484426*^9, 3.6156393555923357`*^9}, {3.615639410246297*^9, 
   3.615639423347652*^9}, {3.6156395121911697`*^9, 3.61563951611325*^9}, 
   3.615640096430455*^9, {3.615640442620921*^9, 3.615640460798748*^9}, {
   3.6156405179817133`*^9, 3.615640518330245*^9}, {3.6157256355018253`*^9, 
   3.61572563566157*^9}, {3.615725679695396*^9, 3.615725689107225*^9}, {
   3.615725903901721*^9, 3.6157259246853333`*^9}, {3.6157328388913403`*^9, 
   3.6157328561011133`*^9}, {3.615732897391026*^9, 3.615732919763029*^9}, {
   3.6157330434262857`*^9, 3.615733051956244*^9}, {3.615739058818254*^9, 
   3.6157390844150867`*^9}, {3.6157401863675337`*^9, 
   3.6157402093576937`*^9}, {3.6157402648349543`*^9, 3.615740267420556*^9}, 
   3.6157403380019217`*^9, 3.61574046647064*^9, {3.6157572043922*^9, 
   3.6157572085762463`*^9}, 3.615759117066454*^9, 3.615759196823285*^9, {
   3.6157595390100737`*^9, 3.615759545973748*^9}, {3.615759579691811*^9, 
   3.615759627921238*^9}, {3.624955394225871*^9, 3.624955466609825*^9}, 
   3.646557129686454*^9, 3.646993253447712*^9, 3.646993310004129*^9, {
   3.647776823505705*^9, 3.6477768270301523`*^9}, 3.64855820024431*^9, {
   3.6485584166304073`*^9, 3.648558416801186*^9}, {3.6485585022595387`*^9, 
   3.6485585022693167`*^9}}],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Wigner Flow analytical with Continuity Equation (\
\[Lambda] ->\[CapitalLambda])", "Section"]], "Subsubtitle",
 CellChangeTimes->{{3.615725928887197*^9, 3.615725936711233*^9}, {
  3.624966082984323*^9, 3.6249661051841717`*^9}, {3.624966855615535*^9, 
  3.6249668724076*^9}}],

Cell[BoxData[{
 RowBox[{"ss", "=", "1"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"wfxAnalytical", "[", 
     RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"WFx", "[", 
       RowBox[{"x", ",", "p", ",", "t", ",", "ss"}], "]"}], "/.", 
      RowBox[{"WF", "\[Rule]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"WignerFunction", "[", 
          RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.",
      "FixParameters"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Count", "[", 
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{"wfxAnalytical", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], ",", 
     RowBox[{"+", "_"}]}], "]"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"wfpAnalytical", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"WFp", "[", 
      RowBox[{"x", ",", "p", ",", "t", ",", "ss"}], "]"}], "/.", 
     RowBox[{"WF", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"WignerFunction", "[", 
         RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.", 
    "FixParameters"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"wfAnalytical", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"wfxAnalytical", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "x"}], "]"}], "+", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"wfpAnalytical", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "p"}], "]"}]}]}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"timePrint", "[", 
     RowBox[{"Simplify", "[", 
      RowBox[{"wfAnalytical", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], "]"}], ";"}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"wfuncDt", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}], "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"WignerFunction", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "t"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"timePrint", "[", 
     RowBox[{"Simplify", "[", 
      RowBox[{"wfuncDt", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], "]"}], ";", "\n", 
    RowBox[{"continuityEquation", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"wfuncDt", "[", 
            RowBox[{"x", ",", "p", ",", "t"}], "]"}], "+", 
           RowBox[{"wfAnalytical", "[", 
            RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "p", ",", "t"}], "}"}]}], "]"}], "/.", 
        RowBox[{"\[Lambda]", "\[Rule]", "\[CapitalLambda]"}]}], ",", 
       RowBox[{"m", ">", "0"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "*)"}], 
  RowBox[{"timePrint", "[", "continuityEquation", "]"}]}]}], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, {
   3.615328385704236*^9, 3.61532842127243*^9}, {3.615328452177451*^9, 
   3.615328700955434*^9}, {3.61532913868193*^9, 3.615329140662854*^9}, {
   3.615329209708338*^9, 3.615329231643388*^9}, {3.615329538017696*^9, 
   3.6153295577324953`*^9}, {3.615330828281961*^9, 3.615330837113493*^9}, {
   3.6156389980699053`*^9, 3.615639089290873*^9}, {3.615639143068521*^9, 
   3.615639253553862*^9}, {3.6156393013390093`*^9, 3.6156393105481*^9}, {
   3.615639351484426*^9, 3.6156393555923357`*^9}, {3.615639410246297*^9, 
   3.615639423347652*^9}, {3.6156395121911697`*^9, 3.61563951611325*^9}, 
   3.615640096430455*^9, {3.615640442620921*^9, 3.615640460798748*^9}, {
   3.6156405179817133`*^9, 3.615640518330245*^9}, {3.6157256355018253`*^9, 
   3.61572563566157*^9}, {3.615725679695396*^9, 3.615725689107225*^9}, {
   3.615725903901721*^9, 3.615726007983356*^9}, {3.615726223510936*^9, 
   3.615726227431016*^9}, {3.6157420001868467`*^9, 3.615742006151602*^9}, {
   3.615742040590849*^9, 3.615742122827833*^9}, {3.615742195261923*^9, 
   3.615742230972183*^9}, {3.6157423951717777`*^9, 3.615742460213076*^9}, {
   3.615757446793147*^9, 3.6157574620257597`*^9}, {3.6160431623304577`*^9, 
   3.616043189595357*^9}, {3.616043254953803*^9, 3.616043293541442*^9}, {
   3.616043328990443*^9, 3.616043342309023*^9}, {3.6165110851208897`*^9, 
   3.616511091061223*^9}, {3.616511154796013*^9, 3.6165111776629868`*^9}, {
   3.6249537488892117`*^9, 3.6249537623589153`*^9}, {3.624954672091284*^9, 
   3.62495469089832*^9}, 3.624954847418378*^9, {3.6249550855471573`*^9, 
   3.624955091287768*^9}, {3.624955198841002*^9, 3.624955200431562*^9}, {
   3.6249552316841373`*^9, 3.624955336120886*^9}, {3.625311379870614*^9, 
   3.625311400913364*^9}, {3.646552860600666*^9, 3.6465528738692007`*^9}, {
   3.6465533062612543`*^9, 3.646553316266013*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"continuityEquation", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"wfuncDt", "[", 
        RowBox[{"x", ",", "p", ",", "t"}], "]"}], "+", 
       RowBox[{"wfAnalytical", "[", 
        RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], "/.", 
      RowBox[{"\[Lambda]", "\[Rule]", "\[CapitalLambda]"}]}], ",", 
     RowBox[{"m", ">", "0"}]}], "]"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.6249549163991737`*^9, 3.6249549664723883`*^9}, {
  3.624955610626749*^9, 3.624955612449327*^9}, {3.646553395032299*^9, 
  3.646553398280514*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Wigner Functions numerical", "Subsubtitle",
 CellChangeTimes->{{3.6157257941396627`*^9, 3.615725802449313*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6482018763316507`*^9, 3.648201892820087*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"schneller", "=", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "-", 
          FractionBox["y", "2"]}], ")"}], "2"]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "+", 
          FractionBox["y", "2"]}], ")"}], "2"]}]}]], "*", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"TrueQ", "[", 
       RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], ",", 
      "1", ",", 
      FractionBox[
       RowBox[{"Exp", "[", 
        RowBox[{"-", 
         RowBox[{"stateParameter", "^", "2"}]}], "]"}], 
       RowBox[{"Sqrt", "[", "Pi", "]"}]]}], "]"}], 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{"ExpToTrig", "[", 
       RowBox[{"Expand", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Rho]", "[", 
           RowBox[{"x", ",", " ", 
            RowBox[{"y", "/", "2"}], ",", "t", ",", "\[Tau]"}], "]"}], "/", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"x", "-", 
                FractionBox["y", "2"]}], ")"}], "2"]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"x", "+", 
                FractionBox["y", "2"]}], ")"}], "2"]}]}]]}], 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"TrueQ", "[", 
            RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], 
           ",", "1", ",", 
           RowBox[{
            RowBox[{"Sqrt", "[", "Pi", "]"}], 
            RowBox[{"Exp", "[", 
             RowBox[{"stateParameter", "^", "2"}], "]"}]}]}], "]"}]}], "]"}], 
       "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"Cos", ",", "Sin", ",", "x", ",", "y", ",", 
        RowBox[{"Tanh", "[", "sQueeze", "]"}]}], "}"}], ",", "Simplify"}], 
     "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.646998863656547*^9, 3.6469988970106173`*^9}, {
   3.646998930205627*^9, 3.6469989309873*^9}, {3.6469989932264843`*^9, 
   3.646999003185061*^9}, 3.646999104456258*^9, {3.646999187017742*^9, 
   3.6469992156515512`*^9}, 3.6481984689124804`*^9, {3.6481990124878798`*^9, 
   3.6481990254258633`*^9}, {3.648199055806405*^9, 3.648199075951848*^9}, {
   3.648199124652779*^9, 3.6481991630356092`*^9}, {3.648199194657393*^9, 
   3.648199195112032*^9}, {3.648201525992984*^9, 3.6482016180359163`*^9}, {
   3.648201665663186*^9, 3.648201688647642*^9}, {3.648201723774685*^9, 
   3.648201759259985*^9}, {3.648201863088166*^9, 3.648201929222324*^9}, {
   3.648202010019573*^9, 3.6482020394994802`*^9}, {3.648202073422988*^9, 
   3.648202079263936*^9}, {3.6482030209246607`*^9, 3.648203037396947*^9}, 
   3.648321115919221*^9, {3.648358038759696*^9, 3.648358039805983*^9}, 
   3.648558416818645*^9, 3.648558502273623*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"schneller", "=", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", 
           FractionBox["y", "2"]}], ")"}], "2"]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "+", 
           FractionBox["y", "2"]}], ")"}], "2"]}]}]], 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"ExpandAll", "[", 
        RowBox[{
         RowBox[{"\[Rho]", "[", 
          RowBox[{"x", ",", " ", 
           RowBox[{"y", "/", "2"}], ",", "t", ",", "\[Tau]"}], "]"}], "/", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"x", "-", 
               FractionBox["y", "2"]}], ")"}], "2"]}], "-", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"x", "+", 
               FractionBox["y", "2"]}], ")"}], "2"]}]}]]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"x", "+", 
          RowBox[{"y", "/", "2"}]}], ",", 
         RowBox[{"x", "-", 
          RowBox[{"y", "/", "2"}]}]}], "}"}]}], "]"}]}]}], ";"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.6156396826593037`*^9, 3.61563969949319*^9}, {
   3.615639736750227*^9, 3.615639759554955*^9}, {3.615639801040518*^9, 
   3.615639819453103*^9}, 3.615639918063538*^9, 3.615639985693759*^9, 
   3.615640058820881*^9, 3.615725712794808*^9, {3.615725818044476*^9, 
   3.615725861303022*^9}, {3.646998745429996*^9, 3.646998779911813*^9}, {
   3.646998810819689*^9, 3.6469988468724213`*^9}, {3.646999059928638*^9, 
   3.6469990960710583`*^9}, 3.6469993038210793`*^9, 3.648558416982929*^9, 
   3.648558502276964*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"WignerFunction2", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"TrueQ", "[", 
        RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], ",", 
       "1", ",", 
       RowBox[{"Exp", "[", 
        RowBox[{"-", 
         RowBox[{"stateParameter", "^", "2"}]}], "]"}]}], "]"}], "/", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"x", "^", "2"}], "+", 
       RowBox[{"p", "^", "2"}]}], "]"}]}], "*", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Expand", "[", 
         RowBox[{
          RowBox[{"FourierTransform", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"schneller", "/", "h"}], "/", "Pi"}], ",", "y", ",", 
            "p"}], "]"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"x", "^", "2"}], "+", 
            RowBox[{"p", "^", "2"}]}], "]"}], "*", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"TrueQ", "[", 
             RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], 
            ",", "1", ",", 
            RowBox[{"Exp", "[", 
             RowBox[{"stateParameter", "^", "2"}], "]"}]}], "]"}]}], "]"}], "/.", 
        RowBox[{"h", "\[Rule]", "1"}]}], "/.", 
       RowBox[{"\[Tau]", "\[Rule]", "mMixAngle"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"_Sin", ",", "_Cos", ",", "p", ",", "Pi"}], "}"}]}], "]"}]}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "This", " ", "version", " ", "`WignerFunction2`", " ", "is", " ", "not", 
      " ", "faster", " ", "or", " ", "superior"}], "..."}], "."}], " ", 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.6156396826593037`*^9, 3.61563969949319*^9}, {
   3.615639736750227*^9, 3.615639759554955*^9}, {3.615639801040518*^9, 
   3.615639819453103*^9}, 3.615639918063538*^9, 3.615639985693759*^9, 
   3.615640058820881*^9, 3.615725712794808*^9, {3.615725818044476*^9, 
   3.615725861303022*^9}, {3.646998745429996*^9, 3.646998779911813*^9}, {
   3.646998810819689*^9, 3.6469988468724213`*^9}, {3.646999059928638*^9, 
   3.646999067744164*^9}, 3.6469991496276217`*^9, {3.646999222025188*^9, 
   3.646999245251965*^9}, {3.6469992771240807`*^9, 3.646999288567875*^9}, 
   3.6475176758241177`*^9, {3.64751772477182*^9, 3.6475177293399067`*^9}, 
   3.647517768952201*^9, {3.647517882542028*^9, 3.6475178837971363`*^9}, 
   3.64820250761485*^9, {3.648202541891608*^9, 3.648202545086802*^9}, {
   3.64820258713412*^9, 3.648202588817943*^9}, {3.648202656280497*^9, 
   3.648202704054236*^9}, {3.648202764170702*^9, 3.6482027707705107`*^9}, {
   3.648202817146748*^9, 3.648202825888348*^9}, {3.6482028740265493`*^9, 
   3.648202973266466*^9}, {3.648203330907611*^9, 3.6482034022900143`*^9}, {
   3.648203584317809*^9, 3.648203643549047*^9}, {3.64820377836712*^9, 
   3.648203789240973*^9}, {3.648203821493287*^9, 3.648203860747518*^9}, 
   3.6483211265674543`*^9, {3.6483580413634367`*^9, 3.648358042708568*^9}, 
   3.648558200259639*^9, 3.648558416998453*^9, 3.648558502281013*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"WignerFunctionN", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"WignerFunction2", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], "//", "N"}], "//", "Chop"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.6156396826593037`*^9, 3.61563969949319*^9}, {
   3.615639736750227*^9, 3.615639759554955*^9}, {3.615639801040518*^9, 
   3.615639819453103*^9}, 3.615639918063538*^9, 3.615639985693759*^9, 
   3.615640058820881*^9, 3.615725712794808*^9, {3.615725818044476*^9, 
   3.615725861303022*^9}, {3.646998745429996*^9, 3.646998779911813*^9}, {
   3.646998810819689*^9, 3.6469988468724213`*^9}, {3.646999059928638*^9, 
   3.646999067744164*^9}, 3.6469991496276217`*^9, {3.646999222025188*^9, 
   3.646999245251965*^9}, {3.6469992771240807`*^9, 3.646999288567875*^9}, 
   3.6475176758241177`*^9, {3.64751772477182*^9, 3.6475177293399067`*^9}, {
   3.647517768952201*^9, 3.6475178070296907`*^9}, {3.6475178607336407`*^9, 
   3.6475178752434196`*^9}, {3.647518392723646*^9, 3.647518422230047*^9}, 
   3.648202234883527*^9, {3.64820368070606*^9, 3.6482036895546017`*^9}, 
   3.648203907201837*^9, 3.6483211344555197`*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"intermediateWF", "=", 
   RowBox[{
    RowBox[{"WignerFunctionNN", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}], "//", "Chop"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.647517906158998*^9, 3.647517939357039*^9}, {
   3.6475179949655247`*^9, 3.6475180126816053`*^9}, {3.64751805715273*^9, 
   3.647518072936112*^9}, {3.647518113874671*^9, 3.647518119720194*^9}, {
   3.6475181555847*^9, 3.647518235568243*^9}, {3.647518266492424*^9, 
   3.647518267356043*^9}, {3.647518319911366*^9, 3.64751837224555*^9}, {
   3.6475184035329237`*^9, 3.647518410499648*^9}, 3.648202257313993*^9, {
   3.64820246290351*^9, 3.648202471564665*^9}, {3.648203701358893*^9, 
   3.648203721091221*^9}, 3.648203919589829*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"WignerFunctionN", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"intermediateWF", "//", "TrigReduce"}], "//", "Chop"}], ",", 
      RowBox[{"{", 
       RowBox[{"Cos", ",", "Sin"}], "}"}]}], "]"}], "/", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"x", "^", "2"}], "+", 
      RowBox[{"p", "^", "2"}]}], "]"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.647517906158998*^9, 3.647517939357039*^9}, {
   3.6475179949655247`*^9, 3.6475180126816053`*^9}, {3.64751805715273*^9, 
   3.647518072936112*^9}, {3.647518113874671*^9, 3.647518119720194*^9}, {
   3.6475181555847*^9, 3.647518235568243*^9}, {3.647518266492424*^9, 
   3.647518267356043*^9}, {3.647518319911366*^9, 3.64751837224555*^9}, {
   3.6475184035329237`*^9, 3.647518410499648*^9}, 3.648202257313993*^9, {
   3.64820246290351*^9, 3.648202471564665*^9}, 3.648203928851054*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"XX", "=", "2.5"}], ";", " ", 
   RowBox[{"ZZ", "=", 
    RowBox[{"1", "/", "Pi"}]}], ";"}], " ", "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"TT", "=", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", 
           RowBox[{"Pi", " ", "/", 
            RowBox[{"Abs", "[", 
             RowBox[{
              RowBox[{"E0", "[", "1", "]"}], "-", 
              RowBox[{"E0", "[", "0", "]"}]}], "]"}]}]}], ")"}], "/", "8"}], 
        " ", "/.", "FixParameters"}], ",", "4"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"DTT", "=", 
     RowBox[{"N", "[", 
      RowBox[{"TT", "/", "numberOfFrames"}], "]"}]}], ";"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"\[Rho]", "[", 
    RowBox[{"x", ",", "0", ",", "0", ",", "mMixAngle"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
   RowBox[{"PlotPoints", "\[Rule]", "35"}], ",", 
   RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6153297092380342`*^9, 3.615329785168223*^9}, {
   3.6153298718801193`*^9, 3.615329874799344*^9}, {3.6153299515696983`*^9, 
   3.6153299721745977`*^9}, 3.615330108624568*^9, {3.615330402694769*^9, 
   3.615330511979083*^9}, {3.615330546916795*^9, 3.615330581365438*^9}, 
   3.615330757263938*^9, {3.6153310630027323`*^9, 3.615331063452479*^9}, {
   3.615331097970161*^9, 3.615331127003668*^9}, {3.615331164592587*^9, 
   3.615331214935355*^9}, {3.6153312498820887`*^9, 3.615331253403664*^9}, {
   3.615331384888257*^9, 3.615331388177849*^9}, 3.615331420023917*^9, {
   3.615331462795383*^9, 3.615331547535287*^9}, {3.615331589514385*^9, 
   3.615331591530878*^9}, 3.6153316705998783`*^9, {3.615331829539322*^9, 
   3.615331900829331*^9}, {3.6153321121144447`*^9, 3.615332155925251*^9}, {
   3.615332251773364*^9, 3.6153322946228037`*^9}, {3.615333272813233*^9, 
   3.6153332846333923`*^9}, {3.615333356658101*^9, 3.6153333919780197`*^9}, {
   3.615333552928935*^9, 3.615333598126939*^9}, {3.615372196785733*^9, 
   3.6153722132385063`*^9}, 3.61537225784061*^9, {3.615372853158967*^9, 
   3.615372855618018*^9}, 3.6153733745245743`*^9, {3.615373913756947*^9, 
   3.61537394734962*^9}, {3.615374317822193*^9, 3.615374319479198*^9}, {
   3.615374386474951*^9, 3.6153744150353727`*^9}, {3.615377778501686*^9, 
   3.615377782633802*^9}, {3.615480477870656*^9, 3.61548051491334*^9}, {
   3.615480876202793*^9, 3.615480883831133*^9}, 3.615568238076152*^9, {
   3.615568799836649*^9, 3.615568801130519*^9}, {3.615577558611709*^9, 
   3.615577559188532*^9}, 3.6155775932888308`*^9, {3.6155778732858953`*^9, 
   3.615577884700395*^9}, 3.615581879955368*^9, {3.615581914860889*^9, 
   3.615581915549979*^9}, {3.6156407018297853`*^9, 3.615640707757072*^9}, {
   3.6156411397255363`*^9, 3.615641155705331*^9}, {3.6157405984467154`*^9, 
   3.615740600551593*^9}, {3.6157419017671843`*^9, 3.615741960446138*^9}, {
   3.6157613353498573`*^9, 3.6157613478094053`*^9}, {3.616044089341208*^9, 
   3.616044144903419*^9}, {3.616044182440158*^9, 3.616044230438621*^9}, {
   3.616044368031839*^9, 3.6160443718347797`*^9}, {3.6469983335283203`*^9, 
   3.646998346034295*^9}, {3.647362266070788*^9, 3.647362270019891*^9}, 
   3.647941230568522*^9, 3.6485582002687817`*^9}],

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Time spent= \>\"", ",", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ",", "4"}], "]"}], 
   ",", "\"\< Seconds  = \>\"", ",", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ")"}], "/", "60"}], 
     ",", "4"}], "]"}], ",", "\"\< Minutes\>\""}], "]"}]], "Input",
 CellChangeTimes->{{3.615332338682863*^9, 3.6153323671264963`*^9}, {
   3.6153708404981537`*^9, 3.6153708442947683`*^9}, {3.615370993774354*^9, 
   3.6153709970605383`*^9}, {3.615371503594904*^9, 3.615371513169588*^9}, {
   3.615371566099598*^9, 3.6153715845516644`*^9}, {3.6153716985333223`*^9, 
   3.615371700155863*^9}, {3.615371792539176*^9, 3.615371794326886*^9}, {
   3.61537795545512*^9, 3.61537798494068*^9}, {3.6153780494292316`*^9, 
   3.615378092443664*^9}, 3.615378164538499*^9, {3.61537826459508*^9, 
   3.61537826653004*^9}, {3.615379816338554*^9, 3.615379823278825*^9}, {
   3.6153804154286327`*^9, 3.615380431346485*^9}, {3.615380908263824*^9, 
   3.615381002835142*^9}, {3.615577431830936*^9, 3.615577507511448*^9}, {
   3.615577657622074*^9, 3.615577690526105*^9}, 3.615577793267749*^9, {
   3.615577838637783*^9, 3.61557783958727*^9}, {3.615577900895199*^9, 
   3.615577905978784*^9}, {3.615582278512148*^9, 3.6155822838313217`*^9}, 
   3.615582393374818*^9, 3.615582565462751*^9, 3.615634786415193*^9, {
   3.6156398594325733`*^9, 3.61563990714559*^9}, 3.6156400083521547`*^9, {
   3.615640897890258*^9, 3.615640905313417*^9}, 3.615717823245494*^9, 
   3.615718472574972*^9, {3.61571850902551*^9, 3.615718513623602*^9}, {
   3.615718630466916*^9, 3.615718637460788*^9}, {3.6157188495094976`*^9, 
   3.6157188790367727`*^9}, {3.61571890921705*^9, 3.6157190656980677`*^9}, {
   3.615726320880335*^9, 3.615726344654138*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"compensateForClassicalMovement", "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.6473585226071367`*^9, 3.6473585510538*^9}, {
   3.647358682624426*^9, 3.647358724333336*^9}, {3.647358966650272*^9, 
   3.6473589944804153`*^9}, {3.647359118256459*^9, 3.647359124414003*^9}, {
   3.6473592030849333`*^9, 3.647359209485674*^9}, 3.647359270846427*^9, {
   3.647359339622357*^9, 3.647359340468686*^9}, {3.647362368325342*^9, 
   3.647362397854302*^9}, 3.647362525952918*^9, 3.653825926667109*^9, 
   3.653825957228842*^9, 3.6538259930721207`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"colors2", "=", 
   RowBox[{"{", 
    RowBox[{
    "Red", ",", "Cyan", ",", "Cyan", ",", "Cyan", ",", "Cyan", ",", "Cyan", 
     ",", "Cyan", ",", "Cyan", ",", "Blue"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gradient2", "[", 
    RowBox[{
     RowBox[{"z_", "?", "NumericQ"}], ",", 
     RowBox[{"rest___", "?", "NumericQ"}]}], "]"}], ":=", 
   RowBox[{"Blend", "[", 
    RowBox[{"colors2", ",", "z"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6478176787642593`*^9, 3.647817704326685*^9}, {
   3.647817776773241*^9, 3.6478178261481533`*^9}, {3.6478178879233637`*^9, 
   3.647817925684845*^9}, {3.647817965999756*^9, 3.6478179723527527`*^9}, {
   3.647818023100072*^9, 3.647818041575585*^9}, 3.647818147719846*^9, {
   3.64781951577836*^9, 3.64781956942972*^9}, 3.647856409622579*^9}],

Cell[BoxData[{
 RowBox[{"R", "=", "RR"}], "\[IndentingNewLine]", 
 RowBox[{"nN", "=", "5"}], "\n", 
 RowBox[{"slower", "=", 
  RowBox[{"3", "/", "3"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Wf", "[", 
    RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
   RowBox[{"WignerFunctionN", "[", 
    RowBox[{
     RowBox[{"R", "*", 
      RowBox[{"Cos", "[", 
       RowBox[{"x", "+", 
        RowBox[{"compensateForClassicalMovement", "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"R", "^", "2"}], "*", 
            RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
     ",", 
     RowBox[{
      RowBox[{"-", "R"}], "*", 
      RowBox[{"Sin", "[", 
       RowBox[{"x", "+", 
        RowBox[{"compensateForClassicalMovement", "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"R", "^", "2"}], "*", 
            RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
     ",", "t"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tableOfPlots2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"Wf", "[", 
        RowBox[{
         RowBox[{"x", "+", "Pi", "+", 
          RowBox[{"0", "*", "nT", "*", 
           RowBox[{"13", "/", "16"}], "*", 
           RowBox[{
            RowBox[{"TT", "/", "slower"}], "/", 
            RowBox[{"(", "nN", ")"}]}]}]}], ",", 
         RowBox[{"nT", "*", 
          RowBox[{
           RowBox[{"TT", "/", "slower"}], "/", "nN"}]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"ColorFunction", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"myColorFunc", "[", 
             RowBox[{"#1", ",", 
              RowBox[{"nT", "*", 
               RowBox[{"TT", "/", 
                RowBox[{"(", "nN", ")"}]}]}]}], "]"}], "&"}], ")"}]}], ",", 
         RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ","}], "*)"}], 
       
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Thickness", "[", 
           RowBox[{"0.015", "*", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ")"}]}], "]"}], ",", 
          RowBox[{"Opacity", "[", 
           RowBox[{"1", "-", 
            RowBox[{"0", "*", "nT", "*", "0.3"}]}], "]"}], ",", 
          RowBox[{"Directive", "[", 
           RowBox[{"RGBColor", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"1", "/", "4"}], "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{
              RowBox[{"1", "/", "3"}], "-", 
              RowBox[{"nT", "/", "nN"}]}]}], "]"}], "]"}]}], "}"}]}]}], "]"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"100", ",", "Black"}], "]"}]}]}], 
   RowBox[{"(*", 
    RowBox[{",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\[Theta]", ",", "W"}], "}"}]}]}], "*)"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.6478176787642593`*^9, 3.647817704326685*^9}, {
   3.647817776773241*^9, 3.6478178261481533`*^9}, {3.6478178879233637`*^9, 
   3.647817925684845*^9}, {3.647817965999756*^9, 3.6478179723527527`*^9}, {
   3.647818023100072*^9, 3.647818041575585*^9}, 3.647818147719846*^9, {
   3.64781951577836*^9, 3.64781956942972*^9}, 3.647856409622579*^9, {
   3.647946347467008*^9, 3.647946352970357*^9}, {3.647946384348001*^9, 
   3.64794641011197*^9}, 3.647948292280335*^9, {3.647948374064362*^9, 
   3.647948380541463*^9}, {3.647948507321512*^9, 3.647948541740152*^9}, {
   3.6479485727374687`*^9, 3.64794860646966*^9}, {3.6479495526641073`*^9, 
   3.647949557807835*^9}, 3.648137841394105*^9, {3.648155745555275*^9, 
   3.648155805115921*^9}, {3.648155853444354*^9, 3.6481558945294733`*^9}, {
   3.64835826029879*^9, 3.648358270187827*^9}, 3.64855541675072*^9, 
   3.648595596061872*^9, {3.653826134732232*^9, 3.653826157780237*^9}, {
   3.653979796976554*^9, 3.653979807991653*^9}, {3.653979852080027*^9, 
   3.653979880574848*^9}, {3.653979911797864*^9, 3.6539799291219673`*^9}, {
   3.6541053631340103`*^9, 3.6541053871801767`*^9}, {3.6541059068241377`*^9, 
   3.654105954919024*^9}, {3.654105991710649*^9, 3.654106009226643*^9}, {
   3.654106546087408*^9, 3.654106571175474*^9}, 3.654106615260579*^9, 
   3.654107498030134*^9, 3.6541076870526733`*^9, 3.654107744767465*^9, {
   3.654341376664727*^9, 3.654341381231179*^9}, {3.6543419563973103`*^9, 
   3.654341988355933*^9}, {3.654342135270645*^9, 3.654342140298518*^9}, 
   3.654425897334467*^9}],

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\</home/ole/Shared/Open/AA/Wignerflow/Kerr/Mathematica/ringPlot.pdf\>\"",
    ",", "ringPlot", ",", 
   RowBox[{"ImageResolution", "\[Rule]", "300"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.653979991018581*^9, 3.6539799966109667`*^9}, {
  3.654021257744617*^9, 3.6540212812002773`*^9}}],

Cell[BoxData[{
 RowBox[{"dt", "=", 
  RowBox[{"1", 
   RowBox[{"TT", "/", "5.25"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"R", "=", "1.7"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Wf", "[", 
    RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
   RowBox[{"WignerFunctionN", "[", 
    RowBox[{
     RowBox[{"R", "*", 
      RowBox[{"Cos", "[", 
       RowBox[{"x", "+", 
        RowBox[{"compensateForClassicalMovement", "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"R", "^", "2"}], "*", 
            RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
     ",", 
     RowBox[{
      RowBox[{"-", "R"}], "*", 
      RowBox[{"Sin", "[", 
       RowBox[{"x", "+", 
        RowBox[{"compensateForClassicalMovement", "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"R", "^", "2"}], "*", 
            RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
     ",", "t"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Log", "[", 
    RowBox[{"Re", "[", 
     RowBox[{"Wf", "[", 
      RowBox[{"x", ",", "dt"}], "]"}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", 
     RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Thickness", "[", "0.015", "]"}], ",", "Red"}], "}"}]}], ",", 
   RowBox[{
   "PlotLabel", "\[Rule]", 
    "\"\<wf first goes negative (coherent State) after Finite [not 0] \
time\>\""}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"PlotPoints", "\[Rule]", "349"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6485557204453897`*^9, 3.648555994176511*^9}, {
   3.648596181585917*^9, 3.6485962246948223`*^9}, 3.6485963704303217`*^9, {
   3.648596546966732*^9, 3.648596979309573*^9}, {3.6485970221104813`*^9, 
   3.64859703183817*^9}, 3.648636027843534*^9, {3.64863633016646*^9, 
   3.6486364343772087`*^9}, {3.6508650888091288`*^9, 3.65086511498763*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"cfun", "[", 
    RowBox[{"x_", ",", "t_"}], "]"}], "=", 
   RowBox[{"Re", "[", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{
        RowBox[{"R", "*", 
         RowBox[{"Cos", "[", 
          RowBox[{"x", "+", 
           RowBox[{"compensateForClassicalMovement", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"R", "^", "2"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}],
         ",", 
        RowBox[{
         RowBox[{"-", "R"}], "*", 
         RowBox[{"Sin", "[", 
          RowBox[{"x", "+", 
           RowBox[{"compensateForClassicalMovement", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"R", "^", "2"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}],
         ",", "t"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "2"}], "}"}]}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"cfun", "[", 
     RowBox[{"x_", ",", " ", "t_"}], "]"}], " ", "=", " ", 
    RowBox[{"Re", "[", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"WignerFunctionN", "[", 
        RowBox[{
         RowBox[{"R", "*", 
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"compensateForClassicalMovement", "*", "t", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"LAMBDA", "^", "2"}], "*", 
                RowBox[{"R", "^", "2"}]}], " ", "+", " ", "1"}], ")"}]}], " ",
             "+", " ", "x"}], "]"}]}], ",", " ", "\n", "      ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "R"}], ")"}], "*", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"compensateForClassicalMovement", "*", "t", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"LAMBDA", "^", "2"}], "*", 
                RowBox[{"R", "^", "2"}]}], " ", "+", " ", "1"}], ")"}]}], " ",
             "+", " ", "x"}], "]"}]}], ",", " ", "t"}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"x", ",", " ", "2"}], "}"}]}], "]"}], "]"}]}], ";"}], 
  " "}], "\n", 
 RowBox[{
  RowBox[{"myColorFunc", "[", 
   RowBox[{"x_", ",", " ", "t_"}], "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"colorRange", "[", 
    RowBox[{"55", "*", 
     RowBox[{"cfun", "[", 
      RowBox[{"x", ",", " ", "t"}], "]"}]}], "]"}], " ", "/.", " ", 
   RowBox[{"colorRange", " ", "->", " ", 
    RowBox[{"ColorData", "[", "\"\<GreenPinkTones\>\"", "]"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"myColorFunc", "[", 
   RowBox[{"x_", ",", " ", "t_"}], "]"}], " ", ":=", " ", 
  RowBox[{"gradient2", "[", 
   RowBox[{"4", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"cfun", "[", 
       RowBox[{"x", ",", " ", "t"}], "]"}], " ", "+", " ", "0.15"}], ")"}]}], 
   "]"}]}], "\n", 
 RowBox[{
  RowBox[{"myColorFunc2", "[", 
   RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"colorRange", "[", 
    RowBox[{"5", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"cfun", "[", 
        RowBox[{"x", ",", "t"}], "]"}], "+", "0.1005"}], ")"}]}], "]"}], "/.", 
   RowBox[{"colorRange", "\[Rule]", 
    RowBox[{"ColorData", "[", "\"\<RedGreenSplit\>\"", "]"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"myColorFunc", "[", 
   RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
  RowBox[{"gradient2", "[", 
   RowBox[{"5", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"cfun", "[", 
       RowBox[{"x", ",", "t"}], "]"}], "+", "0.1005"}], ")"}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.6478176787642593`*^9, 3.647817704326685*^9}, {
   3.647817776773241*^9, 3.6478178261481533`*^9}, {3.6478178879233637`*^9, 
   3.647817925684845*^9}, {3.647817965999756*^9, 3.6478179723527527`*^9}, {
   3.647818023100072*^9, 3.647818041575585*^9}, 3.647818147719846*^9, {
   3.64781951577836*^9, 3.64781956942972*^9}, 3.647856409622579*^9, {
   3.647946347467008*^9, 3.647946352970357*^9}, {3.647946384348001*^9, 
   3.64794641011197*^9}, 3.647948292280335*^9, {3.647948374064362*^9, 
   3.647948380541463*^9}, {3.647948507321512*^9, 3.647948541740152*^9}, {
   3.6479485727374687`*^9, 3.64794860646966*^9}, {3.647948677602337*^9, 
   3.647948684625163*^9}, 3.647953200843544*^9}],

Cell[BoxData[{
 RowBox[{"nN", "=", "16"}], "\[IndentingNewLine]", 
 RowBox[{"nn", "=", "7"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tableOfPlots2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Wf", "[", 
         RowBox[{"x", ",", 
          RowBox[{"nT", "*", 
           RowBox[{
            RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"ColorFunction", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"myColorFunc", "[", 
             RowBox[{"#1", ",", 
              RowBox[{"nT", "*", 
               RowBox[{
                RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "&"}], 
           ")"}]}], ",", 
         RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ","}], "*)"}], 
       
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Thickness", "[", 
         RowBox[{"0.015", "*", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"nT", "/", "nn"}]}], ")"}]}], "]"}]}], ",", 
       RowBox[{"Axes", "\[Rule]", "True"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.6479584884642067`*^9, 3.647958542313592*^9}, {
   3.647958596051414*^9, 3.6479586031083403`*^9}, {3.6479586431142178`*^9, 
   3.647958693567768*^9}, {3.647958781123733*^9, 3.647958802846842*^9}, 
   3.647958866353325*^9, {3.6479592142106867`*^9, 3.6479592458556137`*^9}, {
   3.648155941969243*^9, 3.648155975059309*^9}, {3.648156107446306*^9, 
   3.648156114623598*^9}, {3.6481563367854147`*^9, 3.648156372012664*^9}, {
   3.648156611677099*^9, 3.648156642036955*^9}, 3.648159870152774*^9, {
   3.6544261984134197`*^9, 3.654426206513978*^9}, 3.6544266546291723`*^9, 
   3.6544274557917547`*^9}],

Cell[BoxData[
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}]}], 
   RowBox[{"(*", 
    RowBox[{",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\[Theta]", ",", "W"}], "}"}]}]}], "*)"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tableOfPlots2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Wf", "[", 
         RowBox[{"x", ",", 
          RowBox[{"nT", "*", 
           RowBox[{
            RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Thickness", "[", 
           RowBox[{"0.015", "*", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ")"}]}], "]"}], ",", 
          RowBox[{"Opacity", "[", 
           RowBox[{"1", "-", 
            RowBox[{"0", "*", "nT", "*", "0.3"}]}], "]"}], ",", 
          RowBox[{"Directive", "[", 
           RowBox[{"RGBColor", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"1", "/", "4"}], "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{
              RowBox[{"1", "/", "3"}], "-", 
              RowBox[{"nT", "/", "nN"}]}]}], "]"}], "]"}]}], "}"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.06"}], ",", "0.25"}], "}"}]}], ",", 
       RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
       RowBox[{"AspectRatio", "\[Rule]", 
        RowBox[{"1", "/", "3"}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6479584884642067`*^9, 3.647958542313592*^9}, {
   3.647958596051414*^9, 3.6479586031083403`*^9}, {3.6479586431142178`*^9, 
   3.647958693567768*^9}, {3.647958781123733*^9, 3.647958802846842*^9}, 
   3.647958866353325*^9, {3.6479592142106867`*^9, 3.6479592458556137`*^9}, {
   3.648155941969243*^9, 3.648155975059309*^9}, {3.648156107446306*^9, 
   3.648156114623598*^9}, {3.6481563367854147`*^9, 3.648156372012664*^9}, {
   3.648156611677099*^9, 3.648156642036955*^9}, 3.648159870152774*^9, {
   3.6544261984134197`*^9, 3.654426206513978*^9}, {3.654426264178012*^9, 
   3.654426280314992*^9}, {3.654426376374936*^9, 3.6544264366372423`*^9}, {
   3.654426527598617*^9, 3.654426617823125*^9}, {3.654426813201311*^9, 
   3.6544268495387506`*^9}, 3.6544268992783527`*^9, 3.654426932310829*^9, 
   3.654427450575445*^9}],

Cell[BoxData[
 RowBox[{"tableOfPlots2", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"Wf", "[", 
       RowBox[{
        RowBox[{"x", "+", "Pi", "+", 
         RowBox[{"0", "*", "nT", "*", 
          RowBox[{"13", "/", "16"}], "*", 
          RowBox[{
           RowBox[{"TT", "/", "slower"}], "/", 
           RowBox[{"(", "nN", ")"}]}]}]}], ",", 
        RowBox[{"nT", "*", 
         RowBox[{
          RowBox[{"TT", "/", "slower"}], "/", "nN"}]}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", 
        RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"ColorFunction", "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"myColorFunc", "[", 
            RowBox[{"#1", ",", 
             RowBox[{"nT", "*", 
              RowBox[{"TT", "/", 
               RowBox[{"(", "nN", ")"}]}]}]}], "]"}], "&"}], ")"}]}], ",", 
        RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ","}], "*)"}], 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Thickness", "[", 
          RowBox[{"0.015", "*", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"nT", "/", "nN"}]}], ")"}]}], "]"}], ",", 
         RowBox[{"Opacity", "[", 
          RowBox[{"1", "-", 
           RowBox[{"0", "*", "nT", "*", "0.3"}]}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"RGBColor", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"1", "/", "4"}], "-", 
             RowBox[{"nT", "/", "nN"}]}], ",", 
            RowBox[{"1", "-", 
             RowBox[{"nT", "/", "nN"}]}], ",", 
            RowBox[{
             RowBox[{"1", "/", "3"}], "-", 
             RowBox[{"nT", "/", "nN"}]}]}], "]"}], "]"}]}], "}"}]}]}], "]"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{3.654426017873945*^9, 3.654427112058428*^9}],

Cell[BoxData[
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}]}], 
   RowBox[{"(*", 
    RowBox[{",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\[Theta]", ",", "W"}], "}"}]}]}], "*)"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.654426065708068*^9, 3.6544260659796762`*^9}}],

Cell[BoxData[
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"100", ",", "Black"}], "]"}]}]}], 
   RowBox[{"(*", 
    RowBox[{",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\[Theta]", ",", "W"}], "}"}]}]}], "*)"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.654427486031385*^9, 3.6544274881901217`*^9}}],

Cell[BoxData[
 StyleBox[
  RowBox[{"Expand", " ", "in", " ", "partial", " ", "waves", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Sin", " ", "&"}], " ", "Cos"}], ")"}], " ", "on", " ", "a", " ",
    "ring", " ", "with", "  ", "radius", " ", "R"}], "Subsubtitle"]], "Input",\

 CellChangeTimes->{{3.650897596394082*^9, 3.650897596395741*^9}, {
   3.650897636317545*^9, 3.650897723616489*^9}, 3.650898154792191*^9}],

Cell[BoxData[{
 RowBox[{"nrW", "=", "10"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ringWavelet", "[", 
   RowBox[{"x_", ",", "t_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Exp", "[", 
    RowBox[{"I", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "*", "n"}], "-", 
       RowBox[{
        RowBox[{"oo", "[", "n", "]"}], "*", "t"}]}], ")"}]}], "]"}], "/", 
   RowBox[{"Sqrt", "[", "Pi", "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"CosRingWavelet", "[", 
   RowBox[{"x_", ",", "t_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Cos", "[", 
    RowBox[{
     RowBox[{"x", "*", "n"}], "-", 
     RowBox[{
      RowBox[{"oo", "[", "n", "]"}], "*", "t"}]}], "]"}], "/", 
   RowBox[{"Sqrt", "[", "Pi", "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"SinRingWavelet", "[", 
   RowBox[{"x_", ",", "t_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Sin", "[", 
    RowBox[{
     RowBox[{"x", "*", "n"}], "-", 
     RowBox[{
      RowBox[{"oo", "[", "n", "]"}], "*", "t"}]}], "]"}], "/", 
   RowBox[{"Sqrt", "[", "Pi", "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"crW", "[", "0", "]"}], "=", 
  RowBox[{
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"ringWavelet", "[", 
       RowBox[{"x", ",", "0", ",", "0"}], "]"}], "*", 
      RowBox[{
       RowBox[{"Wf", "[", 
        RowBox[{"x", ",", 
         RowBox[{"0", "*", "nN", "*", 
          RowBox[{"3", "/", "4"}], "*", 
          RowBox[{
           RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "/", 
       "2"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", 
       RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
     RowBox[{"AccuracyGoal", "\[Rule]", "4"}]}], "]"}], "//", 
   "Chop"}]}], "\n", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"coeffn", "=", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"ringWavelet", "[", 
           RowBox[{"x", ",", "0", ",", "n"}], "]"}], "*", 
          RowBox[{"Wf", "[", 
           RowBox[{"x", ",", 
            RowBox[{"0", "*", "nN", "*", 
             RowBox[{"3", "/", "4"}], "*", 
             RowBox[{
              RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "0", ",", 
           RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
         RowBox[{"AccuracyGoal", "\[Rule]", "4"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"crW", "[", "n", "]"}], "=", 
       RowBox[{"Re", "[", 
        RowBox[{"coeffn", "//", "Chop"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"srW", "[", "n", "]"}], "=", 
       RowBox[{"Im", "[", 
        RowBox[{"coeffn", "//", "Chop"}], "]"}]}], ",", 
      RowBox[{"timePrint", "[", 
       RowBox[{"crW", "[", "n", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "1", ",", "nrW"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"Show", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"ListPlot", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{"crW", "[", "n", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "0", ",", "nrW"}], "}"}]}], "]"}], ",", 
       RowBox[{"Filling", "\[Rule]", "Axis"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"PointSize", "[", "0.05", "]"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
       RowBox[{"AxesOrigin", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}]}], "]"}], ",", 
     RowBox[{"ListPlot", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{"srW", "[", "n", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "0", ",", "nrW"}], "}"}]}], "]"}], ",", 
       RowBox[{"Filling", "\[Rule]", "Axis"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Red", ",", 
          RowBox[{"PointSize", "[", "0.05", "]"}]}], "}"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "}"}], "]"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"negCurvatureOfCos", "=", 
   RowBox[{"-", "1"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Kappa]", "=", 
   RowBox[{"negCurvatureOfCos", "*", 
    RowBox[{
     RowBox[{
      RowBox[{"LAMBDA", "^", "2"}], "/", "4"}], "/", 
     RowBox[{"R", "^", "2"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"fiddleFactorForCurvatureInR", "=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"oo", "[", "n_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{"n", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "*", 
         RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "-", 
      RowBox[{"\[Kappa]", "*", 
       RowBox[{"n", "^", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"fiddleFactorForCurvatureInR", "*", "0.25"}]}], ")"}]}]}]}],
      ")"}]}], ")"}]}], "\n", 
 RowBox[{
  RowBox[{"ringWave", "[", 
   RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"crW", "[", "n", "]"}], "*", 
      RowBox[{"CosRingWavelet", "[", 
       RowBox[{"x", ",", "t", ",", "n"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"srW", "[", "n", "]"}], "*", 
      RowBox[{"SinRingWavelet", "[", 
       RowBox[{"x", ",", "t", ",", "n"}], "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "0", ",", "nrW"}], "}"}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"ddt", "=", 
   RowBox[{"1", "/", "1"}]}], ";"}], "\n", 
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Re", "[", 
         RowBox[{"Wf", "[", 
          RowBox[{"x", ",", 
           RowBox[{"ddt", "*", "nN", "*", 
            RowBox[{"3", "/", "4"}], "*", 
            RowBox[{
             RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "]"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Red", ",", 
          RowBox[{"Thickness", "[", "0.01", "]"}]}], "}"}]}]}], "]"}], ",", 
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Re", "[", 
         RowBox[{"ringWave", "[", 
          RowBox[{"x", ",", 
           RowBox[{"ddt", "*", "nN", "*", 
            RowBox[{"3", "/", "4"}], "*", 
            RowBox[{
             RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "]"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Cyan", ",", 
          RowBox[{"Thickness", "[", "0.007", "]"}], ",", "Dashed"}], 
         "}"}]}]}], "]"}]}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.650897596394082*^9, 3.650897596395741*^9}, {
   3.650897636317545*^9, 3.6508977179893093`*^9}, {3.650897774063499*^9, 
   3.6508978267332077`*^9}, 3.6508978600357018`*^9, {3.6508981321989717`*^9, 
   3.650898137632465*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sheet", "=", 
   RowBox[{"Graphics3D", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Opacity", "[", "0.25", "]"}], ",", 
      RowBox[{"Polygon", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", " ", "Pi"}], ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", " ", "Pi"}], ",", "1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}], "]"}]}], "}"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.647957437906101*^9, 3.64795744051105*^9}, {
   3.647957526577455*^9, 3.647957634323258*^9}, {3.647957675244858*^9, 
   3.647957720755373*^9}, 3.647958267470809*^9}],

Cell[BoxData[
 RowBox[{"XX", "=", "2.3"}]], "Input",
 CellChangeTimes->{{3.6481570495518427`*^9, 3.6481570613929043`*^9}, 
   3.648160095242963*^9, {3.654003071946785*^9, 3.654003078010356*^9}, {
   3.654003230820519*^9, 3.654003253412388*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"initWfuncPlot", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{"x", ",", "p", ",", 
        RowBox[{"0", "*", 
         RowBox[{"TT", "/", "3"}]}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"MeshFunctions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "25", "}"}]}], ",", 
     RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Blend", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "Brown", ",", "Purple", ",", "Blue", ",", "Cyan", ",", "White", 
            ",", "White", ",", "White", ",", "Yellow", ",", "Orange", ",", 
            "Red", ",", "Pink"}], "}"}], ",", 
          RowBox[{"Rescale", "[", 
           RowBox[{"#3", ",", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.03"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], "]"}]}], 
         "]"}], "&"}], ")"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "32"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"pts", "=", 
   RowBox[{"Cases", "[", 
    RowBox[{"initWfuncPlot", ",", 
     RowBox[{"x_GraphicsComplex", "\[RuleDelayed]", 
      RowBox[{"First", "@", "x"}]}], ",", "Infinity"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"ListPointPlot3D", "[", "pts", "]"}], ";"}], "\n", 
 RowBox[{"maxWF", "=", 
  RowBox[{
   RowBox[{"Max", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"pts", ",", "1"}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], " ", ".999"}]}], "\n", 
 RowBox[{"minWF", "=", 
  RowBox[{"Min", "[", 
   RowBox[{
    RowBox[{"Flatten", "[", 
     RowBox[{"pts", ",", "1"}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}]}], "\n", 
 RowBox[{"Show", "[", 
  RowBox[{"initWfuncPlot", ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"minWF", ",", "maxWF"}], "}"}]}], ",", 
   RowBox[{"Axes", "\[Rule]", "False"}], ",", 
   RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.647874059847856*^9, 3.647874112368532*^9}, {
   3.6478741434668694`*^9, 3.6478741647112417`*^9}, {3.6478741975307093`*^9, 
   3.647874316911936*^9}, {3.647883432849091*^9, 3.647883433695364*^9}, {
   3.6478836630474863`*^9, 3.64788371934129*^9}, {3.647883984364443*^9, 
   3.647884120788754*^9}, {3.647884153587347*^9, 3.6478842091789618`*^9}, {
   3.647884260014555*^9, 3.647884371553238*^9}, {3.647884459601219*^9, 
   3.6478845010979433`*^9}, {3.647943646745854*^9, 3.647943648342964*^9}, {
   3.6479436806104107`*^9, 3.64794370569802*^9}, {3.647943745210697*^9, 
   3.647943777849147*^9}, {3.648157536285483*^9, 3.648157563194174*^9}, 
   3.6540033329786873`*^9, {3.654003595425962*^9, 3.6540037158376713`*^9}, 
   3.654021068111121*^9, {3.654022077911805*^9, 3.65402210388743*^9}, {
   3.654022712238564*^9, 3.6540227143770323`*^9}}],

Cell[BoxData[
 RowBox[{"initWfuncPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"initWfuncPlot", ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"x", ",", "p", ",", 
       RowBox[{"\"\<  \>\"", "W"}]}], "}"}]}], ",", 
    RowBox[{"Axes", "\[Rule]", "False"}], ",", 
    RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"20", ",", "Black", ",", "Bold"}], "]"}]}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "111"}], ",", 
    RowBox[{"TicksStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"White", ",", "White", ",", "White"}], "}"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.653980141917246*^9, 3.6539802427872*^9}, {
   3.65398029477639*^9, 3.653980315037592*^9}, {3.654003320970912*^9, 
   3.654003345995899*^9}, {3.654015014103475*^9, 3.654015027502697*^9}, {
   3.654019092654346*^9, 3.654019097134405*^9}, 3.654020385769669*^9, {
   3.654022127444009*^9, 3.6540221542681828`*^9}, {3.654022185546664*^9, 
   3.6540222173915863`*^9}, {3.654022309345478*^9, 3.654022311335836*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Export", "[", 
    RowBox[{
    "\"\</home/ole/Shared/Open/AA/Wignerflow/Kerr/Mathematica/initWfuncPlot.\
pdf\>\"", ",", "initWfuncPlot", ",", 
     RowBox[{"ImageResolution", "\[Rule]", "300"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Export", "[", 
    RowBox[{
    "\"\</home/ole/Shared/Open/AA/Wignerflow/Kerr/Mathematica/wfuncPlot.eps\>\
\"", ",", "wfuncPlot", ",", 
     RowBox[{"ImageResolution", "\[Rule]", "300"}]}], "]"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.653937744170443*^9, 3.6539378011017227`*^9}, {
  3.6539378383979607`*^9, 3.653937951455954*^9}, {3.65393808757485*^9, 
  3.6539380879202137`*^9}, {3.6539381627447233`*^9, 3.65393819228283*^9}, {
  3.6539382899847403`*^9, 3.653938310549165*^9}, {3.653938354058434*^9, 
  3.6539384077031727`*^9}, {3.653938517689156*^9, 3.653938551933887*^9}, {
  3.653977268025931*^9, 3.653977275808716*^9}, {3.653980342252273*^9, 
  3.653980378106472*^9}, {3.654003356067274*^9, 3.654003360345704*^9}, {
  3.654020516670911*^9, 3.65402052008887*^9}}],

Cell[BoxData[{
 RowBox[{"tt", "=", 
  RowBox[{
   RowBox[{"3", "/", "2"}], "ttevol"}]}], "\[IndentingNewLine]", 
 RowBox[{"XX", "=", "2.75"}]}], "Input",
 CellChangeTimes->{
  3.647000109725974*^9, 3.647782070539196*^9, 3.647945536946357*^9, 
   3.6479457980431957`*^9, {3.648157093560257*^9, 3.648157095928442*^9}, {
   3.648157126312725*^9, 3.648157152975025*^9}, {3.648159218043338*^9, 
   3.648159228820607*^9}, 3.6481592994455423`*^9, 3.6481593436080303`*^9, 
   3.64815937973285*^9, {3.648319606292104*^9, 3.64831961543438*^9}, 
   3.6483198253195457`*^9, 3.6483271727755423`*^9, {3.6483567547017527`*^9, 
   3.64835676842693*^9}, {3.6483570421242437`*^9, 3.648357043061283*^9}, {
   3.648357088722649*^9, 3.648357143618578*^9}, 3.648357187000828*^9, {
   3.64835770424432*^9, 3.648357720727326*^9}, {3.6538263202535458`*^9, 
   3.6538263301372643`*^9}, {3.653977442988081*^9, 3.653977487836235*^9}, {
   3.6541043822721863`*^9, 3.654104437182547*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"plotWF", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"MeshFunctions", "->", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "25", "}"}]}], ",", 
     RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Blend", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "Brown", ",", "Purple", ",", "Blue", ",", "Cyan", ",", "White", 
            ",", "White", ",", "White", ",", "Yellow", ",", "Orange", ",", 
            "Red", ",", "Pink"}], "}"}], ",", 
          RowBox[{"Rescale", "[", 
           RowBox[{"#3", ",", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.03"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], "]"}]}], 
         "]"}], "&"}], ")"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "43"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
     RowBox[{"Axes", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"True", ",", "True", ",", "True"}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pts", "=", 
   RowBox[{"Cases", "[", 
    RowBox[{"plotWF", ",", 
     RowBox[{"x_GraphicsComplex", "\[RuleDelayed]", 
      RowBox[{"First", "@", "x"}]}], ",", "Infinity"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"ListPointPlot3D", "[", "pts", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"maxWF", "=", 
   RowBox[{
    RowBox[{"Max", "[", 
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{"pts", ",", "1"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], ".999"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"minWF", "=", 
   RowBox[{"Min", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"pts", ",", "1"}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{"Show", "[", 
  RowBox[{"plotWF", ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Min", "[", 
       RowBox[{
        RowBox[{"Flatten", "[", 
         RowBox[{"pts", ",", "1"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], ",", "maxWF"}], 
     "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"x", ",", "p", ",", "W"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.647000109725974*^9, 3.647782070539196*^9, 3.647945536946357*^9, 
   3.6479457980431957`*^9, {3.648157093560257*^9, 3.648157095928442*^9}, {
   3.648157126312725*^9, 3.648157152975025*^9}, {3.648159218043338*^9, 
   3.648159228820607*^9}, 3.6481592994455423`*^9, 3.6481593436080303`*^9, 
   3.64815937973285*^9, {3.648319606292104*^9, 3.64831961543438*^9}, 
   3.6483198253195457`*^9, 3.6483271727755423`*^9, {3.6483567547017527`*^9, 
   3.64835676842693*^9}, {3.6483570421242437`*^9, 3.648357043061283*^9}, {
   3.648357088722649*^9, 3.648357143618578*^9}, 3.648357187000828*^9, {
   3.64835770424432*^9, 3.648357720727326*^9}, 3.6538263202535458`*^9}],

Cell[BoxData[
 RowBox[{"classicalWFplot", "=", 
  RowBox[{"ContourPlot", "[", 
   RowBox[{
    RowBox[{"Re", "[", 
     RowBox[{"WignerFunctionN", "[", 
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", "*", "p"}]}], ")"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "+", 
                RowBox[{"p", "^", "2"}]}], ")"}], "*", 
              RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
        "]"}], ",", 
       RowBox[{"Im", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", "*", "p"}]}], ")"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "+", 
                RowBox[{"p", "^", "2"}]}], ")"}], "*", 
              RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
        "]"}], ",", "0"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"p", ",", 
      RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
    RowBox[{"ColorFunction", "\[Rule]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Abs", "[", "#1", "]"}], ">", 
          RowBox[{"10", "^", 
           RowBox[{"(", 
            RowBox[{"-", "7"}], ")"}]}]}], ",", "White", ",", "Red"}], "]"}], 
       "&"}], ")"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.648158528228737*^9, 3.648158562221519*^9}, {
  3.6481585962231894`*^9, 3.6481586443363447`*^9}, {3.648158679360386*^9, 
  3.648158714246237*^9}, {3.648357632609377*^9, 3.648357639109188*^9}, {
  3.6483577001420183`*^9, 3.6483577012376003`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"classicalProbDensityPlot", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "p"}]}], ")"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x", "^", "2"}], "+", 
                 RowBox[{"p", "^", "2"}]}], ")"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
         "]"}], ",", 
        RowBox[{"Im", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "p"}]}], ")"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x", "^", "2"}], "+", 
                 RowBox[{"p", "^", "2"}]}], ")"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
         "]"}], ",", "0"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "86"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "1"}], ",", 
     RowBox[{"Axes", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], " ", ",", 
     RowBox[{"MeshFunctions", "->", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "25", "}"}]}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Blend", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "Brown", ",", "Purple", ",", "Blue", ",", "Cyan", ",", "White", 
            ",", "White", ",", "White", ",", "Yellow", ",", "Orange", ",", 
            "Red", ",", "Pink"}], "}"}], ",", 
          RowBox[{"Rescale", "[", 
           RowBox[{"#3", ",", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.03"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], "]"}]}], 
         "]"}], "&"}], ")"}]}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"x", ",", "p", ",", "W"}], "}"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"15", ",", "Black", ",", "Bold"}], "]"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.648158528228737*^9, 3.648158562221519*^9}, {
   3.6481585962231894`*^9, 3.6481586443363447`*^9}, {3.648158679360386*^9, 
   3.648158750441286*^9}, 3.6481593697093353`*^9, {3.648160105049062*^9, 
   3.648160105740308*^9}, 3.648160196576582*^9, 3.648160725146158*^9, 
   3.653826397465179*^9, {3.653826455273937*^9, 3.653826468835475*^9}, {
   3.6538265104339523`*^9, 3.6538265326134567`*^9}, 3.653826589371234*^9, {
   3.6538266649826736`*^9, 3.653826667782432*^9}, 3.6539385665219727`*^9, 
   3.65393906725747*^9, 3.653980397167651*^9, {3.653980428063712*^9, 
   3.6539804327866993`*^9}}],

Cell[BoxData[
 RowBox[{"classicalProbDensityPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"classicalProbDensityPlot", ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"x", ",", "p", ",", "W"}], "}"}]}], ",", 
    RowBox[{"Axes", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], ",", 
    RowBox[{"Boxed", "\[Rule]", "False"}], "\n", ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"25", ",", "Black", ",", "Bold"}], "]"}]}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.6538266132166557`*^9, 3.653826687208727*^9}, {
   3.653937713230644*^9, 3.6539377283837147`*^9}, {3.653938463273615*^9, 
   3.6539384987609577`*^9}, 3.653938603903137*^9, 3.653938681020383*^9, {
   3.653938799528965*^9, 3.65393881397796*^9}, {3.653939000572496*^9, 
   3.653939025962329*^9}, {3.65393916817523*^9, 3.653939191443952*^9}, {
   3.653939250950494*^9, 3.653939285680676*^9}, {3.653980504536561*^9, 
   3.653980597548603*^9}, {3.6539806626249857`*^9, 3.653980696120268*^9}, {
   3.653980824142436*^9, 3.653980824402266*^9}, 3.6540216415001*^9}],

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\</home/ole/Shared/Open/AA/Wignerflow/Kerr/Mathematica/\
classicalProbDensityPlot.pdf\>\"", ",", "classicalProbDensityPlot", ",", 
   RowBox[{"ImageResolution", "\[Rule]", "300"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.653937744170443*^9, 3.6539378011017227`*^9}, {
  3.6539378383979607`*^9, 3.653937951455954*^9}, {3.65393808757485*^9, 
  3.6539380879202137`*^9}, {3.6539381627447233`*^9, 3.65393819228283*^9}, {
  3.6539382899847403`*^9, 3.653938310549165*^9}, {3.653938354058434*^9, 
  3.6539384077031727`*^9}, {3.653938517689156*^9, 3.653938551933887*^9}, {
  3.65398079947305*^9, 3.653980811116146*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"circTable", "=", 
   RowBox[{"Evaluate", "@", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"ParametricPlot3D", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"R", "*", 
           RowBox[{"Sin", "[", "u", "]"}]}], ",", 
          RowBox[{"R", "*", 
           RowBox[{"Cos", "[", "u", "]"}]}], ",", "maxWF"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"u", ",", "0", ",", 
          RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{"Directive", "[", 
          RowBox[{
           RowBox[{"RGBColor", "[", 
            RowBox[{
             RowBox[{"1", "-", "R"}], ",", 
             RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], ",", 
           RowBox[{"Thickness", "[", "0.005", "]"}]}], "]"}]}], ",", 
        RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"R", ",", "0.3", ",", "3.0", ",", "0.325"}], "}"}]}], 
     "]"}]}]}], ";", 
  RowBox[{"circTable", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Evaluate", "@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"ParametricPlot3D", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"R", "*", 
             RowBox[{"Sin", "[", "u", "]"}]}], ",", 
            RowBox[{"R", "*", 
             RowBox[{"Cos", "[", "u", "]"}]}], ",", "maxWF"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"u", ",", "0", ",", 
            RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"Directive", "[", 
            RowBox[{
             RowBox[{"RGBColor", "[", 
              RowBox[{
               RowBox[{"1", "-", "R"}], ",", 
               RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], ",", 
             RowBox[{"Thickness", "[", "0.005", "]"}]}], "]"}]}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"R", ",", "0.3", ",", "3.0", ",", "0.325"}], "}"}]}], 
       "]"}]}], ",", 
     RowBox[{"Evaluate", "@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"ParametricPlot3D", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"R", "*", 
             RowBox[{"Sin", "[", "u", "]"}]}], ",", 
            RowBox[{"R", "*", 
             RowBox[{"Cos", "[", "u", "]"}]}], ",", "maxWF"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"u", ",", "0", ",", 
            RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
          RowBox[{"ColorFunction", "->", 
           RowBox[{"Function", "[", 
            RowBox[{
             RowBox[{"{", "u", "}"}], ",", 
             RowBox[{"Hue", "[", "u", "]"}]}], "]"}]}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"R", ",", "RR", ",", "RR", ",", "0"}], "}"}]}], "]"}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.647638732469612*^9, 3.647638739359915*^9}, 
   3.6478661459964323`*^9, {3.647882937802672*^9, 3.647882953916353*^9}, {
   3.6478830346203747`*^9, 3.647883035129428*^9}, 3.6479436088338413`*^9, 
   3.6479438067579117`*^9, {3.6479461875307817`*^9, 3.6479462258032293`*^9}, {
   3.647946916371418*^9, 3.647946947241912*^9}, {3.647947125312501*^9, 
   3.647947129139003*^9}, 3.647948231910965*^9, {3.647949334456217*^9, 
   3.647949337276479*^9}, {3.647949389344603*^9, 3.647949398909251*^9}, {
   3.6479495254138327`*^9, 3.6479495266923237`*^9}, 3.6479495909939337`*^9, {
   3.64795055112781*^9, 3.647950566600129*^9}, {3.6479509114934683`*^9, 
   3.6479509159101152`*^9}, {3.6479539788903303`*^9, 3.647953990502781*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunction", "[", 
       RowBox[{"x", ",", "p", ",", 
        RowBox[{"TT", "*", "0"}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"ViewPoint", "\[Rule]", "VuPoi"}], ",", 
     RowBox[{"MeshFunctions", "->", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "25", "}"}]}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<TemperatureMap\>\""}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "ZZ"}], ",", "ZZ"}], "}"}]}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "numberOfPlotPoints"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}], "//", "Timing"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.615332338682863*^9, 3.6153323671264963`*^9}, {
   3.6153708404981537`*^9, 3.6153708442947683`*^9}, {3.615370993774354*^9, 
   3.6153709970605383`*^9}, {3.615371503594904*^9, 3.615371513169588*^9}, {
   3.615371566099598*^9, 3.6153715845516644`*^9}, {3.6153716985333223`*^9, 
   3.615371700155863*^9}, {3.615371792539176*^9, 3.615371794326886*^9}, {
   3.61537795545512*^9, 3.61537798494068*^9}, {3.6153780494292316`*^9, 
   3.615378092443664*^9}, 3.615378164538499*^9, {3.61537826459508*^9, 
   3.61537826653004*^9}, {3.615379816338554*^9, 3.615379823278825*^9}, {
   3.6153804154286327`*^9, 3.615380431346485*^9}, {3.615380908263824*^9, 
   3.615381002835142*^9}, {3.615577431830936*^9, 3.615577507511448*^9}, {
   3.615577657622074*^9, 3.615577690526105*^9}, 3.615577793267749*^9, {
   3.615577838637783*^9, 3.61557783958727*^9}, {3.615577900895199*^9, 
   3.615577905978784*^9}, {3.615582278512148*^9, 3.6155822838313217`*^9}, 
   3.615582393374818*^9, 3.615582565462751*^9, 3.615634786415193*^9, {
   3.6156398594325733`*^9, 3.61563990714559*^9}, 3.6156400083521547`*^9, {
   3.615640897890258*^9, 3.615640905313417*^9}, 3.615717823245494*^9, 
   3.615718472574972*^9, {3.61571850902551*^9, 3.615718513623602*^9}, {
   3.615718630466916*^9, 3.615718637460788*^9}, {3.6157188495094976`*^9, 
   3.6157188790367727`*^9}, {3.61571890921705*^9, 3.6157190656980677`*^9}, {
   3.615726320880335*^9, 3.615726371831237*^9}, {3.6157597966277122`*^9, 
   3.615759806308758*^9}, {3.615760537298394*^9, 3.615760539460875*^9}, {
   3.6157605754819813`*^9, 3.6157605989877567`*^9}, {3.615760669083221*^9, 
   3.615760678246271*^9}, {3.615760715064034*^9, 3.615760937770069*^9}, 
   3.615762128428687*^9, {3.615762226031069*^9, 3.6157622307856207`*^9}, {
   3.6160069364310207`*^9, 3.616007008122786*^9}, {3.616007161248086*^9, 
   3.616007292949643*^9}, {3.6160075615828733`*^9, 3.616007573991129*^9}, {
   3.616007606055682*^9, 3.616007607324213*^9}, 3.616043426011903*^9, {
   3.616043858617423*^9, 3.616043885096764*^9}, {3.6160439270698957`*^9, 
   3.616043936827976*^9}, 3.616043970825333*^9, {3.616044039486065*^9, 
   3.6160440424251337`*^9}, 3.616044261807308*^9, {3.616044294079385*^9, 
   3.616044334541947*^9}, {3.616044399698579*^9, 3.616044400344762*^9}, {
   3.646530671836835*^9, 3.646530672700842*^9}, {3.646554201008363*^9, 
   3.646554205319046*^9}}],

Cell[BoxData[{
 RowBox[{"wfuncPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"{", 
    RowBox[{"plotWF", ",", 
     RowBox[{"ParametricPlot3D", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"RR", "*", 
          RowBox[{"Sin", "[", "u", "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "RR"}], "*", 
          RowBox[{"Cos", "[", "u", "]"}]}], ",", 
         RowBox[{"0.002", "+", 
          RowBox[{"Re", "[", 
           RowBox[{"WignerFunctionN", "[", 
            RowBox[{
             RowBox[{"RR", "*", 
              RowBox[{"Sin", "[", "u", "]"}]}], ",", 
             RowBox[{
              RowBox[{"-", "RR"}], "*", 
              RowBox[{"Cos", "[", "u", "]"}]}], ",", "tt"}], "]"}], "]"}]}]}],
         "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"u", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"ColorFunction", "->", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
          RowBox[{"Hue", "[", "z", "]"}]}], "]"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "}"}], 
   "]"}]}], "\n", 
 RowBox[{"wfuncPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"wfuncPlot", ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<    x\>\"", ",", "\"\<p\>\"", ",", "\"\<W\>\""}], "}"}]}], 
    ",", 
    RowBox[{"Axes", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], ",", 
    RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"110", ",", "Black", ",", "Italic"}], "]"}]}], ",", 
    RowBox[{"ViewPoint", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"6", ",", 
       RowBox[{"-", "15"}], ",", "15"}], "}"}]}], ",", 
    RowBox[{"TicksStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Directive", "[", 
        RowBox[{"White", ",", "12"}], "]"}], ",", 
       RowBox[{"Directive", "[", 
        RowBox[{"White", ",", "120"}], "]"}], ",", "White"}], "}"}]}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.6485590465219183`*^9, 3.648559053111343*^9}, {
   3.648559092752021*^9, 3.648559137045835*^9}, {3.648559177476801*^9, 
   3.648559239190995*^9}, {3.648559419643278*^9, 3.6485594487395287`*^9}, {
   3.648559546257621*^9, 3.648559637553299*^9}, {3.6485598615167418`*^9, 
   3.648559866302928*^9}, {3.648559920029509*^9, 3.648559933644603*^9}, {
   3.648559966188198*^9, 3.6485600527773447`*^9}, 3.648560083323977*^9, {
   3.6485601693110437`*^9, 3.648560186584194*^9}, {3.648560218421454*^9, 
   3.648560266533884*^9}, {3.6485603124214582`*^9, 3.648560314380642*^9}, {
   3.6486362258301573`*^9, 3.6486363126805353`*^9}, {3.653976857226797*^9, 
   3.653976925766159*^9}, {3.653976985327063*^9, 3.653977054857614*^9}, {
   3.653977208017205*^9, 3.6539772268180323`*^9}, {3.653977314199946*^9, 
   3.653977316081292*^9}, 3.653977353327655*^9, {3.653977614497242*^9, 
   3.6539778553753366`*^9}, {3.653977907325851*^9, 3.653977957610896*^9}, {
   3.653978094679985*^9, 3.653978120972522*^9}, {3.653978176945641*^9, 
   3.653978191822813*^9}, {3.653979626745661*^9, 3.653979627450313*^9}, {
   3.653980124319441*^9, 3.6539801266730413`*^9}, 3.653980258482604*^9, {
   3.6541067244661016`*^9, 3.654106759865501*^9}, 3.654106877345358*^9, {
   3.654106985537045*^9, 3.654107015710679*^9}, 3.6541070457752542`*^9, {
   3.654107108242694*^9, 3.654107244987192*^9}, 3.654107357889427*^9, {
   3.654107706644525*^9, 3.654107708359571*^9}, 3.654341087318555*^9, {
   3.654341209571054*^9, 3.6543412584386587`*^9}, {3.654341318631177*^9, 
   3.654341320942432*^9}, {3.6543414618046293`*^9, 3.65434146577387*^9}, {
   3.6543415058199663`*^9, 3.654341531799667*^9}, {3.6543415628065643`*^9, 
   3.654341576995955*^9}, 3.654341613082398*^9, {3.654341644405992*^9, 
   3.654341646264318*^9}, {3.65434172897412*^9, 3.654341741602716*^9}, {
   3.654341808505887*^9, 3.654341813599106*^9}, 3.6543418553294477`*^9, 
   3.6544273045704947`*^9, {3.65739031222493*^9, 3.6573903151266623`*^9}, {
   3.65739082682403*^9, 3.657390835538826*^9}}],

Cell[BoxData[{
 RowBox[{"wfuncPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"{", 
    RowBox[{"plotWF", ",", 
     RowBox[{"ParametricPlot3D", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"RR", "*", 
          RowBox[{"Sin", "[", "u", "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "RR"}], "*", 
          RowBox[{"Cos", "[", "u", "]"}]}], ",", 
         RowBox[{"0.002", "+", 
          RowBox[{"Re", "[", 
           RowBox[{"WignerFunctionN", "[", 
            RowBox[{
             RowBox[{"RR", "*", 
              RowBox[{"Sin", "[", "u", "]"}]}], ",", 
             RowBox[{
              RowBox[{"-", "RR"}], "*", 
              RowBox[{"Cos", "[", "u", "]"}]}], ",", "tt"}], "]"}], "]"}]}]}],
         "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"u", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"ColorFunction", "->", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", "\"\<Black\>\""}], 
         "]"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "}"}], 
   "]"}]}], "\n", 
 RowBox[{"wfuncPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"wfuncPlot", ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<    x\>\"", ",", "\"\<p\>\"", ",", "\"\<W\>\""}], "}"}]}], 
    ",", 
    RowBox[{"Axes", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], ",", 
    RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"110", ",", "Black", ",", "Italic"}], "]"}]}], ",", 
    RowBox[{"ViewPoint", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"6", ",", 
       RowBox[{"-", "15"}], ",", "15"}], "}"}]}], ",", 
    RowBox[{"TicksStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Directive", "[", 
        RowBox[{"White", ",", "12"}], "]"}], ",", 
       RowBox[{"Directive", "[", 
        RowBox[{"White", ",", "120"}], "]"}], ",", "White"}], "}"}]}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.6485590465219183`*^9, 3.648559053111343*^9}, {
   3.648559092752021*^9, 3.648559137045835*^9}, {3.648559177476801*^9, 
   3.648559239190995*^9}, {3.648559419643278*^9, 3.6485594487395287`*^9}, {
   3.648559546257621*^9, 3.648559637553299*^9}, {3.6485598615167418`*^9, 
   3.648559866302928*^9}, {3.648559920029509*^9, 3.648559933644603*^9}, {
   3.648559966188198*^9, 3.6485600527773447`*^9}, 3.648560083323977*^9, {
   3.6485601693110437`*^9, 3.648560186584194*^9}, {3.648560218421454*^9, 
   3.648560266533884*^9}, {3.6485603124214582`*^9, 3.648560314380642*^9}, {
   3.6486362258301573`*^9, 3.6486363126805353`*^9}, {3.653976857226797*^9, 
   3.653976925766159*^9}, {3.653976985327063*^9, 3.653977054857614*^9}, {
   3.653977208017205*^9, 3.6539772268180323`*^9}, {3.653977314199946*^9, 
   3.653977316081292*^9}, 3.653977353327655*^9, {3.653977614497242*^9, 
   3.6539778553753366`*^9}, {3.653977907325851*^9, 3.653977957610896*^9}, {
   3.653978094679985*^9, 3.653978120972522*^9}, {3.653978176945641*^9, 
   3.653978191822813*^9}, {3.653979626745661*^9, 3.653979627450313*^9}, {
   3.653980124319441*^9, 3.6539801266730413`*^9}, 3.653980258482604*^9, {
   3.6541067244661016`*^9, 3.654106759865501*^9}, 3.654106877345358*^9, {
   3.654106985537045*^9, 3.654107015710679*^9}, 3.6541070457752542`*^9, {
   3.654107108242694*^9, 3.654107244987192*^9}, 3.654107357889427*^9, {
   3.654107706644525*^9, 3.654107708359571*^9}, 3.654341087318555*^9, {
   3.654341209571054*^9, 3.6543412584386587`*^9}, {3.654341318631177*^9, 
   3.654341320942432*^9}, {3.6543414618046293`*^9, 3.65434146577387*^9}, {
   3.6543415058199663`*^9, 3.654341531799667*^9}, {3.6543415628065643`*^9, 
   3.654341576995955*^9}, 3.654341613082398*^9, {3.654341644405992*^9, 
   3.654341646264318*^9}, {3.65434172897412*^9, 3.654341741602716*^9}, {
   3.654341808505887*^9, 3.654341813599106*^9}, 3.6543418553294477`*^9, 
   3.6544273045704947`*^9, {3.65739031222493*^9, 3.6573903151266623`*^9}, {
   3.65739082682403*^9, 3.657390835538826*^9}}],

Cell[BoxData["\[AliasDelimiter]"], "Input",
 CellChangeTimes->{3.657390175607587*^9}],

Cell[BoxData[{
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\</home/ole/Shared/Open/AA/Wignerflow/Kerr/Mathematica/wfuncPlot.pdf\>\"\
", ",", "wfuncPlot", ",", 
   RowBox[{"ImageResolution", "\[Rule]", "300"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Export", "[", 
    RowBox[{
    "\"\</home/ole/Shared/Open/AA/Wignerflow/Kerr/Mathematica/wfuncPlot.eps\>\
\"", ",", "wfuncPlot", ",", 
     RowBox[{"ImageResolution", "\[Rule]", "300"}]}], "]"}], 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.653937744170443*^9, 3.6539378011017227`*^9}, {
  3.6539378383979607`*^9, 3.653937951455954*^9}, {3.65393808757485*^9, 
  3.6539380879202137`*^9}, {3.6539381627447233`*^9, 3.65393819228283*^9}, {
  3.6539382899847403`*^9, 3.653938310549165*^9}, {3.653938354058434*^9, 
  3.6539384077031727`*^9}, {3.653938517689156*^9, 3.653938551933887*^9}, {
  3.653977268025931*^9, 3.653977275808716*^9}, {3.653980342252273*^9, 
  3.653980378106472*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"bImage", "=", 
   RowBox[{"GraphicsRow", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"classicalProbDensityPlot", ",", 
       RowBox[{"Show", "[", "wfuncPlot", "]"}]}], "}"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"fig1Plot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"bImage", ",", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"Inset", "[", 
      RowBox[{
       RowBox[{"Show", "[", 
        RowBox[{"initWfuncPlot", ",", 
         RowBox[{"ImageSize", "\[Rule]", "300"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"369", ",", 
         RowBox[{"-", "120"}]}], "}"}]}], "]"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\</home/ole/Shared/Open/AA/Wignerflow/Kerr/Mathematica/fig1Plot.pdf\>\"",
    ",", 
   RowBox[{"ImageCrop", "[", "fig1Plot", "]"}], ",", 
   RowBox[{"ImageResolution", "\[Rule]", "600"}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.654021311891164*^9, 3.65402225065594*^9, {3.6541016234226294`*^9, 
   3.654101639993896*^9}, {3.654102019592784*^9, 3.6541020270471697`*^9}, 
   3.654102076595422*^9}],

Cell[BoxData[{
 RowBox[{"bImage", "=", 
  RowBox[{"GraphicsRow", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"wfuncPlot", ",", "ringPlot"}], "}"}], ",", 
    RowBox[{"-", "90"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "4444"}]}], "]"}]}], "\n", 
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\</home/ole/Shared/Open/AA/Wignerflow/Kerr/Mathematica/Fig_4.pdf\>\"", 
   ",", 
   RowBox[{"ImageCrop", "[", "bImage", "]"}], ",", 
   RowBox[{"ImageResolution", "\[Rule]", "900"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.65410694766162*^9, 3.6541069673994703`*^9}, {
   3.654107310735811*^9, 3.654107325243703*^9}, {3.6541073772577553`*^9, 
   3.6541074065030823`*^9}, {3.654107587512782*^9, 3.6541076188639507`*^9}, 
   3.654507492937909*^9}],

Cell[BoxData[{
 RowBox[{"tt", "=", 
  RowBox[{"31.42", "/", "2"}]}], "\[IndentingNewLine]", 
 RowBox[{"tt", "=", "330"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plotWF", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"MeshFunctions", "->", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "25", "}"}]}], ",", 
     RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Blend", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "Brown", ",", "Purple", ",", "Blue", ",", "Cyan", ",", "White", 
            ",", "White", ",", "White", ",", "Yellow", ",", "Orange", ",", 
            "Red", ",", "Pink"}], "}"}], ",", 
          RowBox[{"Rescale", "[", 
           RowBox[{"#3", ",", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.03"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], "]"}]}], 
         "]"}], "&"}], ")"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "43"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
     RowBox[{"Axes", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"True", ",", "True", ",", "True"}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pts", "=", 
   RowBox[{"Cases", "[", 
    RowBox[{"plotWF", ",", 
     RowBox[{"x_GraphicsComplex", "\[RuleDelayed]", 
      RowBox[{"First", "@", "x"}]}], ",", "Infinity"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"ListPointPlot3D", "[", "pts", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"maxWF", "=", 
   RowBox[{
    RowBox[{"Max", "[", 
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{"pts", ",", "1"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], ".999"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"minWF", "=", 
   RowBox[{"Min", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"pts", ",", "1"}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{"Show", "[", 
  RowBox[{"plotWF", ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Min", "[", 
       RowBox[{
        RowBox[{"Flatten", "[", 
         RowBox[{"pts", ",", "1"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], ",", "maxWF"}], 
     "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"x", ",", "p", ",", "W"}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"wfuncPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"plotWF", ",", 
      RowBox[{"ParametricPlot3D", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"RR", "*", 
           RowBox[{"Sin", "[", "u", "]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "RR"}], "*", 
           RowBox[{"Cos", "[", "u", "]"}]}], ",", 
          RowBox[{"0.002", "+", 
           RowBox[{"Re", "[", 
            RowBox[{"WignerFunctionN", "[", 
             RowBox[{
              RowBox[{"RR", "*", 
               RowBox[{"Sin", "[", "u", "]"}]}], ",", 
              RowBox[{
               RowBox[{"-", "RR"}], "*", 
               RowBox[{"Cos", "[", "u", "]"}]}], ",", "tt"}], "]"}], 
            "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"u", ",", "0", ",", 
          RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
        RowBox[{"ColorFunction", "->", 
         RowBox[{"Function", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
           RowBox[{"Hue", "[", "z", "]"}]}], "]"}]}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", 
        RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "}"}], ",", 
    RowBox[{"ViewPoint", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"19", ",", 
       RowBox[{"-", "8"}], ",", "19"}], "}"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.654101699735052*^9, 3.654101700060268*^9}, {
   3.6541021145270023`*^9, 3.654102122314144*^9}, 3.654102159251335*^9, 
   3.654102199241045*^9, {3.6541024138870487`*^9, 3.654102418817438*^9}, {
   3.6541024546783648`*^9, 3.6541024582506227`*^9}, {3.654102521367618*^9, 
   3.6541025228184423`*^9}, {3.654102885242964*^9, 3.654102892199602*^9}, {
   3.654103687203467*^9, 3.654103753320359*^9}, {3.654103828329404*^9, 
   3.654103949299726*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"oneCircPlot", "=", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"R", "*", 
        RowBox[{"Sin", "[", "u", "]"}]}], ",", 
       RowBox[{"R", "*", 
        RowBox[{"Cos", "[", "u", "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0", ",", 
       RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{
          RowBox[{"1", "-", "R"}], ",", 
          RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], ",", 
        RowBox[{"Thickness", "[", "0.02", "]"}]}], "]"}]}]}], "]"}]}], ";", 
  RowBox[{"wfContourPlot", "=", 
   RowBox[{"ContourPlot", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Abs", "[", "#1", "]"}], ">", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "7"}], ")"}]}]}], ",", "White", ",", "Red"}], "]"}],
         "&"}], ")"}]}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", "Automatic"}]}], "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.648555187359499*^9, 3.648555222302568*^9}, {
   3.6485552562342567`*^9, 3.648555312311494*^9}, {3.648555347086375*^9, 
   3.6485553960400257`*^9}, {3.6485554303814573`*^9, 3.648555438692051*^9}, {
   3.6541024191313477`*^9, 3.654102420563052*^9}, 3.654102473209086*^9, 
   3.6541036122915773`*^9}],

Cell[BoxData[{
 RowBox[{"iSize", "=", "222"}], "\[IndentingNewLine]", 
 RowBox[{"GraphicsRow", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"ContourPlot", "[", 
     RowBox[{
      RowBox[{"Re", "[", 
       RowBox[{"WignerFunctionN", "[", 
        RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", 
        RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
      RowBox[{"ColorFunction", "\[Rule]", "Hue"}], ",", 
      RowBox[{"AxesLabel", "\[Rule]", "Automatic"}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "iSize"}]}], "]"}], ",", 
    RowBox[{"Show", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"wfContourPlot", ",", "oneCircPlot"}], "}"}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "iSize"}]}], "]"}], ",", 
    RowBox[{"ContourPlot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{"WignerFunctionN", "[", 
         RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], "\[Equal]", "0"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", 
        RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
      RowBox[{"ColorFunction", "\[Rule]", "Black"}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "iSize"}]}], "]"}], ",", 
    RowBox[{"Plot3D", "[", 
     RowBox[{
      RowBox[{"Re", "[", 
       RowBox[{"WignerFunctionN", "[", 
        RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", 
        RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
      RowBox[{"ColorFunction", "\[Rule]", "Hue"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Min", "[", 
          RowBox[{
           RowBox[{"Flatten", "[", 
            RowBox[{"pts", ",", "1"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], ",", "0"}], 
        "}"}]}], ",", 
      RowBox[{"AxesLabel", "\[Rule]", "Automatic"}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "iSize"}]}], "]"}]}], "}"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Time spent= \>\"", ",", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ",", "4"}], "]"}], 
   ",", "\"\< Seconds  = \>\"", ",", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ")"}], "/", "60"}], 
     ",", "4"}], "]"}], ",", "\"\< Minutes\>\""}], "]"}]}], "Input",
 CellChangeTimes->{{3.615332338682863*^9, 3.6153323671264963`*^9}, {
   3.6153708404981537`*^9, 3.6153708442947683`*^9}, {3.615370993774354*^9, 
   3.6153709970605383`*^9}, {3.615371503594904*^9, 3.615371513169588*^9}, {
   3.615371566099598*^9, 3.6153715845516644`*^9}, {3.6153716985333223`*^9, 
   3.615371700155863*^9}, {3.615371792539176*^9, 3.615371794326886*^9}, {
   3.61537795545512*^9, 3.61537798494068*^9}, {3.6153780494292316`*^9, 
   3.615378092443664*^9}, 3.615378164538499*^9, {3.61537826459508*^9, 
   3.61537826653004*^9}, {3.615379816338554*^9, 3.615379823278825*^9}, {
   3.6153804154286327`*^9, 3.615380431346485*^9}, {3.615380908263824*^9, 
   3.615381002835142*^9}, {3.615577431830936*^9, 3.615577507511448*^9}, {
   3.615577657622074*^9, 3.615577690526105*^9}, 3.615577793267749*^9, {
   3.615577838637783*^9, 3.61557783958727*^9}, {3.615577900895199*^9, 
   3.615577905978784*^9}, {3.615582278512148*^9, 3.6155822838313217`*^9}, 
   3.615582393374818*^9, 3.615582565462751*^9, 3.615634786415193*^9, {
   3.6156398594325733`*^9, 3.61563990714559*^9}, 3.6156400083521547`*^9, {
   3.615640897890258*^9, 3.615640905313417*^9}, 3.615717823245494*^9, 
   3.615718472574972*^9, {3.61571850902551*^9, 3.615718513623602*^9}, {
   3.615718630466916*^9, 3.615718637460788*^9}, {3.6157188495094976`*^9, 
   3.6157188790367727`*^9}, {3.61571890921705*^9, 3.6157190656980677`*^9}, {
   3.615726320880335*^9, 3.615726371831237*^9}, {3.6157597966277122`*^9, 
   3.615759806308758*^9}, {3.615760537298394*^9, 3.615760539460875*^9}, {
   3.6157605754819813`*^9, 3.6157605989877567`*^9}, {3.615760669083221*^9, 
   3.615760678246271*^9}, {3.615760715064034*^9, 3.615760937770069*^9}, {
   3.615762128428687*^9, 3.6157622632120867`*^9}, {3.615762343702821*^9, 
   3.61576238343464*^9}, {3.615762512908841*^9, 3.61576252211234*^9}, {
   3.615762553270893*^9, 3.615762606682221*^9}, {3.615762708931279*^9, 
   3.615762778315568*^9}, {3.615762827822987*^9, 3.615762831080234*^9}, {
   3.615762861213982*^9, 3.61576300018223*^9}, {3.6160456989639893`*^9, 
   3.616045814272274*^9}, {3.646553561754218*^9, 3.646553579722275*^9}, {
   3.6465536462556562`*^9, 3.6465536524337673`*^9}, 3.646553683601815*^9, {
   3.646998365616191*^9, 3.6469984369882097`*^9}, {3.646998697216879*^9, 
   3.646998698375543*^9}, {3.64700002981325*^9, 3.6470000817937727`*^9}, {
   3.6470002420760927`*^9, 3.647000261793206*^9}, {3.647000330922517*^9, 
   3.647000358119982*^9}, {3.647000414794549*^9, 3.647000446876391*^9}, {
   3.647000489520912*^9, 3.647000595880293*^9}, {3.647000643904684*^9, 
   3.647000875404587*^9}, 3.647782085260008*^9, 3.647871858020123*^9, 
   3.647873355079796*^9, {3.6479426988021193`*^9, 3.647942767718624*^9}, {
   3.647943841388782*^9, 3.647943913811144*^9}, {3.647944014391893*^9, 
   3.647944047240374*^9}, 3.647944091896286*^9, {3.647944129912315*^9, 
   3.647944200392415*^9}, 3.647944239770906*^9, 3.6479456339118*^9, {
   3.648555062999188*^9, 3.648555109591546*^9}, {3.648555227883666*^9, 
   3.648555229621484*^9}, 3.6485554767181053`*^9}],

Cell["\<\
(*ContPlot3D$T=Table[Plot3D[WignerFunction[x,p,t],{x,-XX,XX},{p,-XX,XX},\
ViewPoint\[Rule]VuPoi,MeshFunctions\[Rule]{#3&},Mesh\[Rule]{35},ColorFunction\
\[Rule]\"TemperatureMap\",PlotRange\[Rule]{-ZZ,ZZ},PlotPoints\[Rule]31,\
MaxRecursion\[Rule]0],{t,0,TT-DTT,DTT}];
Export[StringJoin[export$Directoy,\"W.gif\"],ContPlot3D$T] ZZ=4/5/Pi \
Plot3D[Re[WignerFunction[x,p,0]],{x,-XX,XX},{p,-XX,XX},Mesh\[Rule]Automatic,\
MeshFunctions\[Rule]{#3&},ViewPoint\[Rule]VuPoi,MeshFunctions\[Rule]{#3&},\
Mesh\[Rule]{35},ColorFunction\[Rule]Function[{x,p,z},Hue[-z]],PlotRange\[Rule]\
{-ZZ,ZZ},PlotPoints\[Rule]31,MaxRecursion\[Rule]0]
(*,ImageSize\[Rule]{100,100}],\"FrameRate\"\[Rule]1] ContourAnimation$p*) \
ListAnimate[ContPlot3D$T,AnimationRate\[Rule]11,AnimationRunning\[Rule]False] \
MeshPlot3D$T=Table[Plot3D[WignerFunction[x,p,t],{x,-XX,XX},{p,-XX,XX},\
ViewPoint\[Rule]VuPoi,MeshFunctions\[Rule]{#3&},Mesh\[Rule]All,ColorFunction\
\[Rule]\"TemperatureMap\",PlotRange\[Rule]{-ZZ,ZZ},PlotPoints\[Rule]31,\
MaxRecursion\[Rule]0],{t,0,TT-DTT,DTT}];
Export[StringJoin[export$Directoy,\"Wmesh.gif\"],MeshPlot3D$T]
(*Export[StringJoin[export$Directoy,\"W001.png\"],MeshPlot3D$T,\"VideoFrames\"\
],ImageSize\[Rule]{100,100}],\"FrameRate\"\[Rule]1] ContourAnimation$p*) \
ListAnimate[MeshPlot3D$T,AnimationRate\[Rule]11,AnimationRunning\[Rule]False]*\
)\
\>", "Text",
 CellChangeTimes->{{3.6479419293802557`*^9, 3.647941938983968*^9}, {
  3.647944982989786*^9, 3.6479449927951717`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Wigner Flow Numerically & wVelocity", "Subsubtitle",
 CellChangeTimes->{{3.616511251072329*^9, 3.616511268652046*^9}, {
  3.6479413873089943`*^9, 3.6479413976425257`*^9}}],

Cell[BoxData[{
 RowBox[{"SS", "=", "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"wfx", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"WFx", "[", 
       RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "/.", 
      RowBox[{"WF", "\[Rule]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"WignerFunctionN", "[", 
          RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.",
      "FixParameters"}], "//", "Simplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"wfp", "[", 
     RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"WFp", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "/.", 
       RowBox[{"WF", "\[Rule]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"WignerFunctionN", "[", 
           RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.",
       "FixParameters"}], "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
  
  RowBox[{"(*", "  ", 
   RowBox[{
    RowBox[{
    "NOT", " ", "Simplified", "    ", "is", "  ", "half", " ", "the", " ", 
     "speed"}], "..."}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"wfx", "[", 
      RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"WFx", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "/.", 
       RowBox[{"WF", "\[Rule]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"WignerFunctionN", "[", 
           RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.",
       "FixParameters"}]}], ";", "\n", 
    RowBox[{
     RowBox[{"wfp", "[", 
      RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"WFp", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "/.", 
       RowBox[{"WF", "\[Rule]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"WignerFunctionN", "[", 
           RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.",
       "FixParameters"}]}], ";"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.6154830709726067`*^9, 3.6154831240468817`*^9}, 
   3.6154831930393753`*^9, {3.615483226715691*^9, 3.615483228283736*^9}, 
   3.6156406402556133`*^9, 3.615640872145905*^9, {3.6249672539627*^9, 
   3.624967268522709*^9}, 3.624967388414727*^9, {3.624967647330106*^9, 
   3.624967648102256*^9}, {3.6249676918113403`*^9, 3.6249676961505337`*^9}, {
   3.646998464407543*^9, 3.6469984662469463`*^9}, {3.647000151760639*^9, 
   3.64700015526504*^9}, 3.647007581229868*^9, 3.647945642452858*^9, {
   3.648158479252096*^9, 3.648158482267465*^9}, {3.648160134408243*^9, 
   3.64816014442714*^9}, {3.648204088338429*^9, 3.648204099543247*^9}, {
   3.648204728728716*^9, 3.648204735263379*^9}, {3.6482162549594097`*^9, 
   3.648216261055564*^9}, {3.648220112599798*^9, 3.648220164893093*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"wfxClass", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"WFxClassical", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/.", 
     RowBox[{"WF", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"WignerFunctionN", "[", 
         RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.", 
    "FixParameters"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"wfpClass", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"WFpClassical", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/.", 
     RowBox[{"WF", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"WignerFunctionN", "[", 
         RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.", 
    "FixParameters"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6470075906288567`*^9, 3.647007656827342*^9}, {
  3.648158487533011*^9, 3.648158490917601*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"wfxQuant", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"WFx", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
       RowBox[{"WFxClassical", "[", 
        RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ")"}], "/.", 
     RowBox[{"WF", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"WignerFunctionN", "[", 
         RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.", 
    "FixParameters"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"wfpQuant", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"WFp", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
       RowBox[{"WFpClassical", "[", 
        RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ")"}], "/.", 
     RowBox[{"WF", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"WignerFunctionN", "[", 
         RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.", 
    "FixParameters"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.647008118556843*^9, 3.647008198994134*^9}, 
   3.647008457312654*^9, {3.6481585039499397`*^9, 3.648158509621934*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"wfxQuant", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"WFxQuantum", "[", 
       RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ")"}], "/.", 
     RowBox[{"WF", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"WignerFunctionN", "[", 
         RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.", 
    "FixParameters"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"wfpQuant", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"WFpQuantum", "[", 
       RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ")"}], "/.", 
     RowBox[{"WF", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"WignerFunctionN", "[", 
         RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.", 
    "FixParameters"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.647008466132082*^9, 3.647008483618897*^9}, {
  3.648158494607048*^9, 3.648158497245351*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"wflow", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"wfx", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ",", 
    RowBox[{"wfp", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wflowClass", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"wfxClass", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
    RowBox[{"wfpClass", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wflowQuant", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"wfxQuant", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ",", 
    RowBox[{"wfpQuant", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"strPlot", "=", 
   RowBox[{"VectorPlot", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"wflow", "[", 
       RowBox[{"x", ",", "p", ",", "0", ",", "0"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", "Automatic"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wVelocity", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"{", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"wfx", "[", 
      RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "/", 
     RowBox[{"WignerFunctionN", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"wfp", "[", 
      RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "/", 
     RowBox[{"WignerFunctionN", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}]}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wVelocityQuantumPart", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"{", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"wfxQuant", "[", 
      RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "/", 
     RowBox[{"WignerFunctionN", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"wfpQuant", "[", 
      RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "/", 
     RowBox[{"WignerFunctionN", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}]}]}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.6154836768479424`*^9, 3.615483676849675*^9}, {
   3.615483727710005*^9, 3.615483830710971*^9}, {3.6154841584556503`*^9, 
   3.615484189359499*^9}, 3.6154842438962193`*^9, {3.615484434815405*^9, 
   3.6154844409036407`*^9}, 3.615484562227837*^9, {3.615648126732998*^9, 
   3.615648142115561*^9}, {3.616046000022031*^9, 3.6160460593479958`*^9}, {
   3.616046225322619*^9, 3.616046275422038*^9}, {3.6160463554138937`*^9, 
   3.616046390880128*^9}, {3.616046510547579*^9, 3.616046533299488*^9}, {
   3.616046681324477*^9, 3.616046687362389*^9}, {3.616046892463769*^9, 
   3.616046910928891*^9}, {3.6160469641210747`*^9, 3.6160470277359056`*^9}, {
   3.616510837137395*^9, 3.6165108371426*^9}, {3.616511290340214*^9, 
   3.6165113899648314`*^9}, {3.616511428867907*^9, 3.616511445111868*^9}, {
   3.616511557592888*^9, 3.616511566005363*^9}, {3.6165116080355873`*^9, 
   3.6165116170818453`*^9}, {3.616511674271237*^9, 3.616511712806754*^9}, {
   3.616511849450259*^9, 3.616511864938525*^9}, {3.6165119008657722`*^9, 
   3.616511925068158*^9}, {3.616511955912479*^9, 3.616511979155217*^9}, 
   3.6165120322438707`*^9, {3.647007668108721*^9, 3.6470076800522757`*^9}, {
   3.647007936013362*^9, 3.647007950270032*^9}, {3.647008545273981*^9, 
   3.647008567800041*^9}, {3.647008617921957*^9, 3.6470086263590317`*^9}, {
   3.647008778287861*^9, 3.6470088293599253`*^9}, {3.647041053181579*^9, 
   3.6470411062944193`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Streamlines", "Subsubtitle",
 CellChangeTimes->{{3.616511251072329*^9, 3.616511268652046*^9}, {
  3.6479413873089943`*^9, 3.6479413976425257`*^9}, {3.6479414373740463`*^9, 
  3.6479414390716867`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"streamLinesWF", "=", 
   RowBox[{"StreamPlot", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"wflow", "[", 
       RowBox[{"x", ",", "p", ",", "tt", ",", "SS"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"Background", "\[Rule]", "None"}], ",", 
     RowBox[{"StreamColorFunction", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x", ",", "p", ",", "vx", ",", "vp", ",", "n"}], "}"}], ",", 
        
        RowBox[{"Blend", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Green", ",", "Red"}], "}"}], ",", 
          RowBox[{"1", "-", 
           RowBox[{"HeavisideTheta", "[", 
            RowBox[{"x", "*", "vp"}], "]"}]}]}], "]"}]}], "]"}]}], " ", ",", 
     RowBox[{"StreamColorFunctionScaling", "\[Rule]", 
      RowBox[{"{", "False", "}"}]}], " ", ",", 
     RowBox[{"StreamPoints", "\[Rule]", "Fine"}], ",", 
     RowBox[{"TicksStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Directive", "[", 
         RowBox[{"Black", ",", "40"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Black", ",", "50"}], "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6154836768479424`*^9, 3.615483676849675*^9}, {
   3.615483727710005*^9, 3.615483830710971*^9}, {3.6154841584556503`*^9, 
   3.615484189359499*^9}, 3.6154842438962193`*^9, {3.615484434815405*^9, 
   3.6154844409036407`*^9}, 3.615484562227837*^9, {3.615648126732998*^9, 
   3.615648142115561*^9}, {3.616046000022031*^9, 3.6160460593479958`*^9}, {
   3.616046225322619*^9, 3.616046275422038*^9}, {3.6160463554138937`*^9, 
   3.616046390880128*^9}, {3.616046510547579*^9, 3.616046533299488*^9}, {
   3.616046681324477*^9, 3.616046687362389*^9}, {3.616046892463769*^9, 
   3.616046910928891*^9}, {3.6160469641210747`*^9, 3.6160470277359056`*^9}, {
   3.616510837137395*^9, 3.6165108371426*^9}, {3.616511290340214*^9, 
   3.6165113899648314`*^9}, {3.616511428867907*^9, 3.616511448561586*^9}, {
   3.646524544213225*^9, 3.646524627748611*^9}, {3.646524695127644*^9, 
   3.6465247171262503`*^9}, {3.6465247885255213`*^9, 3.646524842667694*^9}, {
   3.6465251474996033`*^9, 3.646525171241129*^9}, {3.646525206175466*^9, 
   3.646525222874568*^9}, {3.646525345724386*^9, 3.6465254028041677`*^9}, {
   3.646527005953024*^9, 3.646527223668*^9}, {3.6465272602937813`*^9, 
   3.646527289571121*^9}, {3.646527363655591*^9, 3.646527401365081*^9}, 
   3.646527542746893*^9, {3.646527584243067*^9, 3.6465275856163054`*^9}, 
   3.646998481873177*^9, {3.6470077431258917`*^9, 3.647007761992899*^9}, 
   3.6478725713792677`*^9, 3.64787261816498*^9, 3.655637992741478*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"streamLinesWFclassical", "=", 
   RowBox[{"StreamPlot", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"wflowClass", "[", 
       RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"Background", "\[Rule]", "None"}], ",", 
     RowBox[{"StreamColorFunction", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x", ",", "p", ",", "vx", ",", "vp", ",", "n"}], "}"}], ",", 
        
        RowBox[{"Blend", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Green", ",", "Red"}], "}"}], ",", 
          RowBox[{"1", "-", 
           RowBox[{"HeavisideTheta", "[", 
            RowBox[{"x", "*", "vp"}], "]"}]}]}], "]"}]}], "]"}]}], " ", ",", 
     RowBox[{"StreamColorFunctionScaling", "\[Rule]", 
      RowBox[{"{", "False", "}"}]}], " ", ",", 
     RowBox[{"StreamPoints", "\[Rule]", "Fine"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.647007769638788*^9, 3.647007810549438*^9}, {
   3.6470080376273537`*^9, 3.647008039332336*^9}, {3.647008514951302*^9, 
   3.647008532907943*^9}, 3.647008581236692*^9}],

Cell["\<\
streamLinesWFquantum = StreamPlot[Re[wflowQuant[x, p, tt, SS]], {x, -XX, XX}, \
{p, -XX, XX}, AspectRatio -> Automatic, Background -> None, \
StreamColorFunction -> Function[{x, p, vx, vp, n}, Blend[{Green, Red}, 1 - \
HeavisideTheta[x*vp]]] , StreamColorFunctionScaling -> {False} , StreamPoints \
-> Fine];\
\>", "Text",
 CellChangeTimes->{{3.647007769638788*^9, 3.647007810549438*^9}, {
   3.6470080376273537`*^9, 3.647008039332336*^9}, {3.647008514951302*^9, 
   3.647008532907943*^9}, {3.647008581236692*^9, 3.647008603379764*^9}, 
   3.647945058872385*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"incorrectSOneFlowPlot", "=", 
   RowBox[{"StreamPlot", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{
       RowBox[{"wflow", "[", 
        RowBox[{"x", ",", "p", ",", "tt", ",", "1"}], "]"}], "+", 
       RowBox[{"0", "*", 
        RowBox[{"wflow", "[", 
         RowBox[{"x", ",", "p", ",", "tt", ",", "0"}], "]"}]}]}], "]"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"Background", "\[Rule]", "None"}], ",", 
     RowBox[{"StreamPoints", "\[Rule]", "Fine"}], ",", 
     RowBox[{"StreamColorFunction", "\[Rule]", "Hue"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.64699947214045*^9, 3.646999483452264*^9}, {
   3.646999611793818*^9, 3.646999612176285*^9}, {3.646999686667685*^9, 
   3.646999687841502*^9}, 3.646999769669249*^9, {3.6479450838068943`*^9, 
   3.6479451283014393`*^9}}],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"GraphicsRow", "[", 
    RowBox[{"{", 
     RowBox[{
     "streamLinesWF", ",", "streamLinesWFclassical", ",", 
      "incorrectSOneFlowPlot"}], 
     RowBox[{"(*", "streamLinesWFquantum", "*)"}], "}"}], "]"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.647007748714177*^9, 3.64700775516581*^9}, {
  3.647007796757926*^9, 3.6470078010973454`*^9}, {3.6470078411079483`*^9, 
  3.647007846035035*^9}, {3.647007998211535*^9, 3.647008009821227*^9}, {
  3.6470086539705772`*^9, 3.6470086692032747`*^9}, {3.64794514081039*^9, 
  3.647945145810363*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"incorrectFlowImage", "=", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"GraphicsRow", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Show", "[", 
         RowBox[{"plotWF", ",", 
          RowBox[{"ViewPoint", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "15009"}], "}"}]}], ",", 
          RowBox[{"TicksStyle", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Directive", "[", 
              RowBox[{"Black", ",", "42"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
              RowBox[{"Black", ",", "42"}], "]"}], ",", "White"}], "}"}]}]}], 
         "]"}], ",", 
        RowBox[{"Show", "[", 
         RowBox[{"incorrectSOneFlowPlot", ",", 
          RowBox[{"FrameTicksStyle", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Directive", "[", 
              RowBox[{"Black", ",", "42"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
              RowBox[{"Black", ",", "42"}], "]"}]}], "}"}]}], ",", 
          RowBox[{"FrameTicks", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "0", ",", "2"}], "}"}], ",", 
               "None"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "0", ",", "2"}], "}"}], ",", 
               "None"}], "}"}]}], "}"}]}]}], "]"}], ",", 
        RowBox[{"Show", "[", 
         RowBox[{"streamLinesWF", ",", 
          RowBox[{"FrameTicksStyle", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Directive", "[", 
              RowBox[{"Black", ",", "42"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
              RowBox[{"Black", ",", "42"}], "]"}]}], "}"}]}], ",", 
          RowBox[{"FrameTicks", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "0", ",", "2"}], "}"}], ",", 
               "None"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "2"}], ",", "0", ",", "2"}], "}"}], ",", 
               "None"}], "}"}]}], "}"}]}]}], "]"}]}], "}"}], "]"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "2222"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\</home/ole/Shared/Open/AA/Wignerflow/Kerr/Mathematica/Fig_Appendix.pdf\>\
\"", ",", 
   RowBox[{"ImageCrop", "[", "incorrectFlowImage", "]"}], ",", 
   RowBox[{"ImageResolution", "\[Rule]", "900"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.655637089519251*^9, 3.6556371437417393`*^9}, {
   3.655637220811743*^9, 3.655637335454496*^9}, {3.6556373802906322`*^9, 
   3.655637409052417*^9}, {3.655637461377228*^9, 3.655637546708373*^9}, {
   3.655637587580056*^9, 3.655637589811442*^9}, {3.6556377033585033`*^9, 
   3.655637748418466*^9}, {3.655637796503249*^9, 3.655637801006939*^9}, {
   3.655637841980476*^9, 3.655637915107856*^9}, 3.6556379798067503`*^9, {
   3.65563815958762*^9, 3.655638177158628*^9}, {3.6556382528224297`*^9, 
   3.655638326335125*^9}, {3.655638400828483*^9, 3.655638435359673*^9}, 
   3.6556384723047333`*^9, {3.6556385113223057`*^9, 3.6556385140153017`*^9}, {
   3.655638565746125*^9, 3.655638569878853*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["divwVelocity", "Subsubtitle",
 CellChangeTimes->{{3.616511251072329*^9, 3.616511268652046*^9}, {
  3.6479413873089943`*^9, 3.6479413976425257`*^9}, {3.647941474894266*^9, 
  3.6479414764569693`*^9}}],

Cell["\<\
divwVeloc[x_, p_, t_, s_] = D[wVelocity[x, p, t, s][[1]], x] + D[wVelocity[x, \
p, t, s][[2]], p];
divRange = 125;
Plot3D[{Re[divwVeloc[x, p, tt, SS]], 0 Im[divwVeloc[x, p, tt, SS]]}, {x, -XX, \
XX}, {p, -XX, XX}, AspectRatio -> Automatic, PlotRange -> {-divRange, \
divRange}, PlotPoints -> numberOfPlotPoints, MaxRecursion -> 0, PlotStyle -> \
{Opacity[0.51], Opacity[0.06]}, PlotLabel -> \"KERR: divergence(w)\"]\
\>", "Text",
 CellChangeTimes->{{3.6165120799512253`*^9, 3.6165125272223787`*^9}, {
   3.616512558105331*^9, 3.616512590226716*^9}, {3.616512931994651*^9, 
   3.616512980500165*^9}, {3.616513022111842*^9, 3.616513053877818*^9}, {
   3.6165132342564363`*^9, 3.616513279263054*^9}, {3.616513313467132*^9, 
   3.616513318668453*^9}, {3.616513349870579*^9, 3.6165133662266817`*^9}, 
   3.616513403104834*^9, {3.61651344207953*^9, 3.616513458601178*^9}, {
   3.616857329565007*^9, 3.6168573734437447`*^9}, 3.646993014833432*^9, {
   3.646993075378716*^9, 3.646993179614789*^9}, {3.6469984936580973`*^9, 
   3.646998495063106*^9}, 3.6479415264616423`*^9, {3.6479418083139467`*^9, 
   3.647941815838334*^9}}],

Cell["\<\
divwVelocQuPart[x_, p_, t_, s_] = D[wVelocityQuantumPart[x, p, t, s][[1]], x] \
+ D[wVelocityQuantumPart[x, p, t, s][[2]], p];
divRange = 125;
Plot3D[{Re[divwVelocQuPart[x, p, tt, SS]], 0 Im[divwVelocQuPart[x, p, tt, \
SS]]}, {x, -XX, XX}, {p, -XX, XX}, AspectRatio -> Automatic, PlotRange -> \
{-divRange, divRange}, PlotPoints -> numberOfPlotPoints, MaxRecursion -> 0, \
PlotStyle -> {Opacity[0.51], Opacity[0.06]}, PlotLabel -> \"KERR: \
\[Del]QuantumPart == \[Del](w)\"]\
\>", "Text",
 CellChangeTimes->{{3.647008911808626*^9, 3.6470089779985857`*^9}, {
   3.647040559956032*^9, 3.64704057392743*^9}, {3.647040652973548*^9, 
   3.6470406781246023`*^9}, 3.647941526462658*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"streamLinesWF", "=", 
   RowBox[{"StreamPlot", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"wflow", "[", 
       RowBox[{"x", ",", "p", ",", "tt", ",", "SS"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"Background", "\[Rule]", "None"}], ",", 
     RowBox[{"StreamColorFunction", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x", ",", "p", ",", "vx", ",", "vp", ",", "n"}], "}"}], ",", 
        
        RowBox[{"Blend", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Green", ",", "Red"}], "}"}], ",", 
          RowBox[{"1", "-", 
           RowBox[{"HeavisideTheta", "[", 
            RowBox[{"x", "*", "vp"}], "]"}]}]}], "]"}]}], "]"}]}], " ", ",", 
     RowBox[{"StreamColorFunctionScaling", "\[Rule]", 
      RowBox[{"{", "False", "}"}]}], " ", ",", 
     RowBox[{"StreamPoints", "\[Rule]", "Fine"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.617544668920517*^9, 3.617544682296224*^9}, {
   3.625129024472189*^9, 3.625129029413493*^9}, 3.646995184448864*^9, {
   3.646995679878539*^9, 3.646995733848165*^9}, {3.646995962624712*^9, 
   3.6469959746561413`*^9}, {3.646998034616312*^9, 3.646998051149168*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"classicalWFplot", "=", 
   RowBox[{"ContourPlot", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "p"}]}], ")"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x", "^", "2"}], "+", 
                 RowBox[{"p", "^", "2"}]}], ")"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
         "]"}], ",", 
        RowBox[{"Im", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "p"}]}], ")"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x", "^", "2"}], "+", 
                 RowBox[{"p", "^", "2"}]}], ")"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
         "]"}], ",", "0"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Abs", "[", "#1", "]"}], ">", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "7"}], ")"}]}]}], ",", "White", ",", "Red"}], "]"}],
         "&"}], ")"}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.617544668920517*^9, 3.617544682296224*^9}, {
   3.625129024472189*^9, 3.625129029413493*^9}, 3.646995184448864*^9, {
   3.646995679878539*^9, 3.646995733848165*^9}, {3.646995962624712*^9, 
   3.646995968568075*^9}, 3.646996006001893*^9, {3.646997601728467*^9, 
   3.646997626793646*^9}, 3.647637434123045*^9, {3.647873163120502*^9, 
   3.647873175018118*^9}, {3.6478733752144213`*^9, 3.647873376102415*^9}, 
   3.647948214354248*^9}],

Cell["\<\
lnAbsP3D = Plot3D[Log[Abs[divwVeloc[x, p, tt, SS]], 10], {x, -XX, XX}, {p, \
-XX, XX}, AspectRatio -> Automatic, PlotRange -> {-5, 5}, PlotLabel -> \
\"KERR: ln(Abs(divergence(w)))\"]
ArctanP3D = Plot3D[ArcTan[Re[divwVeloc[x, p, tt, SS]]/10], {x, -XX, XX}, {p, \
-XX, XX}, AspectRatio -> Automatic, PlotPoints -> 31, PlotRange -> All, \
PlotLabel -> \"KERR: ArcTan(divergence(w))\", ColorFunction -> Function[{x, \
p, z}, Hue[(z + 1/2)*2/Pi]]];
contourArctanP3D = ContourPlot[ArcTan[Re[divwVeloc[x, p, tt, SS]]/10], {x, \
-XX, XX}, {p, -XX, XX}, ColorFunction -> (If[#1 > 0, White, Red] &)]\
\>", "Text",
 CellChangeTimes->{{3.617544668920517*^9, 3.617544682296224*^9}, {
   3.625129024472189*^9, 3.625129029413493*^9}, 3.646995184448864*^9, {
   3.646995679878539*^9, 3.646995733848165*^9}, {3.646995962624712*^9, 
   3.646995968568075*^9}, 3.646996006001893*^9, {3.646997601728467*^9, 
   3.646997626793646*^9}, {3.647637434123045*^9, 3.647637439808742*^9}, 
   3.64794202872121*^9, 3.647942088757224*^9}],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"plotWF", ",", 
     RowBox[{"ParametricPlot3D", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"RR", "*", 
          RowBox[{"Sin", "[", "u", "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "RR"}], "*", 
          RowBox[{"Cos", "[", "u", "]"}]}], ",", 
         RowBox[{"0.01", "+", 
          RowBox[{"Re", "[", 
           RowBox[{"WignerFunctionN", "[", 
            RowBox[{
             RowBox[{"RR", "*", 
              RowBox[{"Sin", "[", "u", "]"}]}], ",", 
             RowBox[{
              RowBox[{"-", "RR"}], "*", 
              RowBox[{"Cos", "[", "u", "]"}]}], ",", "tt"}], "]"}], "]"}]}]}],
         "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"u", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"ColorFunction", "->", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
          RowBox[{"Hue", "[", "z", "]"}]}], "]"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"ViewPoint", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "8"}], ",", 
      RowBox[{"-", "30"}], ",", "20"}], "}"}]}], ",", 
   RowBox[{"Axes", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"True", ",", "True", ",", "False"}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"x", ",", "p", ",", "\"\<\>\""}], "}"}]}], ",", 
   RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.648572586646431*^9, 3.648572744593195*^9}}],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"plotWF", ",", 
     RowBox[{"Graphics3D", "[", 
      RowBox[{"to3d", "[", 
       RowBox[{
        RowBox[{"Show", "[", 
         RowBox[{"{", "streamLinesWF", "}"}], "]"}], ",", "5", ",", "0.99"}], 
       "]"}], "]"}], ",", 
     RowBox[{"ParametricPlot3D", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"RR", "*", 
          RowBox[{"Sin", "[", "u", "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "RR"}], "*", 
          RowBox[{"Cos", "[", "u", "]"}]}], ",", 
         RowBox[{"0.01", "+", 
          RowBox[{"Re", "[", 
           RowBox[{"WignerFunctionN", "[", 
            RowBox[{
             RowBox[{"RR", "*", 
              RowBox[{"Sin", "[", "u", "]"}]}], ",", 
             RowBox[{
              RowBox[{"-", "RR"}], "*", 
              RowBox[{"Cos", "[", "u", "]"}]}], ",", "tt"}], "]"}], "]"}]}]}],
         "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"u", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"ColorFunction", "->", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
          RowBox[{"Hue", "[", "z", "]"}]}], "]"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"ViewPoint", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "100"}], "}"}]}], ",", 
   RowBox[{"Axes", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"True", ",", "True", ",", "False"}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"x", ",", "p", ",", "\"\<\>\""}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.648572586646431*^9, 3.648572744593195*^9}}],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"GraphicsRow", "[", 
    RowBox[{"{", 
     RowBox[{"classicalWFplot", ",", 
      RowBox[{"Show", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"plotWF", ",", 
          RowBox[{"Graphics3D", "[", 
           RowBox[{"to3d", "[", 
            RowBox[{
             RowBox[{"Show", "[", 
              RowBox[{"{", "streamLinesWF", "}"}], "]"}], ",", "5", ",", 
             "0.99"}], "]"}], "]"}]}], "}"}], 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{",", 
              RowBox[{"Graphics3D", "[", 
               RowBox[{"to3d", "[", 
                RowBox[{
                 RowBox[{"Show", "[", 
                  RowBox[{"{", "contourArctanP3D", "}"}], "]"}], ",", "5", 
                 ",", "0.29"}], "]"}], "]"}]}], "}"}], ",", 
            RowBox[{"ViewPoint", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "10"}], "}"}]}], ",", 
            RowBox[{"PlotLabel", "\[Rule]", "labelPlot"}]}], "]"}], ",", 
          RowBox[{"Show", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"ArctanP3D", ",", 
              RowBox[{"Graphics3D", "[", 
               RowBox[{"to3d", "[", 
                RowBox[{
                 RowBox[{"Show", "[", 
                  RowBox[{"{", "contourArctanP3D", "}"}], "]"}], ",", "5", 
                 ",", "0.09"}], "]"}], "]"}]}], "}"}], ",", 
            RowBox[{"ViewPoint", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "10"}], "}"}]}]}]}]}], "*)"}], ",", 
        
        RowBox[{"PlotLabel", "\[Rule]", "labelPlot"}]}], "]"}]}], "}"}], 
    "]"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "1200"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.617544668920517*^9, 3.617544682296224*^9}, {
   3.625129024472189*^9, 3.625129029413493*^9}, 3.646995184448864*^9, {
   3.646995679878539*^9, 3.646995733848165*^9}, {3.646995962624712*^9, 
   3.646995968568075*^9}, 3.646996006001893*^9, 3.64699604253332*^9, {
   3.646996087859852*^9, 3.646996101105256*^9}, {3.646996539713215*^9, 
   3.646996569402256*^9}, 3.646996638182087*^9, {3.646996912627047*^9, 
   3.6469969163454657`*^9}, 3.6479421278398457`*^9, 3.647943143381776*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"R", "=", "0.5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ttable", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", ",", 
       RowBox[{"Integrate", "[", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{"WignerFunctionN", "[", 
           RowBox[{
            RowBox[{"R", "*", 
             RowBox[{"Cos", "[", "theta", "]"}]}], ",", 
            RowBox[{
             RowBox[{"-", "R"}], "*", 
             RowBox[{"Sin", "[", "theta", "]"}]}], ",", "t"}], "]"}], "]"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"theta", ",", "0", ",", 
           RowBox[{"2", "*", "Pi"}]}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", "TT", ",", 
       RowBox[{"TT", "/", "5.0"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"ListLinePlot", "[", 
  RowBox[{
   RowBox[{"ttable", "//", "Chop"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}]}], ",", 
   RowBox[{
   "PlotLabel", "\[Rule]", "\"\<\[ContourIntegral] dr W(t) = const\>\""}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", "R", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.647640741316362*^9, 3.647640751853231*^9}, {
   3.6476408010789213`*^9, 3.6476408496153727`*^9}, {3.647944520043625*^9, 
   3.647944543249118*^9}, {3.6479445956299143`*^9, 3.647944641872346*^9}, 
   3.6479447923685703`*^9, 3.6479456576586647`*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"divIncrement", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"wfxQuant", "[", 
         RowBox[{"xx", ",", "pp", ",", "tt", ",", "SS"}], "]"}], ",", "xx"}], 
       "]"}], "+", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"wfpQuant", "[", 
         RowBox[{"xx", ",", "pp", ",", "tt", ",", "SS"}], "]"}], ",", "pp"}], 
       "]"}]}], "/.", 
     RowBox[{"xx", "\[Rule]", "x"}]}], "/.", 
    RowBox[{"pp", "\[Rule]", "p"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.647095914181013*^9, 3.647095940042659*^9}, 
   3.647942253105444*^9}],

Cell[BoxData[{
 RowBox[{"dtphi", "=", 
  RowBox[{
   RowBox[{"Pi", "/", "180"}], "*", "20"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"classicalWFplot3D", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "p"}]}], ")"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x", "^", "2"}], "+", 
                 RowBox[{"p", "^", "2"}]}], ")"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
         "]"}], ",", 
        RowBox[{"Im", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "p"}]}], ")"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x", "^", "2"}], "+", 
                 RowBox[{"p", "^", "2"}]}], ")"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
         "]"}], ",", "0"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Abs", "[", "#1", "]"}], ">", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "7"}], ")"}]}]}], ",", "White", ",", "Red"}], "]"}],
         "&"}], ")"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pts", "=", 
    RowBox[{"Cases", "[", 
     RowBox[{"classicalWFplot3D", ",", 
      RowBox[{"x_GraphicsComplex", "\[RuleDelayed]", 
       RowBox[{"First", "@", "x"}]}], ",", "Infinity"}], "]"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"ListPointPlot3D", "[", 
    RowBox[{"pts", ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Min", "[", 
         RowBox[{
          RowBox[{"Flatten", "[", 
           RowBox[{"pts", ",", "1"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], ",", 
        RowBox[{"Max", "[", 
         RowBox[{
          RowBox[{"Flatten", "[", 
           RowBox[{"pts", ",", "1"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}]}], "}"}]}]}], "]"}],
    "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"GraphicsGrid", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Plot3D", "[", 
         RowBox[{
          RowBox[{"Re", "[", 
           RowBox[{"WignerFunctionN", "[", 
            RowBox[{
             RowBox[{"Re", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"x", "+", 
                 RowBox[{"I", "*", "p"}]}], ")"}], "*", 
               RowBox[{"Exp", "[", 
                RowBox[{"I", "*", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x", "^", "2"}], "+", 
                    RowBox[{"p", "^", "2"}]}], ")"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], 
                "]"}]}], "]"}], ",", 
             RowBox[{"Im", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"x", "+", 
                 RowBox[{"I", "*", "p"}]}], ")"}], "*", 
               RowBox[{"Exp", "[", 
                RowBox[{"I", "*", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x", "^", "2"}], "+", 
                    RowBox[{"p", "^", "2"}]}], ")"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], 
                "]"}]}], "]"}], ",", "0"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", 
            RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", 
            RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
          RowBox[{"ColorFunction", "\[Rule]", "Hue"}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
        RowBox[{"Plot3D", "[", 
         RowBox[{
          RowBox[{"Re", "[", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"WignerFunctionN", "[", 
              RowBox[{
               RowBox[{"Re", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"x", "+", 
                   RowBox[{"I", "*", "p"}]}], ")"}], "*", 
                 RowBox[{"Exp", "[", 
                  RowBox[{"I", "*", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x", "^", "2"}], "+", 
                    RowBox[{"p", "^", "2"}]}], ")"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], 
                  "]"}]}], "]"}], ",", 
               RowBox[{"Im", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"x", "+", 
                   RowBox[{"I", "*", "p"}]}], ")"}], "*", 
                 RowBox[{"Exp", "[", 
                  RowBox[{"I", "*", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x", "^", "2"}], "+", 
                    RowBox[{"p", "^", "2"}]}], ")"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], 
                  "]"}]}], "]"}], ",", "0"}], "]"}]}], "+", 
            RowBox[{"WignerFunctionN", "[", 
             RowBox[{"x", ",", "p", ",", "tt"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", 
            RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", 
            RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
          RowBox[{"ColorFunction", "\[Rule]", "Hue"}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
          RowBox[{"ViewPoint", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"0", "*", "1000"}], ",", "10"}], "}"}]}]}], "]"}], ",", 
        RowBox[{"Plot3D", "[", 
         RowBox[{
          RowBox[{"Re", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"WignerFunctionN", "[", 
                 RowBox[{
                  RowBox[{"Re", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"x", "+", 
                    RowBox[{"I", "*", "p"}]}], ")"}], "*", 
                    RowBox[{"Exp", "[", 
                    RowBox[{"I", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x", "^", "2"}], "+", 
                    RowBox[{"p", "^", "2"}]}], ")"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], 
                    "]"}]}], "]"}], ",", 
                  RowBox[{"Im", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"x", "+", 
                    RowBox[{"I", "*", "p"}]}], ")"}], "*", 
                    RowBox[{"Exp", "[", 
                    RowBox[{"I", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x", "^", "2"}], "+", 
                    RowBox[{"p", "^", "2"}]}], ")"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], 
                    "]"}]}], "]"}], ",", "0"}], "]"}]}], "+", 
               RowBox[{"WignerFunctionN", "[", 
                RowBox[{"x", ",", "p", ",", "tt"}], "]"}]}], ")"}], "*", 
             "0"}], "+", 
            RowBox[{
             RowBox[{"divIncrement", "[", 
              RowBox[{
               RowBox[{"Re", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"x", "+", 
                   RowBox[{"I", "*", "p"}]}], ")"}], "*", 
                 RowBox[{"Exp", "[", 
                  RowBox[{
                   RowBox[{"-", "I"}], "*", "dtphi"}], "]"}]}], "]"}], ",", 
               RowBox[{"Im", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"x", "+", 
                   RowBox[{"I", "*", "p"}]}], ")"}], "*", 
                 RowBox[{"Exp", "[", 
                  RowBox[{
                   RowBox[{"-", "I"}], "*", "dtphi"}], "]"}]}], "]"}], ",", 
               "tt", ",", "SS"}], "]"}], "/", "25"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", 
            RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", 
            RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
          RowBox[{"ColorFunction", "\[Rule]", "Hue"}], ",", 
          RowBox[{"PlotRange", "\[Rule]", 
           RowBox[{"1", "*", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "0.05"}], ",", "0.05"}], "}"}]}]}], ",", 
          RowBox[{"ViewPoint", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"0", "*", "1000"}], ",", "10"}], "}"}]}]}], "]"}]}], 
       "}"}], "}"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}], "*)"}]}]}], "Input",
 CellChangeTimes->{
  3.647096407043749*^9, {3.6470964641589127`*^9, 3.647096464543235*^9}, {
   3.647096742270155*^9, 3.6470967815753202`*^9}, 3.6479422667428713`*^9}],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"GraphicsRow", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Show", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Plot3D", "[", 
           RowBox[{
            RowBox[{"Re", "[", 
             RowBox[{"WignerFunctionN", "[", 
              RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"x", ",", 
              RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"p", ",", 
              RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
            RowBox[{"MeshFunctions", "->", 
             RowBox[{"{", 
              RowBox[{"#3", "&"}], "}"}]}], ",", 
            RowBox[{"Mesh", "\[Rule]", 
             RowBox[{"{", "25", "}"}]}], ",", 
            RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
            RowBox[{"ColorFunction", "\[Rule]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Blend", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                  "Brown", ",", "Purple", ",", "Blue", ",", "Cyan", ",", 
                   "White", ",", "White", ",", "White", ",", "Yellow", ",", 
                   "Orange", ",", "Red", ",", "Pink"}], "}"}], ",", 
                 RowBox[{"Rescale", "[", 
                  RowBox[{"#3", ",", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.03"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], 
                  "]"}]}], "]"}], "&"}], ")"}]}], ",", 
            RowBox[{"PlotRange", "\[Rule]", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", 
              RowBox[{"1", "/", "Pi"}]}]}], ",", 
            RowBox[{"PlotPoints", "\[Rule]", "numberOfPlotPoints"}], ",", 
            RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
            RowBox[{"Axes", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{"True", ",", "True", ",", "False"}], "}"}]}]}], "]"}], 
          ",", "circTable", ",", "\[IndentingNewLine]", 
          RowBox[{"Graphics3D", "[", 
           RowBox[{"to3d", "[", 
            RowBox[{
             RowBox[{"Show", "[", 
              RowBox[{"{", "\[IndentingNewLine]", 
               RowBox[{"StreamPlot", "[", 
                RowBox[{
                 RowBox[{"Re", "[", 
                  RowBox[{"wflow", "[", 
                   RowBox[{"x", ",", "p", ",", "tt", ",", "1"}], "]"}], "]"}],
                  ",", 
                 RowBox[{"{", 
                  RowBox[{"x", ",", 
                   RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"p", ",", 
                   RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                 RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
                 RowBox[{"Background", "\[Rule]", "None"}], ",", 
                 RowBox[{"StreamColorFunction", "\[Rule]", 
                  RowBox[{"Function", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"x", ",", "p", ",", "vx", ",", "vp", ",", "n"}], 
                    "}"}], ",", 
                    RowBox[{"Blend", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Darker", "[", "Green", "]"}], ",", "Red"}], 
                    "}"}], ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"HeavisideTheta", "[", 
                    RowBox[{"x", "*", "vp"}], "]"}]}]}], "]"}]}], "]"}]}], 
                 " ", ",", 
                 RowBox[{"StreamColorFunctionScaling", "\[Rule]", 
                  RowBox[{"{", "False", "}"}]}], " ", ",", 
                 RowBox[{"StreamPoints", "\[Rule]", "Fine"}]}], "]"}], "}"}], 
              "]"}], "\[IndentingNewLine]", ",", "maxWF", ",", ".75"}], "]"}],
            "]"}]}], "\[IndentingNewLine]", "}"}], ",", 
        RowBox[{"ViewPoint", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1000"}], "}"}]}]}], "]"}], ",", 
      RowBox[{"Show", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Show", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"Plot", "[", 
              RowBox[{
               RowBox[{"Re", "[", 
                RowBox[{"WignerFunctionN", "[", 
                 RowBox[{
                  RowBox[{"R", "*", 
                   RowBox[{"Cos", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                    "]"}]}], ",", 
                  RowBox[{
                   RowBox[{"-", "R"}], "*", 
                   RowBox[{"Sin", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                    "]"}]}], ",", "tt"}], "]"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"theta", ",", "0", ",", 
                 RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
               RowBox[{"ColorFunction", "\[Rule]", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"RGBColor", "[", 
                   RowBox[{
                    RowBox[{"1", "-", "R"}], ",", 
                    RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], "&"}], 
                 ")"}]}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"R", ",", "0.3", ",", "3.0", ",", "0.325"}], "}"}]}], 
            "]"}], ",", 
           RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
           RowBox[{"Axes", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"AxesOrigin", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}]}], ",", 
           RowBox[{"PlotLabel", "\[Rule]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"TrueQ", "[", 
               RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], 
               "]"}], ",", 
              RowBox[{"StringJoin", "[", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                  "\"\<Inverted Kerr  \>\"", ",", "\"\<\>\""}], "]"}], ",", 
                "\"\<Squeeze=\>\"", ",", 
                RowBox[{"ToString", "[", 
                 RowBox[{"stateParameter", "//", "N"}], "]"}]}], "]"}], ",", 
              RowBox[{"StringJoin", "[", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                  "\"\<Inverted Kerr  \>\"", ",", "\"\<\>\""}], "]"}], ",", 
                "\"\<Coherent=\>\"", ",", 
                RowBox[{"ToString", "[", 
                 RowBox[{"stateParameter", "//", "N"}], "]"}]}], "]"}]}], 
             "]"}]}]}], "]"}], ",", 
         RowBox[{"Plot", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Re", "[", 
             RowBox[{"WignerFunctionN", "[", 
              RowBox[{
               RowBox[{"R", "*", 
                RowBox[{"Cos", "[", 
                 RowBox[{"theta", "+", 
                  RowBox[{"compensateForClassicalMovement", "*", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                 "]"}]}], ",", 
               RowBox[{
                RowBox[{"-", "R"}], "*", 
                RowBox[{"Sin", "[", 
                 RowBox[{"theta", "+", 
                  RowBox[{"compensateForClassicalMovement", "*", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                 "]"}]}], ",", "tt"}], "]"}], "]"}], "/.", 
            RowBox[{"R", "\[Rule]", "RR"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"theta", ",", "0", ",", 
             RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
           RowBox[{"ColorFunction", "\[Rule]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"myColorFunc", "[", 
               RowBox[{"#1", ",", "tt"}], "]"}], "&"}], ")"}]}], ",", 
           RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
           RowBox[{"PlotStyle", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"Thickness", "[", "0.01", "]"}], "}"}]}], ",", 
           RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
           RowBox[{"Axes", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"True", ",", "True"}], "}"}]}]}], "]"}]}], "}"}], 
       "]"}]}], "}"}], "]"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.647784222545601*^9, 3.6477842308958197`*^9}, {
   3.647784275135676*^9, 3.647784304996791*^9}, {3.647817795869616*^9, 
   3.647817797530177*^9}, {3.647818306101618*^9, 3.647818312670066*^9}, {
   3.647819777721402*^9, 3.647819778206023*^9}, {3.6478740209234047`*^9, 
   3.647874022656577*^9}, 3.647877467871708*^9, {3.6478775413260393`*^9, 
   3.647877596677455*^9}, {3.647882873896647*^9, 3.647882875035367*^9}, {
   3.647883015048066*^9, 3.647883022263771*^9}, {3.6478831400064783`*^9, 
   3.6478831417259293`*^9}, 3.647884532486432*^9, 3.6479447625191517`*^9, 
   3.6479456704971333`*^9, 3.647946013027738*^9, {3.64794606635736*^9, 
   3.64794607183426*^9}, {3.647947020530814*^9, 3.6479470345129023`*^9}, {
   3.647947143669148*^9, 3.647947158982896*^9}, {3.64794946919895*^9, 
   3.64794946932483*^9}, {3.647949688649864*^9, 3.647949700850513*^9}, {
   3.64794990087289*^9, 3.647949902510181*^9}, {3.6479504219825687`*^9, 
   3.647950502619761*^9}, {3.647950700934649*^9, 3.647950708389901*^9}, {
   3.647950782793624*^9, 3.647950792329832*^9}, {3.6479508341065063`*^9, 
   3.6479508359317427`*^9}, 3.647950898939354*^9, {3.647950954405119*^9, 
   3.647950984658662*^9}, {3.647951407117765*^9, 3.647951422440662*^9}, {
   3.647951473857767*^9, 3.6479514744518137`*^9}, {3.6479515203232117`*^9, 
   3.647951521327835*^9}, {3.647951562772646*^9, 3.647951590538917*^9}, {
   3.647951620583638*^9, 3.647951628133065*^9}, {3.647951667975473*^9, 
   3.6479516990097733`*^9}, {3.647951746060931*^9, 3.6479517729432497`*^9}, {
   3.647951846351877*^9, 3.6479518586280193`*^9}, 3.647951919833302*^9, 
   3.647951985246524*^9, 3.647952031324005*^9, {3.6479520784552517`*^9, 
   3.647952123964142*^9}, 3.647952424133417*^9, 3.647952490386581*^9, {
   3.64795253779014*^9, 3.6479526253706636`*^9}, {3.6479526738215847`*^9, 
   3.647952688601592*^9}, {3.647953099452752*^9, 3.647953112439096*^9}, {
   3.6479531532057323`*^9, 3.6479532168545313`*^9}, {3.647953257857213*^9, 
   3.647953276197989*^9}, {3.6479534323031588`*^9, 3.6479534347968187`*^9}, {
   3.6479536511410933`*^9, 3.647953657842311*^9}, {3.647953724530962*^9, 
   3.6479538149250193`*^9}, {3.64795386729946*^9, 3.647953870147318*^9}, 
   3.647954015925189*^9, {3.6481985757158833`*^9, 3.6481986313310823`*^9}, {
   3.648215642205123*^9, 3.648215649152733*^9}, 3.6482162034949512`*^9, 
   3.6483580441791*^9, {3.648363705091927*^9, 3.6483637386824083`*^9}, 
   3.648558935303226*^9, 3.655636434589275*^9}],

Cell[BoxData[
 RowBox[{"timePrint", "[", "TT", "]"}]], "Input",
 CellChangeTimes->{{3.64821613156478*^9, 3.648216145892171*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sTretch", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"GraphicsRow", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Show", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Plot3D", "[", 
          RowBox[{
           RowBox[{"Re", "[", 
            RowBox[{"WignerFunctionN", "[", 
             RowBox[{
              RowBox[{"rr", " ", 
               RowBox[{"Cos", "[", "theta", "]"}]}], ",", 
              RowBox[{"rr", " ", 
               RowBox[{"Sin", "[", "theta", "]"}]}], ",", "tt"}], "]"}], 
            "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"theta", ",", "0", ",", 
             RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"rr", ",", "0", ",", "XX"}], "}"}], ",", 
           RowBox[{"MeshFunctions", "->", 
            RowBox[{"{", 
             RowBox[{"#3", "&"}], "}"}]}], ",", 
           RowBox[{"Mesh", "\[Rule]", 
            RowBox[{"{", "25", "}"}]}], ",", 
           RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
           RowBox[{"ColorFunction", "\[Rule]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Blend", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                 "Brown", ",", "Purple", ",", "Blue", ",", "Cyan", ",", 
                  "White", ",", "White", ",", "White", ",", "Yellow", ",", 
                  "Orange", ",", "Red", ",", "Pink"}], "}"}], ",", 
                RowBox[{"Rescale", "[", 
                 RowBox[{"#3", ",", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.03"}], ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], 
                 "]"}]}], "]"}], "&"}], ")"}]}], ",", 
           RowBox[{"PlotRange", "\[Rule]", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", 
             RowBox[{"1", "/", "Pi"}]}]}], ",", 
           RowBox[{"PlotPoints", "\[Rule]", "numberOfPlotPoints"}], ",", 
           RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
           RowBox[{"Axes", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"True", ",", "True", ",", "False"}], "}"}]}]}], "]"}], 
         RowBox[{"(*", 
          RowBox[{",", "circTable", ",", "\[IndentingNewLine]", 
           RowBox[{"Graphics3D", "[", 
            RowBox[{"to3d", "[", 
             RowBox[{
              RowBox[{"Show", "[", 
               RowBox[{"{", "\[IndentingNewLine]", 
                RowBox[{"StreamPlot", "[", 
                 RowBox[{
                  RowBox[{"Re", "[", 
                   RowBox[{"wflow", "[", 
                    RowBox[{"x", ",", "p", ",", "tt", ",", "0"}], "]"}], 
                   "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"x", ",", 
                    RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"p", ",", 
                    RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                  RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
                  RowBox[{"Background", "\[Rule]", "None"}], ",", 
                  RowBox[{"StreamColorFunction", "\[Rule]", 
                   RowBox[{"Function", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"x", ",", "p", ",", "vx", ",", "vp", ",", "n"}], 
                    "}"}], ",", 
                    RowBox[{"Blend", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Darker", "[", "Green", "]"}], ",", "Red"}], 
                    "}"}], ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"HeavisideTheta", "[", 
                    RowBox[{"x", "*", "vp"}], "]"}]}]}], "]"}]}], "]"}]}], 
                  " ", ",", 
                  RowBox[{"StreamColorFunctionScaling", "\[Rule]", 
                   RowBox[{"{", "False", "}"}]}], " ", ",", 
                  RowBox[{"StreamPoints", "\[Rule]", "Fine"}]}], "]"}], "}"}],
                "]"}], "\[IndentingNewLine]", ",", "maxWF", ",", ".75"}], 
             "]"}], "]"}]}], "*)"}], "\[IndentingNewLine]", "}"}], ",", 
        RowBox[{"ViewPoint", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1000"}], "}"}]}]}], "]"}], ",", 
      RowBox[{"Show", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Show", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"Plot", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"R", ",", 
                 RowBox[{"Re", "[", 
                  RowBox[{"R", "+", 
                   RowBox[{"sTretch", "*", 
                    RowBox[{"WignerFunctionN", "[", 
                    RowBox[{
                    RowBox[{"R", "*", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                    "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", "R"}], "*", 
                    RowBox[{"Sin", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                    "]"}]}], ",", "tt"}], "]"}]}]}], "]"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"theta", ",", "0", ",", 
                 RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
               RowBox[{"ColorFunction", "\[Rule]", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"RGBColor", "[", 
                   RowBox[{
                    RowBox[{"1", "-", "R"}], ",", 
                    RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], "&"}], 
                 ")"}]}]}], 
              RowBox[{"(*", 
               RowBox[{",", 
                RowBox[{"PlotLegends", "\[Rule]", 
                 RowBox[{"ToString", "[", 
                  RowBox[{"N", "[", 
                   RowBox[{"R", ",", "3"}], "]"}], "]"}]}]}], "*)"}], "]"}], 
             ",", 
             RowBox[{"{", 
              RowBox[{"R", ",", "0.3", ",", "3.0", ",", "0.325"}], "}"}]}], 
            "]"}], ",", 
           RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
           RowBox[{"Axes", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"AxesOrigin", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}]}], ",", 
           RowBox[{"PlotLabel", "\[Rule]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"TrueQ", "[", 
               RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], 
               "]"}], ",", 
              RowBox[{"StringJoin", "[", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                  "\"\<Inverted Kerr  \>\"", ",", "\"\<\>\""}], "]"}], ",", 
                "\"\<Squeeze=\>\"", ",", 
                RowBox[{"ToString", "[", 
                 RowBox[{"stateParameter", "//", "N"}], "]"}]}], "]"}], ",", 
              RowBox[{"StringJoin", "[", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                  "\"\<Inverted Kerr  \>\"", ",", "\"\<\>\""}], "]"}], ",", 
                "\"\<Coherent=\>\"", ",", 
                RowBox[{"ToString", "[", 
                 RowBox[{"stateParameter", "//", "N"}], "]"}]}], "]"}]}], 
             "]"}]}]}], "]"}], ",", 
         RowBox[{"Plot", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"R", ",", 
              RowBox[{"Re", "[", 
               RowBox[{"R", "+", 
                RowBox[{"sTretch", "*", 
                 RowBox[{"WignerFunctionN", "[", 
                  RowBox[{
                   RowBox[{"R", "*", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                    "]"}]}], ",", 
                   RowBox[{
                    RowBox[{"-", "R"}], "*", 
                    RowBox[{"Sin", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                    "]"}]}], ",", "tt"}], "]"}]}]}], "]"}]}], "}"}], "/.", 
            RowBox[{"R", "\[Rule]", "RR"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"theta", ",", "0", ",", 
             RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
           RowBox[{"ColorFunction", "\[Rule]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"myColorFunc", "[", 
               RowBox[{"#1", ",", "tt"}], "]"}], "&"}], ")"}]}], ",", 
           RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
           RowBox[{"PlotStyle", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"Thickness", "[", "0.01", "]"}], "}"}]}], ",", 
           RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
           RowBox[{"Axes", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"True", ",", "True"}], "}"}]}]}], "]"}]}], "}"}], 
       "]"}]}], "}"}], "]"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6484775563347883`*^9, 3.648477694605438*^9}, {
   3.648477760695322*^9, 3.6484777642296*^9}, {3.6484778262899227`*^9, 
   3.6484778275207987`*^9}, {3.6484778662939177`*^9, 3.648477907045891*^9}, {
   3.648477939886582*^9, 3.648477952343842*^9}, {3.648478013593143*^9, 
   3.648478040528651*^9}, 3.648478125693182*^9}],

Cell[BoxData[{
 RowBox[{"If", "[", 
  RowBox[{"animationCreation", ",", 
   RowBox[{
    RowBox[{"StreamsPlotAutomatic$T", "=", 
     RowBox[{"Table", "[", " ", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Show", "[", 
        RowBox[{
         RowBox[{"GraphicsRow", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Show", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"Plot3D", "[", 
                RowBox[{
                 RowBox[{"Re", "[", 
                  RowBox[{"WignerFunctionN", "[", 
                   RowBox[{
                    RowBox[{"rr", " ", 
                    RowBox[{"Cos", "[", "theta", "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", "rr"}], " ", 
                    RowBox[{"Sin", "[", "theta", "]"}]}], ",", "t"}], "]"}], 
                  "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"theta", ",", "0", ",", 
                   RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"rr", ",", "0", ",", "XX"}], "}"}], ",", 
                 RowBox[{"MeshFunctions", "->", 
                  RowBox[{"{", 
                   RowBox[{"#3", "&"}], "}"}]}], ",", 
                 RowBox[{"Mesh", "\[Rule]", 
                  RowBox[{"{", "25", "}"}]}], ",", 
                 RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
                 RowBox[{"ColorFunction", "\[Rule]", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"Blend", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    "Brown", ",", "Purple", ",", "Blue", ",", "Cyan", ",", 
                    "White", ",", "White", ",", "White", ",", "Yellow", ",", 
                    "Orange", ",", "Red", ",", "Pink"}], "}"}], ",", 
                    RowBox[{"Rescale", "[", 
                    RowBox[{"#3", ",", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.03"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], 
                    "]"}]}], "]"}], "&"}], ")"}]}], ",", 
                 RowBox[{"PlotRange", "\[Rule]", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", 
                   RowBox[{"1", "/", "Pi"}]}]}], ",", 
                 RowBox[{"PlotPoints", "\[Rule]", "numberOfPlotPoints"}], ",", 
                 RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
                 RowBox[{"Axes", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"True", ",", "True", ",", "False"}], "}"}]}]}], 
                "]"}], 
               RowBox[{"(*", 
                RowBox[{",", "circTable", ",", "\[IndentingNewLine]", 
                 RowBox[{"Graphics3D", "[", 
                  RowBox[{"to3d", "[", 
                   RowBox[{
                    RowBox[{"Show", "[", 
                    RowBox[{"{", "\[IndentingNewLine]", 
                    RowBox[{"StreamPlot", "[", 
                    RowBox[{
                    RowBox[{"Re", "[", 
                    RowBox[{"wflow", "[", 
                    RowBox[{"x", ",", "p", ",", "tt", ",", "0"}], "]"}], 
                    "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"x", ",", 
                    RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"p", ",", 
                    RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                    RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
                    RowBox[{"Background", "\[Rule]", "None"}], ",", 
                    RowBox[{"StreamColorFunction", "\[Rule]", 
                    RowBox[{"Function", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"x", ",", "p", ",", "vx", ",", "vp", ",", "n"}], 
                    "}"}], ",", 
                    RowBox[{"Blend", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Darker", "[", "Green", "]"}], ",", "Red"}], 
                    "}"}], ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"HeavisideTheta", "[", 
                    RowBox[{"x", "*", "vp"}], "]"}]}]}], "]"}]}], "]"}]}], 
                    " ", ",", 
                    RowBox[{"StreamColorFunctionScaling", "\[Rule]", 
                    RowBox[{"{", "False", "}"}]}], " ", ",", 
                    RowBox[{"StreamPoints", "\[Rule]", "Fine"}]}], "]"}], 
                    "}"}], "]"}], "\[IndentingNewLine]", ",", "maxWF", ",", 
                    ".75"}], "]"}], "]"}]}], "*)"}], "\[IndentingNewLine]", 
               "}"}], ",", 
              RowBox[{"ViewPoint", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "1000"}], "}"}]}]}], "]"}], ",", 
            RowBox[{"Show", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Show", "[", 
                RowBox[{
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{"Plot", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"R", ",", 
                    RowBox[{"Re", "[", 
                    RowBox[{"R", "+", 
                    RowBox[{"sTretch", "*", 
                    RowBox[{"WignerFunctionN", "[", 
                    RowBox[{
                    RowBox[{"R", "*", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], 
                    "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", "R"}], "*", 
                    RowBox[{"Sin", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], 
                    "]"}]}], ",", "t"}], "]"}]}]}], "]"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"theta", ",", "0", ",", 
                    RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
                    RowBox[{"ColorFunction", "\[Rule]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"RGBColor", "[", 
                    RowBox[{
                    RowBox[{"1", "-", "R"}], ",", 
                    RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], "&"}], 
                    ")"}]}]}], 
                    RowBox[{"(*", 
                    RowBox[{",", 
                    RowBox[{"PlotLegends", "\[Rule]", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"N", "[", 
                    RowBox[{"R", ",", "3"}], "]"}], "]"}]}]}], "*)"}], "]"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"R", ",", "0.3", ",", "3.0", ",", "0.325"}], 
                    "}"}]}], "]"}], ",", 
                 RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
                 RowBox[{"Axes", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"True", ",", "True"}], "}"}]}], ",", 
                 RowBox[{"AxesOrigin", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"0", ",", "0"}], "}"}]}], ",", 
                 RowBox[{"PlotLabel", "\[Rule]", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{"TrueQ", "[", 
                    RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], 
                    "]"}], ",", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                    "\"\<Inverted Kerr  \>\"", ",", "\"\<\>\""}], "]"}], ",", 
                    "\"\<Squeeze=\>\"", ",", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"stateParameter", "//", "N"}], "]"}]}], "]"}], 
                    ",", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                    "\"\<Inverted Kerr  \>\"", ",", "\"\<\>\""}], "]"}], ",", 
                    "\"\<Coherent=\>\"", ",", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"stateParameter", "//", "N"}], "]"}]}], "]"}]}], 
                   "]"}]}]}], "]"}], ",", 
               RowBox[{"Plot", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"R", ",", 
                    RowBox[{"Re", "[", 
                    RowBox[{"R", "+", 
                    RowBox[{"sTretch", "*", 
                    RowBox[{"WignerFunctionN", "[", 
                    RowBox[{
                    RowBox[{"R", "*", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], 
                    "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", "R"}], "*", 
                    RowBox[{"Sin", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], 
                    "]"}]}], ",", "t"}], "]"}]}]}], "]"}]}], "}"}], "/.", 
                  RowBox[{"R", "\[Rule]", "RR"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"theta", ",", "0", ",", 
                   RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
                 RowBox[{"ColorFunction", "\[Rule]", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"myColorFunc", "[", 
                    RowBox[{"#1", ",", "t"}], "]"}], "&"}], ")"}]}], ",", 
                 RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
                 RowBox[{"PlotStyle", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"Thickness", "[", "0.01", "]"}], "}"}]}], ",", 
                 RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
                 RowBox[{"Axes", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"True", ",", "True"}], "}"}]}]}], "]"}]}], "}"}], 
             "]"}]}], "}"}], "]"}], ",", 
         RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}], 
       "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "0", ",", 
         RowBox[{
          RowBox[{"0", "*", "3", "*", "DTT"}], "+", 
          RowBox[{"1", "*", 
           RowBox[{"(", 
            RowBox[{"TT", "-", "DTT"}], ")"}]}]}], ",", "DTT"}], "}"}]}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Export", "[", 
     RowBox[{
      RowBox[{"StringJoin", "[", 
       RowBox[{
        RowBox[{"StringJoin", "[", 
         RowBox[{
          RowBox[{"StringJoin", "[", 
           RowBox[{
            RowBox[{"StringJoin", "[", 
             RowBox[{"export$Directoy", ",", "\"\<WF_Polar_\>\"", ",", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                "\"\<_InvKerr__\>\"", ",", "\"\<\>\""}], "]"}], ",", 
              "\"\<_Lambda_\>\""}], "]"}], ",", 
            RowBox[{"ToString", "[", " ", 
             RowBox[{"N", "[", "LAMBDA", "]"}], "]"}], ",", 
            "\"\<__Ncutoff_\>\"", ",", 
            RowBox[{"ToString", "[", "Nmax", "]"}]}], "]"}], ",", 
          "\"\<__t_\>\"", ",", 
          RowBox[{"ToString", "[", 
           RowBox[{"N", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ")"}], "/", 
              "60"}], ",", "3"}], "]"}], "]"}]}], "]"}], ",", 
        "\"\<_minutes.gif\>\""}], "]"}], ",", "StreamsPlotAutomatic$T", ",", 
      RowBox[{"\"\<Loop\>\"", "\[Rule]", "True"}], ",", 
      RowBox[{"\"\<DisplayDurations\>\"", "\[Rule]", "0.25"}]}], "]"}], ";", 
    "\n", 
    RowBox[{"ListAnimate", "[", 
     RowBox[{"StreamsPlotAutomatic$T", ",", 
      RowBox[{"AnimationRate", "\[Rule]", "11"}], ",", 
      RowBox[{"AnimationRunning", "\[Rule]", "False"}]}], "]"}]}], ",", 
   RowBox[{"Print", "[", "\"\<No animations!\>\"", "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", 
  RowBox[{"WstreamAutomatic", ".", "gif"}], "]"}]}], "Input",
 CellChangeTimes->{{3.6473585226071367`*^9, 3.6473585510538*^9}, {
   3.647358682624426*^9, 3.647358724333336*^9}, {3.647358966650272*^9, 
   3.6473589944804153`*^9}, {3.647359118256459*^9, 3.647359124414003*^9}, {
   3.6473592030849333`*^9, 3.647359209485674*^9}, 3.647359270846427*^9, {
   3.647359339622357*^9, 3.647359340468686*^9}, {3.647362368325342*^9, 
   3.647362442584318*^9}, 3.647362668256967*^9, {3.647638775258465*^9, 
   3.647638778917226*^9}, 3.647818411434388*^9, {3.647819799551906*^9, 
   3.6478198000666723`*^9}, 3.647877669076373*^9, 3.647884566549181*^9, 
   3.647946099402823*^9, {3.647949502621339*^9, 3.6479495028494663`*^9}, {
   3.647949639860498*^9, 3.6479496625408573`*^9}, {3.6479510465983057`*^9, 
   3.647951053172331*^9}, 3.64795121589228*^9, {3.647954182588007*^9, 
   3.647954183514649*^9}, {3.648129757875136*^9, 3.6481297582670727`*^9}, {
   3.6481297941557007`*^9, 3.6481297943695927`*^9}, 3.648130021792447*^9, {
   3.648131557677135*^9, 3.6481315733815117`*^9}, {3.648131691430141*^9, 
   3.648131695620537*^9}, {3.6481327464671926`*^9, 3.64813276069384*^9}, 
   3.648198707699939*^9, {3.6482156725278683`*^9, 3.648215680186823*^9}, 
   3.6483580453897247`*^9, {3.648363791477755*^9, 3.6483637955681953`*^9}, {
   3.6484781997718573`*^9, 3.648478284583762*^9}, {3.648478327834332*^9, 
   3.648478334052195*^9}, 3.648478429127603*^9, 3.648478508938512*^9, {
   3.6484786181424437`*^9, 3.6484786287229156`*^9}, {3.648478759360999*^9, 
   3.648478766323307*^9}}],

Cell[BoxData[{
 RowBox[{"If", "[", 
  RowBox[{"animationCreation", ",", 
   RowBox[{
    RowBox[{"StreamsPlotAutomatic$T", "=", 
     RowBox[{"Table", "[", " ", 
      RowBox[{
       RowBox[{"Show", "[", 
        RowBox[{
         RowBox[{"GraphicsRow", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Show", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Plot3D", "[", 
                 RowBox[{
                  RowBox[{"Re", "[", 
                   RowBox[{"WignerFunctionN", "[", 
                    RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"x", ",", 
                    RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"p", ",", 
                    RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                  RowBox[{"MeshFunctions", "->", 
                   RowBox[{"{", 
                    RowBox[{"#3", "&"}], "}"}]}], ",", 
                  RowBox[{"Mesh", "\[Rule]", 
                   RowBox[{"{", "25", "}"}]}], ",", 
                  RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
                  RowBox[{"ColorFunction", "\[Rule]", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Blend", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    "Brown", ",", "Purple", ",", "Blue", ",", "Cyan", ",", 
                    "White", ",", "White", ",", "White", ",", "Yellow", ",", 
                    "Orange", ",", "Red", ",", "Pink"}], "}"}], ",", 
                    RowBox[{"Rescale", "[", 
                    RowBox[{"#3", ",", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.03"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], 
                    "]"}]}], "]"}], "&"}], ")"}]}], ",", 
                  RowBox[{"PlotRange", "\[Rule]", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", 
                    RowBox[{"1", "/", "Pi"}]}]}], ",", 
                  RowBox[{"PlotPoints", "\[Rule]", "numberOfPlotPoints"}], 
                  ",", 
                  RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
                  RowBox[{"Axes", "\[Rule]", 
                   RowBox[{"{", 
                    RowBox[{"True", ",", "True", ",", "False"}], "}"}]}]}], 
                 "]"}], ",", "circTable", ",", 
                RowBox[{"Graphics3D", "[", 
                 RowBox[{"to3d", "[", 
                  RowBox[{
                   RowBox[{"Show", "[", 
                    RowBox[{"{", "\[IndentingNewLine]", 
                    RowBox[{"StreamPlot", "[", 
                    RowBox[{
                    RowBox[{"Re", "[", 
                    RowBox[{"wflow", "[", 
                    RowBox[{"x", ",", "p", ",", "t", ",", "0"}], "]"}], "]"}],
                     ",", 
                    RowBox[{"{", 
                    RowBox[{"x", ",", 
                    RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"p", ",", 
                    RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                    RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
                    RowBox[{"Background", "\[Rule]", "None"}], ",", 
                    RowBox[{"StreamColorFunction", "\[Rule]", 
                    RowBox[{"Function", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"x", ",", "p", ",", "vx", ",", "vp", ",", "n"}], 
                    "}"}], ",", 
                    RowBox[{"Blend", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Darker", "[", "Green", "]"}], ",", "Red"}], 
                    "}"}], ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"HeavisideTheta", "[", 
                    RowBox[{"x", "*", "vp"}], "]"}]}]}], "]"}]}], "]"}]}], 
                    " ", ",", 
                    RowBox[{"StreamColorFunctionScaling", "\[Rule]", 
                    RowBox[{"{", "False", "}"}]}], " ", ",", 
                    RowBox[{"StreamPoints", "\[Rule]", "Fine"}]}], "]"}], 
                    "}"}], "]"}], "\[IndentingNewLine]", ",", "maxWF", ",", 
                   ".75"}], "]"}], "]"}], ",", "\[IndentingNewLine]", 
                RowBox[{"ParametricPlot3D", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"RR", "*", 
                    RowBox[{"Sin", "[", "u", "]"}]}], ",", 
                    RowBox[{"RR", "*", 
                    RowBox[{"Cos", "[", "u", "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"1", "/", "10"}], "+", 
                    RowBox[{"Re", "[", 
                    RowBox[{"WignerFunctionN", "[", 
                    RowBox[{
                    RowBox[{"RR", "*", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"u", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                    "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", "RR"}], "*", 
                    RowBox[{"Sin", "[", 
                    RowBox[{"u", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"RR", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                    "]"}]}], ",", "tt"}], "]"}], "]"}]}]}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"u", ",", "0", ",", 
                    RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
                  RowBox[{"ColorFunction", "->", 
                   RowBox[{"Function", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"myColorFunc", "[", 
                    RowBox[{"#", ",", "t"}], "]"}], "&"}], "[", 
                    RowBox[{"z", "-", 
                    RowBox[{"1", "/", "10"}]}], "]"}], ")"}]}], "]"}]}], ",", 
                  
                  RowBox[{"PlotStyle", "\[Rule]", 
                   RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", 
                  RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], 
               "\[IndentingNewLine]", "}"}], ",", 
              RowBox[{"ViewPoint", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "1000"}], "}"}]}]}], "]"}], ",", 
            RowBox[{"Show", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Show", "[", 
                RowBox[{
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{"Plot", "[", 
                    RowBox[{
                    RowBox[{"Re", "[", 
                    RowBox[{"WignerFunctionN", "[", 
                    RowBox[{
                    RowBox[{"R", "*", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], 
                    "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", "R"}], "*", 
                    RowBox[{"Sin", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], 
                    "]"}]}], ",", "t"}], "]"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"theta", ",", "0", ",", 
                    RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
                    RowBox[{"ColorFunction", "\[Rule]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"RGBColor", "[", 
                    RowBox[{
                    RowBox[{"1", "-", "R"}], ",", 
                    RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], "&"}], 
                    ")"}]}]}], 
                    RowBox[{"(*", 
                    RowBox[{",", 
                    RowBox[{"PlotLegends", "\[Rule]", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"N", "[", 
                    RowBox[{"R", ",", "3"}], "]"}], "]"}]}]}], "*)"}], "]"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"R", ",", "0.3", ",", "3.0", ",", "0.35"}], 
                    "}"}]}], "]"}], ",", 
                 RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
                 RowBox[{"Axes", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"True", ",", "True"}], "}"}]}], ",", 
                 RowBox[{"AxesOrigin", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"0", ",", "0"}], "}"}]}], ",", 
                 RowBox[{"PlotLabel", "->", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{"TrueQ", "[", 
                    RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], 
                    "]"}], ",", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                    "\"\<Inverted Kerr  \>\"", ",", "\"\<\>\""}], "]"}], ",", 
                    "\"\<Squeeze=\>\"", ",", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"stateParameter", "//", "N"}], "]"}]}], "]"}], 
                    ",", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                    "\"\<Inverted Kerr  \>\"", ",", "\"\<\>\""}], "]"}], ",", 
                    "\"\<Coherent=\>\"", ",", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"stateParameter", "//", "N"}], "]"}]}], "]"}]}], 
                   "]"}]}]}], "]"}], ",", 
               RowBox[{"Plot", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Re", "[", 
                   RowBox[{"WignerFunctionN", "[", 
                    RowBox[{
                    RowBox[{"R", "*", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], 
                    "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", "R"}], "*", 
                    RowBox[{"Sin", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], 
                    "]"}]}], ",", "t"}], "]"}], "]"}], "/.", 
                  RowBox[{"R", "\[Rule]", "RR"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"theta", ",", "0", ",", 
                   RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
                 RowBox[{"ColorFunction", "\[Rule]", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"myColorFunc", "[", 
                    RowBox[{"#1", ",", "t"}], "]"}], "&"}], ")"}]}], ",", 
                 RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
                 RowBox[{"PlotStyle", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"Thickness", "[", "0.01", "]"}], "}"}]}], ",", 
                 RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
                 RowBox[{"Axes", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"True", ",", "True"}], "}"}]}]}], "]"}]}], "}"}], 
             "]"}]}], "}"}], "]"}], ",", 
         RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "0", ",", 
         RowBox[{"(", 
          RowBox[{"TT", "-", "DTT"}], ")"}], ",", "DTT"}], "}"}]}], "]"}]}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"Export", "[", 
     RowBox[{
      RowBox[{"StringJoin", "[", 
       RowBox[{
        RowBox[{"StringJoin", "[", 
         RowBox[{
          RowBox[{"StringJoin", "[", 
           RowBox[{
            RowBox[{"StringJoin", "[", 
             RowBox[{"export$Directoy", ",", "\"\<WF_\>\"", ",", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                "\"\<_InvKerr__\>\"", ",", "\"\<\>\""}], "]"}], ",", 
              "\"\<_Lambda_\>\""}], "]"}], ",", 
            RowBox[{"ToString", "[", " ", 
             RowBox[{"N", "[", "LAMBDA", "]"}], "]"}], ",", 
            "\"\<__Ncutoff_\>\"", ",", 
            RowBox[{"ToString", "[", "Nmax", "]"}]}], "]"}], ",", 
          "\"\<__t_\>\"", ",", 
          RowBox[{"ToString", "[", 
           RowBox[{"N", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ")"}], "/", 
              "60"}], ",", "3"}], "]"}], "]"}]}], "]"}], ",", 
        "\"\<_minutes.gif\>\""}], "]"}], ",", "StreamsPlotAutomatic$T", ",", 
      RowBox[{"\"\<Loop\>\"", "\[Rule]", "True"}], ",", 
      RowBox[{"\"\<DisplayDurations\>\"", "\[Rule]", "0.25"}]}], "]"}], ";", 
    "\n", 
    RowBox[{"ListAnimate", "[", 
     RowBox[{"StreamsPlotAutomatic$T", ",", 
      RowBox[{"AnimationRate", "\[Rule]", "11"}], ",", 
      RowBox[{"AnimationRunning", "\[Rule]", "False"}]}], "]"}]}], ",", 
   RowBox[{"Print", "[", "\"\<No animations!\>\"", "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", 
  RowBox[{"WstreamAutomatic", ".", "gif"}], "]"}]}], "Input",
 CellChangeTimes->{{3.6473585226071367`*^9, 3.6473585510538*^9}, {
   3.647358682624426*^9, 3.647358724333336*^9}, {3.647358966650272*^9, 
   3.6473589944804153`*^9}, {3.647359118256459*^9, 3.647359124414003*^9}, {
   3.6473592030849333`*^9, 3.647359209485674*^9}, 3.647359270846427*^9, {
   3.647359339622357*^9, 3.647359340468686*^9}, {3.647362368325342*^9, 
   3.647362442584318*^9}, 3.647362668256967*^9, {3.647638775258465*^9, 
   3.647638778917226*^9}, 3.647818411434388*^9, {3.647819799551906*^9, 
   3.6478198000666723`*^9}, 3.647877669076373*^9, 3.647884566549181*^9, 
   3.647946099402823*^9, {3.647949502621339*^9, 3.6479495028494663`*^9}, {
   3.647949639860498*^9, 3.6479496625408573`*^9}, {3.6479510465983057`*^9, 
   3.647951053172331*^9}, 3.64795121589228*^9, {3.647954182588007*^9, 
   3.647954183514649*^9}, {3.648129757875136*^9, 3.6481297582670727`*^9}, {
   3.6481297941557007`*^9, 3.6481297943695927`*^9}, 3.648130021792447*^9, {
   3.648131557677135*^9, 3.6481315733815117`*^9}, {3.648131691430141*^9, 
   3.648131695620537*^9}, {3.6481327464671926`*^9, 3.64813276069384*^9}, 
   3.648198707699939*^9, {3.6482156725278683`*^9, 3.648215680186823*^9}, 
   3.6483580453897247`*^9, {3.648363791477755*^9, 3.6483637955681953`*^9}}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1366, 721},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
PrintingOptions->{"PaperOrientation"->"Portrait",
"PaperSize"->{594.75, 842.25},
"PostScriptOutputFile"->"/home/ole/PDF/Kerr.pdf",
"PrintCellBrackets"->False,
"PrintMultipleHorizontalPages"->False,
"PrintRegistrationMarks"->False,
"PrintingMargins"->{{54, 54}, {72, 72}}},
FrontEndVersion->"9.0 for Linux x86 (64-bit) (February 7, 2013)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]]}, Visible -> False, 
  FrontEndVersion -> "9.0 for Linux x86 (64-bit) (February 7, 2013)", 
  StyleDefinitions -> "PrivateStylesheetFormatting.nb"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[422, 15, 260, 3, 92, "Title"],
Cell[685, 20, 7424, 137, 231, "Input"],
Cell[8112, 159, 12696, 247, 473, "Input"],
Cell[20811, 408, 12029, 336, 847, "Input"],
Cell[32843, 746, 3578, 110, 99, "Input"],
Cell[CellGroupData[{
Cell[36446, 860, 1648, 23, 50, "Subtitle"],
Cell[38097, 885, 3484, 102, 143, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41618, 992, 1602, 22, 50, "Subtitle"],
Cell[43223, 1016, 5663, 104, 77, "Input"],
Cell[48889, 1122, 7508, 159, 187, "Input"],
Cell[56400, 1283, 4244, 77, 143, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60681, 1365, 386, 5, 50, "Subtitle"],
Cell[61070, 1372, 8508, 216, 364, "Input"],
Cell[69581, 1590, 1616, 45, 143, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[71234, 1640, 99, 1, 50, "Subtitle"],
Cell[71336, 1643, 6024, 155, 275, "Input"],
Cell[77363, 1800, 879, 15, 71, "Text"],
Cell[78245, 1817, 1174, 19, 71, "Text"],
Cell[CellGroupData[{
Cell[79444, 1840, 192, 2, 29, "Subsubtitle"],
Cell[79639, 1844, 3004, 69, 55, "Input"],
Cell[82646, 1915, 1506, 33, 55, "Input"],
Cell[84155, 1950, 3706, 94, 99, "Input"],
Cell[87864, 2046, 2766, 64, 104, "Input"],
Cell[90633, 2112, 1378, 39, 121, "Input"],
Cell[92014, 2153, 1302, 32, 99, "Input"],
Cell[93319, 2187, 3214, 92, 127, "Input"],
Cell[96536, 2281, 2990, 92, 127, "Input"],
Cell[99529, 2375, 450, 8, 68, "Text"],
Cell[CellGroupData[{
Cell[100004, 2387, 3381, 88, 80, "Print"],
Cell[103388, 2477, 3423, 89, 79, "Print"],
Cell[106814, 2568, 2617, 70, 57, "Print"]
}, Open  ]],
Cell[109446, 2641, 211, 3, 32, "Chapter"],
Cell[109660, 2646, 1196, 34, 99, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[110905, 2686, 278, 4, 50, "Subtitle"],
Cell[111186, 2692, 6352, 138, 253, "Input"],
Cell[117541, 2832, 2449, 48, 55, "Input"],
Cell[119993, 2882, 4187, 91, 121, "Input"],
Cell[CellGroupData[{
Cell[124205, 2977, 298, 4, 43, "Subsubtitle"],
Cell[124506, 2983, 5273, 121, 253, "Input"],
Cell[129782, 3106, 617, 15, 32, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[130436, 3126, 117, 1, 29, "Subsubtitle"],
Cell[130556, 3129, 94, 1, 32, "Input"],
Cell[130653, 3132, 3166, 79, 173, "Input"],
Cell[133822, 3213, 2051, 56, 54, "Input"],
Cell[135876, 3271, 3206, 72, 121, "Input"],
Cell[139085, 3345, 1221, 22, 32, "Input"],
Cell[140309, 3369, 757, 14, 32, "Input"],
Cell[141069, 3385, 997, 22, 32, "Input"],
Cell[142069, 3409, 3396, 65, 99, "Input"],
Cell[145468, 3476, 1914, 34, 32, "Input"],
Cell[147385, 3512, 578, 9, 32, "Input"],
Cell[147966, 3523, 844, 19, 55, "Input"],
Cell[148813, 3544, 5411, 132, 253, "Input"],
Cell[154227, 3678, 343, 7, 32, "Input"],
Cell[154573, 3687, 2059, 55, 143, "Input"],
Cell[156635, 3744, 4421, 119, 209, "Input"],
Cell[161059, 3865, 2012, 49, 99, "Input"],
Cell[163074, 3916, 662, 19, 32, "Input"],
Cell[163739, 3937, 2515, 58, 99, "Input"],
Cell[166257, 3997, 2022, 56, 121, "Input"],
Cell[168282, 4055, 730, 20, 32, "Input"],
Cell[169015, 4077, 852, 23, 55, "Input"],
Cell[169870, 4102, 419, 9, 36, "Input"],
Cell[170292, 4113, 7296, 216, 451, "Input"],
Cell[177591, 4331, 858, 23, 32, "Input"],
Cell[178452, 4356, 244, 4, 32, "Input"],
Cell[178699, 4362, 3658, 90, 231, "Input"],
Cell[182360, 4454, 1104, 23, 55, "Input"],
Cell[183467, 4479, 1073, 22, 55, "Input"],
Cell[184543, 4503, 958, 16, 55, "Input"],
Cell[185504, 4521, 3729, 100, 231, "Input"],
Cell[189236, 4623, 2090, 59, 99, "Input"],
Cell[191329, 4684, 3763, 95, 187, "Input"],
Cell[195095, 4781, 1137, 22, 55, "Input"],
Cell[196235, 4805, 666, 11, 55, "Input"],
Cell[196904, 4818, 3831, 92, 231, "Input"],
Cell[200738, 4912, 3407, 61, 55, "Input"],
Cell[204148, 4975, 4283, 90, 121, "Input"],
Cell[208434, 5067, 4267, 90, 121, "Input"],
Cell[212704, 5159, 85, 1, 32, "Input"],
Cell[212792, 5162, 965, 21, 55, "Input"],
Cell[213760, 5185, 1186, 32, 77, "Input"],
Cell[214949, 5219, 742, 17, 55, "Input"],
Cell[215694, 5238, 5127, 141, 341, "Input"],
Cell[220824, 5381, 1875, 51, 77, "Input"],
Cell[222702, 5434, 5868, 119, 187, "Input"],
Cell[228573, 5555, 1485, 23, 251, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[230095, 5583, 177, 2, 29, "Subsubtitle"],
Cell[230275, 5587, 3074, 78, 143, "Input"],
Cell[233352, 5667, 1044, 30, 55, "Input"],
Cell[234399, 5699, 1371, 38, 55, "Input"],
Cell[235773, 5739, 1136, 32, 55, "Input"],
Cell[236912, 5773, 4097, 96, 143, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[241046, 5874, 206, 3, 29, "Subsubtitle"],
Cell[241255, 5879, 2940, 59, 77, "Input"],
Cell[244198, 5940, 1396, 34, 77, "Input"],
Cell[245597, 5976, 572, 10, 49, "Text"],
Cell[246172, 5988, 1081, 27, 55, "Input"],
Cell[247256, 6017, 653, 14, 55, "Input"],
Cell[247912, 6033, 3602, 86, 275, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[251551, 6124, 205, 3, 31, "Subsubtitle"],
Cell[251759, 6129, 1128, 18, 111, "Text"],
Cell[252890, 6149, 689, 12, 111, "Text"],
Cell[253582, 6163, 1489, 35, 99, "Input"],
Cell[255074, 6200, 2351, 63, 99, "Input"],
Cell[257428, 6265, 1017, 16, 131, "Text"],
Cell[258448, 6283, 1767, 48, 143, "Input"],
Cell[260218, 6333, 1888, 51, 121, "Input"],
Cell[262109, 6386, 2315, 55, 143, "Input"],
Cell[264427, 6443, 1519, 41, 146, "Input"],
Cell[265949, 6486, 726, 21, 55, "Input"],
Cell[266678, 6509, 10558, 278, 517, "Input"],
Cell[277239, 6789, 12260, 261, 737, "Input"],
Cell[289502, 7052, 128, 2, 32, "Input"],
Cell[289633, 7056, 10998, 253, 913, "Input"],
Cell[300634, 7311, 15253, 326, 781, "Input"],
Cell[315890, 7639, 16698, 358, 825, "Input"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> Figures/180110__151204_KERR__WFlow_Fig_3_4_____Fig4.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    338477,       8136]
NotebookOptionsPosition[    332233,       7963]
NotebookOutlinePosition[    333107,       7991]
CellTagsIndexPosition[    333064,       7988]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Quantum Kerr Oscillator",
 "\n",
 Cell[BoxData[
  StyleBox[
   RowBox[{
   "Figures", ",", " ", "AppendixFigure", ",", " ", "Animations", ",", " ", 
    RowBox[{"Brumer", " ", "State"}]}], "SubsubitemParagraph"]], "Input",
  CellChangeTimes->{{3.656008349356085*^9, 3.656008382149452*^9}}]
}], "Title",
 CellChangeTimes->{{3.6149642069439497`*^9, 3.6149642195438023`*^9}, {
   3.615042293352717*^9, 3.6150422968241043`*^9}, 3.625311915921473*^9, 
   3.629566265496887*^9, {3.6481255432372704`*^9, 3.6481255440958643`*^9}, 
   3.656008420070451*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Quit", "[", "]"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";", 
    RowBox[{"Clear", "[", "Derivative", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"CreatePalette", "[", 
     RowBox[{"Dynamic", "@", 
      RowBox[{"ProgressIndicator", "[", "progressCount", "]"}]}], "]"}], 
    "*)"}], "\n", 
   RowBox[{
    RowBox[{"progressCount", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"showDetailsAndPlots", "=", "False"}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.6156320458775873`*^9, 
   3.615632066333396*^9}, 3.6156331592048607`*^9, 3.6156331921326523`*^9, {
   3.61563347871996*^9, 3.615633504831564*^9}, {3.615633534974391*^9, 
   3.615633571018347*^9}, {3.615633637584827*^9, 3.615633656101695*^9}, {
   3.615633687291555*^9, 3.615633702998143*^9}, 3.615633767353943*^9, 
   3.615634260064809*^9, {3.615634516238912*^9, 3.6156345165996103`*^9}, {
   3.615640718301269*^9, 3.615640723993116*^9}, {3.615640965047326*^9, 
   3.6156409652607117`*^9}, {3.615641364047477*^9, 3.615641365896698*^9}, 
   3.615641846478875*^9, 3.6156420647131767`*^9, {3.615648084078582*^9, 
   3.6156481144810963`*^9}, 3.6156498327198343`*^9, 3.6157177256918793`*^9, {
   3.615717771202983*^9, 3.615717798779161*^9}, {3.6157181718105164`*^9, 
   3.615718282003779*^9}, {3.615719385664939*^9, 3.615719388771999*^9}, {
   3.615724780152248*^9, 3.615724787339726*^9}, {3.6157309564883137`*^9, 
   3.615731030826474*^9}, {3.615731074372919*^9, 3.61573114030761*^9}, {
   3.615731221093851*^9, 3.615731224848073*^9}, {3.6157314468020973`*^9, 
   3.615731470924478*^9}, {3.615731536071617*^9, 3.615731540499689*^9}, {
   3.615731607905945*^9, 3.615731623780262*^9}, {3.615731663309916*^9, 
   3.6157316861671352`*^9}, {3.615731718343873*^9, 3.615731738235317*^9}, {
   3.6157317701934967`*^9, 3.615731806749566*^9}, {3.6157318683178463`*^9, 
   3.615731882165018*^9}, {3.615731914516308*^9, 3.615731949377364*^9}, {
   3.6157319862071753`*^9, 3.615731994269411*^9}, {3.615732088833954*^9, 
   3.6157320902528753`*^9}, {3.6157321530526648`*^9, 3.61573217229843*^9}, {
   3.6157324153143797`*^9, 3.615732513813241*^9}, 3.615740661005199*^9, {
   3.615758274977693*^9, 3.615758276562348*^9}, {3.6157592315738153`*^9, 
   3.6157592323300734`*^9}, 3.615759981718157*^9, {3.6158225675164633`*^9, 
   3.6158225693822193`*^9}, {3.616045417246179*^9, 3.6160454257091827`*^9}, {
   3.616045531559072*^9, 3.616045531928966*^9}, {3.616067735438904*^9, 
   3.616067736005248*^9}, {3.61606851236817*^9, 3.616068514824626*^9}, {
   3.616070893498361*^9, 3.616070900398108*^9}, 3.616074615415929*^9, {
   3.616078112415565*^9, 3.616078113530233*^9}, 3.616079102974662*^9, {
   3.6165105547529297`*^9, 3.6165105719640102`*^9}, {3.6165108370872707`*^9, 
   3.6165108371121063`*^9}, {3.624955694060576*^9, 3.624955723011841*^9}, {
   3.625311042746018*^9, 3.625311042942409*^9}, {3.6253114467779493`*^9, 
   3.625311447056411*^9}, {3.625312009651863*^9, 3.625312014721457*^9}, {
   3.6253121746040087`*^9, 3.625312176561607*^9}, 3.625312517659998*^9, {
   3.646528237212318*^9, 3.646528240487083*^9}, {3.646528567067741*^9, 
   3.646528567630477*^9}, {3.646553033831624*^9, 3.646553041901435*^9}, {
   3.6465540283623657`*^9, 3.646554029653775*^9}, 3.646554974743787*^9, {
   3.6465551308370132`*^9, 3.6465552238336163`*^9}, {3.646992616136801*^9, 
   3.646992622216215*^9}, 3.6469926624627857`*^9, {3.646992815002122*^9, 
   3.646992826336493*^9}, 3.6469981390459223`*^9, {3.647097731410119*^9, 
   3.6470977450637074`*^9}, {3.6560092867529507`*^9, 3.6560092932770243`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"SetOptions", "[", 
    RowBox[{
     RowBox[{"EvaluationNotebook", "[", "]"}], ",", 
     RowBox[{"CellProlog", "\[RuleDelayed]", 
      RowBox[{"SelectionMove", "[", 
       RowBox[{
        RowBox[{"EvaluationCell", "[", "]"}], ",", "All", ",", "Cell"}], 
       "]"}]}]}], "]"}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"http", ":"}], "//", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"pages", ".", "uoregon", ".", "edu"}], "/", "noeckel"}], "/", 
       
       RowBox[{"MathematicaGraphics", ".", "html"}]}], "#", 
      RowBox[{"Magnification", "--"}], " ", "shrinks", " ", "pdf"}], "-", 
     RowBox[{"output", " ", "size"}]}]}], "*)"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"SetOptions", "[", 
      RowBox[{"#", ",", 
       RowBox[{"Prolog", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"EdgeForm", "[", "]"}], ",", 
           RowBox[{"Texture", "[", 
            RowBox[{"{", 
             RowBox[{"{", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], 
             "}"}], "]"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"Polygon", "[", 
              RowBox[{"#", ",", 
               RowBox[{"VertexTextureCoordinates", "\[Rule]", "#"}]}], "]"}], 
             "&"}], "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "1"}], "}"}]}], "}"}], "]"}]}], "}"}], 
         "}"}]}]}], "]"}], "&"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "Graphics3D", ",", "ContourPlot3D", ",", "ListContourPlot3D", ",", 
      "ListPlot3D", ",", "Plot3D", ",", "ListSurfacePlot3D", ",", 
      "ListVectorPlot3D", ",", "ParametricPlot3D", ",", "RegionPlot3D", ",", 
      "RevolutionPlot3D", ",", "SphericalPlot3D", ",", "VectorPlot3D"}], 
     "}"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.724591687376811*^9, 3.724591687381401*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"stateCASE", "=", "coherentState"}], " ", 
  RowBox[{"(*", "squeezedVacuumState", "*)"}], " ", 
  RowBox[{"(*", "twoStateSuperpostion", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"TrueQ", "[", 
     RowBox[{"stateCASE", "==", "squeezedVacuumState"}], "]"}], ",", 
    RowBox[{"(*", "squeezedState", "*)"}], 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"sQueeze", "=", 
       RowBox[{"1", "/", "3"}]}], " ", ";", 
      RowBox[{"stateParameter", "=", "sQueeze"}], ";", 
      RowBox[{"ttevol", ":=", 
       RowBox[{"TT", "/", "3"}]}], ";", 
      RowBox[{"smallLAMBDA", "=", "1"}], ";", 
      RowBox[{"NMAX", "=", "8"}], ";", 
      RowBox[{"RR", "=", 
       RowBox[{"16", "/", "10"}]}], ";"}], "}"}], ",", 
    RowBox[{"(*", "coherentState", "*)"}], 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Displace", "=", 
       RowBox[{"5", "/", "4"}]}], ",", 
      RowBox[{
       RowBox[{"stateParameter", "=", "Displace"}], ";", 
       RowBox[{"ttevol", ":=", 
        RowBox[{"TT", "/", "4"}]}], ";", 
       RowBox[{"smallLAMBDA", "=", 
        RowBox[{"1", "/", "4"}]}], ";", 
       RowBox[{"NMAX", "=", "8"}], ";", 
       RowBox[{"RR", "=", 
        RowBox[{"10", "/", "10"}]}], ";"}]}], "}"}]}], "]"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Displace", "=", 
       RowBox[{"7", "/", "12"}]}], ",", 
      RowBox[{
       RowBox[{"stateParameter", "=", "Displace"}], ";", 
       RowBox[{"ttevol", ":=", 
        RowBox[{"TT", "/", "4"}]}], ";", 
       RowBox[{"smallLAMBDA", "=", 
        RowBox[{"1", "/", "4"}]}], ";", 
       RowBox[{"NMAX", "=", "8"}], ";", 
       RowBox[{"RR", "=", 
        RowBox[{"9", "/", "10"}]}], ";"}]}], "}"}], "]"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"invertKerr", "=", "I"}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"=", 
    RowBox[{
     RowBox[{"1", ":", " ", 
      RowBox[{"not", " ", "inverted", "     ", "OR"}]}], "   ", "=", 
     RowBox[{"I", ":", " ", "Inverted"}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Hbar", "=", "1"}], ";", " ", 
   RowBox[{"M", "=", "1"}], ";", " ", 
   RowBox[{"K", "=", "1"}], ";", " ", 
   RowBox[{"mMixAngle", "=", 
    RowBox[{"Pi", "/", 
     RowBox[{"(", 
      RowBox[{"6", "+", "1"}], ")"}]}]}], ";", "  ", 
   RowBox[{"mMixAngle", "=", 
    RowBox[{"Pi", "/", 
     RowBox[{"(", "4", ")"}]}]}], ";", "  ", 
   RowBox[{"LAMBDA", "=", 
    RowBox[{"invertKerr", "*", "smallLAMBDA"}]}], ";", "  ", 
   RowBox[{"FixParameters", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"h", "->", "Hbar"}], ",", 
      RowBox[{"m", "->", "M"}], ",", 
      RowBox[{"k", "->", "K"}], ",", 
      RowBox[{"\[CapitalLambda]", "->", "LAMBDA"}], ",", 
      RowBox[{"\[Lambda]", "->", "LAMBDA"}]}], "}"}]}], " ", ";"}], " ", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TT", ":=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{
          RowBox[{"Pi", " ", "/", " ", 
           RowBox[{"smallLAMBDA", "^", "2"}]}], " ", "/", 
          RowBox[{"Abs", "[", 
           RowBox[{
            RowBox[{"E0", "[", "1", "]"}], "-", 
            RowBox[{"E0", "[", "0", "]"}]}], "]"}]}]}], ")"}], "/", "8"}], 
      " ", "/.", "FixParameters"}], ",", "4"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DTT", ":=", 
    RowBox[{"N", "[", 
     RowBox[{"TT", "/", "numberOfFrames"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ClearParameters", "=", 
    RowBox[{"ClearAll", "[", 
     RowBox[{
     "h", ",", "m", ",", "k", ",", "\[Lambda]", ",", "\[CapitalLambda]"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"labelPlot", "=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"TrueQ", "[", 
     RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], ",", 
    RowBox[{"StringJoin", "[", 
     RowBox[{"\"\<Squeeze=\>\"", ",", 
      RowBox[{"ToString", "[", 
       RowBox[{"N", "[", 
        RowBox[{"stateParameter", ",", "4"}], "]"}], "]"}]}], "]"}], ",", 
    RowBox[{"StringJoin", "[", 
     RowBox[{"\"\<Coherent=\>\"", ",", 
      RowBox[{"ToString", "[", 
       RowBox[{"N", "[", 
        RowBox[{"stateParameter", ",", "4"}], "]"}], "]"}]}], "]"}]}], 
   "]"}]}], "\n", 
 RowBox[{
  RowBox[{"VuPoi", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "4"}], ",", "5"}], "}"}]}], ";", " ", 
  RowBox[{"export$Directoy", "=", 
   RowBox[{"StringJoin", "[", 
    RowBox[{"\"\</home/ole/Shared/temp/\>\"", ",", 
     RowBox[{"ToString", "[", "stateCASE", "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plotColorsList", "=", 
   RowBox[{"{", 
    RowBox[{
    "Brown", ",", "Purple", ",", "Blue", ",", "Cyan", ",", "White", ",", 
     "White", ",", "White", ",", "Yellow", ",", "Orange", ",", "Red", ",", 
     "Pink"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plotColorsList", "=", 
   RowBox[{"{", 
    RowBox[{"Blue", ",", 
     RowBox[{"Blend", "[", 
      RowBox[{"{", 
       RowBox[{"Blue", ",", "Purple"}], "}"}], "]"}], ",", "Purple", ",", 
     RowBox[{"Lighter", "[", "Blue", "]"}], ",", "Cyan", ",", "White", ",", 
     "White", ",", "White", ",", "Yellow", ",", "Orange", ",", "Red", ",", 
     "Red", ",", "Pink"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{" ", 
  RowBox[{
   RowBox[{"animationCreation", "=", "True"}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{"numberOfFrames", "=", 
  RowBox[{"70", "-", "45"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"numberOfPlotPoints", "=", "31"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"imgRes", "=", "600"}]}], "Input",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.6156320458775873`*^9, 
   3.615632066333396*^9}, 3.6156331592048607`*^9, 3.6156331921326523`*^9, {
   3.61563347871996*^9, 3.615633504831564*^9}, {3.615633534974391*^9, 
   3.615633571018347*^9}, {3.615633637584827*^9, 3.615633656101695*^9}, {
   3.615633687291555*^9, 3.615633702998143*^9}, 3.615633767353943*^9, 
   3.615634260064809*^9, {3.615634516238912*^9, 3.6156345165996103`*^9}, {
   3.615640718301269*^9, 3.615640723993116*^9}, {3.615640965047326*^9, 
   3.6156409652607117`*^9}, {3.615641364047477*^9, 3.615641365896698*^9}, 
   3.615641846478875*^9, 3.6156420647131767`*^9, {3.615648084078582*^9, 
   3.6156481144810963`*^9}, 3.6156498327198343`*^9, 3.6157177256918793`*^9, {
   3.615717771202983*^9, 3.615717798779161*^9}, {3.6157181718105164`*^9, 
   3.615718282003779*^9}, {3.615719385664939*^9, 3.615719388771999*^9}, {
   3.615724780152248*^9, 3.615724787339726*^9}, {3.6157309564883137`*^9, 
   3.615731030826474*^9}, {3.615731074372919*^9, 3.61573114030761*^9}, {
   3.615731221093851*^9, 3.615731224848073*^9}, {3.6157314468020973`*^9, 
   3.615731470924478*^9}, {3.615731536071617*^9, 3.615731540499689*^9}, {
   3.615731607905945*^9, 3.615731623780262*^9}, {3.615731663309916*^9, 
   3.6157316861671352`*^9}, {3.615731718343873*^9, 3.615731738235317*^9}, {
   3.6157317701934967`*^9, 3.615731806749566*^9}, {3.6157318683178463`*^9, 
   3.615731882165018*^9}, {3.615731914516308*^9, 3.615731949377364*^9}, {
   3.6157319862071753`*^9, 3.615731994269411*^9}, {3.615732088833954*^9, 
   3.6157320902528753`*^9}, {3.6157321530526648`*^9, 3.61573217229843*^9}, {
   3.6157324153143797`*^9, 3.615732513813241*^9}, 3.615740661005199*^9, {
   3.615758274977693*^9, 3.615758276562348*^9}, {3.6157592315738153`*^9, 
   3.6157592323300734`*^9}, 3.615759981718157*^9, {3.6158225675164633`*^9, 
   3.6158225693822193`*^9}, {3.616045417246179*^9, 3.6160454257091827`*^9}, {
   3.616045531559072*^9, 3.616045531928966*^9}, {3.616067735438904*^9, 
   3.616067736005248*^9}, {3.61606851236817*^9, 3.616068514824626*^9}, {
   3.616070893498361*^9, 3.616070900398108*^9}, 3.616074615415929*^9, {
   3.616078112415565*^9, 3.616078113530233*^9}, 3.616079102974662*^9, {
   3.6165105547529297`*^9, 3.6165105719640102`*^9}, {3.6165108370872707`*^9, 
   3.6165108371121063`*^9}, {3.624955694060576*^9, 3.624955723011841*^9}, {
   3.625311042746018*^9, 3.625311042942409*^9}, {3.6253114467779493`*^9, 
   3.625311447056411*^9}, {3.625312009651863*^9, 3.625312014721457*^9}, {
   3.6253121746040087`*^9, 3.625312176561607*^9}, 3.625312517659998*^9, {
   3.646528237212318*^9, 3.646528240487083*^9}, {3.646528567067741*^9, 
   3.646528567630477*^9}, {3.646553033831624*^9, 3.646553041901435*^9}, {
   3.6465540283623657`*^9, 3.646554029653775*^9}, 3.646554974743787*^9, {
   3.6465551308370132`*^9, 3.6465552238336163`*^9}, {3.646992616136801*^9, 
   3.646992622216215*^9}, 3.6469926624627857`*^9, {3.646992815002122*^9, 
   3.646992826336493*^9}, 3.6469981390459223`*^9, {3.647097731410119*^9, 
   3.6470977711808157`*^9}, 3.647360477023466*^9, 3.6473623159039183`*^9, 
   3.647639486991949*^9, 3.647775743906917*^9, 3.647776081497377*^9, 
   3.647776862032036*^9, 3.6477810324993067`*^9, 3.647781147037665*^9, {
   3.647782110497978*^9, 3.647782113027494*^9}, {3.647941243590602*^9, 
   3.64794128585658*^9}, {3.647942322800074*^9, 3.6479423229765377`*^9}, {
   3.647942359387619*^9, 3.647942389854985*^9}, {3.647942973689354*^9, 
   3.6479429761961937`*^9}, {3.6479448159915323`*^9, 3.647944822222885*^9}, {
   3.6479451827971373`*^9, 3.647945198242318*^9}, 3.6479487683466263`*^9, {
   3.648121593649688*^9, 3.6481215947008877`*^9}, {3.648123654723319*^9, 
   3.648123693583171*^9}, {3.6481237975721817`*^9, 3.64812379839423*^9}, 
   3.648123869500578*^9, {3.648123963752718*^9, 3.648123987226544*^9}, {
   3.648124139183362*^9, 3.648124141762126*^9}, 3.648124385596273*^9, {
   3.648124450489668*^9, 3.648124470144237*^9}, {3.648125497539983*^9, 
   3.6481254980803022`*^9}, 3.648127207683023*^9, {3.648129733205455*^9, 
   3.64812973433359*^9}, {3.648131598587099*^9, 3.64813164436154*^9}, {
   3.648132790038649*^9, 3.6481327913054657`*^9}, 3.648135280197627*^9, {
   3.6481356487240334`*^9, 3.648135648877891*^9}, {3.648136022075742*^9, 
   3.648136025741894*^9}, 3.648136986947774*^9, 3.648137512475025*^9, 
   3.648138660203727*^9, 3.648139523582602*^9, {3.6481551655813503`*^9, 
   3.648155170975871*^9}, 3.648159439960387*^9, 3.648160762338786*^9, {
   3.648161149366193*^9, 3.6481611508060713`*^9}, 3.648162338766151*^9, {
   3.648198137495487*^9, 3.64819820905842*^9}, {3.648198359532854*^9, 
   3.6481983979523363`*^9}, {3.648198477337332*^9, 3.6481984788957777`*^9}, {
   3.648198925937114*^9, 3.648198934610105*^9}, 3.6481992392334223`*^9, {
   3.648212263091679*^9, 3.648212268924767*^9}, {3.648213281124625*^9, 
   3.648213281256587*^9}, {3.648215624999454*^9, 3.64821562866201*^9}, 
   3.648215821996347*^9, {3.648231932469376*^9, 3.648231938342593*^9}, {
   3.648242036189931*^9, 3.6482420810387383`*^9}, {3.64824211231628*^9, 
   3.648242118720455*^9}, {3.648320087568425*^9, 3.648320095223948*^9}, 
   3.64832548424756*^9, {3.648357230085614*^9, 3.6483573901263123`*^9}, 
   3.648357448782195*^9, 3.648357480766802*^9, {3.648357799253729*^9, 
   3.648357873870412*^9}, 3.6483579342341557`*^9, {3.6483580238104*^9, 
   3.648358027574563*^9}, 3.6484780796643133`*^9, {3.648478878529975*^9, 
   3.648478890957799*^9}, {3.648478938245063*^9, 3.648478942684215*^9}, 
   3.648481683308153*^9, {3.648484653043892*^9, 3.6484846545325336`*^9}, 
   3.648558200202774*^9, {3.648558529051745*^9, 3.648558529711141*^9}, 
   3.648566542907082*^9, {3.648595548006069*^9, 3.648595552163698*^9}, {
   3.648595608535007*^9, 3.6485956300909367`*^9}, 3.648596244953361*^9, {
   3.6486327691780367`*^9, 3.6486327704389343`*^9}, {3.653827115383219*^9, 
   3.653827130794415*^9}, 3.653979488449481*^9, {3.6539796997956944`*^9, 
   3.6539797076329117`*^9}, {3.654101323247204*^9, 3.654101324725233*^9}, 
   3.6541013648112307`*^9, {3.6541041865407467`*^9, 3.654104190469612*^9}, 
   3.654104523098547*^9, {3.654105139327928*^9, 3.654105192084413*^9}, {
   3.654106134008523*^9, 3.654106134285*^9}, {3.654340257913258*^9, 
   3.654340258366995*^9}, 3.654507455434484*^9, {3.655640891240521*^9, 
   3.655640891776668*^9}, {3.655641016656946*^9, 3.655641028537932*^9}, 
   3.655641134692958*^9, {3.6556412799551897`*^9, 3.65564129601861*^9}, 
   3.655641379926013*^9, {3.655641481984911*^9, 3.65564148438238*^9}, 
   3.655641588703174*^9, {3.6560044998370543`*^9, 3.6560045031922894`*^9}, {
   3.6560046257169447`*^9, 3.65600462928763*^9}, {3.656005408406949*^9, 
   3.656005429019431*^9}, {3.656005805553939*^9, 3.656005806362729*^9}, 
   3.6560058490939493`*^9, 3.656008638079142*^9, {3.65600927590808*^9, 
   3.656009278482408*^9}, {3.657268008360805*^9, 3.65726801935233*^9}, {
   3.6572714077676*^9, 3.657271420851448*^9}, {3.657272321112818*^9, 
   3.657272326383922*^9}, {3.657273311406228*^9, 3.657273320397456*^9}, {
   3.6572824949759912`*^9, 3.6572825039383593`*^9}, {3.657521679531212*^9, 
   3.657521746339992*^9}, {3.65813848071846*^9, 3.6581384910797358`*^9}, 
   3.65813924207274*^9, 3.658140185144693*^9, {3.6581419633941307`*^9, 
   3.658141977533348*^9}, {3.6581420678482437`*^9, 3.6581420876479797`*^9}, {
   3.658231215906313*^9, 3.658231221943181*^9}, {3.6582312639453173`*^9, 
   3.658231281728971*^9}, {3.6582313820444937`*^9, 3.658231384599908*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"$t0", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"timePrint", ",", 
    RowBox[{"{", 
     RowBox[{"HoldAll", ",", "Listable"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"prn", "[", "arg_", "]"}], ":=", 
   RowBox[{"Print", "[", 
    RowBox[{
     RowBox[{"HoldForm", "[", "arg", "]"}], ",", "\"\< = \>\"", ",", "arg"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"timePrint", "[", "XX_", "]"}], ":=", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Time spent= \>\"", ",", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ",", "4"}], "]"}], 
      ",", "\"\< Seconds  = \>\"", ",", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ")"}], "/", 
         "60"}], ",", "4"}], "]"}], ",", "\"\< Minutes   for   \>\"", ",", 
      RowBox[{"HoldForm", "[", " ", "XX", "]"}], ",", "\"\< = \>\"", ",", 
      "XX"}], "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 

 RowBox[{
  RowBox[{"Derivative", "/:", 
   RowBox[{"MakeBoxes", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Derivative", "[", "\[Alpha]__", "]"}], "[", "wflow_", "]"}], 
      "[", "vars__Symbol", "]"}], ",", "TraditionalForm"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"bb", ",", "dd", ",", "sp"}], "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"MakeBoxes", "[", 
        RowBox[{"dd", ",", "_"}], "]"}], "^=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"{", "\[Alpha]", "}"}], "]"}], "\[Equal]", "1"}], ",", 
         "\"\<\[DifferentialD]\>\"", ",", "\"\<\[PartialD]\>\""}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"MakeBoxes", "[", 
        RowBox[{"sp", ",", "_"}], "]"}], "^=", "\"\<\[ThinSpace]\>\""}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"bb", "/:", 
       RowBox[{"MakeBoxes", "[", 
        RowBox[{
         RowBox[{"bb", "[", "x__", "]"}], ",", "_"}], "]"}], ":=", 
       RowBox[{"RowBox", "[", 
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"ToBoxes", "[", "#", "]"}], "&"}], ",", 
          RowBox[{"{", "x", "}"}]}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"FractionBox", "[", 
       RowBox[{
        RowBox[{"ToBoxes", "[", 
         RowBox[{"bb", "[", 
          RowBox[{
           RowBox[{"dd", "^", 
            RowBox[{"Plus", "[", "\[Alpha]", "]"}]}], ",", "wflow"}], "]"}], 
         "]"}], ",", 
        RowBox[{"ToBoxes", "[", 
         RowBox[{"Apply", "[", 
          RowBox[{"bb", ",", 
           RowBox[{"Riffle", "[", 
            RowBox[{
             RowBox[{"Map", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"bb", "[", 
                 RowBox[{"dd", ",", "#"}], "]"}], "&"}], ",", 
               RowBox[{"Select", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"{", "vars", "}"}], "^", 
                   RowBox[{"{", "\[Alpha]", "}"}]}], ")"}], ",", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"#", "=!=", "1"}], "&"}], ")"}]}], "]"}]}], "]"}], 
             ",", "sp"}], "]"}]}], "]"}], "]"}]}], "]"}]}]}], "]"}]}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Make", " ", "Derivative", " ", "Output", " ", "BEAUTIFUL", "    ", 
     RowBox[{"http", ":"}]}], "//", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"pages", ".", "uoregon", ".", "edu"}], "/", "noeckel"}], "/", 
       "computernotes"}], "/", "Mathematica"}], "/", 
     RowBox[{"EquationEditing", ".", "html"}]}]}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Make3d", "[", 
    RowBox[{"plot_", ",", "height_", ",", "opacity_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "newplot", "}"}], ",", 
     RowBox[{
      RowBox[{"newplot", "=", 
       RowBox[{"First", "@", 
        RowBox[{"Graphics", "[", "plot", "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"newplot", "=", 
       RowBox[{
        RowBox[{"N", "@", "newplot"}], "/.", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"x_", "?", "AtomQ"}], ",", 
           RowBox[{"y_", "?", "AtomQ"}]}], "}"}], "\[RuleDelayed]", 
         RowBox[{"{", 
          RowBox[{"x", ",", "y", ",", "height"}], "}"}]}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"newplot", "/.", 
       RowBox[{
        RowBox[{"GraphicsComplex", "[", "xx__", "]"}], "\[RuleDelayed]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Opacity", "[", "opacity", "]"}], ",", 
          RowBox[{"GraphicsComplex", "[", "xx", "]"}]}], "}"}]}]}]}]}], 
    "]"}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Show", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"plotWF", ",", 
        RowBox[{"Graphics3D", "[", 
         RowBox[{"Make3d", "[", 
          RowBox[{"streamInColor", ",", "maxWF", ",", ".75"}], "]"}], "]"}]}],
        "}"}], ",", 
      RowBox[{"ViewPoint", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "100"}], "}"}]}]}], "]"}], "  ", "does", 
    " ", "NOT", " ", "work"}], "*)"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"to3d", "[", 
     RowBox[{"plot_", ",", "height_", ",", "opacity_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "newplot", "}"}], ",", 
      RowBox[{
       RowBox[{"newplot", "=", 
        RowBox[{"First", "@", 
         RowBox[{"Graphics", "[", "plot", "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"newplot", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"N", "@", "newplot"}], "/.", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x_", "?", "AtomQ"}], ",", 
             RowBox[{"y_", "?", "AtomQ"}]}], "}"}], "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"x", ",", "y", ",", "height"}], "}"}]}]}], "/.", 
         RowBox[{
          RowBox[{"Arrowheads", "[", 
           RowBox[{"List", "[", 
            RowBox[{"List", "[", 
             RowBox[{"x_", ",", "y_", ",", "notz_"}], "]"}], "]"}], "]"}], 
          "\[Rule]", 
          RowBox[{"Arrowheads", "[", 
           RowBox[{"List", "[", 
            RowBox[{"List", "[", 
             RowBox[{"x", ",", "y"}], "]"}], "]"}], "]"}]}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"newplot", "/.", 
        RowBox[{
         RowBox[{"GraphicsComplex", "[", "xx__", "]"}], "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Opacity", "[", "opacity", "]"}], ",", 
           RowBox[{"GraphicsComplex", "[", "xx", "]"}]}], "}"}]}]}]}]}], 
     "]"}]}], ";"}], "\n", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"dChange", "[", 
    RowBox[{"expression", ",", 
     RowBox[{"{", "transformations", "}"}], ",", 
     RowBox[{"{", "oldVars", "}"}], ",", 
     RowBox[{"{", "newVars", "}"}], ",", 
     RowBox[{"{", "functions", "}"}]}], "]"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ClearAll", "[", "dChange", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dChange", "[", 
    RowBox[{
    "expr_", ",", "transformations_List", ",", "oldVars_List", ",", 
     "newVars_List", ",", "functions_List"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "pos", ",", "functionsReplacements", ",", "variablesReplacements", ",", 
       "arguments", ",", "heads", ",", "newVarsSolved"}], "}"}], ",", 
     RowBox[{
      RowBox[{"pos", "=", 
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{"Outer", "[", 
          RowBox[{"Position", ",", "functions", ",", "oldVars"}], "]"}], ",", 
         
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "2", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"3", ",", "4"}], "}"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"heads", "=", 
       RowBox[{"functions", "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "0"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"arguments", "=", 
       RowBox[{"List", "@@@", "functions"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"newVarsSolved", "=", 
       RowBox[{"newVars", "/.", 
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{"transformations", ",", "newVars"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"functionsReplacements", "=", 
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{"Function", "[", 
          RowBox[{"i", ",", 
           RowBox[{
            RowBox[{"heads", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Function", "[", 
                RowBox[{"#", ",", "#2"}], "]"}], "&"}], "[", 
              RowBox[{
               RowBox[{"arguments", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", 
               RowBox[{"ReplacePart", "[", 
                RowBox[{
                 RowBox[{"functions", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", 
                 RowBox[{"Thread", "[", 
                  RowBox[{
                   RowBox[{"pos", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
                   "newVarsSolved"}], "]"}]}], "]"}]}], "]"}], ")"}]}]}], 
          "]"}], ",", 
         RowBox[{"Range", "@", 
          RowBox[{"Length", "@", "functions"}]}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"variablesReplacements", "=", 
       RowBox[{
        RowBox[{"Solve", "[", 
         RowBox[{"transformations", ",", "oldVars"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"expr", "/.", "functionsReplacements"}], "/.", 
         "variablesReplacements"}], "//", "Simplify"}], "//", "Normal"}]}]}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"dChange", "[", 
   RowBox[{"expr_", ",", 
    RowBox[{"functions", ":", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"_", "[", "___", "]"}], "\[Equal]", "_"}], ")"}], ".."}], 
      "}"}]}]}], "]"}], ":=", 
  RowBox[{"expr", "/.", 
   RowBox[{"Replace", "[", 
    RowBox[{"functions", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"f_", "[", "vars__", "]"}], "\[Equal]", "body_"}], ")"}], 
      "\[RuleDelayed]", 
      RowBox[{"(", 
       RowBox[{"f", "\[Rule]", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", "vars", "}"}], ",", "body"}], "]"}]}], ")"}]}], ",", 
     RowBox[{"{", "1", "}"}]}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dChange", "[", 
    RowBox[{"expr_", ",", "x___"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"dChange", "[", 
      RowBox[{"expr", ",", "##"}], "]"}], "&"}], "@@", 
    RowBox[{"Replace", "[", 
     RowBox[{
      RowBox[{"{", "x", "}"}], ",", 
      RowBox[{
       RowBox[{"var", ":", 
        RowBox[{"Except", "[", "_List", "]"}]}], "\[RuleDelayed]", 
       RowBox[{"{", "var", "}"}]}], ",", 
      RowBox[{"{", "1", "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.646998142831975*^9, {3.6476413934824963`*^9, 3.647641439641926*^9}, 
   3.6476415793211184`*^9, {3.648198402668096*^9, 3.648198404464897*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"dChange", "[", 
    RowBox[{"expression", ",", 
     RowBox[{"{", "transformations", "}"}], ",", 
     RowBox[{"{", "oldVars", "}"}], ",", 
     RowBox[{"{", "newVars", "}"}], ",", 
     RowBox[{"{", "functions", "}"}]}], "]"}], "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{
   RowBox[{"dChange", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"u", "[", 
         RowBox[{"x", ",", "t"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "2"}], "}"}]}], "]"}], "\[Equal]", 
      RowBox[{
       RowBox[{"c", "^", "2"}], " ", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"u", "[", 
          RowBox[{"x", ",", "t"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "\[Equal]", 
        RowBox[{"x", "+", 
         RowBox[{"c", " ", "t"}]}]}], ",", 
       RowBox[{"r", "\[Equal]", 
        RowBox[{"x", "-", 
         RowBox[{"c", " ", "t"}]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "t"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "r"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", "[", 
       RowBox[{"x", ",", "t"}], "]"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
   
   RowBox[{"dChange", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"\[Eta]", "*", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"f", "[", "\[Eta]", "]"}], ",", "\[Eta]"}], "]"}]}], ",",
           "\[Eta]"}], "]"}], "/", "\[Eta]"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"s", "^", "2"}], "/", 
           RowBox[{"\[Eta]", "^", "2"}]}]}], ")"}], "*", 
        RowBox[{"f", "[", "\[Eta]", "]"}]}], "-", 
       RowBox[{
        RowBox[{"f", "[", "\[Eta]", "]"}], "^", "3"}]}], "\[Equal]", "0"}], 
     ",", 
     RowBox[{"\[Eta]", "\[Equal]", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "z"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}], "]"}]}], ",", "\[Eta]", ",", "z", 
     ",", 
     RowBox[{"f", "[", "\[Eta]", "]"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dChange", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"u", "[", 
           RowBox[{"x", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], "+", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"u", "[", 
          RowBox[{"x", ",", "t"}], "]"}], ",", 
         RowBox[{"{", "t", "}"}]}], "]"}], "-", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"x", " ", 
          RowBox[{"u", "[", 
           RowBox[{"x", ",", "t"}], "]"}]}], ",", 
         RowBox[{"{", "x", "}"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"u", "[", 
        RowBox[{"x", ",", "t"}], "]"}], "\[Equal]", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], " ", 
          RowBox[{"x", "^", "2"}]}], "]"}], " ", 
        RowBox[{"f", "[", "x", "]"}], " ", 
        RowBox[{"T", "[", "t", "]"}]}]}]}], "]"}], "//", 
    "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.647641475160035*^9, 3.647641498154008*^9}, {
   3.647641543282469*^9, 3.647641544305929*^9}, 3.647641592260879*^9}],

Cell[CellGroupData[{

Cell["Classical Eigenfunctions", "Subtitle",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630620536209*^9}, {
   3.615630656303398*^9, 3.6156306666273937`*^9}, {3.648462292665238*^9, 
   3.6484623020688343`*^9}}],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"showDetailsAndPlots", "\[Equal]", "True"}], ",", 
   RowBox[{"(*", 
    RowBox[{"Show", " ", "Brumer", " ", "Classical", " ", "Eigenfunctions"}], 
    "*)"}], 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"jj", "=", "2"}], ";", "\n", 
     RowBox[{"XX", "=", "2"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"p", "+", 
          RowBox[{"I", " ", "x"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"p", "-", 
          RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"jj", "/", "2"}], ")"}]}], ";", "\n", 
     RowBox[{"GraphicsRow", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Plot3D", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Re", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"p", "+", 
                  RowBox[{"I", " ", "x"}]}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{"p", "-", 
                  RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"jj", "/", "2"}], ")"}]}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", 
             RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"p", ",", 
             RowBox[{"-", "XX"}], ",", "XX"}], "}"}]}], "]"}], ",", 
         RowBox[{"Plot3D", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Im", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"p", "+", 
                  RowBox[{"I", " ", "x"}]}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{"p", "-", 
                  RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"jj", "/", "2"}], ")"}]}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", 
             RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"p", ",", 
             RowBox[{"-", "XX"}], ",", "XX"}], "}"}]}], "]"}], ",", 
         RowBox[{"Plot3D", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Re", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"p", "+", 
                   RowBox[{"I", " ", "x"}]}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"p", "-", 
                   RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{"jj", "/", "2"}], ")"}]}], "]"}], ",", 
             RowBox[{"Im", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"p", "+", 
                   RowBox[{"I", " ", "x"}]}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"p", "-", 
                   RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{"jj", "/", "2"}], ")"}]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", 
             RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"p", ",", 
             RowBox[{"-", "XX"}], ",", "XX"}], "}"}]}], "]"}]}], "}"}], ",", 
       RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}]}], "}"}], ","}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.6484623066456842`*^9, 3.648462313322529*^9}, {
  3.648462343757187*^9, 3.648462348946628*^9}, {3.648462414414464*^9, 
  3.648462423777483*^9}, {3.6484625700068913`*^9, 3.648462716605606*^9}, {
  3.648462751914608*^9, 3.648462870658814*^9}, {3.648476488978311*^9, 
  3.648476512262414*^9}, {3.648484803819274*^9, 3.648484809093198*^9}, {
  3.656005774012751*^9, 3.656005787163701*^9}, {3.65600846210395*^9, 
  3.656008465880529*^9}, {3.656008656017507*^9, 3.656008681777755*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Assignment of State: Squeezed Vacuum, Coherent State or 2-mode superposition\
\>", "Subtitle",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630620536209*^9}, {
   3.615630656303398*^9, 3.6156306666273937`*^9}, 3.656004695788188*^9}],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"TrueQ", "[", 
    RowBox[{"stateCASE", "==", "squeezedVacuumState"}], "]"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Squeezed", " ", "Vacuum"}], "*)"}], 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"n_", ",", "r_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"Mod", "[", 
        RowBox[{"n", ",", "2"}], "]"}]}], ")"}], "*", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", 
          RowBox[{"Tanh", "[", "r", "]"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"n", "/", "2"}], ")"}]}], "/", 
       RowBox[{"2", "^", 
        RowBox[{"(", 
         RowBox[{"n", "/", "2"}], ")"}]}]}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "/", "2"}], ")"}], "!"}]}], " ", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"n", "!"}], "/", 
       RowBox[{"Cosh", "[", "r", "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
   ",", 
   RowBox[{"(*", 
    RowBox[{"Coherent", " ", "State"}], "*)"}], 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"n_", ",", "r_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"r", "^", "2"}]}], "/", "2"}], "]"}], "*", 
     RowBox[{
      RowBox[{"r", "^", "n"}], "/", " ", 
      RowBox[{"Sqrt", "[", " ", 
       RowBox[{"n", "!"}], "]"}]}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.615630728652275*^9, 
   3.615630777189464*^9}, {3.61563081930855*^9, 3.615630829989641*^9}, {
   3.6156309214343233`*^9, 3.615630946955887*^9}, {3.615630977592058*^9, 
   3.6156310861637573`*^9}, {3.615631131220243*^9, 3.6156311872428627`*^9}, {
   3.615631230817059*^9, 3.6156312685815687`*^9}, {3.6156313480841846`*^9, 
   3.6156313901882677`*^9}, {3.615631486800911*^9, 3.615631487915812*^9}, {
   3.615631536011013*^9, 3.615631637816193*^9}, 3.615631868100024*^9, {
   3.615631924512506*^9, 3.6156319262381363`*^9}, {3.615631959743784*^9, 
   3.6156320368530083`*^9}, {3.615632218620048*^9, 3.6156322530705214`*^9}, {
   3.615632396608055*^9, 3.615632397442463*^9}, 3.615632441121344*^9, {
   3.615632513038216*^9, 3.6156325315957212`*^9}, 3.615632567448143*^9, {
   3.615632632047385*^9, 3.6156326781963997`*^9}, {3.6156327585698853`*^9, 
   3.6156327972272387`*^9}, {3.615632892706315*^9, 3.615632927673995*^9}, {
   3.61563302029067*^9, 3.615633021730453*^9}, {3.615633052247924*^9, 
   3.615633139391014*^9}, {3.615633250742509*^9, 3.615633252300255*^9}, {
   3.615633371965705*^9, 3.6156334715337543`*^9}, {3.615633521473732*^9, 
   3.615633523585849*^9}, {3.615633605978108*^9, 3.615633631917869*^9}, {
   3.6156338087883387`*^9, 3.615633870979003*^9}, {3.615634363709557*^9, 
   3.615634377815282*^9}, {3.6157191114523706`*^9, 3.615719118711396*^9}, {
   3.615719376199911*^9, 3.615719377060686*^9}, 3.615724760534513*^9, {
   3.647774676640965*^9, 3.647774946387105*^9}, {3.647774982276249*^9, 
   3.647775028150834*^9}, {3.6477751576146173`*^9, 3.647775272638075*^9}, 
   3.6477753802410517`*^9, {3.647775426490138*^9, 3.647775489004987*^9}, {
   3.64777555227553*^9, 3.647775553578343*^9}, 3.647775599297473*^9, {
   3.6477756710072947`*^9, 3.6477757161661587`*^9}, 3.64777579603017*^9, 
   3.6477758345738173`*^9, {3.647775875783554*^9, 3.647775888651189*^9}, 
   3.6477759673695087`*^9, {3.6477760165804253`*^9, 3.647776061173418*^9}, 
   3.6477809577883244`*^9, {3.648135481979289*^9, 3.648135570976281*^9}, {
   3.648135622784834*^9, 3.648135634006173*^9}, {3.648135671391283*^9, 
   3.6481357234700813`*^9}, {3.6481357703769617`*^9, 3.64813577096496*^9}, 
   3.6481370020405083`*^9, {3.6481375002486343`*^9, 3.648137500655303*^9}, {
   3.648138610690114*^9, 3.648138649438416*^9}, {3.648139474880383*^9, 
   3.648139476208766*^9}, {3.64816080585052*^9, 3.648160809050832*^9}, {
   3.648161090409831*^9, 3.648161135631425*^9}, {3.648198236272389*^9, 
   3.648198302347412*^9}, 3.648198346713374*^9, {3.6481987744837513`*^9, 
   3.648198787694199*^9}, {3.648198824809278*^9, 3.648198830944315*^9}, {
   3.648198861661236*^9, 3.648198895409309*^9}, 3.648358032439155*^9, {
   3.6560052263894167`*^9, 3.656005255450087*^9}, {3.656005502706415*^9, 
   3.656005524209649*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"schleichAm", "[", 
    RowBox[{"n_", ",", "squee_", ",", "displace_"}], "]"}], " ", "=", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"2", " ", "Pi", " ", "squee", " ", "*", 
       RowBox[{"(", 
        RowBox[{"n", "+", 
         RowBox[{"1", "/", "2"}], "-", 
         RowBox[{"displace", "^", "2"}]}], ")"}]}], "]"}]}], "*", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "+", 
         RowBox[{"1", "/", "2"}], "-", 
         RowBox[{"displace", "^", "2"}]}], ")"}], "/", "squee"}]}], "]"}]}]}], 
  RowBox[{"(*", 
   RowBox[{"schleich", "  ", 
    RowBox[{"(", 
     RowBox[{"4.43", "a"}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"n_", ",", "r_"}], "]"}], "=", 
    RowBox[{
     RowBox[{"Sqrt", "[", "2", "]"}], "*", 
     RowBox[{
      RowBox[{"schleichAm", "[", 
       RowBox[{"n", ",", "Squee", ",", "Displace"}], "]"}], "^", 
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}]}], "*", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", 
         RowBox[{"(", "n", ")"}]}], "*", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", "*", "Displace", "*", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"n", "+", 
            RowBox[{"1", "/", "2"}]}], "]"}]}], "]"}]}]}], ")"}]}]}], "*)"}], 
  
  RowBox[{"(*", 
   RowBox[{"Squeezed", " ", 
    RowBox[{"Coherent", ":", " ", 
     RowBox[{"schleich", " ", 
      RowBox[{"(", "4.47", ")"}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"sumRest", "[", 
      RowBox[{"r_", ",", "N_"}], "]"}], "=", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"c", "[", 
          RowBox[{"n", ",", "r"}], "]"}], "^", "2"}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", 
          RowBox[{"N", "+", "1"}], ",", "Infinity"}], "}"}]}], "]"}], "//", 
      "Simplify"}]}], ";"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"sumRest", "[", 
      RowBox[{"r", ",", 
       RowBox[{"Floor", "[", "nCutOff", "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0.01", ",", "1.7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"nCutOff", ",", "6", ",", "40"}], "}"}]}], "]"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nmax", "=", " ", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"sQueeze", "<", "0.75"}], ",", "4", ",", 
     RowBox[{"Ceiling", "[", 
      RowBox[{"Re", "[", 
       RowBox[{"nN", "/.", " ", 
        RowBox[{"FindRoot", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"sumRest", "[", 
             RowBox[{"sQueeze", ",", "nN"}], "]"}], "*", 
            RowBox[{"Conjugate", "[", 
             RowBox[{"sumRest", "[", 
              RowBox[{"sQueeze", ",", "nN"}], "]"}], "]"}]}], "\[Equal]", 
           RowBox[{"0.01", "^", "2"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"nN", ",", "1"}], "}"}]}], "]"}]}], "]"}], "]"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Cut-off at        Nmax = \>\"", ",", "Nmax"}], "]"}]}], "Input",\

 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.615630728652275*^9, 
   3.615630777189464*^9}, {3.61563081930855*^9, 3.615630829989641*^9}, {
   3.6156309214343233`*^9, 3.615630946955887*^9}, {3.615630977592058*^9, 
   3.6156310861637573`*^9}, {3.615631131220243*^9, 3.6156311872428627`*^9}, {
   3.615631230817059*^9, 3.6156312685815687`*^9}, {3.6156313480841846`*^9, 
   3.6156313901882677`*^9}, {3.615631486800911*^9, 3.615631487915812*^9}, {
   3.615631536011013*^9, 3.615631637816193*^9}, 3.615631868100024*^9, {
   3.615631924512506*^9, 3.6156319262381363`*^9}, {3.615631959743784*^9, 
   3.6156320368530083`*^9}, {3.615632218620048*^9, 3.6156322530705214`*^9}, {
   3.615632396608055*^9, 3.615632397442463*^9}, 3.615632441121344*^9, {
   3.615632513038216*^9, 3.6156325315957212`*^9}, 3.615632567448143*^9, {
   3.615632632047385*^9, 3.6156326781963997`*^9}, {3.6156327585698853`*^9, 
   3.6156327972272387`*^9}, {3.615632892706315*^9, 3.615632927673995*^9}, {
   3.61563302029067*^9, 3.615633021730453*^9}, {3.615633052247924*^9, 
   3.615633139391014*^9}, {3.615633250742509*^9, 3.615633252300255*^9}, {
   3.615633371965705*^9, 3.6156334715337543`*^9}, {3.615633521473732*^9, 
   3.615633523585849*^9}, {3.615633605978108*^9, 3.615633631917869*^9}, {
   3.6156338087883387`*^9, 3.615633870979003*^9}, {3.615634363709557*^9, 
   3.615634377815282*^9}, {3.6157191114523706`*^9, 3.615719118711396*^9}, {
   3.615719376199911*^9, 3.615719377060686*^9}, 3.615724760534513*^9, {
   3.647774676640965*^9, 3.647774946387105*^9}, {3.647774982276249*^9, 
   3.647775028150834*^9}, {3.6477751576146173`*^9, 3.647775272638075*^9}, 
   3.6477753802410517`*^9, {3.647775426490138*^9, 3.647775489004987*^9}, {
   3.64777555227553*^9, 3.647775553578343*^9}, 3.647775599297473*^9, {
   3.6477756710072947`*^9, 3.6477757161661587`*^9}, 3.64777579603017*^9, 
   3.6477758345738173`*^9, {3.647775875783554*^9, 3.647775888651189*^9}, 
   3.6477759673695087`*^9, {3.6477760165804253`*^9, 3.647776061173418*^9}, 
   3.6477809577883244`*^9, {3.648135481979289*^9, 3.648135570976281*^9}, {
   3.648135622784834*^9, 3.648135634006173*^9}, {3.648135671391283*^9, 
   3.6481357234700813`*^9}, {3.6481357703769617`*^9, 3.64813577096496*^9}, 
   3.6481370020405083`*^9, {3.6481375002486343`*^9, 3.648137500655303*^9}, {
   3.648138610690114*^9, 3.648138649438416*^9}, {3.648139474880383*^9, 
   3.648139476208766*^9}, {3.64816080585052*^9, 3.648160809050832*^9}, {
   3.648161090409831*^9, 3.648161135631425*^9}, {3.648198236272389*^9, 
   3.648198302347412*^9}, 3.648198346713374*^9, 3.6481987744837513`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Nmax", "=", "NMAX"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Superposition", " ", "0"}], " ", "&"}], " ", "2"}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"If", "[", " ", 
    RowBox[{
     RowBox[{"stateCASE", "==", "twoStateSuperpostion"}], ",", 
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"n_", ",", "r_"}], "]"}], ":=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"n", "<", "2"}], ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"n", "<", "1"}], ",", 
          RowBox[{"Cos", "[", "mMixAngle", "]"}], ",", 
          RowBox[{"Sin", "[", "mMixAngle", "]"}]}], "]"}], ",", "0"}], 
       "]"}]}], ","}], "]"}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{"sumC", "=", 
  RowBox[{
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"n", ",", "stateParameter"}], "]"}], "^", "2"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "Nmax"}], "}"}]}], "]"}], "//", 
   "N"}]}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n", ",", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{"c", "[", 
          RowBox[{"n", ",", "r"}], "]"}], "]"}], "/.", 
        RowBox[{"r", "\[Rule]", "stateParameter"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "Nmax"}], "}"}]}], "]"}], ",", 
   RowBox[{"Filling", "\[Rule]", "Axis"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"PointSize", "[", "Large", "]"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.615630728652275*^9, 
   3.615630761234407*^9}, {3.6156337325919237`*^9, 3.615633748118788*^9}, {
   3.6156337824151287`*^9, 3.615633791809537*^9}, 3.6156340162062902`*^9, {
   3.6156344340348043`*^9, 3.615634448277055*^9}, {3.615731495335596*^9, 
   3.615731496258127*^9}, {3.615731554159746*^9, 3.615731588995831*^9}, {
   3.615731645456256*^9, 3.615731650031377*^9}, {3.6157325652719793`*^9, 
   3.615732594288124*^9}, {3.616155043898801*^9, 3.616155049634276*^9}, {
   3.6161551558787947`*^9, 3.616155166172997*^9}, 3.616155224429307*^9, {
   3.625313289975685*^9, 3.625313291263955*^9}, {3.646529214381423*^9, 
   3.646529239106741*^9}, 3.6465529964404716`*^9, 3.6465550276634197`*^9, 
   3.646556773695417*^9, {3.646581692332983*^9, 3.6465817191043987`*^9}, {
   3.6469925942213173`*^9, 3.646992597246503*^9}, {3.6476358612452717`*^9, 
   3.647635861842379*^9}, 3.647635918718376*^9, {3.6476360408497066`*^9, 
   3.647636044244774*^9}, 3.64777529405916*^9, {3.647775399493689*^9, 
   3.6477754114587717`*^9}, {3.647775511734724*^9, 3.64777551381595*^9}, {
   3.647775570004334*^9, 3.6477755802211523`*^9}, {3.647775767127709*^9, 
   3.647775767601615*^9}, {3.647775807556218*^9, 3.647775812978774*^9}, {
   3.647775898460167*^9, 3.6477759024925117`*^9}, {3.647776718165799*^9, 
   3.647776735925946*^9}, 3.647780972797079*^9, {3.6477811193994617`*^9, 
   3.647781132601787*^9}, {3.648135741617066*^9, 3.64813574925666*^9}, {
   3.648161185974351*^9, 3.648161194319182*^9}, {3.6481989143068447`*^9, 
   3.64819891595432*^9}, {3.656005056969735*^9, 3.6560050927011414`*^9}, {
   3.6560057147009287`*^9, 3.656005737616598*^9}, 3.656005927631811*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["HOSc Wavefunctions Solve QHOSc and Kerr Hamiltonian ", "Subtitle",
 CellChangeTimes->{{3.614964414963908*^9, 3.6149644331540117`*^9}, {
  3.614964507388142*^9, 3.614964586068369*^9}, {3.6149646215863237`*^9, 
  3.614964625709463*^9}, {3.6149647479826317`*^9, 3.614964750427102*^9}, {
  3.614965548700951*^9, 3.61496556082316*^9}, {3.61532395486687*^9, 
  3.6153239833848543`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Alpha]", "=", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{"k", " ", "m"}], "]"}], "/", "h"}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Psi]", "[", 
   RowBox[{"n_", ",", "x_"}], "]"}], ":=", 
  RowBox[{
   SqrtBox[
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SuperscriptBox["2", "n"], " ", 
       RowBox[{"n", "!"}]}]], 
     SqrtBox[
      FractionBox["\[Alpha]", "\[Pi]"]]}]], 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["x", "2"], " ", "\[Alpha]"}], "2"]}]], " ", 
   RowBox[{"HermiteH", "[", 
    RowBox[{"n", ",", 
     RowBox[{"x", " ", 
      SqrtBox["\[Alpha]"]}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"XX", "=", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "@", 
    RowBox[{"Append", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Psi]", "[", 
           RowBox[{"n", ",", "x"}], "]"}], "+", "n", "+", 
          RowBox[{"1", "/", "2"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "0", ",", "Nmax"}], "}"}]}], "]"}], "/.", 
       "FixParameters"}], ",", 
      RowBox[{
       RowBox[{"x", "^", "2"}], "/", "2"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
   RowBox[{"Filling", "\[Rule]", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"n", "->", 
       RowBox[{"n", "-", 
        RowBox[{"1", "/", "2"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", 
        RowBox[{"1", "+", "Nmax"}]}], "}"}]}], "]"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"Nmax", "+", 
       RowBox[{"3", "/", "2"}]}]}], "}"}]}], ",", 
   RowBox[{"Epilog", "\[Rule]", 
    RowBox[{"Text", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{
        RowBox[{"ToExpression", "[", 
         RowBox[{"\"\<\\\\Psi s\>\"", ",", "TeXForm", ",", "HoldForm"}], 
         "]"}], ",", "Large"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"XX", "-", "1"}], ",", "Nmax"}], "}"}]}], "]"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<NormY[\>\"", ",", "n", ",", "\"\<]=\>\"", ",", 
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}], "^", "2"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", 
          RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}], ",", 
        RowBox[{"Assumptions", "\[Rule]", 
         RowBox[{
          RowBox[{"Re", "[", "\[Alpha]", "]"}], ">", "0"}]}]}], "]"}]}], 
     "]"}], ";", 
    RowBox[{"progressCount", "=", 
     RowBox[{"n", "/", "Nmax"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "0", ",", "3"}], "}"}]}], "]"}], "\n", 
 RowBox[{
  RowBox[{"SEq", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"h", "^", "2"}]}], "/", "2"}], " ", "/", "m"}], ")"}], " ", 
     RowBox[{"D", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"k", " ", "/", "2"}], " ", 
     RowBox[{"x", "^", "2"}], " ", "#"}]}], "&"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E0", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"n", "+", 
     RowBox[{"1", "/", "2"}]}], ")"}], "h", " ", 
   RowBox[{"Sqrt", "[", 
    RowBox[{"k", "/", "m"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EKerr", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      RowBox[{"\[CapitalLambda]", "^", "2"}], 
      RowBox[{"E0", "[", "n", "]"}]}]}], ")"}], 
   RowBox[{"E0", "[", "n", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SEqKerr", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"SEq", "[", "n", "]"}], "[", "#", " ", "]"}], "+", 
    RowBox[{
     RowBox[{"\[CapitalLambda]", "^", "2"}], 
     RowBox[{
      RowBox[{"SEq", "[", "n", "]"}], "[", 
      RowBox[{
       RowBox[{"SEq", "[", "n", "]"}], "[", "#", "]"}], "]"}]}]}], " ", 
   "&"}]}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<Schroedinger Equation [\>\"", ",", "n", ",", "\"\<]  =  \>\"", ",", 
     RowBox[{"Simplify", " ", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"SEq", "[", "n", "]"}], "[", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}], "]"}], "-", 
        RowBox[{
         RowBox[{"E0", "[", "n", "]"}], " ", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}]}]}], ",", 
       RowBox[{"m", ">", "0"}]}], "]"}], ",", "\"\<  KerrSchroedinger = \>\"",
      ",", 
     RowBox[{"Simplify", " ", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"SEqKerr", "[", "n", "]"}], "[", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}], "]"}], "-", 
        RowBox[{
         RowBox[{"EKerr", "[", "n", "]"}], " ", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}]}]}], ",", 
       RowBox[{"m", ">", "0"}]}], "]"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6149712970450697`*^9, 3.6149713150958347`*^9}, {
   3.614971353000649*^9, 3.6149713551262617`*^9}, {3.614971389418667*^9, 
   3.614971394532563*^9}, {3.614971569897333*^9, 3.614971655105781*^9}, {
   3.6149717063260717`*^9, 3.614971740546277*^9}, {3.6149717716282673`*^9, 
   3.614971863352543*^9}, {3.614972167324223*^9, 3.6149721682640953`*^9}, {
   3.6149722101573257`*^9, 3.614972305568782*^9}, {3.6149723501856318`*^9, 
   3.61497235253734*^9}, {3.614972397727605*^9, 3.614972430994451*^9}, {
   3.614972461310595*^9, 3.6149724853912773`*^9}, {3.614972541476495*^9, 
   3.61497263572766*^9}, {3.614973051987741*^9, 3.614973101858994*^9}, {
   3.614973161834687*^9, 3.6149732224471083`*^9}, {3.614973325384207*^9, 
   3.614973354540308*^9}, {3.614974089425714*^9, 3.6149741679898376`*^9}, {
   3.615036620444438*^9, 3.615036629665597*^9}, {3.615036689801827*^9, 
   3.615036755536851*^9}, {3.615038199251889*^9, 3.615038228542738*^9}, 
   3.615038280800419*^9, {3.615038318536511*^9, 3.615038352499639*^9}, {
   3.61503840371795*^9, 3.61503842887295*^9}, 3.615038571277171*^9, {
   3.6150386047327642`*^9, 3.615038621093993*^9}, 3.615038659580532*^9, 
   3.615038708858124*^9, {3.615115432860112*^9, 3.6151155170432463`*^9}, {
   3.61512073113266*^9, 3.615120847596033*^9}, {3.615287243583329*^9, 
   3.615287303942059*^9}, {3.615287368497786*^9, 3.615287379087604*^9}, {
   3.615287411698729*^9, 3.615287412838089*^9}, {3.615287764848983*^9, 
   3.615287779263331*^9}, {3.61528783711241*^9, 3.6152878404579563`*^9}, {
   3.615287889615262*^9, 3.6152878937792807`*^9}, {3.615287948211751*^9, 
   3.615287954320362*^9}, {3.6152880211708117`*^9, 3.6152880565529757`*^9}, {
   3.615288089213471*^9, 3.615288129554603*^9}, {3.615288230420476*^9, 
   3.6152882384160423`*^9}, 3.615288299840619*^9, {3.615312421831871*^9, 
   3.615312430032889*^9}, 3.615312517420349*^9, {3.615312550279986*^9, 
   3.615312599789455*^9}, {3.6153126308524227`*^9, 3.6153127096748667`*^9}, 
   3.61531275535991*^9, {3.615312810930678*^9, 3.615312856923562*^9}, {
   3.615313690496354*^9, 3.6153137563833437`*^9}, {3.615313815075828*^9, 
   3.615313816953742*^9}, {3.615313853944314*^9, 3.615313898246543*^9}, {
   3.615313935717043*^9, 3.6153139610936747`*^9}, 3.615314031927821*^9, {
   3.615323045097859*^9, 3.6153230712209263`*^9}, {3.615323112092744*^9, 
   3.615323207639126*^9}, {3.615323238695693*^9, 3.615323260844934*^9}, {
   3.615323363383919*^9, 3.6153236204357567`*^9}, {3.615323661199132*^9, 
   3.615323672706085*^9}, {3.615323791679906*^9, 3.615323900962809*^9}, {
   3.615375674168036*^9, 3.615375682837879*^9}, {3.6153757579686117`*^9, 
   3.615375817873116*^9}, {3.615624518020364*^9, 3.615624530107736*^9}, 
   3.6156302418856897`*^9, {3.615633886870707*^9, 3.615633915728862*^9}, 
   3.615633988416417*^9, {3.615732755499036*^9, 3.615732786733766*^9}, {
   3.6157565088817663`*^9, 3.615756515898457*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Brumer Distribution", "Subtitle",
 CellChangeTimes->{{3.615037249391127*^9, 3.615037256084381*^9}, {
  3.655707848941453*^9, 3.6557078559647284`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"XX", "=", "2.1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ringNorm", "[", 
    RowBox[{"R_", ",", "ringWidth_"}], "]"}], ":=", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"2", "*", "Pi", "*", "r", "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"r", "-", "R"}], ")"}], "^", "2"}]}], "/", 
        RowBox[{"ringWidth", "^", "2"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "Infinity"}], "}"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"A", ">", "0"}]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"ringNorm", "[", 
  RowBox[{"rRadius", ",", "ringWidth"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ringFct", "[", 
    RowBox[{
    "deltaN_", ",", "x_", ",", "p_", ",", "rRadius_", ",", "ringWidth_"}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{"x", "^", "2"}], "+", 
             RowBox[{"p", "^", "2"}]}], "]"}], "-", "rRadius"}], ")"}], "^", 
         "2"}]}], "/", 
       RowBox[{"ringWidth", "^", "2"}]}], "+", 
      RowBox[{"deltaN", "*", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", "*", "p"}]}], ")"}], "/", 
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"x", "^", "2"}], "+", 
           RowBox[{"p", "^", "2"}]}], "]"}]}], "]"}]}]}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"E", "^", 
          RowBox[{"(", 
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"rRadius", "^", "2"}], "/", 
              RowBox[{"ringWidth", "^", "2"}]}], ")"}]}], ")"}]}], " ", 
         RowBox[{"ringWidth", "^", "2"}]}], "+", 
        RowBox[{
         RowBox[{"Sqrt", "[", "\[Pi]", "]"}], " ", "ringWidth", " ", 
         "rRadius"}], "+", 
        RowBox[{
         RowBox[{"Sqrt", "[", "\[Pi]", "]"}], " ", "ringWidth", " ", 
         "rRadius", " ", 
         RowBox[{"Erf", "[", 
          RowBox[{"rRadius", "/", "ringWidth"}], "]"}]}]}], ")"}]}], 
     ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"R", "[", 
    RowBox[{"mm_", ",", "nn_"}], "]"}], ":=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"mm", "+", "nn"}], ")"}], "+", 
     RowBox[{"1", "/", "2"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"ringSmear", "=", 
   RowBox[{"1", "/", "20"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"pBrumerRing", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"ringFct", "[", 
       RowBox[{"8", ",", "x", ",", "p", ",", 
        RowBox[{"R", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", "ringSmear"}], "]"}], "]"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "80"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"Show", "[", "pBrumerRing", "]"}]}], "Input",
 CellChangeTimes->{{3.655707831078267*^9, 3.6557078310918016`*^9}, {
   3.65570788363424*^9, 3.655707884836645*^9}, 3.655707928699367*^9, {
   3.655708173397049*^9, 3.6557081736192923`*^9}, {3.6572673098005857`*^9, 
   3.657267310304142*^9}, {3.6572711907210903`*^9, 3.657271192705525*^9}, 
   3.6572719889294777`*^9, {3.657272045210252*^9, 3.657272060574123*^9}, 
   3.657272922976207*^9, 3.657274493265964*^9, {3.6572825201672993`*^9, 
   3.657282520515811*^9}, 3.657282637221245*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"c", "[", 
      RowBox[{"ii", ",", "stateParameter"}], "]"}], " ", 
     RowBox[{"\[Psi]", "[", 
      RowBox[{"ii", ",", "x"}], "]"}], " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "I"}], " ", "t", " ", 
       RowBox[{
        RowBox[{"Energy", "[", "ii", "]"}], "/", "h"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"ii", ",", "0", ",", "Nmax"}], "}"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"semiClassicalRingState", "[", 
   RowBox[{"x_", ",", "p_", ",", "ringWidth_", ",", "time_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Abs", "[", 
        RowBox[{
         RowBox[{"c", "[", 
          RowBox[{"ii", ",", "stateParameter"}], "]"}], "*", 
         RowBox[{"c", "[", 
          RowBox[{"jj", ",", "stateParameter"}], "]"}]}], "]"}], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"ii", "-", "jj"}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Arg", "[", 
             RowBox[{"x", "+", 
              RowBox[{"I", "*", "p"}]}], "]"}], "-", 
            RowBox[{"time", "*", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                RowBox[{"LAMBDA", "^", "2"}], "*", 
                RowBox[{
                 RowBox[{"R", "[", 
                  RowBox[{"ii", ",", "jj"}], "]"}], "^", "2"}]}]}], ")"}]}]}],
            ")"}]}], "+", 
         RowBox[{"Arg", "[", 
          RowBox[{
           RowBox[{"c", "[", 
            RowBox[{"ii", ",", "stateParameter"}], "]"}], "*", 
           RowBox[{"c", "[", 
            RowBox[{"jj", ",", "stateParameter"}], "]"}]}], "]"}]}], "]"}], 
       " ", 
       RowBox[{"ringFct", "[", 
        RowBox[{"0", ",", "x", ",", "p", ",", 
         RowBox[{"R", "[", 
          RowBox[{"ii", ",", "jj"}], "]"}], ",", "ringSmear"}], "]"}]}], ",", 
      
      RowBox[{"{", 
       RowBox[{"jj", ",", "0", ",", "ii"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"ii", ",", "0", ",", "5"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"tt", "=", 
  RowBox[{"0", "*", "Pi", "*", 
   RowBox[{"5", "/", "2"}]}]}], "\n", 
 RowBox[{
  RowBox[{"semiClassicalRingStatePlot", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"semiClassicalRingState", "[", 
      RowBox[{"x", ",", "p", ",", "ringSmear", ",", "tt"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "40"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"semiClassicalRingStatePlot", ",", 
   RowBox[{"ImageSize", "\[Rule]", "644"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.65570790050244*^9, 3.655707924748292*^9}, {
  3.657266593079729*^9, 3.6572666226832047`*^9}, {3.657266753063018*^9, 
  3.657266766541291*^9}, {3.657268064180068*^9, 3.657268065760645*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Dissipation", "Subtitle",
 CellChangeTimes->{{3.615037249391127*^9, 3.615037256084381*^9}, {
  3.6557078688372602`*^9, 3.655707871612699*^9}}],

Cell[BoxData[{
 RowBox[{"omega", ":=", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"k", "/", "m"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Anni", "[", 
   RowBox[{"x_", ",", "p_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Sqrt", "[", 
    RowBox[{"m", " ", 
     RowBox[{
      RowBox[{"omega", "/", " ", "2"}], "/", "h"}]}], "]"}], " ", 
   RowBox[{"(", " ", 
    RowBox[{"x", "+", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"I", " ", "/", "m"}], " ", "/", " ", "omega"}], " ", "p"}]}], 
    "  ", ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CreA", "[", 
   RowBox[{"x_", ",", "p_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Sqrt", "[", 
    RowBox[{"m", " ", 
     RowBox[{
      RowBox[{"omega", "/", " ", "2"}], "/", "h"}]}], "]"}], " ", 
   RowBox[{"(", " ", 
    RowBox[{"x", "-", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"I", " ", "/", "m"}], " ", "/", " ", "omega"}], " ", "p"}]}], 
    "  ", ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Anni", "[", 
  RowBox[{"x", ",", "p"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"CreA", "[", 
  RowBox[{"x", ",", "p"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LindbladTerm", "[", 
   RowBox[{"x_", ",", "p_", ",", "\[Gamma]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"\[Gamma]", "/", "2"}], " ", 
   RowBox[{"(", "1", ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.625479872163656*^9, 3.625479875424397*^9}, {
   3.625480075398456*^9, 3.6254802279213877`*^9}, {3.625480283282508*^9, 
   3.62548037346877*^9}, {3.6254804166783543`*^9, 3.625480506102989*^9}, {
   3.6254805386991043`*^9, 3.6254806184136467`*^9}, 3.625481408546853*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Moyal Bracket", "Subtitle",
 CellChangeTimes->{{3.615037249391127*^9, 3.615037256084381*^9}}],

Cell[BoxData[{
 RowBox[{"InnerBracket", ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"h", "/", "2"}], 
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"#", ",", "X"}], "]"}], ",", "p"}], "]"}], "-", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"#", ",", "P"}], "]"}], ",", "x"}], "]"}]}], ")"}]}], 
   "&"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NestedInnerBracket", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Nest", "[", 
    RowBox[{"InnerBracket", ",", "#", ",", "n"}], "]"}], "&"}]}], "\n", 
 RowBox[{
  RowBox[{"F", "[", 
   RowBox[{"x_", ",", "p_", ",", "X_", ",", "P_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WF", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}], 
   RowBox[{"H", "[", 
    RowBox[{"X", ",", "P"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"H", "[", 
   RowBox[{"X_", ",", "P_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"P", "^", "2"}], "/", "2"}], "/", "m"}], "+", 
   RowBox[{
    RowBox[{"X", "^", "2"}], 
    RowBox[{"k", "/", "2"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[CapitalLambda]", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"P", "^", "2"}], "/", "2"}], "/", "m"}]}], "+", 
      RowBox[{"\[Lambda]", " ", 
       RowBox[{"X", "^", "2"}], 
       RowBox[{"k", "/", "2"}]}]}], ")"}], "^", 
    "2"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<H = \>\"", ",", 
   RowBox[{"H", "[", 
    RowBox[{"X", ",", "P"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MoyalBracket", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"2", "/", "h"}], " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"NestedInnerBracket", "[", 
             RowBox[{
              RowBox[{"2", "n"}], "+", "1"}], "]"}], "[", 
            RowBox[{"F", "[", 
             RowBox[{"x", ",", "p", ",", "X", ",", "P"}], "]"}], "]"}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"n", "+", "1"}], ")"}]}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "n"}], "+", "1"}], ")"}], "!"}], ")"}]}]}], ",", 
          
          RowBox[{"{", 
           RowBox[{"n", ",", "0", ",", "2"}], "}"}]}], "]"}]}], "/.", 
       RowBox[{"X", "\[Rule]", "x"}]}], "/.", 
      RowBox[{"P", "\[Rule]", "p"}]}], "//", "Simplify"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"//", "TraditionalForm"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"MoyalKerrFinest", "=", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"ExpandAll", "[", "MoyalBracket", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"Derivative", ",", "\[CapitalLambda]", ",", "\[Lambda]"}], 
      "}"}]}], "]"}], "//", "TraditionalForm"}]}], "\n", 
 RowBox[{
  RowBox[{"MoyalKerr", "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"MoyalBracket", ",", 
      RowBox[{"{", 
       RowBox[{"Derivative", ",", "\[CapitalLambda]"}], "}"}]}], "]"}], "//", 
    "InputForm"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"MoyalKerr", "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"MoyalBracket", ",", 
      RowBox[{"{", 
       RowBox[{"Derivative", ",", "\[CapitalLambda]"}], "}"}]}], "]"}], "//", 
    "OutputForm"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MoyalKerr", "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"MoyalBracket", ",", 
      RowBox[{"{", 
       RowBox[{"Derivative", ",", "\[CapitalLambda]"}], "}"}]}], "]"}], "//", 
    "StandardForm"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"MoyalKerrFinest", " ", "/.", 
     RowBox[{"m", "\[Rule]", "M"}]}], "/.", 
    RowBox[{"h", "\[Rule]", "hbar"}]}], "//", " ", "TeXForm"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.615018982555271*^9, 3.615019021654953*^9}, {
   3.615019056637583*^9, 3.615019169814467*^9}, {3.6150347639203367`*^9, 
   3.615034807348419*^9}, {3.615034842867296*^9, 3.6150348491357813`*^9}, {
   3.615034918050912*^9, 3.615034921839909*^9}, {3.615034994191354*^9, 
   3.6150350361348677`*^9}, {3.615035111811181*^9, 3.615035224682994*^9}, {
   3.6150353043096*^9, 3.615035307723707*^9}, {3.615035422051449*^9, 
   3.615035437183424*^9}, {3.6150355659644957`*^9, 3.61503557086731*^9}, {
   3.615035671902892*^9, 3.615035674277556*^9}, {3.615035736571361*^9, 
   3.615035750951644*^9}, {3.61503588209053*^9, 3.615035896819859*^9}, 
   3.615036820773353*^9, {3.615036919919993*^9, 3.615036921954317*^9}, {
   3.6150404378473043`*^9, 3.6150405653034973`*^9}, {3.615040653180766*^9, 
   3.615040703612061*^9}, 3.615042219086753*^9, 3.615042351355496*^9, {
   3.615115699963099*^9, 3.615115713448882*^9}, {3.6151157565216637`*^9, 
   3.615115763350399*^9}, {3.61511584473072*^9, 3.615115847424518*^9}, {
   3.615116160872566*^9, 3.61511616303062*^9}, {3.615117232161532*^9, 
   3.615117246801209*^9}, {3.6151174123138514`*^9, 3.615117480822221*^9}, {
   3.615117670363701*^9, 3.615117671533584*^9}, {3.615117733481123*^9, 
   3.615117772716714*^9}, {3.615120594715362*^9, 3.615120604554988*^9}, {
   3.615121324725821*^9, 3.6151213386855993`*^9}, {3.615121746426581*^9, 
   3.6151217504028397`*^9}, {3.615122026428989*^9, 3.6151220489863787`*^9}, 
   3.615288162975751*^9, {3.615288505967013*^9, 3.6152886320253572`*^9}, {
   3.615288683852578*^9, 3.615288719262138*^9}, {3.6153002594534073`*^9, 
   3.615300270615068*^9}, {3.615300308841262*^9, 3.6153003101682377`*^9}, {
   3.615300491021636*^9, 3.6153004912098513`*^9}, 3.6157249031030083`*^9, {
   3.6157249844657373`*^9, 3.6157250052715683`*^9}, 3.6465633210574207`*^9, {
   3.647641836785802*^9, 3.647641839299685*^9}, 3.647642452862856*^9, {
   3.6479425054307003`*^9, 3.647942536508113*^9}}],

Cell["\<\
(*dChange[expression,{transformations},{oldVars},{newVars},{functions}]*)
MoyalKerr
Assuming[{r > 0, theta > 0, theta < Pi/2}, dChange[MoyalKerr, {r^2 == x^2 + \
p^2, theta == ArcTan[p/x]}, {x, p}, {r, theta}, {WF[x, p, \
t]}]](*/.C[1]\[Rule]0/2*)\
\>", "Text",
 CellChangeTimes->{{3.64764189070016*^9, 3.647642038077449*^9}, {
   3.647642073216033*^9, 3.647642075007023*^9}, {3.647642226926365*^9, 
   3.647642242204768*^9}, {3.6476423106307487`*^9, 3.6476423157109547`*^9}, {
   3.6476424868353786`*^9, 3.647642496174294*^9}, {3.647642582051828*^9, 
   3.647642591197427*^9}, {3.647642641523151*^9, 3.647642675232442*^9}, 
   3.6476427789152946`*^9, 3.6476428109958*^9, {3.647642926739524*^9, 
   3.647642933610669*^9}, {3.6476430635557117`*^9, 3.647643124757526*^9}, 
   3.647643174395816*^9, {3.6476444328497334`*^9, 3.647644493221175*^9}, 
   3.64794247885168*^9}],

Cell["\<\
MoyalKerr
MoyalKerr /. Derivative[n_, m_, 0][WF_][x_, p_, T_] :> D[WF[r*Cos[theta], \
r*Sin[theta], T], {r, n}, {theta, m}] // Simplify
(*rep=eqs/.Derivative[n_,m_][F_][x_,y_]\[RuleDelayed]D[F[x[s,t],y[s,t]],{s,n},\
{t,m}]*)\
\>", "Text",
 CellChangeTimes->{{3.64764189070016*^9, 3.647642038077449*^9}, {
   3.647642073216033*^9, 3.647642075007023*^9}, {3.647642226926365*^9, 
   3.647642242204768*^9}, {3.6476423106307487`*^9, 3.6476423157109547`*^9}, {
   3.6476424868353786`*^9, 3.647642496174294*^9}, {3.647642582051828*^9, 
   3.647642591197427*^9}, {3.647642641523151*^9, 3.647642675232442*^9}, 
   3.6476427789152946`*^9, 3.6476428109958*^9, {3.647642926739524*^9, 
   3.647642933610669*^9}, {3.6476430635557117`*^9, 3.647643124757526*^9}, {
   3.647643174395816*^9, 3.647643196544937*^9}, {3.64764323762572*^9, 
   3.6476432660230722`*^9}, {3.647643300170163*^9, 3.64764330349721*^9}, {
   3.6476439340798264`*^9, 3.64764395159424*^9}, {3.647643996506928*^9, 
   3.647644044494582*^9}, {3.647644081746207*^9, 3.647644126031889*^9}, {
   3.647644218202504*^9, 3.647644218546474*^9}, {3.647644355390951*^9, 
   3.6476443586883497`*^9}, 3.647942478854279*^9}],

Cell[CellGroupData[{

Cell["Assign Wigner Flow Components", "Subsubtitle",
 CellChangeTimes->{{3.615725032093897*^9, 3.615725044180377*^9}, 
   3.615725463701329*^9, {3.6157255135097227`*^9, 3.615725557342465*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"WFx", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", "4"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "switch", " ", "\[CapitalLambda]", " ", "\[Lambda]", " ", "k", " ", 
        RowBox[{"h", "^", "2"}], " ", "m", " ", "x", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"WF", "[", 
           RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "p", ",", "x"}], 
         "]"}]}], "+", " ", 
       RowBox[{"m", " ", "\[CapitalLambda]", " ", "\[Lambda]", " ", 
        RowBox[{"h", "^", "2"}], " ", "k", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "switch"}], ")"}], " ", "p", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"WF", "[", 
           RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", "2"}], "}"}]}], "]"}]}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"4", " ", "p", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "4"}], " ", "\[CapitalLambda]", " ", 
           "\[CapitalLambda]", " ", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"WF", "[", 
              RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"x", ",", "2"}], "}"}]}], "]"}], " ", 
           RowBox[{"h", "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"WF", "[", 
            RowBox[{"x", ",", "p", ",", "t"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalLambda]", " ", "\[CapitalLambda]", " ", 
                RowBox[{"p", "^", "2"}]}], "+", 
               RowBox[{"\[Lambda]", " ", "\[CapitalLambda]", " ", "k", " ", 
                RowBox[{"x", "^", "2"}], " ", "m"}]}], ")"}], "+", "m"}], 
            ")"}]}]}], ")"}]}]}], ")"}], "/", 
     RowBox[{"m", "^", "2"}]}]}], "/.", 
   RowBox[{"switch", "\[Rule]", "s"}]}]}]], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.6240441507393312`*^9}, 3.624044333965494*^9, {3.624868809299417*^9, 
   3.624868889248692*^9}, {3.624875377631196*^9, 3.624875380070023*^9}, {
   3.625310382407557*^9, 3.6253104128767033`*^9}, {3.6295663802678833`*^9, 
   3.6295663870851583`*^9}, {3.646563695716837*^9, 3.6465637860736237`*^9}, 
   3.6465663019076967`*^9, {3.64700669762381*^9, 3.6470067943761578`*^9}, {
   3.6470068254882402`*^9, 3.647007004726845*^9}}],

Cell[BoxData[{
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"WFx", "[", 
     RowBox[{"X", ",", "P", ",", "T", ",", "s"}], "]"}], "//", "ExpandAll"}], 
   ",", "s"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"WFx", "[", 
          RowBox[{"X", ",", "P", ",", "T", ",", "s"}], "]"}], "//", 
         "ExpandAll"}], ",", "s"}], "]"}], "/.", 
      RowBox[{"m", "\[Rule]", "MM"}]}], "/.", 
     RowBox[{"s", "\[Rule]", "0"}]}], "/.", 
    RowBox[{"h", "\[Rule]", "hbar"}]}], "//", "TraditionalForm"}], "//", 
  "TeXForm"}]}], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.6240441507393312`*^9}, 3.624044333965494*^9, {3.624868809299417*^9, 
   3.624868889248692*^9}, {3.624875377631196*^9, 3.624875380070023*^9}, {
   3.625310382407557*^9, 3.6253104128767033`*^9}, {3.6295663802678833`*^9, 
   3.6295663870851583`*^9}, {3.646563695716837*^9, 3.6465637860736237`*^9}, 
   3.6465663019076967`*^9, {3.64700669762381*^9, 3.647006751576983*^9}, 
   3.64700711983996*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WFp", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "4"}], " ", "switch", " ", "\[CapitalLambda]", " ", 
        "\[Lambda]", " ", 
        RowBox[{"h", "^", "2"}], " ", "p", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"WF", "[", 
           RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "1"}], "}"}]}], "]"}]}], "+", " ", 
       RowBox[{
        RowBox[{"1", "/", "4"}], 
        RowBox[{"h", "^", "2"}], "\[CapitalLambda]", " ", "\[Lambda]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "switch"}], ")"}], "x", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"WF", "[", 
           RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "4"}], "\[Lambda]", " ", "\[Lambda]", 
           " ", "k", " ", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"WF", "[", 
              RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"p", ",", "2"}], "}"}]}], "]"}], " ", 
           RowBox[{"h", "^", "2"}], " ", "m"}], "+", 
          RowBox[{
           RowBox[{"WF", "[", 
            RowBox[{"x", ",", "p", ",", "t"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalLambda]", " ", "\[Lambda]", " ", 
                RowBox[{"p", "^", "2"}]}], "+", 
               RowBox[{"\[Lambda]", " ", "\[Lambda]", " ", "k", " ", 
                RowBox[{"x", "^", "2"}], " ", "m"}]}], ")"}], "+", "m"}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], " ", 
    RowBox[{"k", "/", "m"}]}], "/.", 
   RowBox[{"switch", "\[Rule]", "s"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"WFp", "[", 
      RowBox[{"X", ",", "P", ",", "T", ",", "s"}], "]"}], "//", "ExpandAll"}],
     ",", "s"}], "]"}], "//", "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"WFp", "[", 
          RowBox[{"X", ",", "P", ",", "T", ",", "s"}], "]"}], "//", 
         "ExpandAll"}], ",", "s"}], "]"}], "/.", 
      RowBox[{"m", "\[Rule]", "MM"}]}], "/.", 
     RowBox[{"s", "\[Rule]", "0"}]}], "/.", 
    RowBox[{"h", "\[Rule]", "hbar"}]}], "//", "TraditionalForm"}], "//", 
  "TeXForm"}]}], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.624044116541326*^9}, {3.624044177273033*^9, 3.624044180116425*^9}, 
   3.624044299297868*^9, {3.6248689045480223`*^9, 3.624868909746416*^9}, {
   3.625310440565892*^9, 3.6253104547216988`*^9}, {3.629566365472601*^9, 
   3.629566368310835*^9}, {3.6465639009238157`*^9, 3.64656390479714*^9}, 
   3.646566375747611*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WFxClassical", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], ":=", 
  StyleBox[
   RowBox[{
    RowBox[{"k", " ", "\[Lambda]", " ", "\[CapitalLambda]", " ", "p", " ", 
     SuperscriptBox["x", "2"], " ", 
     RowBox[{
      RowBox[{"WF", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/", "m"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[CapitalLambda]", "2"], " ", 
     SuperscriptBox["p", "3"], " ", 
     RowBox[{
      RowBox[{"WF", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/", 
      SuperscriptBox["m", "2"]}]}], "+", 
    RowBox[{"p", " ", 
     RowBox[{
      RowBox[{"WF", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/", "m"}]}]}], 
   "Input"]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WFpClassical", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "k"}], " ", "x", " ", 
    RowBox[{"WF", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], "-", 
   RowBox[{
    SuperscriptBox["k", "2"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", 
    RowBox[{"WF", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], "-", 
   RowBox[{"k", " ", 
    SuperscriptBox["p", "2"], " ", "x", " ", "\[Lambda]", " ", 
    "\[CapitalLambda]", " ", 
    RowBox[{
     RowBox[{"WF", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/", 
     "m"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{"WFxClassical", "[", 
   RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{"WFpClassical", "[", 
   RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.6240441507393312`*^9}, 3.624044333965494*^9, {3.624868809299417*^9, 
   3.624868889248692*^9}, {3.624875377631196*^9, 3.624875380070023*^9}, {
   3.625310382407557*^9, 3.6253104128767033`*^9}, {3.6295663802678833`*^9, 
   3.6295663870851583`*^9}, {3.646563695716837*^9, 3.6465637860736237`*^9}, 
   3.6465663019076967`*^9, {3.64700669762381*^9, 3.6470067943761578`*^9}, {
   3.6470068254882402`*^9, 3.647007004726845*^9}, {3.647007058254902*^9, 
   3.6470070970415173`*^9}, {3.647007143267346*^9, 3.647007165496517*^9}, {
   3.647007209389969*^9, 3.6470072267167*^9}, {3.647007353332209*^9, 
   3.647007363590686*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WFxQuantum", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WFx", 
    StyleBox["[", "Input"], 
    RowBox[{
     StyleBox["x", "Input"], 
     StyleBox[",", "Input"], 
     StyleBox["p", "Input"], 
     StyleBox[",", "Input"], 
     StyleBox["t", "Input"], ",", "s"}], "]"}], "-", 
   RowBox[{"WFxClassical", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WFpQuantum", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WFp", 
    StyleBox["[", "Input"], 
    RowBox[{
     StyleBox["x", "Input"], 
     StyleBox[",", "Input"], 
     StyleBox["p", "Input"], 
     StyleBox[",", "Input"], 
     StyleBox["t", "Input"], ",", "s"}], "]"}], "-", 
   RowBox[{"WFpClassical", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{"WFxQuantum", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "]"}], "//", 
  "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{"WFpQuantum", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "]"}], "//", 
  "TraditionalForm"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.6470082568713923`*^9, 3.6470083858823757`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Term1", "=", "MoyalBracket"}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Term2", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"WFx", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "S"}], "]"}], ",", "x"}], "]"}],
      "+", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"WFp", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ",", "p"}], 
      "]"}]}], ")"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"thatDifference", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Term1", "-", "Term2"}], "/.", 
     RowBox[{"S", "\[Rule]", "s"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", "thatDifference", "]"}]}], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.624044116541326*^9}, {3.624044177273033*^9, 3.624044180116425*^9}, 
   3.624044299297868*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WFx$s", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WFx", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
   RowBox[{"WFx", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "0"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFx$s", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "//", "Simplify"}], "//",
   "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      FormBox[
       FormBox[
        RowBox[{
         SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
         "\[CapitalLambda]", " ", "s", " "}],
        TraditionalForm],
       TraditionalForm], "/", "4"}], "/", "m"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"x", " ", 
         RowBox[{"WF", "[", 
          RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "+", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"p", " ", 
         RowBox[{"WF", "[", 
          RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "2"}], "}"}]}], "]"}]}], ")"}]}], "//", 
   "HoldForm"}], "//", "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WFxsElegant", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     FormBox[
      FormBox[
       RowBox[{
        SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
        "\[CapitalLambda]", " ", "s", " "}],
       TraditionalForm],
      TraditionalForm], "/", "4"}], "/", "m"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"x", " ", 
        RowBox[{"WF", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "+", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"p", " ", 
        RowBox[{"WF", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "2"}], "}"}]}], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFx$s", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
   RowBox[{"WFxsElegant", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}]}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.624176466042376*^9, 3.62417683252396*^9}, {
   3.624176924608576*^9, 3.624177220730056*^9}, 3.6241772821715097`*^9, 
   3.6241776849862747`*^9, {3.624177874394723*^9, 3.624177932802676*^9}, {
   3.6241779663616858`*^9, 3.624178013709126*^9}, {3.624178101207879*^9, 
   3.6241781636421223`*^9}, {3.6241814797152777`*^9, 3.624181521896975*^9}, {
   3.624181574795165*^9, 3.624181650453536*^9}, {3.624181769765004*^9, 
   3.624181951890307*^9}, {3.6247890313855333`*^9, 3.624789100674017*^9}, {
   3.6247891335910873`*^9, 3.624789134396093*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"WFp$s", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"WFp", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
    RowBox[{"WFp", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "0"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFp$s", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "//", "Simplify"}], "//",
   "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FormBox[
        FormBox[
         RowBox[{
          SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
          "\[CapitalLambda]", " ", "s", " "}],
         TraditionalForm],
        TraditionalForm]}], "/", "4"}], "/", "m"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"p", " ", 
         RowBox[{"WF", "[", 
          RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "+", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"x", " ", 
         RowBox[{"WF", "[", 
          RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], ")"}]}], "//", 
   "HoldForm"}], "//", "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WFpsElegant", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FormBox[
       FormBox[
        RowBox[{
         SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
         "\[CapitalLambda]", " ", "s", " "}],
        TraditionalForm],
       TraditionalForm]}], "/", "4"}], "/", "m"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"p", " ", 
        RowBox[{"WF", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "+", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"x", " ", 
        RowBox[{"WF", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"WFp$s", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
    RowBox[{"WFpsElegant", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}]}], "//", "Simplify"}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.6247891570460873`*^9, 3.624789170168043*^9}, {
   3.624789210102661*^9, 3.624789234886491*^9}, 3.624789267740053*^9, {
   3.624789300635976*^9, 3.624789338496626*^9}, 3.647942604731247*^9, 
   3.647942641228479*^9}],

Cell["\<\
timePrint[WFx[x, p, t, 0] // Expand // TraditionalForm]
timePrint[WFx[x, p, t, 1] // Expand // TraditionalForm]
timePrint[WFx[x, p, t, s] - WFx[x, p, t, 0] // Expand // TraditionalForm]\
\>", "Text",
 CellChangeTimes->{{3.624182264794106*^9, 3.6241823053134117`*^9}, {
   3.624182794619049*^9, 3.624182800937439*^9}, {3.6241832838527193`*^9, 
   3.62418330201934*^9}, {3.624788510144264*^9, 3.624788524779582*^9}, 
   3.647942653237974*^9}],

Cell[TextData[StyleBox["Continuity Equation (Moyal bracket only!)", \
"Subsection"]], "Chapter",
 CellChangeTimes->{{3.624954279811018*^9, 3.624954286338881*^9}, {
  3.624954573355047*^9, 3.624954587867218*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"wfuncDt", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}], "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"WF", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "t"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"continuityEquationFullfilled", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"0", "*", 
        RowBox[{"wfuncDt", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], "+", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"WFx", "[", 
          RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ",", "x"}], 
        "]"}], "+", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"WFp", "[", 
          RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ",", "p"}], 
        "]"}], "-", "MoyalBracket"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "p", ",", "t"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", "continuityEquationFullfilled", "]"}]}], "Input",
 CellChangeTimes->{{3.62495440060717*^9, 3.624954467685678*^9}, {
  3.624954536592366*^9, 3.62495456697657*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Assignment of State", "Subtitle",
 CellChangeTimes->{{3.615311702645843*^9, 3.615311707246711*^9}, {
   3.615311745926982*^9, 3.61531180732405*^9}, {3.6153119459079247`*^9, 
   3.615311949238516*^9}, {3.615312183516096*^9, 3.6153122039492273`*^9}, 
   3.615725910850113*^9, {3.655709732053796*^9, 3.65570973598133*^9}}],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", 
  RowBox[{"i", ",", "ii", ",", "j"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Energy", "[", "i_", "]"}], ":=", 
    RowBox[{"E0", "[", "i", "]"}]}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Energy", "[", "i_", "]"}], ":=", 
   RowBox[{"EKerr", "[", "i", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Xi]", "[", 
    RowBox[{"x_", ",", "t_", ",", "\[Tau]_"}], "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"ii", ",", "stateParameter"}], "]"}], 
      RowBox[{"\[Psi]", "[", 
       RowBox[{"ii", ",", "x"}], "]"}], 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "I"}], " ", "t", " ", 
        RowBox[{
         RowBox[{"Energy", "[", "ii", "]"}], "/", "h"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Xi]conj", "[", 
     RowBox[{"x_", ",", "t_", ",", "\[Tau]_"}], "]"}], ":=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Conjugate", "[", 
        RowBox[{"c", "[", 
         RowBox[{"ii", ",", "stateParameter"}], "]"}], "]"}], 
       RowBox[{"\[Psi]", "[", 
        RowBox[{"ii", ",", "x"}], "]"}], 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"+", "I"}], " ", "t", " ", 
         RowBox[{
          RowBox[{"Energy", "[", "ii", "]"}], "/", "h"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SEQ$Fullfilled", "=", 
   RowBox[{"Simplify", " ", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"SEqKerr", "[", "n", "]"}], "[", 
       RowBox[{"\[Xi]", "[", 
        RowBox[{"x", ",", "t", ",", "\[Tau]"}], "]"}], "]"}], "-", 
      RowBox[{"I", "  ", "h", " ", 
       RowBox[{"D", "[", " ", 
        RowBox[{
         RowBox[{"\[Xi]", "[", 
          RowBox[{"x", ",", "t", ",", "\[Tau]"}], "]"}], ",", "t"}], 
        "]"}]}]}], ",", 
     RowBox[{"m", ">", "0"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", "SEQ$Fullfilled", "]"}]}], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, 
   3.615328385704236*^9, {3.615328744378584*^9, 3.6153287799687347`*^9}, {
   3.615328987316884*^9, 3.615328990741791*^9}, 3.615329097580762*^9, 
   3.615329253855715*^9, {3.615330658311314*^9, 3.6153307498683777`*^9}, 
   3.615330921555663*^9, 3.61533204568215*^9, 3.615332563209057*^9, {
   3.615634190510241*^9, 3.615634239773162*^9}, {3.615634478087792*^9, 
   3.615634481089449*^9}, {3.615634623602338*^9, 3.615634626481221*^9}, 
   3.615641438572461*^9, {3.6157395944797697`*^9, 3.615739665757576*^9}, {
   3.615739734213461*^9, 3.615739768659885*^9}, {3.615739881661104*^9, 
   3.615739933286222*^9}, {3.615740011872445*^9, 3.615740025625989*^9}, {
   3.615740073397553*^9, 3.615740091891831*^9}, {3.615740325925481*^9, 
   3.615740330470478*^9}, {3.615742891394403*^9, 3.615742894679743*^9}, {
   3.6157430310993*^9, 3.615743099122088*^9}, {3.615743150179474*^9, 
   3.615743151709302*^9}, {3.615743187251524*^9, 3.615743248189742*^9}, 
   3.615753975574485*^9, {3.6157540161118097`*^9, 3.615754050815352*^9}, {
   3.615754172481432*^9, 3.615754177655167*^9}, {3.615754208084609*^9, 
   3.6157542161206903`*^9}, {3.615754360004344*^9, 3.615754453254593*^9}, {
   3.6157545277695637`*^9, 3.615754530994121*^9}, {3.615754603679699*^9, 
   3.6157546264101057`*^9}, {3.615754658937257*^9, 3.615754666490737*^9}, 
   3.615754772231031*^9, 3.615756984538136*^9, {3.61575701896502*^9, 
   3.615757019682733*^9}, {3.615757052182633*^9, 3.615757072552759*^9}, {
   3.615757114785241*^9, 3.615757157415572*^9}, 3.6157575403076963`*^9, {
   3.61575802427798*^9, 3.6157580594924707`*^9}, {3.615758113186903*^9, 
   3.6157581138698463`*^9}, {3.6157582108072777`*^9, 
   3.6157582272845507`*^9}, {3.61575844149684*^9, 3.615758456106846*^9}, {
   3.61575852021458*^9, 3.615758528087078*^9}, {3.615758566212085*^9, 
   3.615758595340784*^9}, {3.6157586264375668`*^9, 3.615758750434924*^9}, {
   3.615758786466999*^9, 3.615758872009001*^9}, {3.6157589587577133`*^9, 
   3.6157589711151867`*^9}, {3.616510649457903*^9, 3.6165106690543203`*^9}, 
   3.6165126623992863`*^9, {3.616512830402712*^9, 3.616512847525229*^9}, 
   3.616513151884907*^9, {3.624955013589396*^9, 3.624955014059816*^9}, {
   3.624955483923208*^9, 3.624955484050034*^9}, {3.625313264593042*^9, 
   3.625313270599378*^9}, {3.647774620968156*^9, 3.6477746546056023`*^9}, {
   3.647776763745688*^9, 3.647776794945004*^9}, {3.647780994301491*^9, 
   3.647781020161085*^9}, {3.648135803297061*^9, 3.64813587557316*^9}, 
   3.64815521172173*^9, {3.648161225895842*^9, 3.6481612315676413`*^9}, 
   3.648198445210218*^9, {3.6483575377569513`*^9, 3.648357562584592*^9}, {
   3.648558416509809*^9, 3.648558416590852*^9}, {3.648558449387416*^9, 
   3.6485584527321167`*^9}, {3.648558502147355*^9, 3.648558502216867*^9}, {
   3.655639466358261*^9, 3.6556395229621058`*^9}, {3.655640366223472*^9, 
   3.655640375964715*^9}, 3.656005686185204*^9, 3.6560061666285267`*^9, 
   3.656006236914651*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPsi]", "[", 
    RowBox[{"x_", ",", "t_", ",", "\[Tau]_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"x", "^", "2"}]}], " ", 
      RowBox[{"\[Alpha]", "/", "2"}]}], "]"}], 
    RowBox[{"Simplify", "[", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"Expand", "[", 
        RowBox[{
         RowBox[{"\[Xi]", "[", 
          RowBox[{"x", ",", "t", ",", "\[Tau]"}], "]"}], 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"x", "^", "2"}], " ", 
           RowBox[{"\[Alpha]", "/", "2"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "Exp"}], "}"}]}], "]"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{"timePrint", "[", 
  RowBox[{"\[CapitalPsi]", "[", 
   RowBox[{"X", ",", "T", ",", "mMixAngle"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, 
   3.615328385704236*^9, {3.615328744378584*^9, 3.6153287799687347`*^9}, {
   3.615328987316884*^9, 3.615328990741791*^9}, 3.615329097580762*^9, 
   3.615329253855715*^9, {3.615330658311314*^9, 3.6153307498683777`*^9}, 
   3.615330921555663*^9, 3.61533204568215*^9, 3.615332563209057*^9, {
   3.615634190510241*^9, 3.615634239773162*^9}, {3.615634478087792*^9, 
   3.615634481089449*^9}, {3.615634623602338*^9, 3.615634626481221*^9}, 
   3.615641438572461*^9, {3.6157395944797697`*^9, 3.615739665757576*^9}, {
   3.615739734213461*^9, 3.615739768659885*^9}, {3.615739881661104*^9, 
   3.615739933286222*^9}, {3.615740011872445*^9, 3.615740025625989*^9}, {
   3.615740073397553*^9, 3.615740091891831*^9}, {3.615740325925481*^9, 
   3.615740330470478*^9}, {3.615742891394403*^9, 3.615742894679743*^9}, {
   3.6157430310993*^9, 3.6157430890337467`*^9}, {3.615757787600575*^9, 
   3.615757840711211*^9}, 3.6157580200698843`*^9, {3.6157610777939367`*^9, 
   3.615761081009884*^9}, {3.6157611392790956`*^9, 3.615761157137271*^9}, 
   3.616043059537681*^9, 3.6483581381488113`*^9, 3.6485582002313557`*^9, {
   3.648558416614324*^9, 3.64855841662016*^9}, {3.648558502242507*^9, 
   3.648558502248784*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]", "[", 
    RowBox[{"x_", ",", "y_", ",", "t_", ",", "\[Tau]_"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Xi]conj", "[", 
      RowBox[{
       RowBox[{"x", "+", "y"}], ",", 
       RowBox[{"+", "t"}], ",", "\[Tau]"}], "]"}], " ", 
     RowBox[{"\[CapitalPsi]", "[", 
      RowBox[{
       RowBox[{"x", "-", "y"}], ",", "t", ",", "\[Tau]"}], "]"}]}], "/.", 
    "FixParameters"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"timePrint", "[", 
   RowBox[{"\[Rho]", "[", 
    RowBox[{"x", ",", "y", ",", "t", ",", "\[Tau]"}], "]"}], "]"}], 
  RowBox[{"(*", " ", 
   RowBox[{"DW", "=", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Rho]", "[", 
         RowBox[{"x", ",", "y", ",", "t", ",", "\[Tau]"}], "]"}], 
        RowBox[{"Exp", "[", 
         RowBox[{"I", " ", "2", " ", "y", " ", "p"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", 
         RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}]}], "]"}], " ", 
     "Prohibitively", " ", 
     RowBox[{"SLOW", "!"}]}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WignerFunction", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"FourierTransform", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"\[Rho]", "[", 
          RowBox[{"x", ",", " ", 
           RowBox[{"y", "/", "2"}], ",", "t", ",", "\[Tau]"}], "]"}], "/", 
         "h"}], "/", "Pi"}], ",", "y", ",", "p"}], "]"}], "/.", 
     RowBox[{"h", "\[Rule]", "1"}]}], "/.", 
    RowBox[{"\[Tau]", "\[Rule]", "mMixAngle"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"timePrint", "[", "WignerFunction", 
   RowBox[{"(*", 
    RowBox[{"[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}], "*)"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Count", "[", 
  RowBox[{
   RowBox[{"Expand", "[", 
    RowBox[{"WignerFunction", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], ",", 
   RowBox[{"+", "_"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, {
   3.615328385704236*^9, 3.61532842127243*^9}, {3.615328452177451*^9, 
   3.615328700955434*^9}, {3.61532913868193*^9, 3.615329140662854*^9}, {
   3.615329209708338*^9, 3.615329231643388*^9}, {3.615329538017696*^9, 
   3.6153295577324953`*^9}, {3.615330828281961*^9, 3.615330837113493*^9}, {
   3.6156389980699053`*^9, 3.615639089290873*^9}, {3.615639143068521*^9, 
   3.615639253553862*^9}, {3.6156393013390093`*^9, 3.6156393105481*^9}, {
   3.615639351484426*^9, 3.6156393555923357`*^9}, {3.615639410246297*^9, 
   3.615639423347652*^9}, {3.6156395121911697`*^9, 3.61563951611325*^9}, 
   3.615640096430455*^9, {3.615640442620921*^9, 3.615640460798748*^9}, {
   3.6156405179817133`*^9, 3.615640518330245*^9}, {3.6157256355018253`*^9, 
   3.61572563566157*^9}, {3.615725679695396*^9, 3.615725689107225*^9}, {
   3.615725903901721*^9, 3.6157259246853333`*^9}, {3.6157328388913403`*^9, 
   3.6157328561011133`*^9}, {3.615732897391026*^9, 3.615732919763029*^9}, {
   3.6157330434262857`*^9, 3.615733051956244*^9}, {3.615739058818254*^9, 
   3.6157390844150867`*^9}, {3.6157401863675337`*^9, 
   3.6157402093576937`*^9}, {3.6157402648349543`*^9, 3.615740267420556*^9}, 
   3.6157403380019217`*^9, 3.61574046647064*^9, {3.6157572043922*^9, 
   3.6157572085762463`*^9}, 3.615759117066454*^9, 3.615759196823285*^9, {
   3.6157595390100737`*^9, 3.615759545973748*^9}, {3.615759579691811*^9, 
   3.615759627921238*^9}, {3.624955394225871*^9, 3.624955466609825*^9}, 
   3.646557129686454*^9, 3.646993253447712*^9, 3.646993310004129*^9, {
   3.647776823505705*^9, 3.6477768270301523`*^9}, 3.64855820024431*^9, {
   3.6485584166304073`*^9, 3.648558416801186*^9}, {3.6485585022595387`*^9, 
   3.6485585022693167`*^9}}],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Wigner Flow analytical with Continuity Equation (\
\[Lambda] ->\[CapitalLambda])", "Section"]], "Subsubtitle",
 CellChangeTimes->{{3.615725928887197*^9, 3.615725936711233*^9}, {
  3.624966082984323*^9, 3.6249661051841717`*^9}, {3.624966855615535*^9, 
  3.6249668724076*^9}}],

Cell[BoxData[{
 RowBox[{"ss", "=", "1"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"wfxAnalytical", "[", 
     RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"WFx", "[", 
       RowBox[{"x", ",", "p", ",", "t", ",", "ss"}], "]"}], "/.", 
      RowBox[{"WF", "\[Rule]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"WignerFunction", "[", 
          RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.",
      "FixParameters"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Count", "[", 
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{"wfxAnalytical", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], ",", 
     RowBox[{"+", "_"}]}], "]"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"wfpAnalytical", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"WFp", "[", 
      RowBox[{"x", ",", "p", ",", "t", ",", "ss"}], "]"}], "/.", 
     RowBox[{"WF", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"WignerFunction", "[", 
         RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.", 
    "FixParameters"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"wfAnalytical", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"wfxAnalytical", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "x"}], "]"}], "+", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"wfpAnalytical", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "p"}], "]"}]}]}], "\n", 
  
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"timePrint", "[", 
     RowBox[{"Simplify", "[", 
      RowBox[{"wfAnalytical", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], "]"}], ";"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"wfuncDt", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}], "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"WignerFunction", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "t"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"timePrint", "[", 
     RowBox[{"Simplify", "[", 
      RowBox[{"wfuncDt", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], "]"}], ";", "\n", 
    RowBox[{"continuityEquation", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"wfuncDt", "[", 
            RowBox[{"x", ",", "p", ",", "t"}], "]"}], "+", 
           RowBox[{"wfAnalytical", "[", 
            RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "p", ",", "t"}], "}"}]}], "]"}], "/.", 
        RowBox[{"\[Lambda]", "\[Rule]", "\[CapitalLambda]"}]}], ",", 
       RowBox[{"m", ">", "0"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "*)"}], 
  RowBox[{"timePrint", "[", "continuityEquation", "]"}]}]}], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, {
   3.615328385704236*^9, 3.61532842127243*^9}, {3.615328452177451*^9, 
   3.615328700955434*^9}, {3.61532913868193*^9, 3.615329140662854*^9}, {
   3.615329209708338*^9, 3.615329231643388*^9}, {3.615329538017696*^9, 
   3.6153295577324953`*^9}, {3.615330828281961*^9, 3.615330837113493*^9}, {
   3.6156389980699053`*^9, 3.615639089290873*^9}, {3.615639143068521*^9, 
   3.615639253553862*^9}, {3.6156393013390093`*^9, 3.6156393105481*^9}, {
   3.615639351484426*^9, 3.6156393555923357`*^9}, {3.615639410246297*^9, 
   3.615639423347652*^9}, {3.6156395121911697`*^9, 3.61563951611325*^9}, 
   3.615640096430455*^9, {3.615640442620921*^9, 3.615640460798748*^9}, {
   3.6156405179817133`*^9, 3.615640518330245*^9}, {3.6157256355018253`*^9, 
   3.61572563566157*^9}, {3.615725679695396*^9, 3.615725689107225*^9}, {
   3.615725903901721*^9, 3.615726007983356*^9}, {3.615726223510936*^9, 
   3.615726227431016*^9}, {3.6157420001868467`*^9, 3.615742006151602*^9}, {
   3.615742040590849*^9, 3.615742122827833*^9}, {3.615742195261923*^9, 
   3.615742230972183*^9}, {3.6157423951717777`*^9, 3.615742460213076*^9}, {
   3.615757446793147*^9, 3.6157574620257597`*^9}, {3.6160431623304577`*^9, 
   3.616043189595357*^9}, {3.616043254953803*^9, 3.616043293541442*^9}, {
   3.616043328990443*^9, 3.616043342309023*^9}, {3.6165110851208897`*^9, 
   3.616511091061223*^9}, {3.616511154796013*^9, 3.6165111776629868`*^9}, {
   3.6249537488892117`*^9, 3.6249537623589153`*^9}, {3.624954672091284*^9, 
   3.62495469089832*^9}, 3.624954847418378*^9, {3.6249550855471573`*^9, 
   3.624955091287768*^9}, {3.624955198841002*^9, 3.624955200431562*^9}, {
   3.6249552316841373`*^9, 3.624955336120886*^9}, {3.625311379870614*^9, 
   3.625311400913364*^9}, {3.646552860600666*^9, 3.6465528738692007`*^9}, {
   3.6465533062612543`*^9, 3.646553316266013*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"continuityEquation", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"wfuncDt", "[", 
        RowBox[{"x", ",", "p", ",", "t"}], "]"}], "+", 
       RowBox[{"wfAnalytical", "[", 
        RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], "/.", 
      RowBox[{"\[Lambda]", "\[Rule]", "\[CapitalLambda]"}]}], ",", 
     RowBox[{"m", ">", "0"}]}], "]"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.6249549163991737`*^9, 3.6249549664723883`*^9}, {
  3.624955610626749*^9, 3.624955612449327*^9}, {3.646553395032299*^9, 
  3.646553398280514*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Wigner Functions numerical", "Subsubtitle",
 CellChangeTimes->{{3.6157257941396627`*^9, 3.615725802449313*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"schneller", "=", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "-", 
          FractionBox["y", "2"]}], ")"}], "2"]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "+", 
          FractionBox["y", "2"]}], ")"}], "2"]}]}]], "*", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"TrueQ", "[", 
       RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], ",", 
      "1", ",", 
      FractionBox[
       RowBox[{"Exp", "[", 
        RowBox[{"-", 
         RowBox[{"stateParameter", "^", "2"}]}], "]"}], 
       RowBox[{"Sqrt", "[", "Pi", "]"}]]}], "]"}], 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{"ExpToTrig", "[", 
       RowBox[{"Expand", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Rho]", "[", 
           RowBox[{"x", ",", " ", 
            RowBox[{"y", "/", "2"}], ",", "t", ",", "\[Tau]"}], "]"}], "/", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"x", "-", 
                FractionBox["y", "2"]}], ")"}], "2"]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"x", "+", 
                FractionBox["y", "2"]}], ")"}], "2"]}]}]]}], 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"TrueQ", "[", 
            RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], 
           ",", "1", ",", 
           RowBox[{
            RowBox[{"Sqrt", "[", "Pi", "]"}], 
            RowBox[{"Exp", "[", 
             RowBox[{"stateParameter", "^", "2"}], "]"}]}]}], "]"}]}], "]"}], 
       "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"Cos", ",", "Sin", ",", "x", ",", "y", ",", 
        RowBox[{"Tanh", "[", "sQueeze", "]"}]}], "}"}], ",", "Simplify"}], 
     "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.646998863656547*^9, 3.6469988970106173`*^9}, {
   3.646998930205627*^9, 3.6469989309873*^9}, {3.6469989932264843`*^9, 
   3.646999003185061*^9}, 3.646999104456258*^9, {3.646999187017742*^9, 
   3.6469992156515512`*^9}, 3.6481984689124804`*^9, {3.6481990124878798`*^9, 
   3.6481990254258633`*^9}, {3.648199055806405*^9, 3.648199075951848*^9}, {
   3.648199124652779*^9, 3.6481991630356092`*^9}, {3.648199194657393*^9, 
   3.648199195112032*^9}, {3.648201525992984*^9, 3.6482016180359163`*^9}, {
   3.648201665663186*^9, 3.648201688647642*^9}, {3.648201723774685*^9, 
   3.648201759259985*^9}, {3.648201863088166*^9, 3.648201929222324*^9}, {
   3.648202010019573*^9, 3.6482020394994802`*^9}, {3.648202073422988*^9, 
   3.648202079263936*^9}, {3.6482030209246607`*^9, 3.648203037396947*^9}, 
   3.648321115919221*^9, {3.648358038759696*^9, 3.648358039805983*^9}, 
   3.648558416818645*^9, 3.648558502273623*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"schneller", "=", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", 
           FractionBox["y", "2"]}], ")"}], "2"]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "+", 
           FractionBox["y", "2"]}], ")"}], "2"]}]}]], 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"ExpandAll", "[", 
        RowBox[{
         RowBox[{"\[Rho]", "[", 
          RowBox[{"x", ",", " ", 
           RowBox[{"y", "/", "2"}], ",", "t", ",", "\[Tau]"}], "]"}], "/", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"x", "-", 
               FractionBox["y", "2"]}], ")"}], "2"]}], "-", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"x", "+", 
               FractionBox["y", "2"]}], ")"}], "2"]}]}]]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"x", "+", 
          RowBox[{"y", "/", "2"}]}], ",", 
         RowBox[{"x", "-", 
          RowBox[{"y", "/", "2"}]}]}], "}"}]}], "]"}]}]}], ";"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.6156396826593037`*^9, 3.61563969949319*^9}, {
   3.615639736750227*^9, 3.615639759554955*^9}, {3.615639801040518*^9, 
   3.615639819453103*^9}, 3.615639918063538*^9, 3.615639985693759*^9, 
   3.615640058820881*^9, 3.615725712794808*^9, {3.615725818044476*^9, 
   3.615725861303022*^9}, {3.646998745429996*^9, 3.646998779911813*^9}, {
   3.646998810819689*^9, 3.6469988468724213`*^9}, {3.646999059928638*^9, 
   3.6469990960710583`*^9}, 3.6469993038210793`*^9, 3.648558416982929*^9, 
   3.648558502276964*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"WignerFunction2", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"TrueQ", "[", 
        RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], ",", 
       "1", ",", 
       RowBox[{"Exp", "[", 
        RowBox[{"-", 
         RowBox[{"stateParameter", "^", "2"}]}], "]"}]}], "]"}], "/", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"x", "^", "2"}], "+", 
       RowBox[{"p", "^", "2"}]}], "]"}]}], "*", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Expand", "[", 
         RowBox[{
          RowBox[{"FourierTransform", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"schneller", "/", "h"}], "/", "Pi"}], ",", "y", ",", 
            "p"}], "]"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"x", "^", "2"}], "+", 
            RowBox[{"p", "^", "2"}]}], "]"}], "*", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"TrueQ", "[", 
             RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], 
            ",", "1", ",", 
            RowBox[{"Exp", "[", 
             RowBox[{"stateParameter", "^", "2"}], "]"}]}], "]"}]}], "]"}], "/.", 
        RowBox[{"h", "\[Rule]", "1"}]}], "/.", 
       RowBox[{"\[Tau]", "\[Rule]", "mMixAngle"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"_Sin", ",", "_Cos", ",", "p", ",", "Pi"}], "}"}]}], "]"}]}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "This", " ", "version", " ", "`WignerFunction2`", " ", "is", " ", "not", 
      " ", "faster", " ", "or", " ", "superior"}], "..."}], "."}], " ", 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.6156396826593037`*^9, 3.61563969949319*^9}, {
   3.615639736750227*^9, 3.615639759554955*^9}, {3.615639801040518*^9, 
   3.615639819453103*^9}, 3.615639918063538*^9, 3.615639985693759*^9, 
   3.615640058820881*^9, 3.615725712794808*^9, {3.615725818044476*^9, 
   3.615725861303022*^9}, {3.646998745429996*^9, 3.646998779911813*^9}, {
   3.646998810819689*^9, 3.6469988468724213`*^9}, {3.646999059928638*^9, 
   3.646999067744164*^9}, 3.6469991496276217`*^9, {3.646999222025188*^9, 
   3.646999245251965*^9}, {3.6469992771240807`*^9, 3.646999288567875*^9}, 
   3.6475176758241177`*^9, {3.64751772477182*^9, 3.6475177293399067`*^9}, 
   3.647517768952201*^9, {3.647517882542028*^9, 3.6475178837971363`*^9}, 
   3.64820250761485*^9, {3.648202541891608*^9, 3.648202545086802*^9}, {
   3.64820258713412*^9, 3.648202588817943*^9}, {3.648202656280497*^9, 
   3.648202704054236*^9}, {3.648202764170702*^9, 3.6482027707705107`*^9}, {
   3.648202817146748*^9, 3.648202825888348*^9}, {3.6482028740265493`*^9, 
   3.648202973266466*^9}, {3.648203330907611*^9, 3.6482034022900143`*^9}, {
   3.648203584317809*^9, 3.648203643549047*^9}, {3.64820377836712*^9, 
   3.648203789240973*^9}, {3.648203821493287*^9, 3.648203860747518*^9}, 
   3.6483211265674543`*^9, {3.6483580413634367`*^9, 3.648358042708568*^9}, 
   3.648558200259639*^9, 3.648558416998453*^9, 3.648558502281013*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"WignerFunctionN", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"WignerFunction2", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], "//", "N"}], "//", "Chop"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.6156396826593037`*^9, 3.61563969949319*^9}, {
   3.615639736750227*^9, 3.615639759554955*^9}, {3.615639801040518*^9, 
   3.615639819453103*^9}, 3.615639918063538*^9, 3.615639985693759*^9, 
   3.615640058820881*^9, 3.615725712794808*^9, {3.615725818044476*^9, 
   3.615725861303022*^9}, {3.646998745429996*^9, 3.646998779911813*^9}, {
   3.646998810819689*^9, 3.6469988468724213`*^9}, {3.646999059928638*^9, 
   3.646999067744164*^9}, 3.6469991496276217`*^9, {3.646999222025188*^9, 
   3.646999245251965*^9}, {3.6469992771240807`*^9, 3.646999288567875*^9}, 
   3.6475176758241177`*^9, {3.64751772477182*^9, 3.6475177293399067`*^9}, {
   3.647517768952201*^9, 3.6475178070296907`*^9}, {3.6475178607336407`*^9, 
   3.6475178752434196`*^9}, {3.647518392723646*^9, 3.647518422230047*^9}, 
   3.648202234883527*^9, {3.64820368070606*^9, 3.6482036895546017`*^9}, 
   3.648203907201837*^9, 3.6483211344555197`*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"intermediateWF", "=", 
   RowBox[{
    RowBox[{"WignerFunctionNN", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}], "//", "Chop"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.647517906158998*^9, 3.647517939357039*^9}, {
   3.6475179949655247`*^9, 3.6475180126816053`*^9}, {3.64751805715273*^9, 
   3.647518072936112*^9}, {3.647518113874671*^9, 3.647518119720194*^9}, {
   3.6475181555847*^9, 3.647518235568243*^9}, {3.647518266492424*^9, 
   3.647518267356043*^9}, {3.647518319911366*^9, 3.64751837224555*^9}, {
   3.6475184035329237`*^9, 3.647518410499648*^9}, 3.648202257313993*^9, {
   3.64820246290351*^9, 3.648202471564665*^9}, {3.648203701358893*^9, 
   3.648203721091221*^9}, 3.648203919589829*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"WignerFunctionN", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"intermediateWF", "//", "TrigReduce"}], "//", "Chop"}], ",", 
      RowBox[{"{", 
       RowBox[{"Cos", ",", "Sin"}], "}"}]}], "]"}], "/", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"x", "^", "2"}], "+", 
      RowBox[{"p", "^", "2"}]}], "]"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.647517906158998*^9, 3.647517939357039*^9}, {
   3.6475179949655247`*^9, 3.6475180126816053`*^9}, {3.64751805715273*^9, 
   3.647518072936112*^9}, {3.647518113874671*^9, 3.647518119720194*^9}, {
   3.6475181555847*^9, 3.647518235568243*^9}, {3.647518266492424*^9, 
   3.647518267356043*^9}, {3.647518319911366*^9, 3.64751837224555*^9}, {
   3.6475184035329237`*^9, 3.647518410499648*^9}, 3.648202257313993*^9, {
   3.64820246290351*^9, 3.648202471564665*^9}, 3.648203928851054*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"XX", "=", "2.05"}], ";", " ", 
   RowBox[{"ZZ", "=", 
    RowBox[{"1", "/", "Pi"}]}], ";"}], " ", "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"TT", "=", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", 
           RowBox[{"Pi", " ", "/", 
            RowBox[{"Abs", "[", 
             RowBox[{
              RowBox[{"E0", "[", "1", "]"}], "-", 
              RowBox[{"E0", "[", "0", "]"}]}], "]"}]}]}], ")"}], "/", "8"}], 
        " ", "/.", "FixParameters"}], ",", "4"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"DTT", "=", 
     RowBox[{"N", "[", 
      RowBox[{"TT", "/", "numberOfFrames"}], "]"}]}], ";"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"\[Rho]", "[", 
    RowBox[{"x", ",", "0", ",", "0", ",", "mMixAngle"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
   RowBox[{"PlotPoints", "\[Rule]", "35"}], ",", 
   RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6153297092380342`*^9, 3.615329785168223*^9}, {
   3.6153298718801193`*^9, 3.615329874799344*^9}, {3.6153299515696983`*^9, 
   3.6153299721745977`*^9}, 3.615330108624568*^9, {3.615330402694769*^9, 
   3.615330511979083*^9}, {3.615330546916795*^9, 3.615330581365438*^9}, 
   3.615330757263938*^9, {3.6153310630027323`*^9, 3.615331063452479*^9}, {
   3.615331097970161*^9, 3.615331127003668*^9}, {3.615331164592587*^9, 
   3.615331214935355*^9}, {3.6153312498820887`*^9, 3.615331253403664*^9}, {
   3.615331384888257*^9, 3.615331388177849*^9}, 3.615331420023917*^9, {
   3.615331462795383*^9, 3.615331547535287*^9}, {3.615331589514385*^9, 
   3.615331591530878*^9}, 3.6153316705998783`*^9, {3.615331829539322*^9, 
   3.615331900829331*^9}, {3.6153321121144447`*^9, 3.615332155925251*^9}, {
   3.615332251773364*^9, 3.6153322946228037`*^9}, {3.615333272813233*^9, 
   3.6153332846333923`*^9}, {3.615333356658101*^9, 3.6153333919780197`*^9}, {
   3.615333552928935*^9, 3.615333598126939*^9}, {3.615372196785733*^9, 
   3.6153722132385063`*^9}, 3.61537225784061*^9, {3.615372853158967*^9, 
   3.615372855618018*^9}, 3.6153733745245743`*^9, {3.615373913756947*^9, 
   3.61537394734962*^9}, {3.615374317822193*^9, 3.615374319479198*^9}, {
   3.615374386474951*^9, 3.6153744150353727`*^9}, {3.615377778501686*^9, 
   3.615377782633802*^9}, {3.615480477870656*^9, 3.61548051491334*^9}, {
   3.615480876202793*^9, 3.615480883831133*^9}, 3.615568238076152*^9, {
   3.615568799836649*^9, 3.615568801130519*^9}, {3.615577558611709*^9, 
   3.615577559188532*^9}, 3.6155775932888308`*^9, {3.6155778732858953`*^9, 
   3.615577884700395*^9}, 3.615581879955368*^9, {3.615581914860889*^9, 
   3.615581915549979*^9}, {3.6156407018297853`*^9, 3.615640707757072*^9}, {
   3.6156411397255363`*^9, 3.615641155705331*^9}, {3.6157405984467154`*^9, 
   3.615740600551593*^9}, {3.6157419017671843`*^9, 3.615741960446138*^9}, {
   3.6157613353498573`*^9, 3.6157613478094053`*^9}, {3.616044089341208*^9, 
   3.616044144903419*^9}, {3.616044182440158*^9, 3.616044230438621*^9}, {
   3.616044368031839*^9, 3.6160443718347797`*^9}, {3.6469983335283203`*^9, 
   3.646998346034295*^9}, {3.647362266070788*^9, 3.647362270019891*^9}, 
   3.647941230568522*^9, 3.6485582002687817`*^9, 3.655641827476495*^9}],

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Time spent= \>\"", ",", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ",", "4"}], "]"}], 
   ",", "\"\< Seconds  = \>\"", ",", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ")"}], "/", "60"}], 
     ",", "4"}], "]"}], ",", "\"\< Minutes\>\""}], "]"}]], "Input",
 CellChangeTimes->{{3.615332338682863*^9, 3.6153323671264963`*^9}, {
   3.6153708404981537`*^9, 3.6153708442947683`*^9}, {3.615370993774354*^9, 
   3.6153709970605383`*^9}, {3.615371503594904*^9, 3.615371513169588*^9}, {
   3.615371566099598*^9, 3.6153715845516644`*^9}, {3.6153716985333223`*^9, 
   3.615371700155863*^9}, {3.615371792539176*^9, 3.615371794326886*^9}, {
   3.61537795545512*^9, 3.61537798494068*^9}, {3.6153780494292316`*^9, 
   3.615378092443664*^9}, 3.615378164538499*^9, {3.61537826459508*^9, 
   3.61537826653004*^9}, {3.615379816338554*^9, 3.615379823278825*^9}, {
   3.6153804154286327`*^9, 3.615380431346485*^9}, {3.615380908263824*^9, 
   3.615381002835142*^9}, {3.615577431830936*^9, 3.615577507511448*^9}, {
   3.615577657622074*^9, 3.615577690526105*^9}, 3.615577793267749*^9, {
   3.615577838637783*^9, 3.61557783958727*^9}, {3.615577900895199*^9, 
   3.615577905978784*^9}, {3.615582278512148*^9, 3.6155822838313217`*^9}, 
   3.615582393374818*^9, 3.615582565462751*^9, 3.615634786415193*^9, {
   3.6156398594325733`*^9, 3.61563990714559*^9}, 3.6156400083521547`*^9, {
   3.615640897890258*^9, 3.615640905313417*^9}, 3.615717823245494*^9, 
   3.615718472574972*^9, {3.61571850902551*^9, 3.615718513623602*^9}, {
   3.615718630466916*^9, 3.615718637460788*^9}, {3.6157188495094976`*^9, 
   3.6157188790367727`*^9}, {3.61571890921705*^9, 3.6157190656980677`*^9}, {
   3.615726320880335*^9, 3.615726344654138*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"compensateForClassicalMovement", "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.6473585226071367`*^9, 3.6473585510538*^9}, {
   3.647358682624426*^9, 3.647358724333336*^9}, {3.647358966650272*^9, 
   3.6473589944804153`*^9}, {3.647359118256459*^9, 3.647359124414003*^9}, {
   3.6473592030849333`*^9, 3.647359209485674*^9}, 3.647359270846427*^9, {
   3.647359339622357*^9, 3.647359340468686*^9}, {3.647362368325342*^9, 
   3.647362397854302*^9}, 3.647362525952918*^9, 3.653825926667109*^9, 
   3.653825957228842*^9, 3.6538259930721207`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"colors2", "=", 
   RowBox[{"{", 
    RowBox[{
    "Red", ",", "Cyan", ",", "Cyan", ",", "Cyan", ",", "Cyan", ",", "Cyan", 
     ",", "Cyan", ",", "Cyan", ",", "Blue"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gradient2", "[", 
    RowBox[{
     RowBox[{"z_", "?", "NumericQ"}], ",", 
     RowBox[{"rest___", "?", "NumericQ"}]}], "]"}], ":=", 
   RowBox[{"Blend", "[", 
    RowBox[{"colors2", ",", "z"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6478176787642593`*^9, 3.647817704326685*^9}, {
   3.647817776773241*^9, 3.6478178261481533`*^9}, {3.6478178879233637`*^9, 
   3.647817925684845*^9}, {3.647817965999756*^9, 3.6478179723527527`*^9}, {
   3.647818023100072*^9, 3.647818041575585*^9}, 3.647818147719846*^9, {
   3.64781951577836*^9, 3.64781956942972*^9}, 3.647856409622579*^9}],

Cell[BoxData[{
 RowBox[{"R", "=", "RR"}], "\[IndentingNewLine]", 
 RowBox[{"nN", "=", "5"}], "\n", 
 RowBox[{"slower", "=", 
  RowBox[{"3", "/", "3"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Wf", "[", 
    RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
   RowBox[{"WignerFunctionN", "[", 
    RowBox[{
     RowBox[{"R", "*", 
      RowBox[{"Cos", "[", 
       RowBox[{"x", "+", 
        RowBox[{"compensateForClassicalMovement", "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"R", "^", "2"}], "*", 
            RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
     ",", 
     RowBox[{
      RowBox[{"-", "R"}], "*", 
      RowBox[{"Sin", "[", 
       RowBox[{"x", "+", 
        RowBox[{"compensateForClassicalMovement", "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"R", "^", "2"}], "*", 
            RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
     ",", "t"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tableOfPlots2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"Wf", "[", 
        RowBox[{
         RowBox[{"x", "+", "Pi", "+", 
          RowBox[{"0", "*", "nT", "*", 
           RowBox[{"13", "/", "16"}], "*", 
           RowBox[{
            RowBox[{"TT", "/", "slower"}], "/", 
            RowBox[{"(", "nN", ")"}]}]}]}], ",", 
         RowBox[{"nT", "*", 
          RowBox[{
           RowBox[{"TT", "/", "slower"}], "/", "nN"}]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"ColorFunction", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"myColorFunc", "[", 
             RowBox[{"#1", ",", 
              RowBox[{"nT", "*", 
               RowBox[{"TT", "/", 
                RowBox[{"(", "nN", ")"}]}]}]}], "]"}], "&"}], ")"}]}], ",", 
         RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ","}], "*)"}], 
       
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Thickness", "[", 
           RowBox[{"0.015", "*", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ")"}]}], "]"}], ",", 
          RowBox[{"Opacity", "[", 
           RowBox[{"1", "-", 
            RowBox[{"0", "*", "nT", "*", "0.3"}]}], "]"}], ",", 
          RowBox[{"Directive", "[", 
           RowBox[{"RGBColor", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"1", "/", "4"}], "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{
              RowBox[{"1", "/", "3"}], "-", 
              RowBox[{"nT", "/", "nN"}]}]}], "]"}], "]"}]}], "}"}]}]}], "]"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"100", ",", "Black"}], "]"}]}]}], 
   RowBox[{"(*", 
    RowBox[{",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\[Theta]", ",", "W"}], "}"}]}]}], "*)"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.6478176787642593`*^9, 3.647817704326685*^9}, {
   3.647817776773241*^9, 3.6478178261481533`*^9}, {3.6478178879233637`*^9, 
   3.647817925684845*^9}, {3.647817965999756*^9, 3.6478179723527527`*^9}, {
   3.647818023100072*^9, 3.647818041575585*^9}, 3.647818147719846*^9, {
   3.64781951577836*^9, 3.64781956942972*^9}, 3.647856409622579*^9, {
   3.647946347467008*^9, 3.647946352970357*^9}, {3.647946384348001*^9, 
   3.64794641011197*^9}, 3.647948292280335*^9, {3.647948374064362*^9, 
   3.647948380541463*^9}, {3.647948507321512*^9, 3.647948541740152*^9}, {
   3.6479485727374687`*^9, 3.64794860646966*^9}, {3.6479495526641073`*^9, 
   3.647949557807835*^9}, 3.648137841394105*^9, {3.648155745555275*^9, 
   3.648155805115921*^9}, {3.648155853444354*^9, 3.6481558945294733`*^9}, {
   3.64835826029879*^9, 3.648358270187827*^9}, 3.64855541675072*^9, 
   3.648595596061872*^9, {3.653826134732232*^9, 3.653826157780237*^9}, {
   3.653979796976554*^9, 3.653979807991653*^9}, {3.653979852080027*^9, 
   3.653979880574848*^9}, {3.653979911797864*^9, 3.6539799291219673`*^9}, {
   3.6541053631340103`*^9, 3.6541053871801767`*^9}, {3.6541059068241377`*^9, 
   3.654105954919024*^9}, {3.654105991710649*^9, 3.654106009226643*^9}, {
   3.654106546087408*^9, 3.654106571175474*^9}, 3.654106615260579*^9, 
   3.654107498030134*^9, 3.6541076870526733`*^9, 3.654107744767465*^9, {
   3.654341376664727*^9, 3.654341381231179*^9}, {3.6543419563973103`*^9, 
   3.654341988355933*^9}, {3.654342135270645*^9, 3.654342140298518*^9}, 
   3.654425897334467*^9}],

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{"export$Directoy", ",", "\"\<ringPlot.pdf\>\""}], "]"}], ",", 
   "ringPlot", ",", 
   RowBox[{"ImageResolution", "\[Rule]", "300"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.653979991018581*^9, 3.6539799966109667`*^9}, {
  3.654021257744617*^9, 3.6540212812002773`*^9}, {3.657453663270059*^9, 
  3.657453670658114*^9}}],

Cell[BoxData[{
 RowBox[{"dt", "=", 
  RowBox[{"1", 
   RowBox[{"TT", "/", "5.25"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"R", "=", "1.7"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Wf", "[", 
    RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
   RowBox[{"WignerFunctionN", "[", 
    RowBox[{
     RowBox[{"R", "*", 
      RowBox[{"Cos", "[", 
       RowBox[{"x", "+", 
        RowBox[{"compensateForClassicalMovement", "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"R", "^", "2"}], "*", 
            RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
     ",", 
     RowBox[{
      RowBox[{"-", "R"}], "*", 
      RowBox[{"Sin", "[", 
       RowBox[{"x", "+", 
        RowBox[{"compensateForClassicalMovement", "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"R", "^", "2"}], "*", 
            RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
     ",", "t"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Log", "[", 
    RowBox[{"Re", "[", 
     RowBox[{"Wf", "[", 
      RowBox[{"x", ",", "dt"}], "]"}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", 
     RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Thickness", "[", "0.015", "]"}], ",", "Red"}], "}"}]}], ",", 
   RowBox[{
   "PlotLabel", "\[Rule]", 
    "\"\<wf first goes negative (coherent State) after Finite [not 0] \
time\>\""}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"PlotPoints", "\[Rule]", "349"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6485557204453897`*^9, 3.648555994176511*^9}, {
   3.648596181585917*^9, 3.6485962246948223`*^9}, 3.6485963704303217`*^9, {
   3.648596546966732*^9, 3.648596979309573*^9}, {3.6485970221104813`*^9, 
   3.64859703183817*^9}, 3.648636027843534*^9, {3.64863633016646*^9, 
   3.6486364343772087`*^9}, {3.6508650888091288`*^9, 3.65086511498763*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"cfun", "[", 
    RowBox[{"x_", ",", "t_"}], "]"}], "=", 
   RowBox[{"Re", "[", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{
        RowBox[{"R", "*", 
         RowBox[{"Cos", "[", 
          RowBox[{"x", "+", 
           RowBox[{"compensateForClassicalMovement", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"R", "^", "2"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}],
         ",", 
        RowBox[{
         RowBox[{"-", "R"}], "*", 
         RowBox[{"Sin", "[", 
          RowBox[{"x", "+", 
           RowBox[{"compensateForClassicalMovement", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"R", "^", "2"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}],
         ",", "t"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "2"}], "}"}]}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"cfun", "[", 
     RowBox[{"x_", ",", " ", "t_"}], "]"}], " ", "=", " ", 
    RowBox[{"Re", "[", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"WignerFunctionN", "[", 
        RowBox[{
         RowBox[{"R", "*", 
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"compensateForClassicalMovement", "*", "t", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"LAMBDA", "^", "2"}], "*", 
                RowBox[{"R", "^", "2"}]}], " ", "+", " ", "1"}], ")"}]}], " ",
             "+", " ", "x"}], "]"}]}], ",", " ", "\n", "      ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "R"}], ")"}], "*", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"compensateForClassicalMovement", "*", "t", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"LAMBDA", "^", "2"}], "*", 
                RowBox[{"R", "^", "2"}]}], " ", "+", " ", "1"}], ")"}]}], " ",
             "+", " ", "x"}], "]"}]}], ",", " ", "t"}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"x", ",", " ", "2"}], "}"}]}], "]"}], "]"}]}], ";"}], 
  " "}], "\n", 
 RowBox[{
  RowBox[{"myColorFunc", "[", 
   RowBox[{"x_", ",", " ", "t_"}], "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"colorRange", "[", 
    RowBox[{"55", "*", 
     RowBox[{"cfun", "[", 
      RowBox[{"x", ",", " ", "t"}], "]"}]}], "]"}], " ", "/.", " ", 
   RowBox[{"colorRange", " ", "->", " ", 
    RowBox[{"ColorData", "[", "\"\<GreenPinkTones\>\"", "]"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"myColorFunc", "[", 
   RowBox[{"x_", ",", " ", "t_"}], "]"}], " ", ":=", " ", 
  RowBox[{"gradient2", "[", 
   RowBox[{"4", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"cfun", "[", 
       RowBox[{"x", ",", " ", "t"}], "]"}], " ", "+", " ", "0.15"}], ")"}]}], 
   "]"}]}], "\n", 
 RowBox[{
  RowBox[{"myColorFunc2", "[", 
   RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"colorRange", "[", 
    RowBox[{"5", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"cfun", "[", 
        RowBox[{"x", ",", "t"}], "]"}], "+", "0.1005"}], ")"}]}], "]"}], "/.", 
   RowBox[{"colorRange", "\[Rule]", 
    RowBox[{"ColorData", "[", "\"\<RedGreenSplit\>\"", "]"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"myColorFunc", "[", 
   RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
  RowBox[{"gradient2", "[", 
   RowBox[{"5", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"cfun", "[", 
       RowBox[{"x", ",", "t"}], "]"}], "+", "0.1005"}], ")"}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.6478176787642593`*^9, 3.647817704326685*^9}, {
   3.647817776773241*^9, 3.6478178261481533`*^9}, {3.6478178879233637`*^9, 
   3.647817925684845*^9}, {3.647817965999756*^9, 3.6478179723527527`*^9}, {
   3.647818023100072*^9, 3.647818041575585*^9}, 3.647818147719846*^9, {
   3.64781951577836*^9, 3.64781956942972*^9}, 3.647856409622579*^9, {
   3.647946347467008*^9, 3.647946352970357*^9}, {3.647946384348001*^9, 
   3.64794641011197*^9}, 3.647948292280335*^9, {3.647948374064362*^9, 
   3.647948380541463*^9}, {3.647948507321512*^9, 3.647948541740152*^9}, {
   3.6479485727374687`*^9, 3.64794860646966*^9}, {3.647948677602337*^9, 
   3.647948684625163*^9}, 3.647953200843544*^9}],

Cell[BoxData[{
 RowBox[{"nN", "=", "16"}], "\[IndentingNewLine]", 
 RowBox[{"nn", "=", "7"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tableOfPlots2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Wf", "[", 
         RowBox[{"x", ",", 
          RowBox[{"nT", "*", 
           RowBox[{
            RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"ColorFunction", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"myColorFunc", "[", 
             RowBox[{"#1", ",", 
              RowBox[{"nT", "*", 
               RowBox[{
                RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "&"}], 
           ")"}]}], ",", 
         RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ","}], "*)"}], 
       
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Thickness", "[", 
         RowBox[{"0.015", "*", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"nT", "/", "nn"}]}], ")"}]}], "]"}]}], ",", 
       RowBox[{"Axes", "\[Rule]", "True"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.6479584884642067`*^9, 3.647958542313592*^9}, {
   3.647958596051414*^9, 3.6479586031083403`*^9}, {3.6479586431142178`*^9, 
   3.647958693567768*^9}, {3.647958781123733*^9, 3.647958802846842*^9}, 
   3.647958866353325*^9, {3.6479592142106867`*^9, 3.6479592458556137`*^9}, {
   3.648155941969243*^9, 3.648155975059309*^9}, {3.648156107446306*^9, 
   3.648156114623598*^9}, {3.6481563367854147`*^9, 3.648156372012664*^9}, {
   3.648156611677099*^9, 3.648156642036955*^9}, 3.648159870152774*^9, {
   3.6544261984134197`*^9, 3.654426206513978*^9}, 3.6544266546291723`*^9, 
   3.6544274557917547`*^9}],

Cell[BoxData[
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}]}], 
   RowBox[{"(*", 
    RowBox[{",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\[Theta]", ",", "W"}], "}"}]}]}], "*)"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tableOfPlots2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Wf", "[", 
         RowBox[{"x", ",", 
          RowBox[{"nT", "*", 
           RowBox[{
            RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Thickness", "[", 
           RowBox[{"0.015", "*", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ")"}]}], "]"}], ",", 
          RowBox[{"Opacity", "[", 
           RowBox[{"1", "-", 
            RowBox[{"0", "*", "nT", "*", "0.3"}]}], "]"}], ",", 
          RowBox[{"Directive", "[", 
           RowBox[{"RGBColor", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"1", "/", "4"}], "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{
              RowBox[{"1", "/", "3"}], "-", 
              RowBox[{"nT", "/", "nN"}]}]}], "]"}], "]"}]}], "}"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.06"}], ",", "0.25"}], "}"}]}], ",", 
       RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
       RowBox[{"AspectRatio", "\[Rule]", 
        RowBox[{"1", "/", "3"}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6479584884642067`*^9, 3.647958542313592*^9}, {
   3.647958596051414*^9, 3.6479586031083403`*^9}, {3.6479586431142178`*^9, 
   3.647958693567768*^9}, {3.647958781123733*^9, 3.647958802846842*^9}, 
   3.647958866353325*^9, {3.6479592142106867`*^9, 3.6479592458556137`*^9}, {
   3.648155941969243*^9, 3.648155975059309*^9}, {3.648156107446306*^9, 
   3.648156114623598*^9}, {3.6481563367854147`*^9, 3.648156372012664*^9}, {
   3.648156611677099*^9, 3.648156642036955*^9}, 3.648159870152774*^9, {
   3.6544261984134197`*^9, 3.654426206513978*^9}, {3.654426264178012*^9, 
   3.654426280314992*^9}, {3.654426376374936*^9, 3.6544264366372423`*^9}, {
   3.654426527598617*^9, 3.654426617823125*^9}, {3.654426813201311*^9, 
   3.6544268495387506`*^9}, 3.6544268992783527`*^9, 3.654426932310829*^9, 
   3.654427450575445*^9}],

Cell[BoxData[
 RowBox[{"tableOfPlots2", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"Wf", "[", 
       RowBox[{
        RowBox[{"x", "+", "Pi", "+", 
         RowBox[{"0", "*", "nT", "*", 
          RowBox[{"13", "/", "16"}], "*", 
          RowBox[{
           RowBox[{"TT", "/", "slower"}], "/", 
           RowBox[{"(", "nN", ")"}]}]}]}], ",", 
        RowBox[{"nT", "*", 
         RowBox[{
          RowBox[{"TT", "/", "slower"}], "/", "nN"}]}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", 
        RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"ColorFunction", "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"myColorFunc", "[", 
            RowBox[{"#1", ",", 
             RowBox[{"nT", "*", 
              RowBox[{"TT", "/", 
               RowBox[{"(", "nN", ")"}]}]}]}], "]"}], "&"}], ")"}]}], ",", 
        RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ","}], "*)"}], 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Thickness", "[", 
          RowBox[{"0.015", "*", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"nT", "/", "nN"}]}], ")"}]}], "]"}], ",", 
         RowBox[{"Opacity", "[", 
          RowBox[{"1", "-", 
           RowBox[{"0", "*", "nT", "*", "0.3"}]}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"RGBColor", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"1", "/", "4"}], "-", 
             RowBox[{"nT", "/", "nN"}]}], ",", 
            RowBox[{"1", "-", 
             RowBox[{"nT", "/", "nN"}]}], ",", 
            RowBox[{
             RowBox[{"1", "/", "3"}], "-", 
             RowBox[{"nT", "/", "nN"}]}]}], "]"}], "]"}]}], "}"}]}]}], "]"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{3.654426017873945*^9, 3.654427112058428*^9}],

Cell[BoxData[
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}]}], 
   RowBox[{"(*", 
    RowBox[{",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\[Theta]", ",", "W"}], "}"}]}]}], "*)"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.654426065708068*^9, 3.6544260659796762`*^9}}],

Cell[BoxData[
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"100", ",", "Black"}], "]"}]}]}], 
   RowBox[{"(*", 
    RowBox[{",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\[Theta]", ",", "W"}], "}"}]}]}], "*)"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.654427486031385*^9, 3.6544274881901217`*^9}}],

Cell[BoxData[
 StyleBox[
  RowBox[{"Expand", " ", "in", " ", "partial", " ", "waves", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Sin", " ", "&"}], " ", "Cos"}], ")"}], " ", "on", " ", "a", " ",
    "ring", " ", "with", "  ", "radius", " ", "R"}], "Subsubtitle"]], "Input",\

 CellChangeTimes->{{3.650897596394082*^9, 3.650897596395741*^9}, {
   3.650897636317545*^9, 3.650897723616489*^9}, 3.650898154792191*^9}],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"showDetailsAndPlots", "\[Equal]", "True"}], ",", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"Consider", " ", "'"}], 
      RowBox[{"constant", "'"}], " ", "cos"}], "-", 
     RowBox[{"waves", " ", "on", " ", "a", " ", "ring"}]}], "*)"}], 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"nrW", "=", "10"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ringWavelet", "[", 
       RowBox[{"x_", ",", "t_", ",", "n_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{"I", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "*", "n"}], "-", 
           RowBox[{
            RowBox[{"oo", "[", "n", "]"}], "*", "t"}]}], ")"}]}], "]"}], "/", 
       
       RowBox[{"Sqrt", "[", "Pi", "]"}]}]}], ";", "\n", 
     RowBox[{
      RowBox[{"CosRingWavelet", "[", 
       RowBox[{"x_", ",", "t_", ",", "n_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"Cos", "[", 
        RowBox[{
         RowBox[{"x", "*", "n"}], "-", 
         RowBox[{
          RowBox[{"oo", "[", "n", "]"}], "*", "t"}]}], "]"}], "/", 
       RowBox[{"Sqrt", "[", "Pi", "]"}]}]}], ";", "\n", 
     RowBox[{
      RowBox[{"SinRingWavelet", "[", 
       RowBox[{"x_", ",", "t_", ",", "n_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"x", "*", "n"}], "-", 
         RowBox[{
          RowBox[{"oo", "[", "n", "]"}], "*", "t"}]}], "]"}], "/", 
       RowBox[{"Sqrt", "[", "Pi", "]"}]}]}], ";", "\n", 
     RowBox[{
      RowBox[{"crW", "[", "0", "]"}], "=", 
      RowBox[{
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"ringWavelet", "[", 
           RowBox[{"x", ",", "0", ",", "0"}], "]"}], "*", 
          RowBox[{
           RowBox[{"Wf", "[", 
            RowBox[{"x", ",", 
             RowBox[{"0", "*", "nN", "*", 
              RowBox[{"3", "/", "4"}], "*", 
              RowBox[{
               RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "/", 
           "2"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "0", ",", 
           RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
         RowBox[{"AccuracyGoal", "\[Rule]", "4"}]}], "]"}], "//", "Chop"}]}], 
     ";", "\n", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"coeffn", "=", 
          RowBox[{"NIntegrate", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"ringWavelet", "[", 
              RowBox[{"x", ",", "0", ",", "n"}], "]"}], "*", 
             RowBox[{"Wf", "[", 
              RowBox[{"x", ",", 
               RowBox[{"0", "*", "nN", "*", 
                RowBox[{"3", "/", "4"}], "*", 
                RowBox[{
                 RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"x", ",", "0", ",", 
              RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
            RowBox[{"AccuracyGoal", "\[Rule]", "4"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"crW", "[", "n", "]"}], "=", 
          RowBox[{"Re", "[", 
           RowBox[{"coeffn", "//", "Chop"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"srW", "[", "n", "]"}], "=", 
          RowBox[{"Im", "[", 
           RowBox[{"coeffn", "//", "Chop"}], "]"}]}], ",", 
         RowBox[{"timePrint", "[", 
          RowBox[{"crW", "[", "n", "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "nrW"}], "}"}]}], "]"}], ";", "\n", 
     "\[IndentingNewLine]", 
     RowBox[{"Show", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"ListPlot", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Abs", "[", 
             RowBox[{"crW", "[", "n", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "0", ",", "nrW"}], "}"}]}], "]"}], ",", 
          RowBox[{"Filling", "\[Rule]", "Axis"}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"PointSize", "[", "0.05", "]"}]}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
          RowBox[{"AxesOrigin", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}]}], "]"}], ",", 
        RowBox[{"ListPlot", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Abs", "[", 
             RowBox[{"srW", "[", "n", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "0", ",", "nrW"}], "}"}]}], "]"}], ",", 
          RowBox[{"Filling", "\[Rule]", "Axis"}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"Red", ",", 
             RowBox[{"PointSize", "[", "0.05", "]"}]}], "}"}]}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "}"}], "]"}], 
     ";", "\n", "\[IndentingNewLine]", 
     RowBox[{"negCurvatureOfCos", "=", 
      RowBox[{"-", "1"}]}], ";", "\n", 
     RowBox[{"\[Kappa]", "=", 
      RowBox[{"negCurvatureOfCos", "*", 
       RowBox[{
        RowBox[{
         RowBox[{"LAMBDA", "^", "2"}], "/", "4"}], "/", 
        RowBox[{"R", "^", "2"}]}]}]}], ";", "\n", 
     RowBox[{"fiddleFactorForCurvatureInR", "=", "1"}], ";", "\n", 
     RowBox[{
      RowBox[{"oo", "[", "n_", "]"}], ":=", 
      RowBox[{"(", 
       RowBox[{"n", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "*", 
             RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "-", 
          RowBox[{"\[Kappa]", "*", 
           RowBox[{"n", "^", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"fiddleFactorForCurvatureInR", "*", "0.25"}]}], 
             ")"}]}]}]}], ")"}]}], ")"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"ringWave", "[", 
       RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"crW", "[", "n", "]"}], "*", 
          RowBox[{"CosRingWavelet", "[", 
           RowBox[{"x", ",", "t", ",", "n"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"srW", "[", "n", "]"}], "*", 
          RowBox[{"SinRingWavelet", "[", 
           RowBox[{"x", ",", "t", ",", "n"}], "]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "0", ",", "nrW"}], "}"}]}], "]"}]}], ";", "\n", 
     RowBox[{"ddt", "=", 
      RowBox[{"1", "/", "1"}]}], ";", "\n", 
     RowBox[{"Show", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Plot", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Re", "[", 
             RowBox[{"Wf", "[", 
              RowBox[{"x", ",", 
               RowBox[{"ddt", "*", "nN", "*", 
                RowBox[{"3", "/", "4"}], "*", 
                RowBox[{
                 RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "]"}],
             "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "0", ",", 
             RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
           RowBox[{"PlotStyle", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"Red", ",", 
              RowBox[{"Thickness", "[", "0.01", "]"}]}], "}"}]}]}], "]"}], 
         ",", 
         RowBox[{"Plot", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Re", "[", 
             RowBox[{"ringWave", "[", 
              RowBox[{"x", ",", 
               RowBox[{"ddt", "*", "nN", "*", 
                RowBox[{"3", "/", "4"}], "*", 
                RowBox[{
                 RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "]"}],
             "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "0", ",", 
             RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
           RowBox[{"PlotStyle", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"Cyan", ",", 
              RowBox[{"Thickness", "[", "0.007", "]"}], ",", "Dashed"}], 
             "}"}]}]}], "]"}]}], "}"}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ";"}], "}"}], ","}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.650897596394082*^9, 3.650897596395741*^9}, {
   3.650897636317545*^9, 3.6508977179893093`*^9}, {3.650897774063499*^9, 
   3.6508978267332077`*^9}, 3.6508978600357018`*^9, {3.6508981321989717`*^9, 
   3.650898137632465*^9}, {3.656008521371941*^9, 3.656008589966757*^9}, {
   3.656008709168024*^9, 3.656008740686084*^9}}],

Cell[BoxData[
 RowBox[{"XX", "=", "2.1"}]], "Input",
 CellChangeTimes->{{3.6481570495518427`*^9, 3.6481570613929043`*^9}, 
   3.648160095242963*^9, {3.654003071946785*^9, 3.654003078010356*^9}, {
   3.654003230820519*^9, 3.654003253412388*^9}, 3.655641921975995*^9, {
   3.658140857709737*^9, 3.658140858690585*^9}, 3.658141651358406*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"initWfuncPlot", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{"x", ",", "p", ",", 
        RowBox[{"0", "*", 
         RowBox[{"TT", "/", "3"}]}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"MeshFunctions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "25", "}"}]}], ",", 
     RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Blend", "[", 
         RowBox[{"plotColorsList", ",", 
          RowBox[{"Rescale", "[", 
           RowBox[{"#3", ",", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.03"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], "]"}]}], 
         "]"}], "&"}], ")"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "32"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"pts", "=", 
   RowBox[{"Cases", "[", 
    RowBox[{"initWfuncPlot", ",", 
     RowBox[{"x_GraphicsComplex", "\[RuleDelayed]", 
      RowBox[{"First", "@", "x"}]}], ",", "Infinity"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"ListPointPlot3D", "[", "pts", "]"}], ";"}], "\n", 
 RowBox[{"maxWF", "=", 
  RowBox[{
   RowBox[{"Max", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"pts", ",", "1"}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], " ", ".999"}]}], "\n", 
 RowBox[{"minWF", "=", 
  RowBox[{"Min", "[", 
   RowBox[{
    RowBox[{"Flatten", "[", 
     RowBox[{"pts", ",", "1"}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.647874059847856*^9, 3.647874112368532*^9}, {
   3.6478741434668694`*^9, 3.6478741647112417`*^9}, {3.6478741975307093`*^9, 
   3.647874316911936*^9}, {3.647883432849091*^9, 3.647883433695364*^9}, {
   3.6478836630474863`*^9, 3.64788371934129*^9}, {3.647883984364443*^9, 
   3.647884120788754*^9}, {3.647884153587347*^9, 3.6478842091789618`*^9}, {
   3.647884260014555*^9, 3.647884371553238*^9}, {3.647884459601219*^9, 
   3.6478845010979433`*^9}, {3.647943646745854*^9, 3.647943648342964*^9}, {
   3.6479436806104107`*^9, 3.64794370569802*^9}, {3.647943745210697*^9, 
   3.647943777849147*^9}, {3.648157536285483*^9, 3.648157563194174*^9}, 
   3.6540033329786873`*^9, {3.654003595425962*^9, 3.6540037158376713`*^9}, 
   3.654021068111121*^9, {3.654022077911805*^9, 3.65402210388743*^9}, {
   3.654022712238564*^9, 3.6540227143770323`*^9}, {3.657267548508017*^9, 
   3.6572675587656727`*^9}, 3.658142014934482*^9}],

Cell[BoxData[
 RowBox[{"quantumVsClassicalPlot", "=", 
  RowBox[{"GraphicsGrid", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"initWfuncPlot", ",", "semiClassicalRingStatePlot"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Show", "[", 
         RowBox[{"initWfuncPlot", ",", 
          RowBox[{"ViewPoint", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"5", ",", 
             RowBox[{"-", "10"}], ",", 
             RowBox[{"-", "0"}]}], "}"}]}]}], "]"}], ",", 
        RowBox[{"Show", "[", 
         RowBox[{"semiClassicalRingStatePlot", ",", 
          RowBox[{"ViewPoint", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"5", ",", 
             RowBox[{"-", "10"}], ",", 
             RowBox[{"-", "0"}]}], "}"}]}]}], "]"}]}], "}"}]}], "}"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "666"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.647874059847856*^9, 3.647874112368532*^9}, {
   3.6478741434668694`*^9, 3.6478741647112417`*^9}, {3.6478741975307093`*^9, 
   3.647874316911936*^9}, {3.647883432849091*^9, 3.647883433695364*^9}, {
   3.6478836630474863`*^9, 3.64788371934129*^9}, {3.647883984364443*^9, 
   3.647884120788754*^9}, {3.647884153587347*^9, 3.6478842091789618`*^9}, {
   3.647884260014555*^9, 3.647884371553238*^9}, {3.647884459601219*^9, 
   3.6478845010979433`*^9}, {3.647943646745854*^9, 3.647943648342964*^9}, {
   3.6479436806104107`*^9, 3.64794370569802*^9}, {3.647943745210697*^9, 
   3.647943777849147*^9}, {3.648157536285483*^9, 3.648157563194174*^9}, 
   3.6540033329786873`*^9, {3.654003595425962*^9, 3.6540037158376713`*^9}, 
   3.654021068111121*^9, {3.654022077911805*^9, 3.65402210388743*^9}, {
   3.654022712238564*^9, 3.6540227143770323`*^9}, {3.657267548508017*^9, 
   3.657267631850408*^9}, {3.6572678082986403`*^9, 3.657267824297627*^9}, {
   3.657270496611582*^9, 3.6572705082421103`*^9}, {3.6572706228903303`*^9, 
   3.657270666915155*^9}, 3.6572707651333303`*^9, {3.657271023661446*^9, 
   3.6572711128624067`*^9}, {3.657271362895479*^9, 3.657271365831451*^9}}],

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{"export$Directoy", ",", 
     RowBox[{"ToString", "[", " ", "stateCASE", "]"}], ",", 
     "\"\<__smear__\>\"", ",", 
     RowBox[{"ToString", "[", 
      RowBox[{"N", "[", 
       RowBox[{"ringSmear", ",", "2"}], "]"}], "]"}], ",", "\"\<.png\>\""}], 
    "]"}], ",", "quantumVsClassicalPlot"}], "]"}]], "Input",
 CellChangeTimes->{{3.647874059847856*^9, 3.647874112368532*^9}, {
   3.6478741434668694`*^9, 3.6478741647112417`*^9}, {3.6478741975307093`*^9, 
   3.647874316911936*^9}, {3.647883432849091*^9, 3.647883433695364*^9}, {
   3.6478836630474863`*^9, 3.64788371934129*^9}, {3.647883984364443*^9, 
   3.647884120788754*^9}, {3.647884153587347*^9, 3.6478842091789618`*^9}, {
   3.647884260014555*^9, 3.647884371553238*^9}, {3.647884459601219*^9, 
   3.6478845010979433`*^9}, {3.647943646745854*^9, 3.647943648342964*^9}, {
   3.6479436806104107`*^9, 3.64794370569802*^9}, {3.647943745210697*^9, 
   3.647943777849147*^9}, {3.648157536285483*^9, 3.648157563194174*^9}, 
   3.6540033329786873`*^9, {3.654003595425962*^9, 3.6540037158376713`*^9}, 
   3.654021068111121*^9, {3.654022077911805*^9, 3.65402210388743*^9}, {
   3.654022712238564*^9, 3.6540227143770323`*^9}, {3.657267548508017*^9, 
   3.657267631850408*^9}, {3.6572678082986403`*^9, 3.657267824297627*^9}, {
   3.657270496611582*^9, 3.6572705082421103`*^9}, {3.6572706228903303`*^9, 
   3.657270666915155*^9}, {3.6572707651333303`*^9, 3.65727080382154*^9}, 
   3.657270847951461*^9, {3.6572709695471*^9, 3.657270972547859*^9}, {
   3.657271706069788*^9, 3.6572717615317707`*^9}, 3.657271935619981*^9}],

Cell[BoxData[
 RowBox[{"initWfuncPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"initWfuncPlot", ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"x", ",", "p", ",", 
       RowBox[{"\"\<  \>\"", "W"}]}], "}"}]}], ",", 
    RowBox[{"Axes", "\[Rule]", "False"}], ",", 
    RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"20", ",", "Black", ",", "Bold"}], "]"}]}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "111"}], ",", 
    RowBox[{"TicksStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"White", ",", "White", ",", "White"}], "}"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.653980141917246*^9, 3.6539802427872*^9}, {
   3.65398029477639*^9, 3.653980315037592*^9}, {3.654003320970912*^9, 
   3.654003345995899*^9}, {3.654015014103475*^9, 3.654015027502697*^9}, {
   3.654019092654346*^9, 3.654019097134405*^9}, 3.654020385769669*^9, {
   3.654022127444009*^9, 3.6540221542681828`*^9}, {3.654022185546664*^9, 
   3.6540222173915863`*^9}, {3.654022309345478*^9, 3.654022311335836*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Export", "[", 
    RowBox[{
    "\"\</home/ole/Shared/Open/AA/Wignerflow/Kerr/Mathematica/initWfuncPlot.\
pdf\>\"", ",", "initWfuncPlot", ",", 
     RowBox[{"ImageResolution", "\[Rule]", "300"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Export", "[", 
    RowBox[{
    "\"\</home/ole/Shared/Open/AA/Wignerflow/Kerr/Mathematica/wfuncPlot.eps\>\
\"", ",", "wfuncPlot", ",", 
     RowBox[{"ImageResolution", "\[Rule]", "300"}]}], "]"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.653937744170443*^9, 3.6539378011017227`*^9}, {
  3.6539378383979607`*^9, 3.653937951455954*^9}, {3.65393808757485*^9, 
  3.6539380879202137`*^9}, {3.6539381627447233`*^9, 3.65393819228283*^9}, {
  3.6539382899847403`*^9, 3.653938310549165*^9}, {3.653938354058434*^9, 
  3.6539384077031727`*^9}, {3.653938517689156*^9, 3.653938551933887*^9}, {
  3.653977268025931*^9, 3.653977275808716*^9}, {3.653980342252273*^9, 
  3.653980378106472*^9}, {3.654003356067274*^9, 3.654003360345704*^9}, {
  3.654020516670911*^9, 3.65402052008887*^9}}],

Cell[BoxData[
 RowBox[{"tt", "=", 
  RowBox[{
   RowBox[{"3", "/", "2"}], "ttevol"}]}]], "Input",
 CellChangeTimes->{
  3.647000109725974*^9, 3.647782070539196*^9, 3.647945536946357*^9, 
   3.6479457980431957`*^9, {3.648157093560257*^9, 3.648157095928442*^9}, {
   3.648157126312725*^9, 3.648157152975025*^9}, {3.648159218043338*^9, 
   3.648159228820607*^9}, 3.6481592994455423`*^9, 3.6481593436080303`*^9, 
   3.64815937973285*^9, {3.648319606292104*^9, 3.64831961543438*^9}, 
   3.6483198253195457`*^9, 3.6483271727755423`*^9, {3.6483567547017527`*^9, 
   3.64835676842693*^9}, {3.6483570421242437`*^9, 3.648357043061283*^9}, {
   3.648357088722649*^9, 3.648357143618578*^9}, 3.648357187000828*^9, {
   3.64835770424432*^9, 3.648357720727326*^9}, {3.6538263202535458`*^9, 
   3.6538263301372643`*^9}, {3.653977442988081*^9, 3.653977487836235*^9}, {
   3.6541043822721863`*^9, 3.654104437182547*^9}, {3.6556421656867323`*^9, 
   3.655642169753674*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"plotWF", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"MeshFunctions", "->", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "25", "}"}]}], ",", 
     RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Blend", "[", 
         RowBox[{"plotColorsList", ",", 
          RowBox[{"Rescale", "[", 
           RowBox[{"#3", ",", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.03"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], "]"}]}], 
         "]"}], "&"}], ")"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "43"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
     RowBox[{"Axes", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"True", ",", "True", ",", "True"}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pts", "=", 
   RowBox[{"Cases", "[", 
    RowBox[{"plotWF", ",", 
     RowBox[{"x_GraphicsComplex", "\[RuleDelayed]", 
      RowBox[{"First", "@", "x"}]}], ",", "Infinity"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"ListPointPlot3D", "[", "pts", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"maxWF", "=", 
   RowBox[{
    RowBox[{"Max", "[", 
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{"pts", ",", "1"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], ".999"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"minWF", "=", 
   RowBox[{"Min", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"pts", ",", "1"}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{"Show", "[", 
  RowBox[{"plotWF", ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Min", "[", 
       RowBox[{
        RowBox[{"Flatten", "[", 
         RowBox[{"pts", ",", "1"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], ",", "maxWF"}], 
     "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"x", ",", "p", ",", "W"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.647000109725974*^9, 3.647782070539196*^9, 3.647945536946357*^9, 
   3.6479457980431957`*^9, {3.648157093560257*^9, 3.648157095928442*^9}, {
   3.648157126312725*^9, 3.648157152975025*^9}, {3.648159218043338*^9, 
   3.648159228820607*^9}, 3.6481592994455423`*^9, 3.6481593436080303`*^9, 
   3.64815937973285*^9, {3.648319606292104*^9, 3.64831961543438*^9}, 
   3.6483198253195457`*^9, 3.6483271727755423`*^9, {3.6483567547017527`*^9, 
   3.64835676842693*^9}, {3.6483570421242437`*^9, 3.648357043061283*^9}, {
   3.648357088722649*^9, 3.648357143618578*^9}, 3.648357187000828*^9, {
   3.64835770424432*^9, 3.648357720727326*^9}, 3.6538263202535458`*^9, {
   3.658141495135891*^9, 3.6581415024059677`*^9}, {3.658141667985304*^9, 
   3.65814171315984*^9}, {3.65814175859306*^9, 3.658141769650072*^9}, {
   3.658142050011092*^9, 3.658142059454138*^9}}],

Cell[BoxData[
 RowBox[{"classicalWFplot", "=", 
  RowBox[{"ContourPlot", "[", 
   RowBox[{
    RowBox[{"Re", "[", 
     RowBox[{"WignerFunctionN", "[", 
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", "*", "p"}]}], ")"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "+", 
                RowBox[{"p", "^", "2"}]}], ")"}], "*", 
              RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
        "]"}], ",", 
       RowBox[{"Im", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", "*", "p"}]}], ")"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "+", 
                RowBox[{"p", "^", "2"}]}], ")"}], "*", 
              RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
        "]"}], ",", "0"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"p", ",", 
      RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
    RowBox[{"ColorFunction", "\[Rule]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Abs", "[", "#1", "]"}], ">", 
          RowBox[{"10", "^", 
           RowBox[{"(", 
            RowBox[{"-", "7"}], ")"}]}]}], ",", "White", ",", "Red"}], "]"}], 
       "&"}], ")"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.648158528228737*^9, 3.648158562221519*^9}, {
  3.6481585962231894`*^9, 3.6481586443363447`*^9}, {3.648158679360386*^9, 
  3.648158714246237*^9}, {3.648357632609377*^9, 3.648357639109188*^9}, {
  3.6483577001420183`*^9, 3.6483577012376003`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"classicalProbDensityPlot", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "p"}]}], ")"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x", "^", "2"}], "+", 
                 RowBox[{"p", "^", "2"}]}], ")"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
         "]"}], ",", 
        RowBox[{"Im", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "p"}]}], ")"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x", "^", "2"}], "+", 
                 RowBox[{"p", "^", "2"}]}], ")"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
         "]"}], ",", "0"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "86"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "1"}], ",", 
     RowBox[{"Axes", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], " ", ",", 
     RowBox[{"MeshFunctions", "->", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "25", "}"}]}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Blend", "[", 
         RowBox[{"plotColorsList", ",", 
          RowBox[{"Rescale", "[", 
           RowBox[{"#3", ",", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.03"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], "]"}]}], 
         "]"}], "&"}], ")"}]}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"x", ",", "p", ",", "W"}], "}"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"15", ",", "Black", ",", "Bold"}], "]"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.648158528228737*^9, 3.648158562221519*^9}, {
   3.6481585962231894`*^9, 3.6481586443363447`*^9}, {3.648158679360386*^9, 
   3.648158750441286*^9}, 3.6481593697093353`*^9, {3.648160105049062*^9, 
   3.648160105740308*^9}, 3.648160196576582*^9, 3.648160725146158*^9, 
   3.653826397465179*^9, {3.653826455273937*^9, 3.653826468835475*^9}, {
   3.6538265104339523`*^9, 3.6538265326134567`*^9}, 3.653826589371234*^9, {
   3.6538266649826736`*^9, 3.653826667782432*^9}, 3.6539385665219727`*^9, 
   3.65393906725747*^9, 3.653980397167651*^9, {3.653980428063712*^9, 
   3.6539804327866993`*^9}, 3.6581420170948353`*^9}],

Cell[BoxData[
 RowBox[{"classicalProbDensityPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"classicalProbDensityPlot", ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"x", ",", "p", ",", "W"}], "}"}]}], ",", 
    RowBox[{"Axes", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], ",", 
    RowBox[{"Boxed", "\[Rule]", "False"}], "\n", ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"25", ",", "Black", ",", "Bold"}], "]"}]}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.6538266132166557`*^9, 3.653826687208727*^9}, {
   3.653937713230644*^9, 3.6539377283837147`*^9}, {3.653938463273615*^9, 
   3.6539384987609577`*^9}, 3.653938603903137*^9, 3.653938681020383*^9, {
   3.653938799528965*^9, 3.65393881397796*^9}, {3.653939000572496*^9, 
   3.653939025962329*^9}, {3.65393916817523*^9, 3.653939191443952*^9}, {
   3.653939250950494*^9, 3.653939285680676*^9}, {3.653980504536561*^9, 
   3.653980597548603*^9}, {3.6539806626249857`*^9, 3.653980696120268*^9}, {
   3.653980824142436*^9, 3.653980824402266*^9}, 3.6540216415001*^9}],

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{"export$Directoy", "\"\<classicalProbDensityPlot.pdf\>\""}], 
    "]"}], ",", "classicalProbDensityPlot", ",", 
   RowBox[{"ImageResolution", "\[Rule]", "300"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.653937744170443*^9, 3.6539378011017227`*^9}, {
  3.6539378383979607`*^9, 3.653937951455954*^9}, {3.65393808757485*^9, 
  3.6539380879202137`*^9}, {3.6539381627447233`*^9, 3.65393819228283*^9}, {
  3.6539382899847403`*^9, 3.653938310549165*^9}, {3.653938354058434*^9, 
  3.6539384077031727`*^9}, {3.653938517689156*^9, 3.653938551933887*^9}, {
  3.65398079947305*^9, 3.653980811116146*^9}, {3.657453724127747*^9, 
  3.657453732293494*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"circTable", "=", 
   RowBox[{"Evaluate", "@", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"ParametricPlot3D", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"R", "*", 
           RowBox[{"Sin", "[", "u", "]"}]}], ",", 
          RowBox[{"R", "*", 
           RowBox[{"Cos", "[", "u", "]"}]}], ",", "maxWF"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"u", ",", "0", ",", 
          RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{"Directive", "[", 
          RowBox[{
           RowBox[{"RGBColor", "[", 
            RowBox[{
             RowBox[{"1", "-", "R"}], ",", 
             RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], ",", 
           RowBox[{"Thickness", "[", "0.005", "]"}]}], "]"}]}], ",", 
        RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"R", ",", "0.3", ",", "3.0", ",", "0.325"}], "}"}]}], 
     "]"}]}]}], ";", 
  RowBox[{"circTable", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Evaluate", "@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"ParametricPlot3D", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"R", "*", 
             RowBox[{"Sin", "[", "u", "]"}]}], ",", 
            RowBox[{"R", "*", 
             RowBox[{"Cos", "[", "u", "]"}]}], ",", "maxWF"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"u", ",", "0", ",", 
            RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"Directive", "[", 
            RowBox[{
             RowBox[{"RGBColor", "[", 
              RowBox[{
               RowBox[{"1", "-", "R"}], ",", 
               RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], ",", 
             RowBox[{"Thickness", "[", "0.005", "]"}]}], "]"}]}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"R", ",", "0.3", ",", "3.0", ",", "0.325"}], "}"}]}], 
       "]"}]}], ",", 
     RowBox[{"Evaluate", "@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"ParametricPlot3D", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"R", "*", 
             RowBox[{"Sin", "[", "u", "]"}]}], ",", 
            RowBox[{"R", "*", 
             RowBox[{"Cos", "[", "u", "]"}]}], ",", "maxWF"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"u", ",", "0", ",", 
            RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
          RowBox[{"ColorFunction", "->", 
           RowBox[{"Function", "[", 
            RowBox[{
             RowBox[{"{", "u", "}"}], ",", 
             RowBox[{"Hue", "[", "u", "]"}]}], "]"}]}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"R", ",", "RR", ",", "RR", ",", "0"}], "}"}]}], "]"}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.647638732469612*^9, 3.647638739359915*^9}, 
   3.6478661459964323`*^9, {3.647882937802672*^9, 3.647882953916353*^9}, {
   3.6478830346203747`*^9, 3.647883035129428*^9}, 3.6479436088338413`*^9, 
   3.6479438067579117`*^9, {3.6479461875307817`*^9, 3.6479462258032293`*^9}, {
   3.647946916371418*^9, 3.647946947241912*^9}, {3.647947125312501*^9, 
   3.647947129139003*^9}, 3.647948231910965*^9, {3.647949334456217*^9, 
   3.647949337276479*^9}, {3.647949389344603*^9, 3.647949398909251*^9}, {
   3.6479495254138327`*^9, 3.6479495266923237`*^9}, 3.6479495909939337`*^9, {
   3.64795055112781*^9, 3.647950566600129*^9}, {3.6479509114934683`*^9, 
   3.6479509159101152`*^9}, {3.6479539788903303`*^9, 3.647953990502781*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunction", "[", 
       RowBox[{"x", ",", "p", ",", 
        RowBox[{"TT", "*", "0"}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"ViewPoint", "\[Rule]", "VuPoi"}], ",", 
     RowBox[{"MeshFunctions", "->", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "25", "}"}]}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<TemperatureMap\>\""}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "ZZ"}], ",", "ZZ"}], "}"}]}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "numberOfPlotPoints"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}], "//", "Timing"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.615332338682863*^9, 3.6153323671264963`*^9}, {
   3.6153708404981537`*^9, 3.6153708442947683`*^9}, {3.615370993774354*^9, 
   3.6153709970605383`*^9}, {3.615371503594904*^9, 3.615371513169588*^9}, {
   3.615371566099598*^9, 3.6153715845516644`*^9}, {3.6153716985333223`*^9, 
   3.615371700155863*^9}, {3.615371792539176*^9, 3.615371794326886*^9}, {
   3.61537795545512*^9, 3.61537798494068*^9}, {3.6153780494292316`*^9, 
   3.615378092443664*^9}, 3.615378164538499*^9, {3.61537826459508*^9, 
   3.61537826653004*^9}, {3.615379816338554*^9, 3.615379823278825*^9}, {
   3.6153804154286327`*^9, 3.615380431346485*^9}, {3.615380908263824*^9, 
   3.615381002835142*^9}, {3.615577431830936*^9, 3.615577507511448*^9}, {
   3.615577657622074*^9, 3.615577690526105*^9}, 3.615577793267749*^9, {
   3.615577838637783*^9, 3.61557783958727*^9}, {3.615577900895199*^9, 
   3.615577905978784*^9}, {3.615582278512148*^9, 3.6155822838313217`*^9}, 
   3.615582393374818*^9, 3.615582565462751*^9, 3.615634786415193*^9, {
   3.6156398594325733`*^9, 3.61563990714559*^9}, 3.6156400083521547`*^9, {
   3.615640897890258*^9, 3.615640905313417*^9}, 3.615717823245494*^9, 
   3.615718472574972*^9, {3.61571850902551*^9, 3.615718513623602*^9}, {
   3.615718630466916*^9, 3.615718637460788*^9}, {3.6157188495094976`*^9, 
   3.6157188790367727`*^9}, {3.61571890921705*^9, 3.6157190656980677`*^9}, {
   3.615726320880335*^9, 3.615726371831237*^9}, {3.6157597966277122`*^9, 
   3.615759806308758*^9}, {3.615760537298394*^9, 3.615760539460875*^9}, {
   3.6157605754819813`*^9, 3.6157605989877567`*^9}, {3.615760669083221*^9, 
   3.615760678246271*^9}, {3.615760715064034*^9, 3.615760937770069*^9}, 
   3.615762128428687*^9, {3.615762226031069*^9, 3.6157622307856207`*^9}, {
   3.6160069364310207`*^9, 3.616007008122786*^9}, {3.616007161248086*^9, 
   3.616007292949643*^9}, {3.6160075615828733`*^9, 3.616007573991129*^9}, {
   3.616007606055682*^9, 3.616007607324213*^9}, 3.616043426011903*^9, {
   3.616043858617423*^9, 3.616043885096764*^9}, {3.6160439270698957`*^9, 
   3.616043936827976*^9}, 3.616043970825333*^9, {3.616044039486065*^9, 
   3.6160440424251337`*^9}, 3.616044261807308*^9, {3.616044294079385*^9, 
   3.616044334541947*^9}, {3.616044399698579*^9, 3.616044400344762*^9}, {
   3.646530671836835*^9, 3.646530672700842*^9}, {3.646554201008363*^9, 
   3.646554205319046*^9}}],

Cell[BoxData[{
 RowBox[{"wfuncPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"{", 
    RowBox[{"plotWF", ",", 
     RowBox[{"ParametricPlot3D", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"RR", "*", 
          RowBox[{"Sin", "[", "u", "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "RR"}], "*", 
          RowBox[{"Cos", "[", "u", "]"}]}], ",", 
         RowBox[{"0.002", "+", 
          RowBox[{"Re", "[", 
           RowBox[{"WignerFunctionN", "[", 
            RowBox[{
             RowBox[{"RR", "*", 
              RowBox[{"Sin", "[", "u", "]"}]}], ",", 
             RowBox[{
              RowBox[{"-", "RR"}], "*", 
              RowBox[{"Cos", "[", "u", "]"}]}], ",", "tt"}], "]"}], "]"}]}]}],
         "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"u", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"ColorFunction", "->", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", "Black"}], "]"}]}], 
       ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "}"}], 
   "]"}]}], "\n", 
 RowBox[{"wfuncPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"wfuncPlot", ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<    x\>\"", ",", "\"\<p\>\"", ",", "\"\<W\>\""}], "}"}]}], 
    ",", 
    RowBox[{"Axes", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], ",", 
    RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"110", ",", "Black", ",", "Italic"}], "]"}]}], ",", 
    RowBox[{"ViewPoint", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"6", ",", 
       RowBox[{"-", "10"}], ",", "15"}], "}"}]}], ",", 
    RowBox[{"TicksStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Directive", "[", 
        RowBox[{"White", ",", "12"}], "]"}], ",", 
       RowBox[{"Directive", "[", 
        RowBox[{"White", ",", "120"}], "]"}], ",", "White"}], "}"}]}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.6485590465219183`*^9, 3.648559053111343*^9}, {
   3.648559092752021*^9, 3.648559137045835*^9}, {3.648559177476801*^9, 
   3.648559239190995*^9}, {3.648559419643278*^9, 3.6485594487395287`*^9}, {
   3.648559546257621*^9, 3.648559637553299*^9}, {3.6485598615167418`*^9, 
   3.648559866302928*^9}, {3.648559920029509*^9, 3.648559933644603*^9}, {
   3.648559966188198*^9, 3.6485600527773447`*^9}, 3.648560083323977*^9, {
   3.6485601693110437`*^9, 3.648560186584194*^9}, {3.648560218421454*^9, 
   3.648560266533884*^9}, {3.6485603124214582`*^9, 3.648560314380642*^9}, {
   3.6486362258301573`*^9, 3.6486363126805353`*^9}, {3.653976857226797*^9, 
   3.653976925766159*^9}, {3.653976985327063*^9, 3.653977054857614*^9}, {
   3.653977208017205*^9, 3.6539772268180323`*^9}, {3.653977314199946*^9, 
   3.653977316081292*^9}, 3.653977353327655*^9, {3.653977614497242*^9, 
   3.6539778553753366`*^9}, {3.653977907325851*^9, 3.653977957610896*^9}, {
   3.653978094679985*^9, 3.653978120972522*^9}, {3.653978176945641*^9, 
   3.653978191822813*^9}, {3.653979626745661*^9, 3.653979627450313*^9}, {
   3.653980124319441*^9, 3.6539801266730413`*^9}, 3.653980258482604*^9, {
   3.6541067244661016`*^9, 3.654106759865501*^9}, 3.654106877345358*^9, {
   3.654106985537045*^9, 3.654107015710679*^9}, 3.6541070457752542`*^9, {
   3.654107108242694*^9, 3.654107244987192*^9}, 3.654107357889427*^9, {
   3.654107706644525*^9, 3.654107708359571*^9}, 3.654341087318555*^9, {
   3.654341209571054*^9, 3.6543412584386587`*^9}, {3.654341318631177*^9, 
   3.654341320942432*^9}, {3.6543414618046293`*^9, 3.65434146577387*^9}, {
   3.6543415058199663`*^9, 3.654341531799667*^9}, {3.6543415628065643`*^9, 
   3.654341576995955*^9}, 3.654341613082398*^9, {3.654341644405992*^9, 
   3.654341646264318*^9}, {3.65434172897412*^9, 3.654341741602716*^9}, {
   3.654341808505887*^9, 3.654341813599106*^9}, 3.6543418553294477`*^9, 
   3.6544273045704947`*^9, {3.657452149244158*^9, 3.657452150826066*^9}, {
   3.657452277711927*^9, 3.657452278867517*^9}}],

Cell[BoxData[{
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{"export$Directoy", ",", 
     RowBox[{"ToString", "[", " ", "stateCASE", "]"}], ",", 
     "\"\<__wfuncPlot.pdf\>\""}], "]"}], ",", "wfuncPlot", ",", 
   RowBox[{"ImageResolution", "\[Rule]", "300"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Export", "[", 
    RowBox[{
    "\"\</home/ole/Shared/Open/AA/Wignerflow/Kerr/Mathematica/wfuncPlot.eps\>\
\"", ",", "wfuncPlot", ",", 
     RowBox[{"ImageResolution", "\[Rule]", "300"}]}], "]"}], 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.653937744170443*^9, 3.6539378011017227`*^9}, {
  3.6539378383979607`*^9, 3.653937951455954*^9}, {3.65393808757485*^9, 
  3.6539380879202137`*^9}, {3.6539381627447233`*^9, 3.65393819228283*^9}, {
  3.6539382899847403`*^9, 3.653938310549165*^9}, {3.653938354058434*^9, 
  3.6539384077031727`*^9}, {3.653938517689156*^9, 3.653938551933887*^9}, {
  3.653977268025931*^9, 3.653977275808716*^9}, {3.653980342252273*^9, 
  3.653980378106472*^9}, {3.657452036992825*^9, 3.657452062348995*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"bImage", "=", 
   RowBox[{"GraphicsRow", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"classicalProbDensityPlot", ",", 
       RowBox[{"Show", "[", "wfuncPlot", "]"}]}], "}"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"fig1Plot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"bImage", ",", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"Inset", "[", 
      RowBox[{
       RowBox[{"Show", "[", 
        RowBox[{"initWfuncPlot", ",", 
         RowBox[{"ImageSize", "\[Rule]", "300"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"369", ",", 
         RowBox[{"-", "120"}]}], "}"}]}], "]"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{"export$Directoy", ",", 
     RowBox[{"ToString", "[", " ", "stateCASE", "]"}], ",", 
     "\"\<__wfuncPlot.pdf\>\""}], "]"}], ",", 
   RowBox[{"ImageCrop", "[", "fig1Plot", "]"}], ",", 
   RowBox[{"ImageResolution", "\[Rule]", "600"}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.654021311891164*^9, 3.65402225065594*^9, {3.6541016234226294`*^9, 
   3.654101639993896*^9}, {3.654102019592784*^9, 3.6541020270471697`*^9}, 
   3.654102076595422*^9, {3.657452082204701*^9, 3.657452093906151*^9}}],

Cell[BoxData[{
 RowBox[{"bImage", "=", 
  RowBox[{"GraphicsRow", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"wfuncPlot", ",", "ringPlot"}], "}"}], ",", 
    RowBox[{"-", "90"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "4444"}]}], "]"}]}], "\n", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{"export$Directoy", ",", "\"\<Fig_4.pdf\>\""}], "]"}], ",", 
   RowBox[{"ImageCrop", "[", "bImage", "]"}], ",", 
   RowBox[{"ImageResolution", "\[Rule]", "900"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.65410694766162*^9, 3.6541069673994703`*^9}, {
   3.654107310735811*^9, 3.654107325243703*^9}, {3.6541073772577553`*^9, 
   3.6541074065030823`*^9}, {3.654107587512782*^9, 3.6541076188639507`*^9}, 
   3.654507492937909*^9, {3.6574522151539392`*^9, 3.6574522287568607`*^9}}],

Cell[BoxData[{
 RowBox[{"tt", "=", 
  RowBox[{"31.42", "/", "2"}]}], "\[IndentingNewLine]", 
 RowBox[{"tt", "=", "330"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plotWF", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"MeshFunctions", "->", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "25", "}"}]}], ",", 
     RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Blend", "[", 
         RowBox[{"plotColorsList", ",", 
          RowBox[{"Rescale", "[", 
           RowBox[{"#3", ",", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.03"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], "]"}]}], 
         "]"}], "&"}], ")"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "43"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
     RowBox[{"Axes", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"True", ",", "True", ",", "True"}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pts", "=", 
   RowBox[{"Cases", "[", 
    RowBox[{"plotWF", ",", 
     RowBox[{"x_GraphicsComplex", "\[RuleDelayed]", 
      RowBox[{"First", "@", "x"}]}], ",", "Infinity"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"ListPointPlot3D", "[", "pts", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"maxWF", "=", 
   RowBox[{
    RowBox[{"Max", "[", 
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{"pts", ",", "1"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], ".999"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"minWF", "=", 
   RowBox[{"Min", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"pts", ",", "1"}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{"Show", "[", 
  RowBox[{"plotWF", ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Min", "[", 
       RowBox[{
        RowBox[{"Flatten", "[", 
         RowBox[{"pts", ",", "1"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], ",", "maxWF"}], 
     "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"x", ",", "p", ",", "W"}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"wfuncPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"plotWF", ",", 
      RowBox[{"ParametricPlot3D", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"RR", "*", 
           RowBox[{"Sin", "[", "u", "]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "RR"}], "*", 
           RowBox[{"Cos", "[", "u", "]"}]}], ",", 
          RowBox[{"0.002", "+", 
           RowBox[{"Re", "[", 
            RowBox[{"WignerFunctionN", "[", 
             RowBox[{
              RowBox[{"RR", "*", 
               RowBox[{"Sin", "[", "u", "]"}]}], ",", 
              RowBox[{
               RowBox[{"-", "RR"}], "*", 
               RowBox[{"Cos", "[", "u", "]"}]}], ",", "tt"}], "]"}], 
            "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"u", ",", "0", ",", 
          RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
        RowBox[{"ColorFunction", "->", 
         RowBox[{"Function", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
           RowBox[{"Hue", "[", "z", "]"}]}], "]"}]}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", 
        RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "}"}], ",", 
    RowBox[{"ViewPoint", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"19", ",", 
       RowBox[{"-", "8"}], ",", "19"}], "}"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.654101699735052*^9, 3.654101700060268*^9}, {
   3.6541021145270023`*^9, 3.654102122314144*^9}, 3.654102159251335*^9, 
   3.654102199241045*^9, {3.6541024138870487`*^9, 3.654102418817438*^9}, {
   3.6541024546783648`*^9, 3.6541024582506227`*^9}, {3.654102521367618*^9, 
   3.6541025228184423`*^9}, {3.654102885242964*^9, 3.654102892199602*^9}, {
   3.654103687203467*^9, 3.654103753320359*^9}, {3.654103828329404*^9, 
   3.654103949299726*^9}, 3.658142018158692*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"oneCircPlot", "=", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"R", "*", 
        RowBox[{"Sin", "[", "u", "]"}]}], ",", 
       RowBox[{"R", "*", 
        RowBox[{"Cos", "[", "u", "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0", ",", 
       RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{
          RowBox[{"1", "-", "R"}], ",", 
          RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], ",", 
        RowBox[{"Thickness", "[", "0.02", "]"}]}], "]"}]}]}], "]"}]}], ";", 
  RowBox[{"wfContourPlot", "=", 
   RowBox[{"ContourPlot", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Abs", "[", "#1", "]"}], ">", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "7"}], ")"}]}]}], ",", "White", ",", "Red"}], "]"}],
         "&"}], ")"}]}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", "Automatic"}]}], "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.648555187359499*^9, 3.648555222302568*^9}, {
   3.6485552562342567`*^9, 3.648555312311494*^9}, {3.648555347086375*^9, 
   3.6485553960400257`*^9}, {3.6485554303814573`*^9, 3.648555438692051*^9}, {
   3.6541024191313477`*^9, 3.654102420563052*^9}, 3.654102473209086*^9, 
   3.6541036122915773`*^9}],

Cell[BoxData[{
 RowBox[{"iSize", "=", "222"}], "\[IndentingNewLine]", 
 RowBox[{"GraphicsRow", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"ContourPlot", "[", 
     RowBox[{
      RowBox[{"Re", "[", 
       RowBox[{"WignerFunctionN", "[", 
        RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", 
        RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
      RowBox[{"ColorFunction", "\[Rule]", "Hue"}], ",", 
      RowBox[{"AxesLabel", "\[Rule]", "Automatic"}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "iSize"}]}], "]"}], ",", 
    RowBox[{"Show", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"wfContourPlot", ",", "oneCircPlot"}], "}"}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "iSize"}]}], "]"}], ",", 
    RowBox[{"ContourPlot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{"WignerFunctionN", "[", 
         RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], "\[Equal]", "0"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", 
        RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
      RowBox[{"ColorFunction", "\[Rule]", "Black"}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "iSize"}]}], "]"}], ",", 
    RowBox[{"Plot3D", "[", 
     RowBox[{
      RowBox[{"Re", "[", 
       RowBox[{"WignerFunctionN", "[", 
        RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", 
        RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
      RowBox[{"ColorFunction", "\[Rule]", "Hue"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Min", "[", 
          RowBox[{
           RowBox[{"Flatten", "[", 
            RowBox[{"pts", ",", "1"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], ",", "0"}], 
        "}"}]}], ",", 
      RowBox[{"AxesLabel", "\[Rule]", "Automatic"}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "iSize"}]}], "]"}]}], "}"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Time spent= \>\"", ",", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ",", "4"}], "]"}], 
   ",", "\"\< Seconds  = \>\"", ",", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ")"}], "/", "60"}], 
     ",", "4"}], "]"}], ",", "\"\< Minutes\>\""}], "]"}]}], "Input",
 CellChangeTimes->{{3.615332338682863*^9, 3.6153323671264963`*^9}, {
   3.6153708404981537`*^9, 3.6153708442947683`*^9}, {3.615370993774354*^9, 
   3.6153709970605383`*^9}, {3.615371503594904*^9, 3.615371513169588*^9}, {
   3.615371566099598*^9, 3.6153715845516644`*^9}, {3.6153716985333223`*^9, 
   3.615371700155863*^9}, {3.615371792539176*^9, 3.615371794326886*^9}, {
   3.61537795545512*^9, 3.61537798494068*^9}, {3.6153780494292316`*^9, 
   3.615378092443664*^9}, 3.615378164538499*^9, {3.61537826459508*^9, 
   3.61537826653004*^9}, {3.615379816338554*^9, 3.615379823278825*^9}, {
   3.6153804154286327`*^9, 3.615380431346485*^9}, {3.615380908263824*^9, 
   3.615381002835142*^9}, {3.615577431830936*^9, 3.615577507511448*^9}, {
   3.615577657622074*^9, 3.615577690526105*^9}, 3.615577793267749*^9, {
   3.615577838637783*^9, 3.61557783958727*^9}, {3.615577900895199*^9, 
   3.615577905978784*^9}, {3.615582278512148*^9, 3.6155822838313217`*^9}, 
   3.615582393374818*^9, 3.615582565462751*^9, 3.615634786415193*^9, {
   3.6156398594325733`*^9, 3.61563990714559*^9}, 3.6156400083521547`*^9, {
   3.615640897890258*^9, 3.615640905313417*^9}, 3.615717823245494*^9, 
   3.615718472574972*^9, {3.61571850902551*^9, 3.615718513623602*^9}, {
   3.615718630466916*^9, 3.615718637460788*^9}, {3.6157188495094976`*^9, 
   3.6157188790367727`*^9}, {3.61571890921705*^9, 3.6157190656980677`*^9}, {
   3.615726320880335*^9, 3.615726371831237*^9}, {3.6157597966277122`*^9, 
   3.615759806308758*^9}, {3.615760537298394*^9, 3.615760539460875*^9}, {
   3.6157605754819813`*^9, 3.6157605989877567`*^9}, {3.615760669083221*^9, 
   3.615760678246271*^9}, {3.615760715064034*^9, 3.615760937770069*^9}, {
   3.615762128428687*^9, 3.6157622632120867`*^9}, {3.615762343702821*^9, 
   3.61576238343464*^9}, {3.615762512908841*^9, 3.61576252211234*^9}, {
   3.615762553270893*^9, 3.615762606682221*^9}, {3.615762708931279*^9, 
   3.615762778315568*^9}, {3.615762827822987*^9, 3.615762831080234*^9}, {
   3.615762861213982*^9, 3.61576300018223*^9}, {3.6160456989639893`*^9, 
   3.616045814272274*^9}, {3.646553561754218*^9, 3.646553579722275*^9}, {
   3.6465536462556562`*^9, 3.6465536524337673`*^9}, 3.646553683601815*^9, {
   3.646998365616191*^9, 3.6469984369882097`*^9}, {3.646998697216879*^9, 
   3.646998698375543*^9}, {3.64700002981325*^9, 3.6470000817937727`*^9}, {
   3.6470002420760927`*^9, 3.647000261793206*^9}, {3.647000330922517*^9, 
   3.647000358119982*^9}, {3.647000414794549*^9, 3.647000446876391*^9}, {
   3.647000489520912*^9, 3.647000595880293*^9}, {3.647000643904684*^9, 
   3.647000875404587*^9}, 3.647782085260008*^9, 3.647871858020123*^9, 
   3.647873355079796*^9, {3.6479426988021193`*^9, 3.647942767718624*^9}, {
   3.647943841388782*^9, 3.647943913811144*^9}, {3.647944014391893*^9, 
   3.647944047240374*^9}, 3.647944091896286*^9, {3.647944129912315*^9, 
   3.647944200392415*^9}, 3.647944239770906*^9, 3.6479456339118*^9, {
   3.648555062999188*^9, 3.648555109591546*^9}, {3.648555227883666*^9, 
   3.648555229621484*^9}, 3.6485554767181053`*^9}],

Cell["\<\
(*ContPlot3D$T=Table[Plot3D[WignerFunction[x,p,t],{x,-XX,XX},{p,-XX,XX},\
ViewPoint\[Rule]VuPoi,MeshFunctions\[Rule]{#3&},Mesh\[Rule]{35},ColorFunction\
\[Rule]\"TemperatureMap\",PlotRange\[Rule]{-ZZ,ZZ},PlotPoints\[Rule]31,\
MaxRecursion\[Rule]0],{t,0,TT-DTT,DTT}];
Export[StringJoin[export$Directoy,\"W.gif\"],ContPlot3D$T] ZZ=4/5/Pi \
Plot3D[Re[WignerFunction[x,p,0]],{x,-XX,XX},{p,-XX,XX},Mesh\[Rule]Automatic,\
MeshFunctions\[Rule]{#3&},ViewPoint\[Rule]VuPoi,MeshFunctions\[Rule]{#3&},\
Mesh\[Rule]{35},ColorFunction\[Rule]Function[{x,p,z},Hue[-z]],PlotRange\[Rule]\
{-ZZ,ZZ},PlotPoints\[Rule]31,MaxRecursion\[Rule]0]
(*,ImageSize\[Rule]{100,100}],\"FrameRate\"\[Rule]1] ContourAnimation$p*) \
ListAnimate[ContPlot3D$T,AnimationRate\[Rule]11,AnimationRunning\[Rule]False] \
MeshPlot3D$T=Table[Plot3D[WignerFunction[x,p,t],{x,-XX,XX},{p,-XX,XX},\
ViewPoint\[Rule]VuPoi,MeshFunctions\[Rule]{#3&},Mesh\[Rule]All,ColorFunction\
\[Rule]\"TemperatureMap\",PlotRange\[Rule]{-ZZ,ZZ},PlotPoints\[Rule]31,\
MaxRecursion\[Rule]0],{t,0,TT-DTT,DTT}];
Export[StringJoin[export$Directoy,\"Wmesh.gif\"],MeshPlot3D$T]
(*Export[StringJoin[export$Directoy,\"W001.png\"],MeshPlot3D$T,\"VideoFrames\"\
],ImageSize\[Rule]{100,100}],\"FrameRate\"\[Rule]1] ContourAnimation$p*) \
ListAnimate[MeshPlot3D$T,AnimationRate\[Rule]11,AnimationRunning\[Rule]False]*\
)\
\>", "Text",
 CellChangeTimes->{{3.6479419293802557`*^9, 3.647941938983968*^9}, {
  3.647944982989786*^9, 3.6479449927951717`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Wigner Flow Numerically & wVelocity", "Subsubtitle",
 CellChangeTimes->{{3.616511251072329*^9, 3.616511268652046*^9}, {
  3.6479413873089943`*^9, 3.6479413976425257`*^9}}],

Cell[BoxData[{
 RowBox[{"SS", "=", "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"wfx", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"WFx", "[", 
       RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "/.", 
      RowBox[{"WF", "\[Rule]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"WignerFunctionN", "[", 
          RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.",
      "FixParameters"}], "//", "Simplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"wfp", "[", 
     RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"WFp", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "/.", 
       RowBox[{"WF", "\[Rule]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"WignerFunctionN", "[", 
           RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.",
       "FixParameters"}], "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
  
  RowBox[{"(*", "  ", 
   RowBox[{
    RowBox[{
    "NOT", " ", "Simplified", "    ", "is", "  ", "half", " ", "the", " ", 
     "speed"}], "..."}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"wfx", "[", 
      RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"WFx", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "/.", 
       RowBox[{"WF", "\[Rule]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"WignerFunctionN", "[", 
           RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.",
       "FixParameters"}]}], ";", "\n", 
    RowBox[{
     RowBox[{"wfp", "[", 
      RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"WFp", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "/.", 
       RowBox[{"WF", "\[Rule]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"WignerFunctionN", "[", 
           RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.",
       "FixParameters"}]}], ";"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.6154830709726067`*^9, 3.6154831240468817`*^9}, 
   3.6154831930393753`*^9, {3.615483226715691*^9, 3.615483228283736*^9}, 
   3.6156406402556133`*^9, 3.615640872145905*^9, {3.6249672539627*^9, 
   3.624967268522709*^9}, 3.624967388414727*^9, {3.624967647330106*^9, 
   3.624967648102256*^9}, {3.6249676918113403`*^9, 3.6249676961505337`*^9}, {
   3.646998464407543*^9, 3.6469984662469463`*^9}, {3.647000151760639*^9, 
   3.64700015526504*^9}, 3.647007581229868*^9, 3.647945642452858*^9, {
   3.648158479252096*^9, 3.648158482267465*^9}, {3.648160134408243*^9, 
   3.64816014442714*^9}, {3.648204088338429*^9, 3.648204099543247*^9}, {
   3.648204728728716*^9, 3.648204735263379*^9}, {3.6482162549594097`*^9, 
   3.648216261055564*^9}, {3.648220112599798*^9, 3.648220164893093*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"wfxClass", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"WFxClassical", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/.", 
     RowBox[{"WF", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"WignerFunctionN", "[", 
         RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.", 
    "FixParameters"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"wfpClass", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"WFpClassical", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/.", 
     RowBox[{"WF", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"WignerFunctionN", "[", 
         RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.", 
    "FixParameters"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6470075906288567`*^9, 3.647007656827342*^9}, {
  3.648158487533011*^9, 3.648158490917601*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"wfxQuant", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"WFx", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
       RowBox[{"WFxClassical", "[", 
        RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ")"}], "/.", 
     RowBox[{"WF", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"WignerFunctionN", "[", 
         RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.", 
    "FixParameters"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"wfpQuant", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"WFp", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
       RowBox[{"WFpClassical", "[", 
        RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ")"}], "/.", 
     RowBox[{"WF", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"WignerFunctionN", "[", 
         RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.", 
    "FixParameters"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.647008118556843*^9, 3.647008198994134*^9}, 
   3.647008457312654*^9, {3.6481585039499397`*^9, 3.648158509621934*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"wfxQuant", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"WFxQuantum", "[", 
       RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ")"}], "/.", 
     RowBox[{"WF", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"WignerFunctionN", "[", 
         RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.", 
    "FixParameters"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"wfpQuant", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"WFpQuantum", "[", 
       RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ")"}], "/.", 
     RowBox[{"WF", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"WignerFunctionN", "[", 
         RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.", 
    "FixParameters"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.647008466132082*^9, 3.647008483618897*^9}, {
  3.648158494607048*^9, 3.648158497245351*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"wflow", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"wfx", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ",", 
    RowBox[{"wfp", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wflowClass", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"wfxClass", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
    RowBox[{"wfpClass", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wflowQuant", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"wfxQuant", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ",", 
    RowBox[{"wfpQuant", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"strPlot", "=", 
   RowBox[{"VectorPlot", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"wflow", "[", 
       RowBox[{"x", ",", "p", ",", "0", ",", "0"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", "Automatic"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wVelocity", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"{", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"wfx", "[", 
      RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "/", 
     RowBox[{"WignerFunctionN", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"wfp", "[", 
      RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "/", 
     RowBox[{"WignerFunctionN", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}]}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wVelocityQuantumPart", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"{", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"wfxQuant", "[", 
      RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "/", 
     RowBox[{"WignerFunctionN", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"wfpQuant", "[", 
      RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "/", 
     RowBox[{"WignerFunctionN", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}]}]}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.6154836768479424`*^9, 3.615483676849675*^9}, {
   3.615483727710005*^9, 3.615483830710971*^9}, {3.6154841584556503`*^9, 
   3.615484189359499*^9}, 3.6154842438962193`*^9, {3.615484434815405*^9, 
   3.6154844409036407`*^9}, 3.615484562227837*^9, {3.615648126732998*^9, 
   3.615648142115561*^9}, {3.616046000022031*^9, 3.6160460593479958`*^9}, {
   3.616046225322619*^9, 3.616046275422038*^9}, {3.6160463554138937`*^9, 
   3.616046390880128*^9}, {3.616046510547579*^9, 3.616046533299488*^9}, {
   3.616046681324477*^9, 3.616046687362389*^9}, {3.616046892463769*^9, 
   3.616046910928891*^9}, {3.6160469641210747`*^9, 3.6160470277359056`*^9}, {
   3.616510837137395*^9, 3.6165108371426*^9}, {3.616511290340214*^9, 
   3.6165113899648314`*^9}, {3.616511428867907*^9, 3.616511445111868*^9}, {
   3.616511557592888*^9, 3.616511566005363*^9}, {3.6165116080355873`*^9, 
   3.6165116170818453`*^9}, {3.616511674271237*^9, 3.616511712806754*^9}, {
   3.616511849450259*^9, 3.616511864938525*^9}, {3.6165119008657722`*^9, 
   3.616511925068158*^9}, {3.616511955912479*^9, 3.616511979155217*^9}, 
   3.6165120322438707`*^9, {3.647007668108721*^9, 3.6470076800522757`*^9}, {
   3.647007936013362*^9, 3.647007950270032*^9}, {3.647008545273981*^9, 
   3.647008567800041*^9}, {3.647008617921957*^9, 3.6470086263590317`*^9}, {
   3.647008778287861*^9, 3.6470088293599253`*^9}, {3.647041053181579*^9, 
   3.6470411062944193`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Streamlines", "Subsubtitle",
 CellChangeTimes->{{3.616511251072329*^9, 3.616511268652046*^9}, {
  3.6479413873089943`*^9, 3.6479413976425257`*^9}, {3.6479414373740463`*^9, 
  3.6479414390716867`*^9}}],

Cell[BoxData[{
 RowBox[{"XX", "=", "1.3"}], "\n", 
 RowBox[{
  RowBox[{"streamLinesWF", "=", 
   RowBox[{"StreamPlot", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"wflow", "[", 
       RowBox[{"x", ",", "p", ",", "tt", ",", "SS"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"Background", "\[Rule]", "None"}], ",", 
     RowBox[{"StreamColorFunction", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x", ",", "p", ",", "vx", ",", "vp", ",", "n"}], "}"}], ",", 
        
        RowBox[{"Blend", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Green", ",", "Red"}], "}"}], ",", 
          RowBox[{"1", "-", 
           RowBox[{"HeavisideTheta", "[", 
            RowBox[{"x", "*", "vp"}], "]"}]}]}], "]"}]}], "]"}]}], " ", ",", 
     RowBox[{"StreamColorFunctionScaling", "\[Rule]", 
      RowBox[{"{", "False", "}"}]}], " ", ",", 
     RowBox[{"StreamPoints", "\[Rule]", "Fine"}], ",", 
     RowBox[{"TicksStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Directive", "[", 
         RowBox[{"Black", ",", "40"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Black", ",", "50"}], "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"streamLinesWFclassical", "=", 
   RowBox[{"StreamPlot", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"wflowClass", "[", 
       RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"Background", "\[Rule]", "None"}], ",", 
     RowBox[{"StreamColorFunction", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x", ",", "p", ",", "vx", ",", "vp", ",", "n"}], "}"}], ",", 
        
        RowBox[{"Blend", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Green", ",", "Red"}], "}"}], ",", 
          RowBox[{"1", "-", 
           RowBox[{"HeavisideTheta", "[", 
            RowBox[{"x", "*", "vp"}], "]"}]}]}], "]"}]}], "]"}]}], " ", ",", 
     RowBox[{"StreamColorFunctionScaling", "\[Rule]", 
      RowBox[{"{", "False", "}"}]}], " ", ",", 
     RowBox[{"StreamPoints", "\[Rule]", "Fine"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"streamLinesWFquantum", " ", "=", " ", 
   RowBox[{"StreamPlot", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"wflowQuant", "[", 
       RowBox[{"x", ",", " ", "p", ",", " ", "tt", ",", " ", "SS"}], "]"}], 
      "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"x", ",", " ", 
       RowBox[{"-", "XX"}], ",", " ", "XX"}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"p", ",", " ", 
       RowBox[{"-", "XX"}], ",", " ", "XX"}], "}"}], ",", " ", 
     RowBox[{"AspectRatio", " ", "->", " ", "Automatic"}], ",", " ", 
     RowBox[{"Background", " ", "->", " ", "None"}], ",", " ", 
     RowBox[{"StreamColorFunction", " ", "->", " ", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "x", ",", " ", "p", ",", " ", "vx", ",", " ", "vp", ",", " ", "n"}], 
         "}"}], ",", " ", 
        RowBox[{"Blend", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Green", ",", " ", "Red"}], "}"}], ",", " ", 
          RowBox[{"1", " ", "-", " ", 
           RowBox[{"HeavisideTheta", "[", 
            RowBox[{"x", "*", "vp"}], "]"}]}]}], "]"}]}], "]"}]}], " ", ",", 
     " ", 
     RowBox[{"StreamColorFunctionScaling", " ", "->", " ", 
      RowBox[{"{", "False", "}"}]}], " ", ",", " ", 
     RowBox[{"StreamPoints", " ", "->", " ", "Fine"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"incorrectSOneFlowPlot", "=", 
   RowBox[{"StreamPlot", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{
       RowBox[{"wflow", "[", 
        RowBox[{"x", ",", "p", ",", "tt", ",", "1"}], "]"}], "+", 
       RowBox[{"0", "*", 
        RowBox[{"wflow", "[", 
         RowBox[{"x", ",", "p", ",", "tt", ",", "0"}], "]"}]}]}], "]"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"Background", "\[Rule]", "None"}], ",", 
     RowBox[{"StreamPoints", "\[Rule]", "Fine"}], ",", 
     RowBox[{"StreamColorFunction", "\[Rule]", "Hue"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"GraphicsRow", "[", 
    RowBox[{"{", 
     RowBox[{
     "streamLinesWF", ",", "streamLinesWFclassical", ",", 
      "incorrectSOneFlowPlot"}], 
     RowBox[{"(*", "streamLinesWFquantum", "*)"}], "}"}], "]"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.657389493300654*^9, 3.6573894934401693`*^9}, {
  3.657389541069902*^9, 3.657389605148332*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"incorrectFlowImage", "=", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"GraphicsRow", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Show", "[", 
         RowBox[{"plotWF", ",", 
          RowBox[{"ViewPoint", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "15009"}], "}"}]}], ",", 
          RowBox[{"TicksStyle", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Directive", "[", 
              RowBox[{"Black", ",", "42"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
              RowBox[{"Black", ",", "42"}], "]"}], ",", "White"}], "}"}]}]}], 
         "]"}], ",", 
        RowBox[{"Show", "[", 
         RowBox[{"incorrectSOneFlowPlot", ",", 
          RowBox[{"FrameTicksStyle", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Directive", "[", 
              RowBox[{"Black", ",", "42"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
              RowBox[{"Black", ",", "42"}], "]"}]}], "}"}]}], ",", 
          RowBox[{"FrameTicks", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "0", ",", "1"}], "}"}], ",", 
               "None"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "0", ",", "1"}], "}"}], ",", 
               "None"}], "}"}]}], "}"}]}]}], "]"}], ",", 
        RowBox[{"Show", "[", 
         RowBox[{"streamLinesWF", ",", 
          RowBox[{"FrameTicksStyle", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Directive", "[", 
              RowBox[{"Black", ",", "42"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
              RowBox[{"Black", ",", "42"}], "]"}]}], "}"}]}], ",", 
          RowBox[{"FrameTicks", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "0", ",", "1"}], "}"}], ",", 
               "None"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "0", ",", "1"}], "}"}], ",", 
               "None"}], "}"}]}], "}"}]}]}], "]"}]}], "}"}], "]"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "2222"}]}], "]"}]}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{"export$Directoy", ",", "\"\<Fig_Appendix.pdf\>\""}], "]"}], ",", 
   
   RowBox[{"ImageCrop", "[", "incorrectFlowImage", "]"}], ",", 
   RowBox[{"ImageResolution", "\[Rule]", "900"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.655637089519251*^9, 3.6556371437417393`*^9}, {
   3.655637220811743*^9, 3.655637335454496*^9}, {3.6556373802906322`*^9, 
   3.655637409052417*^9}, {3.655637461377228*^9, 3.655637546708373*^9}, {
   3.655637587580056*^9, 3.655637589811442*^9}, {3.6556377033585033`*^9, 
   3.655637748418466*^9}, {3.655637796503249*^9, 3.655637801006939*^9}, {
   3.655637841980476*^9, 3.655637915107856*^9}, 3.6556379798067503`*^9, {
   3.65563815958762*^9, 3.655638177158628*^9}, {3.6556382528224297`*^9, 
   3.655638326335125*^9}, {3.655638400828483*^9, 3.655638435359673*^9}, 
   3.6556384723047333`*^9, {3.6556385113223057`*^9, 3.6556385140153017`*^9}, {
   3.655638565746125*^9, 3.655638569878853*^9}, {3.657452382449342*^9, 
   3.657452400062944*^9}, {3.657452494122651*^9, 3.657452504192512*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["divwVelocity", "Subsubtitle",
 CellChangeTimes->{{3.616511251072329*^9, 3.616511268652046*^9}, {
  3.6479413873089943`*^9, 3.6479413976425257`*^9}, {3.647941474894266*^9, 
  3.6479414764569693`*^9}}],

Cell["\<\
divwVeloc[x_, p_, t_, s_] = D[wVelocity[x, p, t, s][[1]], x] + D[wVelocity[x, \
p, t, s][[2]], p];
divRange = 125;
Plot3D[{Re[divwVeloc[x, p, tt, SS]], 0 Im[divwVeloc[x, p, tt, SS]]}, {x, -XX, \
XX}, {p, -XX, XX}, AspectRatio -> Automatic, PlotRange -> {-divRange, \
divRange}, PlotPoints -> numberOfPlotPoints, MaxRecursion -> 0, PlotStyle -> \
{Opacity[0.51], Opacity[0.06]}, PlotLabel -> \"KERR: divergence(w)\"]\
\>", "Text",
 CellChangeTimes->{{3.6165120799512253`*^9, 3.6165125272223787`*^9}, {
   3.616512558105331*^9, 3.616512590226716*^9}, {3.616512931994651*^9, 
   3.616512980500165*^9}, {3.616513022111842*^9, 3.616513053877818*^9}, {
   3.6165132342564363`*^9, 3.616513279263054*^9}, {3.616513313467132*^9, 
   3.616513318668453*^9}, {3.616513349870579*^9, 3.6165133662266817`*^9}, 
   3.616513403104834*^9, {3.61651344207953*^9, 3.616513458601178*^9}, {
   3.616857329565007*^9, 3.6168573734437447`*^9}, 3.646993014833432*^9, {
   3.646993075378716*^9, 3.646993179614789*^9}, {3.6469984936580973`*^9, 
   3.646998495063106*^9}, 3.6479415264616423`*^9, {3.6479418083139467`*^9, 
   3.647941815838334*^9}}],

Cell["\<\
divwVelocQuPart[x_, p_, t_, s_] = D[wVelocityQuantumPart[x, p, t, s][[1]], x] \
+ D[wVelocityQuantumPart[x, p, t, s][[2]], p];
divRange = 125;
Plot3D[{Re[divwVelocQuPart[x, p, tt, SS]], 0 Im[divwVelocQuPart[x, p, tt, \
SS]]}, {x, -XX, XX}, {p, -XX, XX}, AspectRatio -> Automatic, PlotRange -> \
{-divRange, divRange}, PlotPoints -> numberOfPlotPoints, MaxRecursion -> 0, \
PlotStyle -> {Opacity[0.51], Opacity[0.06]}, PlotLabel -> \"KERR: \
\[Del]QuantumPart == \[Del](w)\"]\
\>", "Text",
 CellChangeTimes->{{3.647008911808626*^9, 3.6470089779985857`*^9}, {
   3.647040559956032*^9, 3.64704057392743*^9}, {3.647040652973548*^9, 
   3.6470406781246023`*^9}, 3.647941526462658*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"XX", "=", "2.1"}], ";", 
  RowBox[{"streamLinesWF", "=", 
   RowBox[{"StreamPlot", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"wflow", "[", 
       RowBox[{"x", ",", "p", ",", "tt", ",", "SS"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"Background", "\[Rule]", "None"}], ",", 
     RowBox[{"StreamColorFunction", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x", ",", "p", ",", "vx", ",", "vp", ",", "n"}], "}"}], ",", 
        
        RowBox[{"Blend", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Green", ",", "Red"}], "}"}], ",", 
          RowBox[{"1", "-", 
           RowBox[{"HeavisideTheta", "[", 
            RowBox[{"x", "*", "vp"}], "]"}]}]}], "]"}]}], "]"}]}], " ", ",", 
     RowBox[{"StreamColorFunctionScaling", "\[Rule]", 
      RowBox[{"{", "False", "}"}]}], " ", ",", 
     RowBox[{"StreamPoints", "\[Rule]", "Fine"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.617544668920517*^9, 3.617544682296224*^9}, {
   3.625129024472189*^9, 3.625129029413493*^9}, 3.646995184448864*^9, {
   3.646995679878539*^9, 3.646995733848165*^9}, {3.646995962624712*^9, 
   3.6469959746561413`*^9}, {3.646998034616312*^9, 3.646998051149168*^9}, {
   3.657389524863393*^9, 3.657389531015115*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"classicalWFplot", "=", 
   RowBox[{"ContourPlot", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "p"}]}], ")"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x", "^", "2"}], "+", 
                 RowBox[{"p", "^", "2"}]}], ")"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
         "]"}], ",", 
        RowBox[{"Im", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "p"}]}], ")"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x", "^", "2"}], "+", 
                 RowBox[{"p", "^", "2"}]}], ")"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
         "]"}], ",", "0"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Abs", "[", "#1", "]"}], ">", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "7"}], ")"}]}]}], ",", "White", ",", "Red"}], "]"}],
         "&"}], ")"}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.617544668920517*^9, 3.617544682296224*^9}, {
   3.625129024472189*^9, 3.625129029413493*^9}, 3.646995184448864*^9, {
   3.646995679878539*^9, 3.646995733848165*^9}, {3.646995962624712*^9, 
   3.646995968568075*^9}, 3.646996006001893*^9, {3.646997601728467*^9, 
   3.646997626793646*^9}, 3.647637434123045*^9, {3.647873163120502*^9, 
   3.647873175018118*^9}, {3.6478733752144213`*^9, 3.647873376102415*^9}, 
   3.647948214354248*^9}],

Cell["\<\
lnAbsP3D = Plot3D[Log[Abs[divwVeloc[x, p, tt, SS]], 10], {x, -XX, XX}, {p, \
-XX, XX}, AspectRatio -> Automatic, PlotRange -> {-5, 5}, PlotLabel -> \
\"KERR: ln(Abs(divergence(w)))\"]
ArctanP3D = Plot3D[ArcTan[Re[divwVeloc[x, p, tt, SS]]/10], {x, -XX, XX}, {p, \
-XX, XX}, AspectRatio -> Automatic, PlotPoints -> 31, PlotRange -> All, \
PlotLabel -> \"KERR: ArcTan(divergence(w))\", ColorFunction -> Function[{x, \
p, z}, Hue[(z + 1/2)*2/Pi]]];
contourArctanP3D = ContourPlot[ArcTan[Re[divwVeloc[x, p, tt, SS]]/10], {x, \
-XX, XX}, {p, -XX, XX}, ColorFunction -> (If[#1 > 0, White, Red] &)]\
\>", "Text",
 CellChangeTimes->{{3.617544668920517*^9, 3.617544682296224*^9}, {
   3.625129024472189*^9, 3.625129029413493*^9}, 3.646995184448864*^9, {
   3.646995679878539*^9, 3.646995733848165*^9}, {3.646995962624712*^9, 
   3.646995968568075*^9}, 3.646996006001893*^9, {3.646997601728467*^9, 
   3.646997626793646*^9}, {3.647637434123045*^9, 3.647637439808742*^9}, 
   3.64794202872121*^9, 3.647942088757224*^9}],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"plotWF", ",", 
     RowBox[{"ParametricPlot3D", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"RR", "*", 
          RowBox[{"Sin", "[", "u", "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "RR"}], "*", 
          RowBox[{"Cos", "[", "u", "]"}]}], ",", 
         RowBox[{"0.01", "+", 
          RowBox[{"Re", "[", 
           RowBox[{"WignerFunctionN", "[", 
            RowBox[{
             RowBox[{"RR", "*", 
              RowBox[{"Sin", "[", "u", "]"}]}], ",", 
             RowBox[{
              RowBox[{"-", "RR"}], "*", 
              RowBox[{"Cos", "[", "u", "]"}]}], ",", "tt"}], "]"}], "]"}]}]}],
         "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"u", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"ColorFunction", "->", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
          RowBox[{"Hue", "[", "z", "]"}]}], "]"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"ViewPoint", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "8"}], ",", 
      RowBox[{"-", "30"}], ",", "20"}], "}"}]}], ",", 
   RowBox[{"Axes", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"True", ",", "True", ",", "False"}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"x", ",", "p", ",", "\"\<\>\""}], "}"}]}], ",", 
   RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.648572586646431*^9, 3.648572744593195*^9}}],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"plotWF", ",", 
     RowBox[{"Graphics3D", "[", 
      RowBox[{"to3d", "[", 
       RowBox[{
        RowBox[{"Show", "[", 
         RowBox[{"{", "streamLinesWF", "}"}], "]"}], ",", "5", ",", "0.99"}], 
       "]"}], "]"}], ",", 
     RowBox[{"ParametricPlot3D", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"RR", "*", 
          RowBox[{"Sin", "[", "u", "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "RR"}], "*", 
          RowBox[{"Cos", "[", "u", "]"}]}], ",", 
         RowBox[{"0.01", "+", 
          RowBox[{"Re", "[", 
           RowBox[{"WignerFunctionN", "[", 
            RowBox[{
             RowBox[{"RR", "*", 
              RowBox[{"Sin", "[", "u", "]"}]}], ",", 
             RowBox[{
              RowBox[{"-", "RR"}], "*", 
              RowBox[{"Cos", "[", "u", "]"}]}], ",", "tt"}], "]"}], "]"}]}]}],
         "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"u", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"ColorFunction", "->", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
          RowBox[{"Hue", "[", "z", "]"}]}], "]"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"ViewPoint", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "100"}], "}"}]}], ",", 
   RowBox[{"Axes", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"True", ",", "True", ",", "False"}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"x", ",", "p", ",", "\"\<\>\""}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.648572586646431*^9, 3.648572744593195*^9}}],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"GraphicsRow", "[", 
    RowBox[{"{", 
     RowBox[{"classicalWFplot", ",", 
      RowBox[{"Show", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"plotWF", ",", 
          RowBox[{"Graphics3D", "[", 
           RowBox[{"to3d", "[", 
            RowBox[{
             RowBox[{"Show", "[", 
              RowBox[{"{", "streamLinesWF", "}"}], "]"}], ",", "5", ",", 
             "0.99"}], "]"}], "]"}]}], "}"}], 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{",", 
              RowBox[{"Graphics3D", "[", 
               RowBox[{"to3d", "[", 
                RowBox[{
                 RowBox[{"Show", "[", 
                  RowBox[{"{", "contourArctanP3D", "}"}], "]"}], ",", "5", 
                 ",", "0.29"}], "]"}], "]"}]}], "}"}], ",", 
            RowBox[{"ViewPoint", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "10"}], "}"}]}], ",", 
            RowBox[{"PlotLabel", "\[Rule]", "labelPlot"}]}], "]"}], ",", 
          RowBox[{"Show", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"ArctanP3D", ",", 
              RowBox[{"Graphics3D", "[", 
               RowBox[{"to3d", "[", 
                RowBox[{
                 RowBox[{"Show", "[", 
                  RowBox[{"{", "contourArctanP3D", "}"}], "]"}], ",", "5", 
                 ",", "0.09"}], "]"}], "]"}]}], "}"}], ",", 
            RowBox[{"ViewPoint", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "10"}], "}"}]}]}]}]}], "*)"}], ",", 
        
        RowBox[{"PlotLabel", "\[Rule]", "labelPlot"}]}], "]"}]}], "}"}], 
    "]"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "1200"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.617544668920517*^9, 3.617544682296224*^9}, {
   3.625129024472189*^9, 3.625129029413493*^9}, 3.646995184448864*^9, {
   3.646995679878539*^9, 3.646995733848165*^9}, {3.646995962624712*^9, 
   3.646995968568075*^9}, 3.646996006001893*^9, 3.64699604253332*^9, {
   3.646996087859852*^9, 3.646996101105256*^9}, {3.646996539713215*^9, 
   3.646996569402256*^9}, 3.646996638182087*^9, {3.646996912627047*^9, 
   3.6469969163454657`*^9}, 3.6479421278398457`*^9, 3.647943143381776*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"R", "=", "0.5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ttable", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", ",", 
       RowBox[{"Integrate", "[", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{"WignerFunctionN", "[", 
           RowBox[{
            RowBox[{"R", "*", 
             RowBox[{"Cos", "[", "theta", "]"}]}], ",", 
            RowBox[{
             RowBox[{"-", "R"}], "*", 
             RowBox[{"Sin", "[", "theta", "]"}]}], ",", "t"}], "]"}], "]"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"theta", ",", "0", ",", 
           RowBox[{"2", "*", "Pi"}]}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", "TT", ",", 
       RowBox[{"TT", "/", "5.0"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"ListLinePlot", "[", 
  RowBox[{
   RowBox[{"ttable", "//", "Chop"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}]}], ",", 
   RowBox[{
   "PlotLabel", "\[Rule]", "\"\<\[ContourIntegral] dr W(t) = const\>\""}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", "R", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.647640741316362*^9, 3.647640751853231*^9}, {
   3.6476408010789213`*^9, 3.6476408496153727`*^9}, {3.647944520043625*^9, 
   3.647944543249118*^9}, {3.6479445956299143`*^9, 3.647944641872346*^9}, 
   3.6479447923685703`*^9, 3.6479456576586647`*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"divIncrement", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"wfxQuant", "[", 
         RowBox[{"xx", ",", "pp", ",", "tt", ",", "SS"}], "]"}], ",", "xx"}], 
       "]"}], "+", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"wfpQuant", "[", 
         RowBox[{"xx", ",", "pp", ",", "tt", ",", "SS"}], "]"}], ",", "pp"}], 
       "]"}]}], "/.", 
     RowBox[{"xx", "\[Rule]", "x"}]}], "/.", 
    RowBox[{"pp", "\[Rule]", "p"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.647095914181013*^9, 3.647095940042659*^9}, 
   3.647942253105444*^9}],

Cell[BoxData[{
 RowBox[{"dtphi", "=", 
  RowBox[{
   RowBox[{"Pi", "/", "180"}], "*", "20"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"classicalWFplot3D", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "p"}]}], ")"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x", "^", "2"}], "+", 
                 RowBox[{"p", "^", "2"}]}], ")"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
         "]"}], ",", 
        RowBox[{"Im", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "p"}]}], ")"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x", "^", "2"}], "+", 
                 RowBox[{"p", "^", "2"}]}], ")"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
         "]"}], ",", "0"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Abs", "[", "#1", "]"}], ">", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "7"}], ")"}]}]}], ",", "White", ",", "Red"}], "]"}],
         "&"}], ")"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pts", "=", 
    RowBox[{"Cases", "[", 
     RowBox[{"classicalWFplot3D", ",", 
      RowBox[{"x_GraphicsComplex", "\[RuleDelayed]", 
       RowBox[{"First", "@", "x"}]}], ",", "Infinity"}], "]"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"ListPointPlot3D", "[", 
    RowBox[{"pts", ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Min", "[", 
         RowBox[{
          RowBox[{"Flatten", "[", 
           RowBox[{"pts", ",", "1"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], ",", 
        RowBox[{"Max", "[", 
         RowBox[{
          RowBox[{"Flatten", "[", 
           RowBox[{"pts", ",", "1"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}]}], "}"}]}]}], "]"}],
    "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"GraphicsGrid", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Plot3D", "[", 
         RowBox[{
          RowBox[{"Re", "[", 
           RowBox[{"WignerFunctionN", "[", 
            RowBox[{
             RowBox[{"Re", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"x", "+", 
                 RowBox[{"I", "*", "p"}]}], ")"}], "*", 
               RowBox[{"Exp", "[", 
                RowBox[{"I", "*", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x", "^", "2"}], "+", 
                    RowBox[{"p", "^", "2"}]}], ")"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], 
                "]"}]}], "]"}], ",", 
             RowBox[{"Im", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"x", "+", 
                 RowBox[{"I", "*", "p"}]}], ")"}], "*", 
               RowBox[{"Exp", "[", 
                RowBox[{"I", "*", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x", "^", "2"}], "+", 
                    RowBox[{"p", "^", "2"}]}], ")"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], 
                "]"}]}], "]"}], ",", "0"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", 
            RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", 
            RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
          RowBox[{"ColorFunction", "\[Rule]", "Hue"}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
        RowBox[{"Plot3D", "[", 
         RowBox[{
          RowBox[{"Re", "[", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"WignerFunctionN", "[", 
              RowBox[{
               RowBox[{"Re", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"x", "+", 
                   RowBox[{"I", "*", "p"}]}], ")"}], "*", 
                 RowBox[{"Exp", "[", 
                  RowBox[{"I", "*", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x", "^", "2"}], "+", 
                    RowBox[{"p", "^", "2"}]}], ")"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], 
                  "]"}]}], "]"}], ",", 
               RowBox[{"Im", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"x", "+", 
                   RowBox[{"I", "*", "p"}]}], ")"}], "*", 
                 RowBox[{"Exp", "[", 
                  RowBox[{"I", "*", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x", "^", "2"}], "+", 
                    RowBox[{"p", "^", "2"}]}], ")"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], 
                  "]"}]}], "]"}], ",", "0"}], "]"}]}], "+", 
            RowBox[{"WignerFunctionN", "[", 
             RowBox[{"x", ",", "p", ",", "tt"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", 
            RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", 
            RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
          RowBox[{"ColorFunction", "\[Rule]", "Hue"}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
          RowBox[{"ViewPoint", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"0", "*", "1000"}], ",", "10"}], "}"}]}]}], "]"}], ",", 
        RowBox[{"Plot3D", "[", 
         RowBox[{
          RowBox[{"Re", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"WignerFunctionN", "[", 
                 RowBox[{
                  RowBox[{"Re", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"x", "+", 
                    RowBox[{"I", "*", "p"}]}], ")"}], "*", 
                    RowBox[{"Exp", "[", 
                    RowBox[{"I", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x", "^", "2"}], "+", 
                    RowBox[{"p", "^", "2"}]}], ")"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], 
                    "]"}]}], "]"}], ",", 
                  RowBox[{"Im", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"x", "+", 
                    RowBox[{"I", "*", "p"}]}], ")"}], "*", 
                    RowBox[{"Exp", "[", 
                    RowBox[{"I", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x", "^", "2"}], "+", 
                    RowBox[{"p", "^", "2"}]}], ")"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], 
                    "]"}]}], "]"}], ",", "0"}], "]"}]}], "+", 
               RowBox[{"WignerFunctionN", "[", 
                RowBox[{"x", ",", "p", ",", "tt"}], "]"}]}], ")"}], "*", 
             "0"}], "+", 
            RowBox[{
             RowBox[{"divIncrement", "[", 
              RowBox[{
               RowBox[{"Re", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"x", "+", 
                   RowBox[{"I", "*", "p"}]}], ")"}], "*", 
                 RowBox[{"Exp", "[", 
                  RowBox[{
                   RowBox[{"-", "I"}], "*", "dtphi"}], "]"}]}], "]"}], ",", 
               RowBox[{"Im", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"x", "+", 
                   RowBox[{"I", "*", "p"}]}], ")"}], "*", 
                 RowBox[{"Exp", "[", 
                  RowBox[{
                   RowBox[{"-", "I"}], "*", "dtphi"}], "]"}]}], "]"}], ",", 
               "tt", ",", "SS"}], "]"}], "/", "25"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", 
            RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", 
            RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
          RowBox[{"ColorFunction", "\[Rule]", "Hue"}], ",", 
          RowBox[{"PlotRange", "\[Rule]", 
           RowBox[{"1", "*", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "0.05"}], ",", "0.05"}], "}"}]}]}], ",", 
          RowBox[{"ViewPoint", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"0", "*", "1000"}], ",", "10"}], "}"}]}]}], "]"}]}], 
       "}"}], "}"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}], "*)"}]}]}], "Input",
 CellChangeTimes->{
  3.647096407043749*^9, {3.6470964641589127`*^9, 3.647096464543235*^9}, {
   3.647096742270155*^9, 3.6470967815753202`*^9}, 3.6479422667428713`*^9}],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"GraphicsRow", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Show", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Plot3D", "[", 
           RowBox[{
            RowBox[{"Re", "[", 
             RowBox[{"WignerFunctionN", "[", 
              RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"x", ",", 
              RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"p", ",", 
              RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
            RowBox[{"MeshFunctions", "->", 
             RowBox[{"{", 
              RowBox[{"#3", "&"}], "}"}]}], ",", 
            RowBox[{"Mesh", "\[Rule]", 
             RowBox[{"{", "25", "}"}]}], ",", 
            RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
            RowBox[{"ColorFunction", "\[Rule]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Blend", "[", 
                RowBox[{"plotColorsList", ",", 
                 RowBox[{"Rescale", "[", 
                  RowBox[{"#3", ",", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.03"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], 
                  "]"}]}], "]"}], "&"}], ")"}]}], ",", 
            RowBox[{"PlotRange", "\[Rule]", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", 
              RowBox[{"1", "/", "Pi"}]}]}], ",", 
            RowBox[{"PlotPoints", "\[Rule]", "numberOfPlotPoints"}], ",", 
            RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
            RowBox[{"Axes", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{"True", ",", "True", ",", "False"}], "}"}]}]}], "]"}], 
          ",", "circTable", ",", "\[IndentingNewLine]", 
          RowBox[{"Graphics3D", "[", 
           RowBox[{"to3d", "[", 
            RowBox[{
             RowBox[{"Show", "[", 
              RowBox[{"{", "\[IndentingNewLine]", 
               RowBox[{"StreamPlot", "[", 
                RowBox[{
                 RowBox[{"Re", "[", 
                  RowBox[{"wflow", "[", 
                   RowBox[{"x", ",", "p", ",", "tt", ",", "1"}], "]"}], "]"}],
                  ",", 
                 RowBox[{"{", 
                  RowBox[{"x", ",", 
                   RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"p", ",", 
                   RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                 RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
                 RowBox[{"Background", "\[Rule]", "None"}], ",", 
                 RowBox[{"StreamColorFunction", "\[Rule]", 
                  RowBox[{"Function", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"x", ",", "p", ",", "vx", ",", "vp", ",", "n"}], 
                    "}"}], ",", 
                    RowBox[{"Blend", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Darker", "[", "Green", "]"}], ",", "Red"}], 
                    "}"}], ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"HeavisideTheta", "[", 
                    RowBox[{"x", "*", "vp"}], "]"}]}]}], "]"}]}], "]"}]}], 
                 " ", ",", 
                 RowBox[{"StreamColorFunctionScaling", "\[Rule]", 
                  RowBox[{"{", "False", "}"}]}], " ", ",", 
                 RowBox[{"StreamPoints", "\[Rule]", "Fine"}]}], "]"}], "}"}], 
              "]"}], "\[IndentingNewLine]", ",", "maxWF", ",", ".75"}], "]"}],
            "]"}]}], "\[IndentingNewLine]", "}"}], ",", 
        RowBox[{"ViewPoint", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1000"}], "}"}]}]}], "]"}], ",", 
      RowBox[{"Show", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Show", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"Plot", "[", 
              RowBox[{
               RowBox[{"Re", "[", 
                RowBox[{"WignerFunctionN", "[", 
                 RowBox[{
                  RowBox[{"R", "*", 
                   RowBox[{"Cos", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                    "]"}]}], ",", 
                  RowBox[{
                   RowBox[{"-", "R"}], "*", 
                   RowBox[{"Sin", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                    "]"}]}], ",", "tt"}], "]"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"theta", ",", "0", ",", 
                 RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
               RowBox[{"ColorFunction", "\[Rule]", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"RGBColor", "[", 
                   RowBox[{
                    RowBox[{"1", "-", "R"}], ",", 
                    RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], "&"}], 
                 ")"}]}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"R", ",", "0.3", ",", "3.0", ",", "0.325"}], "}"}]}], 
            "]"}], ",", 
           RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
           RowBox[{"Axes", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"AxesOrigin", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}]}], ",", 
           RowBox[{"PlotLabel", "\[Rule]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"TrueQ", "[", 
               RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], 
               "]"}], ",", 
              RowBox[{"StringJoin", "[", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                  "\"\<Inverted Kerr  \>\"", ",", "\"\<\>\""}], "]"}], ",", 
                "\"\<Squeeze=\>\"", ",", 
                RowBox[{"ToString", "[", 
                 RowBox[{"stateParameter", "//", "N"}], "]"}]}], "]"}], ",", 
              RowBox[{"StringJoin", "[", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                  "\"\<Inverted Kerr  \>\"", ",", "\"\<\>\""}], "]"}], ",", 
                "\"\<Coherent=\>\"", ",", 
                RowBox[{"ToString", "[", 
                 RowBox[{"stateParameter", "//", "N"}], "]"}]}], "]"}]}], 
             "]"}]}]}], "]"}], ",", 
         RowBox[{"Plot", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Re", "[", 
             RowBox[{"WignerFunctionN", "[", 
              RowBox[{
               RowBox[{"R", "*", 
                RowBox[{"Cos", "[", 
                 RowBox[{"theta", "+", 
                  RowBox[{"compensateForClassicalMovement", "*", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                 "]"}]}], ",", 
               RowBox[{
                RowBox[{"-", "R"}], "*", 
                RowBox[{"Sin", "[", 
                 RowBox[{"theta", "+", 
                  RowBox[{"compensateForClassicalMovement", "*", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                 "]"}]}], ",", "tt"}], "]"}], "]"}], "/.", 
            RowBox[{"R", "\[Rule]", "RR"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"theta", ",", "0", ",", 
             RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
           RowBox[{"ColorFunction", "\[Rule]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"myColorFunc", "[", 
               RowBox[{"#1", ",", "tt"}], "]"}], "&"}], ")"}]}], ",", 
           RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
           RowBox[{"PlotStyle", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"Thickness", "[", "0.01", "]"}], "}"}]}], ",", 
           RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
           RowBox[{"Axes", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"True", ",", "True"}], "}"}]}]}], "]"}]}], "}"}], 
       "]"}]}], "}"}], "]"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.647784222545601*^9, 3.6477842308958197`*^9}, {
   3.647784275135676*^9, 3.647784304996791*^9}, {3.647817795869616*^9, 
   3.647817797530177*^9}, {3.647818306101618*^9, 3.647818312670066*^9}, {
   3.647819777721402*^9, 3.647819778206023*^9}, {3.6478740209234047`*^9, 
   3.647874022656577*^9}, 3.647877467871708*^9, {3.6478775413260393`*^9, 
   3.647877596677455*^9}, {3.647882873896647*^9, 3.647882875035367*^9}, {
   3.647883015048066*^9, 3.647883022263771*^9}, {3.6478831400064783`*^9, 
   3.6478831417259293`*^9}, 3.647884532486432*^9, 3.6479447625191517`*^9, 
   3.6479456704971333`*^9, 3.647946013027738*^9, {3.64794606635736*^9, 
   3.64794607183426*^9}, {3.647947020530814*^9, 3.6479470345129023`*^9}, {
   3.647947143669148*^9, 3.647947158982896*^9}, {3.64794946919895*^9, 
   3.64794946932483*^9}, {3.647949688649864*^9, 3.647949700850513*^9}, {
   3.64794990087289*^9, 3.647949902510181*^9}, {3.6479504219825687`*^9, 
   3.647950502619761*^9}, {3.647950700934649*^9, 3.647950708389901*^9}, {
   3.647950782793624*^9, 3.647950792329832*^9}, {3.6479508341065063`*^9, 
   3.6479508359317427`*^9}, 3.647950898939354*^9, {3.647950954405119*^9, 
   3.647950984658662*^9}, {3.647951407117765*^9, 3.647951422440662*^9}, {
   3.647951473857767*^9, 3.6479514744518137`*^9}, {3.6479515203232117`*^9, 
   3.647951521327835*^9}, {3.647951562772646*^9, 3.647951590538917*^9}, {
   3.647951620583638*^9, 3.647951628133065*^9}, {3.647951667975473*^9, 
   3.6479516990097733`*^9}, {3.647951746060931*^9, 3.6479517729432497`*^9}, {
   3.647951846351877*^9, 3.6479518586280193`*^9}, 3.647951919833302*^9, 
   3.647951985246524*^9, 3.647952031324005*^9, {3.6479520784552517`*^9, 
   3.647952123964142*^9}, 3.647952424133417*^9, 3.647952490386581*^9, {
   3.64795253779014*^9, 3.6479526253706636`*^9}, {3.6479526738215847`*^9, 
   3.647952688601592*^9}, {3.647953099452752*^9, 3.647953112439096*^9}, {
   3.6479531532057323`*^9, 3.6479532168545313`*^9}, {3.647953257857213*^9, 
   3.647953276197989*^9}, {3.6479534323031588`*^9, 3.6479534347968187`*^9}, {
   3.6479536511410933`*^9, 3.647953657842311*^9}, {3.647953724530962*^9, 
   3.6479538149250193`*^9}, {3.64795386729946*^9, 3.647953870147318*^9}, 
   3.647954015925189*^9, {3.6481985757158833`*^9, 3.6481986313310823`*^9}, {
   3.648215642205123*^9, 3.648215649152733*^9}, 3.6482162034949512`*^9, 
   3.6483580441791*^9, {3.648363705091927*^9, 3.6483637386824083`*^9}, 
   3.648558935303226*^9, 3.655636434589275*^9, 3.658142019226757*^9}],

Cell[BoxData[
 RowBox[{"timePrint", "[", "TT", "]"}]], "Input",
 CellChangeTimes->{{3.64821613156478*^9, 3.648216145892171*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sTretch", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"GraphicsRow", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Show", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Plot3D", "[", 
          RowBox[{
           RowBox[{"Re", "[", 
            RowBox[{"WignerFunctionN", "[", 
             RowBox[{
              RowBox[{"rr", " ", 
               RowBox[{"Cos", "[", "theta", "]"}]}], ",", 
              RowBox[{"rr", " ", 
               RowBox[{"Sin", "[", "theta", "]"}]}], ",", "tt"}], "]"}], 
            "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"theta", ",", "0", ",", 
             RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"rr", ",", "0", ",", "XX"}], "}"}], ",", 
           RowBox[{"MeshFunctions", "->", 
            RowBox[{"{", 
             RowBox[{"#3", "&"}], "}"}]}], ",", 
           RowBox[{"Mesh", "\[Rule]", 
            RowBox[{"{", "25", "}"}]}], ",", 
           RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
           RowBox[{"ColorFunction", "\[Rule]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Blend", "[", 
               RowBox[{"plotColorsList", ",", 
                RowBox[{"Rescale", "[", 
                 RowBox[{"#3", ",", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.03"}], ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], 
                 "]"}]}], "]"}], "&"}], ")"}]}], ",", 
           RowBox[{"PlotRange", "\[Rule]", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", 
             RowBox[{"1", "/", "Pi"}]}]}], ",", 
           RowBox[{"PlotPoints", "\[Rule]", "numberOfPlotPoints"}], ",", 
           RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
           RowBox[{"Axes", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"True", ",", "True", ",", "False"}], "}"}]}]}], "]"}], 
         RowBox[{"(*", 
          RowBox[{",", "circTable", ",", "\[IndentingNewLine]", 
           RowBox[{"Graphics3D", "[", 
            RowBox[{"to3d", "[", 
             RowBox[{
              RowBox[{"Show", "[", 
               RowBox[{"{", "\[IndentingNewLine]", 
                RowBox[{"StreamPlot", "[", 
                 RowBox[{
                  RowBox[{"Re", "[", 
                   RowBox[{"wflow", "[", 
                    RowBox[{"x", ",", "p", ",", "tt", ",", "0"}], "]"}], 
                   "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"x", ",", 
                    RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"p", ",", 
                    RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                  RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
                  RowBox[{"Background", "\[Rule]", "None"}], ",", 
                  RowBox[{"StreamColorFunction", "\[Rule]", 
                   RowBox[{"Function", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"x", ",", "p", ",", "vx", ",", "vp", ",", "n"}], 
                    "}"}], ",", 
                    RowBox[{"Blend", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Darker", "[", "Green", "]"}], ",", "Red"}], 
                    "}"}], ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"HeavisideTheta", "[", 
                    RowBox[{"x", "*", "vp"}], "]"}]}]}], "]"}]}], "]"}]}], 
                  " ", ",", 
                  RowBox[{"StreamColorFunctionScaling", "\[Rule]", 
                   RowBox[{"{", "False", "}"}]}], " ", ",", 
                  RowBox[{"StreamPoints", "\[Rule]", "Fine"}]}], "]"}], "}"}],
                "]"}], "\[IndentingNewLine]", ",", "maxWF", ",", ".75"}], 
             "]"}], "]"}]}], "*)"}], "\[IndentingNewLine]", "}"}], ",", 
        RowBox[{"ViewPoint", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1000"}], "}"}]}]}], "]"}], ",", 
      RowBox[{"Show", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Show", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"Plot", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"R", ",", 
                 RowBox[{"Re", "[", 
                  RowBox[{"R", "+", 
                   RowBox[{"sTretch", "*", 
                    RowBox[{"WignerFunctionN", "[", 
                    RowBox[{
                    RowBox[{"R", "*", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                    "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", "R"}], "*", 
                    RowBox[{"Sin", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                    "]"}]}], ",", "tt"}], "]"}]}]}], "]"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"theta", ",", "0", ",", 
                 RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
               RowBox[{"ColorFunction", "\[Rule]", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"RGBColor", "[", 
                   RowBox[{
                    RowBox[{"1", "-", "R"}], ",", 
                    RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], "&"}], 
                 ")"}]}]}], 
              RowBox[{"(*", 
               RowBox[{",", 
                RowBox[{"PlotLegends", "\[Rule]", 
                 RowBox[{"ToString", "[", 
                  RowBox[{"N", "[", 
                   RowBox[{"R", ",", "3"}], "]"}], "]"}]}]}], "*)"}], "]"}], 
             ",", 
             RowBox[{"{", 
              RowBox[{"R", ",", "0.3", ",", "3.0", ",", "0.325"}], "}"}]}], 
            "]"}], ",", 
           RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
           RowBox[{"Axes", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"AxesOrigin", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}]}], ",", 
           RowBox[{"PlotLabel", "\[Rule]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"TrueQ", "[", 
               RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], 
               "]"}], ",", 
              RowBox[{"StringJoin", "[", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                  "\"\<Inverted Kerr  \>\"", ",", "\"\<\>\""}], "]"}], ",", 
                "\"\<Squeeze=\>\"", ",", 
                RowBox[{"ToString", "[", 
                 RowBox[{"stateParameter", "//", "N"}], "]"}]}], "]"}], ",", 
              RowBox[{"StringJoin", "[", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                  "\"\<Inverted Kerr  \>\"", ",", "\"\<\>\""}], "]"}], ",", 
                "\"\<Coherent=\>\"", ",", 
                RowBox[{"ToString", "[", 
                 RowBox[{"stateParameter", "//", "N"}], "]"}]}], "]"}]}], 
             "]"}]}]}], "]"}], ",", 
         RowBox[{"Plot", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"R", ",", 
              RowBox[{"Re", "[", 
               RowBox[{"R", "+", 
                RowBox[{"sTretch", "*", 
                 RowBox[{"WignerFunctionN", "[", 
                  RowBox[{
                   RowBox[{"R", "*", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                    "]"}]}], ",", 
                   RowBox[{
                    RowBox[{"-", "R"}], "*", 
                    RowBox[{"Sin", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                    "]"}]}], ",", "tt"}], "]"}]}]}], "]"}]}], "}"}], "/.", 
            RowBox[{"R", "\[Rule]", "RR"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"theta", ",", "0", ",", 
             RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
           RowBox[{"ColorFunction", "\[Rule]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"myColorFunc", "[", 
               RowBox[{"#1", ",", "tt"}], "]"}], "&"}], ")"}]}], ",", 
           RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
           RowBox[{"PlotStyle", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"Thickness", "[", "0.01", "]"}], "}"}]}], ",", 
           RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
           RowBox[{"Axes", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"True", ",", "True"}], "}"}]}]}], "]"}]}], "}"}], 
       "]"}]}], "}"}], "]"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6484775563347883`*^9, 3.648477694605438*^9}, {
   3.648477760695322*^9, 3.6484777642296*^9}, {3.6484778262899227`*^9, 
   3.6484778275207987`*^9}, {3.6484778662939177`*^9, 3.648477907045891*^9}, {
   3.648477939886582*^9, 3.648477952343842*^9}, {3.648478013593143*^9, 
   3.648478040528651*^9}, 3.648478125693182*^9, 3.6581420202472486`*^9}],

Cell[BoxData[{
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"animationCreation", " ", "&&", " ", "showDetailsAndPlots"}], "  ", 
   RowBox[{"(*", 
    RowBox[{"Animation", " ", "in", " ", "polar", " ", "coordinates"}], 
    "*)"}], ",", 
   RowBox[{
    RowBox[{"StreamsPlotAutomatic$T", "=", 
     RowBox[{"Table", "[", " ", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Show", "[", 
        RowBox[{
         RowBox[{"GraphicsRow", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Show", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"Plot3D", "[", 
                RowBox[{
                 RowBox[{"Re", "[", 
                  RowBox[{"WignerFunctionN", "[", 
                   RowBox[{
                    RowBox[{"rr", " ", 
                    RowBox[{"Cos", "[", "theta", "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", "rr"}], " ", 
                    RowBox[{"Sin", "[", "theta", "]"}]}], ",", "t"}], "]"}], 
                  "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"theta", ",", "0", ",", 
                   RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"rr", ",", "0", ",", "XX"}], "}"}], ",", 
                 RowBox[{"MeshFunctions", "->", 
                  RowBox[{"{", 
                   RowBox[{"#3", "&"}], "}"}]}], ",", 
                 RowBox[{"Mesh", "\[Rule]", 
                  RowBox[{"{", "25", "}"}]}], ",", 
                 RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
                 RowBox[{"ColorFunction", "\[Rule]", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"Blend", "[", 
                    RowBox[{"plotColorsList", ",", 
                    RowBox[{"Rescale", "[", 
                    RowBox[{"#3", ",", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.03"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], 
                    "]"}]}], "]"}], "&"}], ")"}]}], ",", 
                 RowBox[{"PlotRange", "\[Rule]", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", 
                   RowBox[{"1", "/", "Pi"}]}]}], ",", 
                 RowBox[{"PlotPoints", "\[Rule]", "numberOfPlotPoints"}], ",", 
                 RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
                 RowBox[{"Axes", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"True", ",", "True", ",", "False"}], "}"}]}]}], 
                "]"}], 
               RowBox[{"(*", 
                RowBox[{",", "circTable", ",", "\[IndentingNewLine]", 
                 RowBox[{"Graphics3D", "[", 
                  RowBox[{"to3d", "[", 
                   RowBox[{
                    RowBox[{"Show", "[", 
                    RowBox[{"{", "\[IndentingNewLine]", 
                    RowBox[{"StreamPlot", "[", 
                    RowBox[{
                    RowBox[{"Re", "[", 
                    RowBox[{"wflow", "[", 
                    RowBox[{"x", ",", "p", ",", "tt", ",", "0"}], "]"}], 
                    "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"x", ",", 
                    RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"p", ",", 
                    RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                    RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
                    RowBox[{"Background", "\[Rule]", "None"}], ",", 
                    RowBox[{"StreamColorFunction", "\[Rule]", 
                    RowBox[{"Function", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"x", ",", "p", ",", "vx", ",", "vp", ",", "n"}], 
                    "}"}], ",", 
                    RowBox[{"Blend", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Darker", "[", "Green", "]"}], ",", "Red"}], 
                    "}"}], ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"HeavisideTheta", "[", 
                    RowBox[{"x", "*", "vp"}], "]"}]}]}], "]"}]}], "]"}]}], 
                    " ", ",", 
                    RowBox[{"StreamColorFunctionScaling", "\[Rule]", 
                    RowBox[{"{", "False", "}"}]}], " ", ",", 
                    RowBox[{"StreamPoints", "\[Rule]", "Fine"}]}], "]"}], 
                    "}"}], "]"}], "\[IndentingNewLine]", ",", "maxWF", ",", 
                    ".75"}], "]"}], "]"}]}], "*)"}], "\[IndentingNewLine]", 
               "}"}], ",", 
              RowBox[{"ViewPoint", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "1000"}], "}"}]}]}], "]"}], ",", 
            RowBox[{"Show", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Show", "[", 
                RowBox[{
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{"Plot", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"R", ",", 
                    RowBox[{"Re", "[", 
                    RowBox[{"R", "+", 
                    RowBox[{"sTretch", "*", 
                    RowBox[{"WignerFunctionN", "[", 
                    RowBox[{
                    RowBox[{"R", "*", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], 
                    "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", "R"}], "*", 
                    RowBox[{"Sin", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], 
                    "]"}]}], ",", "t"}], "]"}]}]}], "]"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"theta", ",", "0", ",", 
                    RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
                    RowBox[{"ColorFunction", "\[Rule]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"RGBColor", "[", 
                    RowBox[{
                    RowBox[{"1", "-", "R"}], ",", 
                    RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], "&"}], 
                    ")"}]}]}], 
                    RowBox[{"(*", 
                    RowBox[{",", 
                    RowBox[{"PlotLegends", "\[Rule]", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"N", "[", 
                    RowBox[{"R", ",", "3"}], "]"}], "]"}]}]}], "*)"}], "]"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"R", ",", "0.3", ",", "3.0", ",", "0.325"}], 
                    "}"}]}], "]"}], ",", 
                 RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
                 RowBox[{"Axes", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"True", ",", "True"}], "}"}]}], ",", 
                 RowBox[{"AxesOrigin", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"0", ",", "0"}], "}"}]}], ",", 
                 RowBox[{"PlotLabel", "\[Rule]", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{"TrueQ", "[", 
                    RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], 
                    "]"}], ",", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                    "\"\<Inverted Kerr  \>\"", ",", "\"\<\>\""}], "]"}], ",", 
                    "\"\<Squeeze=\>\"", ",", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"stateParameter", "//", "N"}], "]"}]}], "]"}], 
                    ",", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                    "\"\<Inverted Kerr  \>\"", ",", "\"\<\>\""}], "]"}], ",", 
                    "\"\<Coherent=\>\"", ",", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"stateParameter", "//", "N"}], "]"}]}], "]"}]}], 
                   "]"}]}]}], "]"}], ",", 
               RowBox[{"Plot", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"R", ",", 
                    RowBox[{"Re", "[", 
                    RowBox[{"R", "+", 
                    RowBox[{"sTretch", "*", 
                    RowBox[{"WignerFunctionN", "[", 
                    RowBox[{
                    RowBox[{"R", "*", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], 
                    "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", "R"}], "*", 
                    RowBox[{"Sin", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], 
                    "]"}]}], ",", "t"}], "]"}]}]}], "]"}]}], "}"}], "/.", 
                  RowBox[{"R", "\[Rule]", "RR"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"theta", ",", "0", ",", 
                   RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
                 RowBox[{"ColorFunction", "\[Rule]", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"myColorFunc", "[", 
                    RowBox[{"#1", ",", "t"}], "]"}], "&"}], ")"}]}], ",", 
                 RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
                 RowBox[{"PlotStyle", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"Thickness", "[", "0.01", "]"}], "}"}]}], ",", 
                 RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
                 RowBox[{"Axes", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"True", ",", "True"}], "}"}]}]}], "]"}]}], "}"}], 
             "]"}]}], "}"}], "]"}], ",", 
         RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}], 
       "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "0", ",", 
         RowBox[{
          RowBox[{"0", "*", "3", "*", "DTT"}], "+", 
          RowBox[{"1", "*", 
           RowBox[{"(", 
            RowBox[{"TT", "-", "DTT"}], ")"}]}]}], ",", "DTT"}], "}"}]}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Export", "[", 
     RowBox[{
      RowBox[{"StringJoin", "[", 
       RowBox[{
        RowBox[{"StringJoin", "[", 
         RowBox[{
          RowBox[{"StringJoin", "[", 
           RowBox[{
            RowBox[{"StringJoin", "[", 
             RowBox[{"export$Directoy", ",", "\"\<WF_Polar_\>\"", ",", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                "\"\<_InvKerr__\>\"", ",", "\"\<\>\""}], "]"}], ",", 
              "\"\<_Lambda_\>\""}], "]"}], ",", 
            RowBox[{"ToString", "[", " ", 
             RowBox[{"N", "[", "LAMBDA", "]"}], "]"}], ",", 
            "\"\<__Ncutoff_\>\"", ",", 
            RowBox[{"ToString", "[", "Nmax", "]"}]}], "]"}], ",", 
          "\"\<__t_\>\"", ",", 
          RowBox[{"ToString", "[", 
           RowBox[{"N", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ")"}], "/", 
              "60"}], ",", "3"}], "]"}], "]"}]}], "]"}], ",", 
        "\"\<_minutes.gif\>\""}], "]"}], ",", "StreamsPlotAutomatic$T", ",", 
      RowBox[{"\"\<Loop\>\"", "\[Rule]", "True"}], ",", 
      RowBox[{"\"\<DisplayDurations\>\"", "\[Rule]", "0.25"}]}], "]"}], ";", 
    "\n", 
    RowBox[{"ListAnimate", "[", 
     RowBox[{"StreamsPlotAutomatic$T", ",", 
      RowBox[{"AnimationRate", "\[Rule]", "11"}], ",", 
      RowBox[{"AnimationRunning", "\[Rule]", "False"}]}], "]"}]}], ",", 
   RowBox[{"Print", "[", "\"\<No animations!\>\"", "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", 
  RowBox[{"WstreamAutomatic", ".", "gif"}], "]"}]}], "Input",
 CellChangeTimes->{{3.6473585226071367`*^9, 3.6473585510538*^9}, {
   3.647358682624426*^9, 3.647358724333336*^9}, {3.647358966650272*^9, 
   3.6473589944804153`*^9}, {3.647359118256459*^9, 3.647359124414003*^9}, {
   3.6473592030849333`*^9, 3.647359209485674*^9}, 3.647359270846427*^9, {
   3.647359339622357*^9, 3.647359340468686*^9}, {3.647362368325342*^9, 
   3.647362442584318*^9}, 3.647362668256967*^9, {3.647638775258465*^9, 
   3.647638778917226*^9}, 3.647818411434388*^9, {3.647819799551906*^9, 
   3.6478198000666723`*^9}, 3.647877669076373*^9, 3.647884566549181*^9, 
   3.647946099402823*^9, {3.647949502621339*^9, 3.6479495028494663`*^9}, {
   3.647949639860498*^9, 3.6479496625408573`*^9}, {3.6479510465983057`*^9, 
   3.647951053172331*^9}, 3.64795121589228*^9, {3.647954182588007*^9, 
   3.647954183514649*^9}, {3.648129757875136*^9, 3.6481297582670727`*^9}, {
   3.6481297941557007`*^9, 3.6481297943695927`*^9}, 3.648130021792447*^9, {
   3.648131557677135*^9, 3.6481315733815117`*^9}, {3.648131691430141*^9, 
   3.648131695620537*^9}, {3.6481327464671926`*^9, 3.64813276069384*^9}, 
   3.648198707699939*^9, {3.6482156725278683`*^9, 3.648215680186823*^9}, 
   3.6483580453897247`*^9, {3.648363791477755*^9, 3.6483637955681953`*^9}, {
   3.6484781997718573`*^9, 3.648478284583762*^9}, {3.648478327834332*^9, 
   3.648478334052195*^9}, 3.648478429127603*^9, 3.648478508938512*^9, {
   3.6484786181424437`*^9, 3.6484786287229156`*^9}, {3.648478759360999*^9, 
   3.648478766323307*^9}, {3.656008814006075*^9, 3.656008838322612*^9}, {
   3.656008884552534*^9, 3.656008918612879*^9}, 3.6581420212938623`*^9}],

Cell[BoxData[{
 RowBox[{"If", "[", 
  RowBox[{"animationCreation", "  ", 
   RowBox[{"(*", 
    RowBox[{"Animation", " ", "in", " ", "cartesian", " ", "coordinates"}], 
    "*)"}], ",", 
   RowBox[{
    RowBox[{"StreamsPlotAutomatic$T", "=", 
     RowBox[{"Table", "[", " ", 
      RowBox[{
       RowBox[{"Show", "[", 
        RowBox[{
         RowBox[{"GraphicsRow", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Show", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Plot3D", "[", 
                 RowBox[{
                  RowBox[{"Re", "[", 
                   RowBox[{"WignerFunctionN", "[", 
                    RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"x", ",", 
                    RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"p", ",", 
                    RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                  RowBox[{"MeshFunctions", "->", 
                   RowBox[{"{", 
                    RowBox[{"#3", "&"}], "}"}]}], ",", 
                  RowBox[{"Mesh", "\[Rule]", 
                   RowBox[{"{", "25", "}"}]}], ",", 
                  RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
                  RowBox[{"ColorFunction", "\[Rule]", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Blend", "[", 
                    RowBox[{"plotColorsList", ",", 
                    RowBox[{"Rescale", "[", 
                    RowBox[{"#3", ",", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.03"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], 
                    "]"}]}], "]"}], "&"}], ")"}]}], ",", 
                  RowBox[{"PlotRange", "\[Rule]", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", 
                    RowBox[{"1", "/", "Pi"}]}]}], ",", 
                  RowBox[{"PlotPoints", "\[Rule]", "numberOfPlotPoints"}], 
                  ",", 
                  RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
                  RowBox[{"Axes", "\[Rule]", 
                   RowBox[{"{", 
                    RowBox[{"True", ",", "True", ",", "False"}], "}"}]}]}], 
                 "]"}], ",", "circTable", ",", 
                RowBox[{"Graphics3D", "[", 
                 RowBox[{"to3d", "[", 
                  RowBox[{
                   RowBox[{"Show", "[", 
                    RowBox[{"{", "\[IndentingNewLine]", 
                    RowBox[{"StreamPlot", "[", 
                    RowBox[{
                    RowBox[{"Re", "[", 
                    RowBox[{"wflow", "[", 
                    RowBox[{"x", ",", "p", ",", "t", ",", "0"}], "]"}], "]"}],
                     ",", 
                    RowBox[{"{", 
                    RowBox[{"x", ",", 
                    RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"p", ",", 
                    RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                    RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
                    RowBox[{"Background", "\[Rule]", "None"}], ",", 
                    RowBox[{"StreamColorFunction", "\[Rule]", 
                    RowBox[{"Function", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"x", ",", "p", ",", "vx", ",", "vp", ",", "n"}], 
                    "}"}], ",", 
                    RowBox[{"Blend", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Darker", "[", "Green", "]"}], ",", "Red"}], 
                    "}"}], ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"HeavisideTheta", "[", 
                    RowBox[{"x", "*", "vp"}], "]"}]}]}], "]"}]}], "]"}]}], 
                    " ", ",", 
                    RowBox[{"StreamColorFunctionScaling", "\[Rule]", 
                    RowBox[{"{", "False", "}"}]}], " ", ",", 
                    RowBox[{"StreamPoints", "\[Rule]", "Fine"}]}], "]"}], 
                    "}"}], "]"}], "\[IndentingNewLine]", ",", "maxWF", ",", 
                   ".75"}], "]"}], "]"}], ",", "\[IndentingNewLine]", 
                RowBox[{"ParametricPlot3D", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"RR", "*", 
                    RowBox[{"Sin", "[", "u", "]"}]}], ",", 
                    RowBox[{"RR", "*", 
                    RowBox[{"Cos", "[", "u", "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"1", "/", "10"}], "+", 
                    RowBox[{"Re", "[", 
                    RowBox[{"WignerFunctionN", "[", 
                    RowBox[{
                    RowBox[{"RR", "*", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"u", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                    "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", "RR"}], "*", 
                    RowBox[{"Sin", "[", 
                    RowBox[{"u", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"RR", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                    "]"}]}], ",", "tt"}], "]"}], "]"}]}]}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"u", ",", "0", ",", 
                    RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
                  RowBox[{"ColorFunction", "->", 
                   RowBox[{"Function", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"myColorFunc", "[", 
                    RowBox[{"#", ",", "t"}], "]"}], "&"}], "[", 
                    RowBox[{"z", "-", 
                    RowBox[{"1", "/", "10"}]}], "]"}], ")"}]}], "]"}]}], ",", 
                  
                  RowBox[{"PlotStyle", "\[Rule]", 
                   RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", 
                  RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], 
               "\[IndentingNewLine]", "}"}], ",", 
              RowBox[{"ViewPoint", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "1000"}], "}"}]}]}], "]"}], ",", 
            RowBox[{"Show", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Show", "[", 
                RowBox[{
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{"Plot", "[", 
                    RowBox[{
                    RowBox[{"Re", "[", 
                    RowBox[{"WignerFunctionN", "[", 
                    RowBox[{
                    RowBox[{"R", "*", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], 
                    "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", "R"}], "*", 
                    RowBox[{"Sin", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], 
                    "]"}]}], ",", "t"}], "]"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"theta", ",", "0", ",", 
                    RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
                    RowBox[{"ColorFunction", "\[Rule]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"RGBColor", "[", 
                    RowBox[{
                    RowBox[{"1", "-", "R"}], ",", 
                    RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], "&"}], 
                    ")"}]}]}], 
                    RowBox[{"(*", 
                    RowBox[{",", 
                    RowBox[{"PlotLegends", "\[Rule]", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"N", "[", 
                    RowBox[{"R", ",", "3"}], "]"}], "]"}]}]}], "*)"}], "]"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"R", ",", "0.3", ",", "3.0", ",", "0.35"}], 
                    "}"}]}], "]"}], ",", 
                 RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
                 RowBox[{"Axes", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"True", ",", "True"}], "}"}]}], ",", 
                 RowBox[{"AxesOrigin", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"0", ",", "0"}], "}"}]}], ",", 
                 RowBox[{"PlotLabel", "->", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{"TrueQ", "[", 
                    RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], 
                    "]"}], ",", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                    "\"\<Inverted Kerr  \>\"", ",", "\"\<\>\""}], "]"}], ",", 
                    "\"\<Squeeze=\>\"", ",", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"stateParameter", "//", "N"}], "]"}]}], "]"}], 
                    ",", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                    "\"\<Inverted Kerr  \>\"", ",", "\"\<\>\""}], "]"}], ",", 
                    "\"\<Coherent=\>\"", ",", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"stateParameter", "//", "N"}], "]"}]}], "]"}]}], 
                   "]"}]}]}], "]"}], ",", 
               RowBox[{"Plot", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Re", "[", 
                   RowBox[{"WignerFunctionN", "[", 
                    RowBox[{
                    RowBox[{"R", "*", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], 
                    "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", "R"}], "*", 
                    RowBox[{"Sin", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], 
                    "]"}]}], ",", "t"}], "]"}], "]"}], "/.", 
                  RowBox[{"R", "\[Rule]", "RR"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"theta", ",", "0", ",", 
                   RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
                 RowBox[{"ColorFunction", "\[Rule]", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"myColorFunc", "[", 
                    RowBox[{"#1", ",", "t"}], "]"}], "&"}], ")"}]}], ",", 
                 RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
                 RowBox[{"PlotStyle", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"Thickness", "[", "0.01", "]"}], "}"}]}], ",", 
                 RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
                 RowBox[{"Axes", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"True", ",", "True"}], "}"}]}]}], "]"}]}], "}"}], 
             "]"}]}], "}"}], "]"}], ",", 
         RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "0", ",", 
         RowBox[{"(", 
          RowBox[{"TT", "-", "DTT"}], ")"}], ",", "DTT"}], "}"}]}], "]"}]}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"Export", "[", 
     RowBox[{
      RowBox[{"StringJoin", "[", 
       RowBox[{
        RowBox[{"StringJoin", "[", 
         RowBox[{
          RowBox[{"StringJoin", "[", 
           RowBox[{
            RowBox[{"StringJoin", "[", 
             RowBox[{"export$Directoy", ",", "\"\<WF_\>\"", ",", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                "\"\<_InvKerr__\>\"", ",", "\"\<\>\""}], "]"}], ",", 
              "\"\<_Lambda_\>\""}], "]"}], ",", 
            RowBox[{"ToString", "[", " ", 
             RowBox[{"N", "[", "LAMBDA", "]"}], "]"}], ",", 
            "\"\<__Ncutoff_\>\"", ",", 
            RowBox[{"ToString", "[", "Nmax", "]"}]}], "]"}], ",", 
          "\"\<__t_\>\"", ",", 
          RowBox[{"ToString", "[", 
           RowBox[{"N", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ")"}], "/", 
              "60"}], ",", "3"}], "]"}], "]"}]}], "]"}], ",", 
        "\"\<_minutes.gif\>\""}], "]"}], ",", "StreamsPlotAutomatic$T", ",", 
      RowBox[{"\"\<Loop\>\"", "\[Rule]", "True"}], ",", 
      RowBox[{"\"\<DisplayDurations\>\"", "\[Rule]", "0.25"}]}], "]"}], ";", 
    "\n", 
    RowBox[{"ListAnimate", "[", 
     RowBox[{"StreamsPlotAutomatic$T", ",", 
      RowBox[{"AnimationRate", "\[Rule]", "11"}], ",", 
      RowBox[{"AnimationRunning", "\[Rule]", "False"}]}], "]"}]}], ",", 
   RowBox[{"Print", "[", "\"\<No animations!\>\"", "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", 
  RowBox[{"WstreamAutomatic", ".", "gif"}], "]"}]}], "Input",
 CellChangeTimes->{{3.6473585226071367`*^9, 3.6473585510538*^9}, {
   3.647358682624426*^9, 3.647358724333336*^9}, {3.647358966650272*^9, 
   3.6473589944804153`*^9}, {3.647359118256459*^9, 3.647359124414003*^9}, {
   3.6473592030849333`*^9, 3.647359209485674*^9}, 3.647359270846427*^9, {
   3.647359339622357*^9, 3.647359340468686*^9}, {3.647362368325342*^9, 
   3.647362442584318*^9}, 3.647362668256967*^9, {3.647638775258465*^9, 
   3.647638778917226*^9}, 3.647818411434388*^9, {3.647819799551906*^9, 
   3.6478198000666723`*^9}, 3.647877669076373*^9, 3.647884566549181*^9, 
   3.647946099402823*^9, {3.647949502621339*^9, 3.6479495028494663`*^9}, {
   3.647949639860498*^9, 3.6479496625408573`*^9}, {3.6479510465983057`*^9, 
   3.647951053172331*^9}, 3.64795121589228*^9, {3.647954182588007*^9, 
   3.647954183514649*^9}, {3.648129757875136*^9, 3.6481297582670727`*^9}, {
   3.6481297941557007`*^9, 3.6481297943695927`*^9}, 3.648130021792447*^9, {
   3.648131557677135*^9, 3.6481315733815117`*^9}, {3.648131691430141*^9, 
   3.648131695620537*^9}, {3.6481327464671926`*^9, 3.64813276069384*^9}, 
   3.648198707699939*^9, {3.6482156725278683`*^9, 3.648215680186823*^9}, 
   3.6483580453897247`*^9, {3.648363791477755*^9, 3.6483637955681953`*^9}, {
   3.656008928213573*^9, 3.656008940197154*^9}, 3.658142022264439*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1364, 717},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
PrintingOptions->{"PaperOrientation"->"Portrait",
"PaperSize"->{594.75, 842.25},
"PostScriptOutputFile"->"/home/ole/PDF/Kerr.pdf",
"PrintCellBrackets"->False,
"PrintMultipleHorizontalPages"->False,
"PrintRegistrationMarks"->False,
"PrintingMargins"->{{54, 54}, {72, 72}}},
FrontEndVersion->"9.0 for Linux x86 (64-bit) (February 7, 2013)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]]}, Visible -> False, 
  FrontEndVersion -> "9.0 for Linux x86 (64-bit) (February 7, 2013)", 
  StyleDefinitions -> "PrivateStylesheetFormatting.nb"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[422, 15, 566, 13, 109, "Title"],
Cell[991, 30, 5231, 79, 121, "Input"],
Cell[6225, 111, 2278, 63, 143, "Input"],
Cell[8506, 176, 14932, 290, 517, "Input"],
Cell[23441, 468, 12033, 337, 847, "Input"],
Cell[35477, 807, 3578, 110, 99, "Input"],
Cell[CellGroupData[{
Cell[39080, 921, 1648, 23, 51, "Subtitle"],
Cell[40731, 946, 4235, 110, 165, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45003, 1061, 1678, 24, 51, "Subtitle"],
Cell[46684, 1087, 5798, 108, 77, "Input"],
Cell[52485, 1197, 7508, 159, 187, "Input"],
Cell[59996, 1358, 4999, 98, 165, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65032, 1461, 386, 5, 51, "Subtitle"],
Cell[65421, 1468, 8508, 216, 364, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[73966, 1689, 156, 2, 51, "Subtitle"],
Cell[74125, 1693, 3971, 113, 253, "Input"],
Cell[78099, 1808, 3272, 90, 231, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[81408, 1903, 148, 2, 51, "Subtitle"],
Cell[81559, 1907, 1616, 45, 143, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[83212, 1957, 99, 1, 51, "Subtitle"],
Cell[83314, 1960, 6021, 154, 275, "Input"],
Cell[89338, 2116, 879, 15, 71, "Text"],
Cell[90220, 2133, 1174, 19, 71, "Text"],
Cell[CellGroupData[{
Cell[91419, 2156, 192, 2, 31, "Subsubtitle"],
Cell[91614, 2160, 3004, 69, 55, "Input"],
Cell[94621, 2231, 1506, 33, 55, "Input"],
Cell[96130, 2266, 3706, 94, 99, "Input"],
Cell[99839, 2362, 2766, 64, 104, "Input"],
Cell[102608, 2428, 1378, 39, 121, "Input"],
Cell[103989, 2469, 1302, 32, 99, "Input"],
Cell[105294, 2503, 3214, 92, 127, "Input"],
Cell[108511, 2597, 2990, 92, 127, "Input"],
Cell[111504, 2691, 450, 8, 71, "Text"],
Cell[111957, 2701, 211, 3, 33, "Chapter"],
Cell[112171, 2706, 1196, 34, 99, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[113416, 2746, 325, 4, 51, "Subtitle"],
Cell[113744, 2752, 5648, 115, 209, "Input"],
Cell[119395, 2869, 2449, 48, 55, "Input"],
Cell[121847, 2919, 4187, 91, 121, "Input"],
Cell[CellGroupData[{
Cell[126059, 3014, 298, 4, 44, "Subsubtitle"],
Cell[126360, 3020, 5273, 121, 253, "Input"],
Cell[131636, 3143, 617, 15, 32, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[132290, 3163, 117, 1, 31, "Subsubtitle"],
Cell[132410, 3166, 3166, 79, 168, "Input"],
Cell[135579, 3247, 2051, 56, 51, "Input"],
Cell[137633, 3305, 3206, 72, 121, "Input"],
Cell[140842, 3379, 1221, 22, 32, "Input"],
Cell[142066, 3403, 757, 14, 32, "Input"],
Cell[142826, 3419, 997, 22, 32, "Input"],
Cell[143826, 3443, 3419, 65, 99, "Input"],
Cell[147248, 3510, 1914, 34, 32, "Input"],
Cell[149165, 3546, 578, 9, 32, "Input"],
Cell[149746, 3557, 844, 19, 55, "Input"],
Cell[150593, 3578, 5411, 132, 253, "Input"],
Cell[156007, 3712, 413, 9, 32, "Input"],
Cell[156423, 3723, 2059, 55, 143, "Input"],
Cell[158485, 3780, 4421, 119, 209, "Input"],
Cell[162909, 3901, 2012, 49, 99, "Input"],
Cell[164924, 3952, 662, 19, 32, "Input"],
Cell[165589, 3973, 2515, 58, 99, "Input"],
Cell[168107, 4033, 2022, 56, 121, "Input"],
Cell[170132, 4091, 730, 20, 32, "Input"],
Cell[170865, 4113, 852, 23, 55, "Input"],
Cell[171720, 4138, 419, 9, 36, "Input"],
Cell[172142, 4149, 8514, 225, 451, "Input"],
Cell[180659, 4376, 338, 5, 32, "Input"],
Cell[181000, 4383, 3244, 79, 165, "Input"],
Cell[184247, 4464, 2093, 41, 77, "Input"],
Cell[186343, 4507, 1659, 27, 32, "Input"],
Cell[188005, 4536, 1104, 23, 55, "Input"],
Cell[189112, 4561, 1073, 22, 55, "Input"],
Cell[190188, 4585, 954, 16, 32, "Input"],
Cell[191145, 4603, 3705, 98, 187, "Input"],
Cell[194853, 4703, 2090, 59, 99, "Input"],
Cell[196946, 4764, 3567, 90, 165, "Input"],
Cell[200516, 4856, 1137, 22, 55, "Input"],
Cell[201656, 4880, 734, 13, 32, "Input"],
Cell[202393, 4895, 3831, 92, 231, "Input"],
Cell[206227, 4989, 3407, 61, 55, "Input"],
Cell[209637, 5052, 4257, 90, 121, "Input"],
Cell[213897, 5144, 1099, 23, 55, "Input"],
Cell[214999, 5169, 1319, 34, 77, "Input"],
Cell[216321, 5205, 809, 17, 55, "Input"],
Cell[217133, 5224, 4929, 136, 297, "Input"],
Cell[222065, 5362, 1875, 51, 77, "Input"],
Cell[223943, 5415, 5868, 119, 187, "Input"],
Cell[229814, 5536, 1485, 23, 211, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[231336, 5564, 177, 2, 31, "Subsubtitle"],
Cell[231516, 5568, 3074, 78, 143, "Input"],
Cell[234593, 5648, 1044, 30, 55, "Input"],
Cell[235640, 5680, 1371, 38, 55, "Input"],
Cell[237014, 5720, 1136, 32, 55, "Input"],
Cell[238153, 5754, 4097, 96, 143, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[242287, 5855, 206, 3, 31, "Subsubtitle"],
Cell[242496, 5860, 5331, 139, 297, "Input"],
Cell[247830, 6001, 3721, 88, 187, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[251588, 6094, 205, 3, 31, "Subsubtitle"],
Cell[251796, 6099, 1128, 18, 91, "Text"],
Cell[252927, 6119, 689, 12, 91, "Text"],
Cell[253619, 6133, 1575, 37, 99, "Input"],
Cell[255197, 6172, 2351, 63, 99, "Input"],
Cell[257551, 6237, 1017, 16, 91, "Text"],
Cell[258571, 6255, 1767, 48, 77, "Input"],
Cell[260341, 6305, 1888, 51, 99, "Input"],
Cell[262232, 6358, 2315, 55, 121, "Input"],
Cell[264550, 6415, 1519, 41, 102, "Input"],
Cell[266072, 6458, 726, 21, 32, "Input"],
Cell[266801, 6481, 10558, 278, 363, "Input"],
Cell[277362, 6761, 12027, 256, 517, "Input"],
Cell[289392, 7019, 128, 2, 32, "Input"],
Cell[289523, 7023, 10772, 248, 605, "Input"],
Cell[300298, 7273, 15272, 326, 737, "Input"],
Cell[315573, 7601, 16620, 357, 803, "Input"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> Figures/180801_151126_KERR__WFlow__Fig_1_2.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    345075,       8270]
NotebookOptionsPosition[    338727,       8094]
NotebookOutlinePosition[    339660,       8124]
CellTagsIndexPosition[    339617,       8121]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Quantum Kerr Oscillator",
 "\n",
 Cell[BoxData[
  StyleBox[
   RowBox[{
   "Figures", ",", " ", "AppendixFigure", ",", " ", "Animations", ",", " ", 
    RowBox[{"Brumer", " ", "State"}]}], "SubsubitemParagraph"]], "Input",
  CellChangeTimes->{{3.656008349356085*^9, 3.656008382149452*^9}}]
}], "Title",
 CellChangeTimes->{{3.6149642069439497`*^9, 3.6149642195438023`*^9}, {
   3.615042293352717*^9, 3.6150422968241043`*^9}, 3.625311915921473*^9, 
   3.629566265496887*^9, {3.6481255432372704`*^9, 3.6481255440958643`*^9}, 
   3.656008420070451*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Quit", "[", "]"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";", 
    RowBox[{"Clear", "[", "Derivative", "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"SetOptions", "[", 
     RowBox[{
      RowBox[{"EvaluationNotebook", "[", "]"}], ",", 
      RowBox[{"CellProlog", "\[RuleDelayed]", 
       RowBox[{"SelectionMove", "[", 
        RowBox[{
         RowBox[{"EvaluationCell", "[", "]"}], ",", "All", ",", "Cell"}], 
        "]"}]}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"progressCount", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"showDetailsAndPlots", "=", "False"}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.6156320458775873`*^9, 
   3.615632066333396*^9}, 3.6156331592048607`*^9, 3.6156331921326523`*^9, {
   3.61563347871996*^9, 3.615633504831564*^9}, {3.615633534974391*^9, 
   3.615633571018347*^9}, {3.615633637584827*^9, 3.615633656101695*^9}, {
   3.615633687291555*^9, 3.615633702998143*^9}, 3.615633767353943*^9, 
   3.615634260064809*^9, {3.615634516238912*^9, 3.6156345165996103`*^9}, {
   3.615640718301269*^9, 3.615640723993116*^9}, {3.615640965047326*^9, 
   3.6156409652607117`*^9}, {3.615641364047477*^9, 3.615641365896698*^9}, 
   3.615641846478875*^9, 3.6156420647131767`*^9, {3.615648084078582*^9, 
   3.6156481144810963`*^9}, 3.6156498327198343`*^9, 3.6157177256918793`*^9, {
   3.615717771202983*^9, 3.615717798779161*^9}, {3.6157181718105164`*^9, 
   3.615718282003779*^9}, {3.615719385664939*^9, 3.615719388771999*^9}, {
   3.615724780152248*^9, 3.615724787339726*^9}, {3.6157309564883137`*^9, 
   3.615731030826474*^9}, {3.615731074372919*^9, 3.61573114030761*^9}, {
   3.615731221093851*^9, 3.615731224848073*^9}, {3.6157314468020973`*^9, 
   3.615731470924478*^9}, {3.615731536071617*^9, 3.615731540499689*^9}, {
   3.615731607905945*^9, 3.615731623780262*^9}, {3.615731663309916*^9, 
   3.6157316861671352`*^9}, {3.615731718343873*^9, 3.615731738235317*^9}, {
   3.6157317701934967`*^9, 3.615731806749566*^9}, {3.6157318683178463`*^9, 
   3.615731882165018*^9}, {3.615731914516308*^9, 3.615731949377364*^9}, {
   3.6157319862071753`*^9, 3.615731994269411*^9}, {3.615732088833954*^9, 
   3.6157320902528753`*^9}, {3.6157321530526648`*^9, 3.61573217229843*^9}, {
   3.6157324153143797`*^9, 3.615732513813241*^9}, 3.615740661005199*^9, {
   3.615758274977693*^9, 3.615758276562348*^9}, {3.6157592315738153`*^9, 
   3.6157592323300734`*^9}, 3.615759981718157*^9, {3.6158225675164633`*^9, 
   3.6158225693822193`*^9}, {3.616045417246179*^9, 3.6160454257091827`*^9}, {
   3.616045531559072*^9, 3.616045531928966*^9}, {3.616067735438904*^9, 
   3.616067736005248*^9}, {3.61606851236817*^9, 3.616068514824626*^9}, {
   3.616070893498361*^9, 3.616070900398108*^9}, 3.616074615415929*^9, {
   3.616078112415565*^9, 3.616078113530233*^9}, 3.616079102974662*^9, {
   3.6165105547529297`*^9, 3.6165105719640102`*^9}, {3.6165108370872707`*^9, 
   3.6165108371121063`*^9}, {3.624955694060576*^9, 3.624955723011841*^9}, {
   3.625311042746018*^9, 3.625311042942409*^9}, {3.6253114467779493`*^9, 
   3.625311447056411*^9}, {3.625312009651863*^9, 3.625312014721457*^9}, {
   3.6253121746040087`*^9, 3.625312176561607*^9}, 3.625312517659998*^9, {
   3.646528237212318*^9, 3.646528240487083*^9}, {3.646528567067741*^9, 
   3.646528567630477*^9}, {3.646553033831624*^9, 3.646553041901435*^9}, {
   3.6465540283623657`*^9, 3.646554029653775*^9}, 3.646554974743787*^9, {
   3.6465551308370132`*^9, 3.6465552238336163`*^9}, {3.646992616136801*^9, 
   3.646992622216215*^9}, 3.6469926624627857`*^9, {3.646992815002122*^9, 
   3.646992826336493*^9}, 3.6469981390459223`*^9, {3.647097731410119*^9, 
   3.6470977450637074`*^9}, {3.6560092867529507`*^9, 
   3.6560092932770243`*^9}, {3.74205103708955*^9, 3.7420510381576557`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"stateCASE", "=", "coherentState"}], " ", 
  RowBox[{"(*", "squeezedVacuumState", "*)"}], " ", 
  RowBox[{"(*", "twoStateSuperpostion", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"TrueQ", "[", 
     RowBox[{"stateCASE", "==", "squeezedVacuumState"}], "]"}], ",", 
    RowBox[{"(*", "squeezedState", "*)"}], 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"sQueeze", "=", 
       RowBox[{"1", "/", "3"}]}], " ", ";", 
      RowBox[{"stateParameter", "=", "sQueeze"}], ";", 
      RowBox[{"ttevol", ":=", 
       RowBox[{"TT", "/", "3"}]}], ";", 
      RowBox[{"smallLAMBDA", "=", "1"}], ";", 
      RowBox[{"NMAX", "=", "8"}], ";", 
      RowBox[{"RR", "=", 
       RowBox[{"16", "/", "10"}]}], ";"}], "}"}], ",", 
    RowBox[{"(*", "coherentState", "*)"}], 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Displace", "=", 
       RowBox[{"7", "/", "12"}]}], ",", 
      RowBox[{
       RowBox[{"stateParameter", "=", "Displace"}], ";", 
       RowBox[{"ttevol", ":=", 
        RowBox[{"TT", "/", "4"}]}], ";", 
       RowBox[{"smallLAMBDA", "=", 
        RowBox[{"1", "/", "4"}]}], ";", 
       RowBox[{"NMAX", "=", "8"}], ";", 
       RowBox[{"RR", "=", 
        RowBox[{"10", "/", "10"}]}], ";"}]}], "}"}]}], "]"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Displace", "=", 
       RowBox[{"7", "/", "12"}]}], ",", 
      RowBox[{
       RowBox[{"stateParameter", "=", "Displace"}], ";", 
       RowBox[{"ttevol", ":=", 
        RowBox[{"TT", "/", "4"}]}], ";", 
       RowBox[{"smallLAMBDA", "=", 
        RowBox[{"1", "/", "4"}]}], ";", 
       RowBox[{"NMAX", "=", "8"}], ";", 
       RowBox[{"RR", "=", 
        RowBox[{"9", "/", "10"}]}], ";"}]}], "}"}], "]"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"invertKerr", "=", "1"}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"=", 
    RowBox[{
     RowBox[{"1", ":", " ", 
      RowBox[{"not", " ", "inverted", "     ", "OR"}]}], "   ", "=", 
     RowBox[{"I", ":", " ", "Inverted"}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Hbar", "=", "1"}], ";", " ", 
   RowBox[{"M", "=", "1"}], ";", " ", 
   RowBox[{"K", "=", "1"}], ";", " ", 
   RowBox[{"mMixAngle", "=", 
    RowBox[{"Pi", "/", 
     RowBox[{"(", 
      RowBox[{"6", "+", "1"}], ")"}]}]}], ";", "  ", 
   RowBox[{"mMixAngle", "=", 
    RowBox[{"Pi", "/", 
     RowBox[{"(", "4", ")"}]}]}], ";", "  ", 
   RowBox[{"LAMBDA", "=", 
    RowBox[{"invertKerr", "*", "smallLAMBDA"}]}], ";", "  ", 
   RowBox[{"FixParameters", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"h", "->", "Hbar"}], ",", 
      RowBox[{"m", "->", "M"}], ",", 
      RowBox[{"k", "->", "K"}], ",", 
      RowBox[{"\[CapitalLambda]", "->", "LAMBDA"}], ",", 
      RowBox[{"\[Lambda]", "->", "LAMBDA"}]}], "}"}]}], " ", ";"}], " ", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TT", ":=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{
          RowBox[{"Pi", " ", "/", " ", 
           RowBox[{"smallLAMBDA", "^", "2"}]}], " ", "/", 
          RowBox[{"Abs", "[", 
           RowBox[{
            RowBox[{"E0", "[", "1", "]"}], "-", 
            RowBox[{"E0", "[", "0", "]"}]}], "]"}]}]}], ")"}], "/", "8"}], 
      " ", "/.", "FixParameters"}], ",", "4"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DTT", ":=", 
    RowBox[{"N", "[", 
     RowBox[{"TT", "/", "numberOfFrames"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ClearParameters", "=", 
    RowBox[{"ClearAll", "[", 
     RowBox[{
     "h", ",", "m", ",", "k", ",", "\[Lambda]", ",", "\[CapitalLambda]"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"labelPlot", "=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"TrueQ", "[", 
     RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], ",", 
    RowBox[{"StringJoin", "[", 
     RowBox[{"\"\<Squeeze=\>\"", ",", 
      RowBox[{"ToString", "[", 
       RowBox[{"N", "[", 
        RowBox[{"stateParameter", ",", "4"}], "]"}], "]"}]}], "]"}], ",", 
    RowBox[{"StringJoin", "[", 
     RowBox[{"\"\<Coherent=\>\"", ",", 
      RowBox[{"ToString", "[", 
       RowBox[{"N", "[", 
        RowBox[{"stateParameter", ",", "4"}], "]"}], "]"}]}], "]"}]}], 
   "]"}]}], "\n", 
 RowBox[{
  RowBox[{"VuPoi", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "4"}], ",", "5"}], "}"}]}], ";", " ", 
  RowBox[{"export$Directoy", "=", 
   RowBox[{"StringJoin", "[", 
    RowBox[{"\"\</home/ole/Shared/temp/\>\"", ",", 
     RowBox[{"ToString", "[", "stateCASE", "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{" ", 
  RowBox[{
   RowBox[{"animationCreation", "=", "True"}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{"numberOfFrames", "=", 
  RowBox[{"70", "-", "45"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"numberOfPlotPoints", "=", "31"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"imgRes", "=", "600"}]}], "Input",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.6156320458775873`*^9, 
   3.615632066333396*^9}, 3.6156331592048607`*^9, 3.6156331921326523`*^9, {
   3.61563347871996*^9, 3.615633504831564*^9}, {3.615633534974391*^9, 
   3.615633571018347*^9}, {3.615633637584827*^9, 3.615633656101695*^9}, {
   3.615633687291555*^9, 3.615633702998143*^9}, 3.615633767353943*^9, 
   3.615634260064809*^9, {3.615634516238912*^9, 3.6156345165996103`*^9}, {
   3.615640718301269*^9, 3.615640723993116*^9}, {3.615640965047326*^9, 
   3.6156409652607117`*^9}, {3.615641364047477*^9, 3.615641365896698*^9}, 
   3.615641846478875*^9, 3.6156420647131767`*^9, {3.615648084078582*^9, 
   3.6156481144810963`*^9}, 3.6156498327198343`*^9, 3.6157177256918793`*^9, {
   3.615717771202983*^9, 3.615717798779161*^9}, {3.6157181718105164`*^9, 
   3.615718282003779*^9}, {3.615719385664939*^9, 3.615719388771999*^9}, {
   3.615724780152248*^9, 3.615724787339726*^9}, {3.6157309564883137`*^9, 
   3.615731030826474*^9}, {3.615731074372919*^9, 3.61573114030761*^9}, {
   3.615731221093851*^9, 3.615731224848073*^9}, {3.6157314468020973`*^9, 
   3.615731470924478*^9}, {3.615731536071617*^9, 3.615731540499689*^9}, {
   3.615731607905945*^9, 3.615731623780262*^9}, {3.615731663309916*^9, 
   3.6157316861671352`*^9}, {3.615731718343873*^9, 3.615731738235317*^9}, {
   3.6157317701934967`*^9, 3.615731806749566*^9}, {3.6157318683178463`*^9, 
   3.615731882165018*^9}, {3.615731914516308*^9, 3.615731949377364*^9}, {
   3.6157319862071753`*^9, 3.615731994269411*^9}, {3.615732088833954*^9, 
   3.6157320902528753`*^9}, {3.6157321530526648`*^9, 3.61573217229843*^9}, {
   3.6157324153143797`*^9, 3.615732513813241*^9}, 3.615740661005199*^9, {
   3.615758274977693*^9, 3.615758276562348*^9}, {3.6157592315738153`*^9, 
   3.6157592323300734`*^9}, 3.615759981718157*^9, {3.6158225675164633`*^9, 
   3.6158225693822193`*^9}, {3.616045417246179*^9, 3.6160454257091827`*^9}, {
   3.616045531559072*^9, 3.616045531928966*^9}, {3.616067735438904*^9, 
   3.616067736005248*^9}, {3.61606851236817*^9, 3.616068514824626*^9}, {
   3.616070893498361*^9, 3.616070900398108*^9}, 3.616074615415929*^9, {
   3.616078112415565*^9, 3.616078113530233*^9}, 3.616079102974662*^9, {
   3.6165105547529297`*^9, 3.6165105719640102`*^9}, {3.6165108370872707`*^9, 
   3.6165108371121063`*^9}, {3.624955694060576*^9, 3.624955723011841*^9}, {
   3.625311042746018*^9, 3.625311042942409*^9}, {3.6253114467779493`*^9, 
   3.625311447056411*^9}, {3.625312009651863*^9, 3.625312014721457*^9}, {
   3.6253121746040087`*^9, 3.625312176561607*^9}, 3.625312517659998*^9, {
   3.646528237212318*^9, 3.646528240487083*^9}, {3.646528567067741*^9, 
   3.646528567630477*^9}, {3.646553033831624*^9, 3.646553041901435*^9}, {
   3.6465540283623657`*^9, 3.646554029653775*^9}, 3.646554974743787*^9, {
   3.6465551308370132`*^9, 3.6465552238336163`*^9}, {3.646992616136801*^9, 
   3.646992622216215*^9}, 3.6469926624627857`*^9, {3.646992815002122*^9, 
   3.646992826336493*^9}, 3.6469981390459223`*^9, {3.647097731410119*^9, 
   3.6470977711808157`*^9}, 3.647360477023466*^9, 3.6473623159039183`*^9, 
   3.647639486991949*^9, 3.647775743906917*^9, 3.647776081497377*^9, 
   3.647776862032036*^9, 3.6477810324993067`*^9, 3.647781147037665*^9, {
   3.647782110497978*^9, 3.647782113027494*^9}, {3.647941243590602*^9, 
   3.64794128585658*^9}, {3.647942322800074*^9, 3.6479423229765377`*^9}, {
   3.647942359387619*^9, 3.647942389854985*^9}, {3.647942973689354*^9, 
   3.6479429761961937`*^9}, {3.6479448159915323`*^9, 3.647944822222885*^9}, {
   3.6479451827971373`*^9, 3.647945198242318*^9}, 3.6479487683466263`*^9, {
   3.648121593649688*^9, 3.6481215947008877`*^9}, {3.648123654723319*^9, 
   3.648123693583171*^9}, {3.6481237975721817`*^9, 3.64812379839423*^9}, 
   3.648123869500578*^9, {3.648123963752718*^9, 3.648123987226544*^9}, {
   3.648124139183362*^9, 3.648124141762126*^9}, 3.648124385596273*^9, {
   3.648124450489668*^9, 3.648124470144237*^9}, {3.648125497539983*^9, 
   3.6481254980803022`*^9}, 3.648127207683023*^9, {3.648129733205455*^9, 
   3.64812973433359*^9}, {3.648131598587099*^9, 3.64813164436154*^9}, {
   3.648132790038649*^9, 3.6481327913054657`*^9}, 3.648135280197627*^9, {
   3.6481356487240334`*^9, 3.648135648877891*^9}, {3.648136022075742*^9, 
   3.648136025741894*^9}, 3.648136986947774*^9, 3.648137512475025*^9, 
   3.648138660203727*^9, 3.648139523582602*^9, {3.6481551655813503`*^9, 
   3.648155170975871*^9}, 3.648159439960387*^9, 3.648160762338786*^9, {
   3.648161149366193*^9, 3.6481611508060713`*^9}, 3.648162338766151*^9, {
   3.648198137495487*^9, 3.64819820905842*^9}, {3.648198359532854*^9, 
   3.6481983979523363`*^9}, {3.648198477337332*^9, 3.6481984788957777`*^9}, {
   3.648198925937114*^9, 3.648198934610105*^9}, 3.6481992392334223`*^9, {
   3.648212263091679*^9, 3.648212268924767*^9}, {3.648213281124625*^9, 
   3.648213281256587*^9}, {3.648215624999454*^9, 3.64821562866201*^9}, 
   3.648215821996347*^9, {3.648231932469376*^9, 3.648231938342593*^9}, {
   3.648242036189931*^9, 3.6482420810387383`*^9}, {3.64824211231628*^9, 
   3.648242118720455*^9}, {3.648320087568425*^9, 3.648320095223948*^9}, 
   3.64832548424756*^9, {3.648357230085614*^9, 3.6483573901263123`*^9}, 
   3.648357448782195*^9, 3.648357480766802*^9, {3.648357799253729*^9, 
   3.648357873870412*^9}, 3.6483579342341557`*^9, {3.6483580238104*^9, 
   3.648358027574563*^9}, 3.6484780796643133`*^9, {3.648478878529975*^9, 
   3.648478890957799*^9}, {3.648478938245063*^9, 3.648478942684215*^9}, 
   3.648481683308153*^9, {3.648484653043892*^9, 3.6484846545325336`*^9}, 
   3.648558200202774*^9, {3.648558529051745*^9, 3.648558529711141*^9}, 
   3.648566542907082*^9, {3.648595548006069*^9, 3.648595552163698*^9}, {
   3.648595608535007*^9, 3.6485956300909367`*^9}, 3.648596244953361*^9, {
   3.6486327691780367`*^9, 3.6486327704389343`*^9}, {3.653827115383219*^9, 
   3.653827130794415*^9}, 3.653979488449481*^9, {3.6539796997956944`*^9, 
   3.6539797076329117`*^9}, {3.654101323247204*^9, 3.654101324725233*^9}, 
   3.6541013648112307`*^9, {3.6541041865407467`*^9, 3.654104190469612*^9}, 
   3.654104523098547*^9, {3.654105139327928*^9, 3.654105192084413*^9}, {
   3.654106134008523*^9, 3.654106134285*^9}, {3.654340257913258*^9, 
   3.654340258366995*^9}, 3.654507455434484*^9, {3.655640891240521*^9, 
   3.655640891776668*^9}, {3.655641016656946*^9, 3.655641028537932*^9}, 
   3.655641134692958*^9, {3.6556412799551897`*^9, 3.65564129601861*^9}, 
   3.655641379926013*^9, {3.655641481984911*^9, 3.65564148438238*^9}, 
   3.655641588703174*^9, {3.6560044998370543`*^9, 3.6560045031922894`*^9}, {
   3.6560046257169447`*^9, 3.65600462928763*^9}, {3.656005408406949*^9, 
   3.656005429019431*^9}, {3.656005805553939*^9, 3.656005806362729*^9}, 
   3.6560058490939493`*^9, 3.656008638079142*^9, {3.65600927590808*^9, 
   3.656009278482408*^9}, {3.657268008360805*^9, 3.65726801935233*^9}, {
   3.6572714077676*^9, 3.657271420851448*^9}, {3.657272321112818*^9, 
   3.657272326383922*^9}, {3.657273311406228*^9, 3.657273320397456*^9}, {
   3.6572824949759912`*^9, 3.6572825039383593`*^9}, {3.657521679531212*^9, 
   3.657521746339992*^9}, 3.658061191060657*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"$t0", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"timePrint", ",", 
    RowBox[{"{", 
     RowBox[{"HoldAll", ",", "Listable"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"prn", "[", "arg_", "]"}], ":=", 
   RowBox[{"Print", "[", 
    RowBox[{
     RowBox[{"HoldForm", "[", "arg", "]"}], ",", "\"\< = \>\"", ",", "arg"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"timePrint", "[", "XX_", "]"}], ":=", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Time spent= \>\"", ",", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ",", "4"}], "]"}], 
      ",", "\"\< Seconds  = \>\"", ",", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ")"}], "/", 
         "60"}], ",", "4"}], "]"}], ",", "\"\< Minutes   for   \>\"", ",", 
      RowBox[{"HoldForm", "[", " ", "XX", "]"}], ",", "\"\< = \>\"", ",", 
      "XX"}], "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 

 RowBox[{
  RowBox[{"Derivative", "/:", 
   RowBox[{"MakeBoxes", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Derivative", "[", "\[Alpha]__", "]"}], "[", "wflow_", "]"}], 
      "[", "vars__Symbol", "]"}], ",", "TraditionalForm"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"bb", ",", "dd", ",", "sp"}], "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"MakeBoxes", "[", 
        RowBox[{"dd", ",", "_"}], "]"}], "^=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"{", "\[Alpha]", "}"}], "]"}], "\[Equal]", "1"}], ",", 
         "\"\<\[DifferentialD]\>\"", ",", "\"\<\[PartialD]\>\""}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"MakeBoxes", "[", 
        RowBox[{"sp", ",", "_"}], "]"}], "^=", "\"\<\[ThinSpace]\>\""}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"bb", "/:", 
       RowBox[{"MakeBoxes", "[", 
        RowBox[{
         RowBox[{"bb", "[", "x__", "]"}], ",", "_"}], "]"}], ":=", 
       RowBox[{"RowBox", "[", 
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"ToBoxes", "[", "#", "]"}], "&"}], ",", 
          RowBox[{"{", "x", "}"}]}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"FractionBox", "[", 
       RowBox[{
        RowBox[{"ToBoxes", "[", 
         RowBox[{"bb", "[", 
          RowBox[{
           RowBox[{"dd", "^", 
            RowBox[{"Plus", "[", "\[Alpha]", "]"}]}], ",", "wflow"}], "]"}], 
         "]"}], ",", 
        RowBox[{"ToBoxes", "[", 
         RowBox[{"Apply", "[", 
          RowBox[{"bb", ",", 
           RowBox[{"Riffle", "[", 
            RowBox[{
             RowBox[{"Map", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"bb", "[", 
                 RowBox[{"dd", ",", "#"}], "]"}], "&"}], ",", 
               RowBox[{"Select", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"{", "vars", "}"}], "^", 
                   RowBox[{"{", "\[Alpha]", "}"}]}], ")"}], ",", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"#", "=!=", "1"}], "&"}], ")"}]}], "]"}]}], "]"}], 
             ",", "sp"}], "]"}]}], "]"}], "]"}]}], "]"}]}]}], "]"}]}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Make", " ", "Derivative", " ", "Output", " ", "BEAUTIFUL", "    ", 
     RowBox[{"http", ":"}]}], "//", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"pages", ".", "uoregon", ".", "edu"}], "/", "noeckel"}], "/", 
       "computernotes"}], "/", "Mathematica"}], "/", 
     RowBox[{"EquationEditing", ".", "html"}]}]}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Make3d", "[", 
    RowBox[{"plot_", ",", "height_", ",", "opacity_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "newplot", "}"}], ",", 
     RowBox[{
      RowBox[{"newplot", "=", 
       RowBox[{"First", "@", 
        RowBox[{"Graphics", "[", "plot", "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"newplot", "=", 
       RowBox[{
        RowBox[{"N", "@", "newplot"}], "/.", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"x_", "?", "AtomQ"}], ",", 
           RowBox[{"y_", "?", "AtomQ"}]}], "}"}], "\[RuleDelayed]", 
         RowBox[{"{", 
          RowBox[{"x", ",", "y", ",", "height"}], "}"}]}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"newplot", "/.", 
       RowBox[{
        RowBox[{"GraphicsComplex", "[", "xx__", "]"}], "\[RuleDelayed]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Opacity", "[", "opacity", "]"}], ",", 
          RowBox[{"GraphicsComplex", "[", "xx", "]"}]}], "}"}]}]}]}]}], 
    "]"}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Show", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"plotWF", ",", 
        RowBox[{"Graphics3D", "[", 
         RowBox[{"Make3d", "[", 
          RowBox[{"streamInColor", ",", "maxWF", ",", ".75"}], "]"}], "]"}]}],
        "}"}], ",", 
      RowBox[{"ViewPoint", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "100"}], "}"}]}]}], "]"}], "  ", "does", 
    " ", "NOT", " ", "work"}], "*)"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"to3d", "[", 
     RowBox[{"plot_", ",", "height_", ",", "opacity_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "newplot", "}"}], ",", 
      RowBox[{
       RowBox[{"newplot", "=", 
        RowBox[{"First", "@", 
         RowBox[{"Graphics", "[", "plot", "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"newplot", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"N", "@", "newplot"}], "/.", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x_", "?", "AtomQ"}], ",", 
             RowBox[{"y_", "?", "AtomQ"}]}], "}"}], "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"x", ",", "y", ",", "height"}], "}"}]}]}], "/.", 
         RowBox[{
          RowBox[{"Arrowheads", "[", 
           RowBox[{"List", "[", 
            RowBox[{"List", "[", 
             RowBox[{"x_", ",", "y_", ",", "notz_"}], "]"}], "]"}], "]"}], 
          "\[Rule]", 
          RowBox[{"Arrowheads", "[", 
           RowBox[{"List", "[", 
            RowBox[{"List", "[", 
             RowBox[{"x", ",", "y"}], "]"}], "]"}], "]"}]}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"newplot", "/.", 
        RowBox[{
         RowBox[{"GraphicsComplex", "[", "xx__", "]"}], "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Opacity", "[", "opacity", "]"}], ",", 
           RowBox[{"GraphicsComplex", "[", "xx", "]"}]}], "}"}]}]}]}]}], 
     "]"}]}], ";"}], "\n", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"dChange", "[", 
    RowBox[{"expression", ",", 
     RowBox[{"{", "transformations", "}"}], ",", 
     RowBox[{"{", "oldVars", "}"}], ",", 
     RowBox[{"{", "newVars", "}"}], ",", 
     RowBox[{"{", "functions", "}"}]}], "]"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ClearAll", "[", "dChange", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dChange", "[", 
    RowBox[{
    "expr_", ",", "transformations_List", ",", "oldVars_List", ",", 
     "newVars_List", ",", "functions_List"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "pos", ",", "functionsReplacements", ",", "variablesReplacements", ",", 
       "arguments", ",", "heads", ",", "newVarsSolved"}], "}"}], ",", 
     RowBox[{
      RowBox[{"pos", "=", 
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{"Outer", "[", 
          RowBox[{"Position", ",", "functions", ",", "oldVars"}], "]"}], ",", 
         
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "2", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"3", ",", "4"}], "}"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"heads", "=", 
       RowBox[{"functions", "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "0"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"arguments", "=", 
       RowBox[{"List", "@@@", "functions"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"newVarsSolved", "=", 
       RowBox[{"newVars", "/.", 
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{"transformations", ",", "newVars"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"functionsReplacements", "=", 
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{"Function", "[", 
          RowBox[{"i", ",", 
           RowBox[{
            RowBox[{"heads", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Function", "[", 
                RowBox[{"#", ",", "#2"}], "]"}], "&"}], "[", 
              RowBox[{
               RowBox[{"arguments", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", 
               RowBox[{"ReplacePart", "[", 
                RowBox[{
                 RowBox[{"functions", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", 
                 RowBox[{"Thread", "[", 
                  RowBox[{
                   RowBox[{"pos", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
                   "newVarsSolved"}], "]"}]}], "]"}]}], "]"}], ")"}]}]}], 
          "]"}], ",", 
         RowBox[{"Range", "@", 
          RowBox[{"Length", "@", "functions"}]}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"variablesReplacements", "=", 
       RowBox[{
        RowBox[{"Solve", "[", 
         RowBox[{"transformations", ",", "oldVars"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"expr", "/.", "functionsReplacements"}], "/.", 
         "variablesReplacements"}], "//", "Simplify"}], "//", "Normal"}]}]}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"dChange", "[", 
   RowBox[{"expr_", ",", 
    RowBox[{"functions", ":", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"_", "[", "___", "]"}], "\[Equal]", "_"}], ")"}], ".."}], 
      "}"}]}]}], "]"}], ":=", 
  RowBox[{"expr", "/.", 
   RowBox[{"Replace", "[", 
    RowBox[{"functions", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"f_", "[", "vars__", "]"}], "\[Equal]", "body_"}], ")"}], 
      "\[RuleDelayed]", 
      RowBox[{"(", 
       RowBox[{"f", "\[Rule]", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", "vars", "}"}], ",", "body"}], "]"}]}], ")"}]}], ",", 
     RowBox[{"{", "1", "}"}]}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dChange", "[", 
    RowBox[{"expr_", ",", "x___"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"dChange", "[", 
      RowBox[{"expr", ",", "##"}], "]"}], "&"}], "@@", 
    RowBox[{"Replace", "[", 
     RowBox[{
      RowBox[{"{", "x", "}"}], ",", 
      RowBox[{
       RowBox[{"var", ":", 
        RowBox[{"Except", "[", "_List", "]"}]}], "\[RuleDelayed]", 
       RowBox[{"{", "var", "}"}]}], ",", 
      RowBox[{"{", "1", "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.646998142831975*^9, {3.6476413934824963`*^9, 3.647641439641926*^9}, 
   3.6476415793211184`*^9, {3.648198402668096*^9, 3.648198404464897*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"dChange", "[", 
    RowBox[{"expression", ",", 
     RowBox[{"{", "transformations", "}"}], ",", 
     RowBox[{"{", "oldVars", "}"}], ",", 
     RowBox[{"{", "newVars", "}"}], ",", 
     RowBox[{"{", "functions", "}"}]}], "]"}], "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{
   RowBox[{"dChange", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"u", "[", 
         RowBox[{"x", ",", "t"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "2"}], "}"}]}], "]"}], "\[Equal]", 
      RowBox[{
       RowBox[{"c", "^", "2"}], " ", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"u", "[", 
          RowBox[{"x", ",", "t"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "\[Equal]", 
        RowBox[{"x", "+", 
         RowBox[{"c", " ", "t"}]}]}], ",", 
       RowBox[{"r", "\[Equal]", 
        RowBox[{"x", "-", 
         RowBox[{"c", " ", "t"}]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "t"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "r"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", "[", 
       RowBox[{"x", ",", "t"}], "]"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
   
   RowBox[{"dChange", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"\[Eta]", "*", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"f", "[", "\[Eta]", "]"}], ",", "\[Eta]"}], "]"}]}], ",",
           "\[Eta]"}], "]"}], "/", "\[Eta]"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"s", "^", "2"}], "/", 
           RowBox[{"\[Eta]", "^", "2"}]}]}], ")"}], "*", 
        RowBox[{"f", "[", "\[Eta]", "]"}]}], "-", 
       RowBox[{
        RowBox[{"f", "[", "\[Eta]", "]"}], "^", "3"}]}], "\[Equal]", "0"}], 
     ",", 
     RowBox[{"\[Eta]", "\[Equal]", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "z"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}], "]"}]}], ",", "\[Eta]", ",", "z", 
     ",", 
     RowBox[{"f", "[", "\[Eta]", "]"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dChange", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"u", "[", 
           RowBox[{"x", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], "+", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"u", "[", 
          RowBox[{"x", ",", "t"}], "]"}], ",", 
         RowBox[{"{", "t", "}"}]}], "]"}], "-", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"x", " ", 
          RowBox[{"u", "[", 
           RowBox[{"x", ",", "t"}], "]"}]}], ",", 
         RowBox[{"{", "x", "}"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"u", "[", 
        RowBox[{"x", ",", "t"}], "]"}], "\[Equal]", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], " ", 
          RowBox[{"x", "^", "2"}]}], "]"}], " ", 
        RowBox[{"f", "[", "x", "]"}], " ", 
        RowBox[{"T", "[", "t", "]"}]}]}]}], "]"}], "//", 
    "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.647641475160035*^9, 3.647641498154008*^9}, {
   3.647641543282469*^9, 3.647641544305929*^9}, 3.647641592260879*^9}],

Cell[CellGroupData[{

Cell["Classical Eigenfunctions", "Subtitle",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630620536209*^9}, {
   3.615630656303398*^9, 3.6156306666273937`*^9}, {3.648462292665238*^9, 
   3.6484623020688343`*^9}}],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"showDetailsAndPlots", "\[Equal]", "True"}], ",", 
   RowBox[{"(*", 
    RowBox[{"Show", " ", "Brumer", " ", "Classical", " ", "Eigenfunctions"}], 
    "*)"}], 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"jj", "=", "2"}], ";", "\n", 
     RowBox[{"XX", "=", "2"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"p", "+", 
          RowBox[{"I", " ", "x"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"p", "-", 
          RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"jj", "/", "2"}], ")"}]}], ";", "\n", 
     RowBox[{"GraphicsRow", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Plot3D", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Re", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"p", "+", 
                  RowBox[{"I", " ", "x"}]}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{"p", "-", 
                  RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"jj", "/", "2"}], ")"}]}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", 
             RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"p", ",", 
             RowBox[{"-", "XX"}], ",", "XX"}], "}"}]}], "]"}], ",", 
         RowBox[{"Plot3D", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Im", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"p", "+", 
                  RowBox[{"I", " ", "x"}]}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{"p", "-", 
                  RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"jj", "/", "2"}], ")"}]}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", 
             RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"p", ",", 
             RowBox[{"-", "XX"}], ",", "XX"}], "}"}]}], "]"}], ",", 
         RowBox[{"Plot3D", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Re", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"p", "+", 
                   RowBox[{"I", " ", "x"}]}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"p", "-", 
                   RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{"jj", "/", "2"}], ")"}]}], "]"}], ",", 
             RowBox[{"Im", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"p", "+", 
                   RowBox[{"I", " ", "x"}]}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"p", "-", 
                   RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{"jj", "/", "2"}], ")"}]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", 
             RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"p", ",", 
             RowBox[{"-", "XX"}], ",", "XX"}], "}"}]}], "]"}]}], "}"}], ",", 
       RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}]}], "}"}], ","}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.6484623066456842`*^9, 3.648462313322529*^9}, {
  3.648462343757187*^9, 3.648462348946628*^9}, {3.648462414414464*^9, 
  3.648462423777483*^9}, {3.6484625700068913`*^9, 3.648462716605606*^9}, {
  3.648462751914608*^9, 3.648462870658814*^9}, {3.648476488978311*^9, 
  3.648476512262414*^9}, {3.648484803819274*^9, 3.648484809093198*^9}, {
  3.656005774012751*^9, 3.656005787163701*^9}, {3.65600846210395*^9, 
  3.656008465880529*^9}, {3.656008656017507*^9, 3.656008681777755*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Assignment of State: Squeezed Vacuum, Coherent State or 2-mode superposition\
\>", "Subtitle",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630620536209*^9}, {
   3.615630656303398*^9, 3.6156306666273937`*^9}, 3.656004695788188*^9}],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"TrueQ", "[", 
    RowBox[{"stateCASE", "==", "squeezedVacuumState"}], "]"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Squeezed", " ", "Vacuum"}], "*)"}], 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"n_", ",", "r_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"Mod", "[", 
        RowBox[{"n", ",", "2"}], "]"}]}], ")"}], "*", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", 
          RowBox[{"Tanh", "[", "r", "]"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"n", "/", "2"}], ")"}]}], "/", 
       RowBox[{"2", "^", 
        RowBox[{"(", 
         RowBox[{"n", "/", "2"}], ")"}]}]}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "/", "2"}], ")"}], "!"}]}], " ", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"n", "!"}], "/", 
       RowBox[{"Cosh", "[", "r", "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
   ",", 
   RowBox[{"(*", 
    RowBox[{"Coherent", " ", "State"}], "*)"}], 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"n_", ",", "r_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"r", "^", "2"}]}], "/", "2"}], "]"}], "*", 
     RowBox[{
      RowBox[{"r", "^", "n"}], "/", " ", 
      RowBox[{"Sqrt", "[", " ", 
       RowBox[{"n", "!"}], "]"}]}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.615630728652275*^9, 
   3.615630777189464*^9}, {3.61563081930855*^9, 3.615630829989641*^9}, {
   3.6156309214343233`*^9, 3.615630946955887*^9}, {3.615630977592058*^9, 
   3.6156310861637573`*^9}, {3.615631131220243*^9, 3.6156311872428627`*^9}, {
   3.615631230817059*^9, 3.6156312685815687`*^9}, {3.6156313480841846`*^9, 
   3.6156313901882677`*^9}, {3.615631486800911*^9, 3.615631487915812*^9}, {
   3.615631536011013*^9, 3.615631637816193*^9}, 3.615631868100024*^9, {
   3.615631924512506*^9, 3.6156319262381363`*^9}, {3.615631959743784*^9, 
   3.6156320368530083`*^9}, {3.615632218620048*^9, 3.6156322530705214`*^9}, {
   3.615632396608055*^9, 3.615632397442463*^9}, 3.615632441121344*^9, {
   3.615632513038216*^9, 3.6156325315957212`*^9}, 3.615632567448143*^9, {
   3.615632632047385*^9, 3.6156326781963997`*^9}, {3.6156327585698853`*^9, 
   3.6156327972272387`*^9}, {3.615632892706315*^9, 3.615632927673995*^9}, {
   3.61563302029067*^9, 3.615633021730453*^9}, {3.615633052247924*^9, 
   3.615633139391014*^9}, {3.615633250742509*^9, 3.615633252300255*^9}, {
   3.615633371965705*^9, 3.6156334715337543`*^9}, {3.615633521473732*^9, 
   3.615633523585849*^9}, {3.615633605978108*^9, 3.615633631917869*^9}, {
   3.6156338087883387`*^9, 3.615633870979003*^9}, {3.615634363709557*^9, 
   3.615634377815282*^9}, {3.6157191114523706`*^9, 3.615719118711396*^9}, {
   3.615719376199911*^9, 3.615719377060686*^9}, 3.615724760534513*^9, {
   3.647774676640965*^9, 3.647774946387105*^9}, {3.647774982276249*^9, 
   3.647775028150834*^9}, {3.6477751576146173`*^9, 3.647775272638075*^9}, 
   3.6477753802410517`*^9, {3.647775426490138*^9, 3.647775489004987*^9}, {
   3.64777555227553*^9, 3.647775553578343*^9}, 3.647775599297473*^9, {
   3.6477756710072947`*^9, 3.6477757161661587`*^9}, 3.64777579603017*^9, 
   3.6477758345738173`*^9, {3.647775875783554*^9, 3.647775888651189*^9}, 
   3.6477759673695087`*^9, {3.6477760165804253`*^9, 3.647776061173418*^9}, 
   3.6477809577883244`*^9, {3.648135481979289*^9, 3.648135570976281*^9}, {
   3.648135622784834*^9, 3.648135634006173*^9}, {3.648135671391283*^9, 
   3.6481357234700813`*^9}, {3.6481357703769617`*^9, 3.64813577096496*^9}, 
   3.6481370020405083`*^9, {3.6481375002486343`*^9, 3.648137500655303*^9}, {
   3.648138610690114*^9, 3.648138649438416*^9}, {3.648139474880383*^9, 
   3.648139476208766*^9}, {3.64816080585052*^9, 3.648160809050832*^9}, {
   3.648161090409831*^9, 3.648161135631425*^9}, {3.648198236272389*^9, 
   3.648198302347412*^9}, 3.648198346713374*^9, {3.6481987744837513`*^9, 
   3.648198787694199*^9}, {3.648198824809278*^9, 3.648198830944315*^9}, {
   3.648198861661236*^9, 3.648198895409309*^9}, 3.648358032439155*^9, {
   3.6560052263894167`*^9, 3.656005255450087*^9}, {3.656005502706415*^9, 
   3.656005524209649*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"schleichAm", "[", 
    RowBox[{"n_", ",", "squee_", ",", "displace_"}], "]"}], " ", "=", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"2", " ", "Pi", " ", "squee", " ", "*", 
       RowBox[{"(", 
        RowBox[{"n", "+", 
         RowBox[{"1", "/", "2"}], "-", 
         RowBox[{"displace", "^", "2"}]}], ")"}]}], "]"}]}], "*", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "+", 
         RowBox[{"1", "/", "2"}], "-", 
         RowBox[{"displace", "^", "2"}]}], ")"}], "/", "squee"}]}], "]"}]}]}], 
  RowBox[{"(*", 
   RowBox[{"schleich", "  ", 
    RowBox[{"(", 
     RowBox[{"4.43", "a"}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"n_", ",", "r_"}], "]"}], "=", 
    RowBox[{
     RowBox[{"Sqrt", "[", "2", "]"}], "*", 
     RowBox[{
      RowBox[{"schleichAm", "[", 
       RowBox[{"n", ",", "Squee", ",", "Displace"}], "]"}], "^", 
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}]}], "*", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", 
         RowBox[{"(", "n", ")"}]}], "*", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", "*", "Displace", "*", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"n", "+", 
            RowBox[{"1", "/", "2"}]}], "]"}]}], "]"}]}]}], ")"}]}]}], "*)"}], 
  
  RowBox[{"(*", 
   RowBox[{"Squeezed", " ", 
    RowBox[{"Coherent", ":", " ", 
     RowBox[{"schleich", " ", 
      RowBox[{"(", "4.47", ")"}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"sumRest", "[", 
      RowBox[{"r_", ",", "N_"}], "]"}], "=", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"c", "[", 
          RowBox[{"n", ",", "r"}], "]"}], "^", "2"}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", 
          RowBox[{"N", "+", "1"}], ",", "Infinity"}], "}"}]}], "]"}], "//", 
      "Simplify"}]}], ";"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"sumRest", "[", 
      RowBox[{"r", ",", 
       RowBox[{"Floor", "[", "nCutOff", "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0.01", ",", "1.7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"nCutOff", ",", "6", ",", "40"}], "}"}]}], "]"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nmax", "=", " ", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"sQueeze", "<", "0.75"}], ",", "4", ",", 
     RowBox[{"Ceiling", "[", 
      RowBox[{"Re", "[", 
       RowBox[{"nN", "/.", " ", 
        RowBox[{"FindRoot", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"sumRest", "[", 
             RowBox[{"sQueeze", ",", "nN"}], "]"}], "*", 
            RowBox[{"Conjugate", "[", 
             RowBox[{"sumRest", "[", 
              RowBox[{"sQueeze", ",", "nN"}], "]"}], "]"}]}], "\[Equal]", 
           RowBox[{"0.01", "^", "2"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"nN", ",", "1"}], "}"}]}], "]"}]}], "]"}], "]"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Cut-off at        Nmax = \>\"", ",", "Nmax"}], "]"}]}], "Input",\

 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.615630728652275*^9, 
   3.615630777189464*^9}, {3.61563081930855*^9, 3.615630829989641*^9}, {
   3.6156309214343233`*^9, 3.615630946955887*^9}, {3.615630977592058*^9, 
   3.6156310861637573`*^9}, {3.615631131220243*^9, 3.6156311872428627`*^9}, {
   3.615631230817059*^9, 3.6156312685815687`*^9}, {3.6156313480841846`*^9, 
   3.6156313901882677`*^9}, {3.615631486800911*^9, 3.615631487915812*^9}, {
   3.615631536011013*^9, 3.615631637816193*^9}, 3.615631868100024*^9, {
   3.615631924512506*^9, 3.6156319262381363`*^9}, {3.615631959743784*^9, 
   3.6156320368530083`*^9}, {3.615632218620048*^9, 3.6156322530705214`*^9}, {
   3.615632396608055*^9, 3.615632397442463*^9}, 3.615632441121344*^9, {
   3.615632513038216*^9, 3.6156325315957212`*^9}, 3.615632567448143*^9, {
   3.615632632047385*^9, 3.6156326781963997`*^9}, {3.6156327585698853`*^9, 
   3.6156327972272387`*^9}, {3.615632892706315*^9, 3.615632927673995*^9}, {
   3.61563302029067*^9, 3.615633021730453*^9}, {3.615633052247924*^9, 
   3.615633139391014*^9}, {3.615633250742509*^9, 3.615633252300255*^9}, {
   3.615633371965705*^9, 3.6156334715337543`*^9}, {3.615633521473732*^9, 
   3.615633523585849*^9}, {3.615633605978108*^9, 3.615633631917869*^9}, {
   3.6156338087883387`*^9, 3.615633870979003*^9}, {3.615634363709557*^9, 
   3.615634377815282*^9}, {3.6157191114523706`*^9, 3.615719118711396*^9}, {
   3.615719376199911*^9, 3.615719377060686*^9}, 3.615724760534513*^9, {
   3.647774676640965*^9, 3.647774946387105*^9}, {3.647774982276249*^9, 
   3.647775028150834*^9}, {3.6477751576146173`*^9, 3.647775272638075*^9}, 
   3.6477753802410517`*^9, {3.647775426490138*^9, 3.647775489004987*^9}, {
   3.64777555227553*^9, 3.647775553578343*^9}, 3.647775599297473*^9, {
   3.6477756710072947`*^9, 3.6477757161661587`*^9}, 3.64777579603017*^9, 
   3.6477758345738173`*^9, {3.647775875783554*^9, 3.647775888651189*^9}, 
   3.6477759673695087`*^9, {3.6477760165804253`*^9, 3.647776061173418*^9}, 
   3.6477809577883244`*^9, {3.648135481979289*^9, 3.648135570976281*^9}, {
   3.648135622784834*^9, 3.648135634006173*^9}, {3.648135671391283*^9, 
   3.6481357234700813`*^9}, {3.6481357703769617`*^9, 3.64813577096496*^9}, 
   3.6481370020405083`*^9, {3.6481375002486343`*^9, 3.648137500655303*^9}, {
   3.648138610690114*^9, 3.648138649438416*^9}, {3.648139474880383*^9, 
   3.648139476208766*^9}, {3.64816080585052*^9, 3.648160809050832*^9}, {
   3.648161090409831*^9, 3.648161135631425*^9}, {3.648198236272389*^9, 
   3.648198302347412*^9}, 3.648198346713374*^9, 3.6481987744837513`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Nmax", "=", "NMAX"}], "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Superposition", " ", "0"}], " ", "&"}], " ", "2"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"If", "[", " ", 
    RowBox[{
     RowBox[{"stateCASE", "==", "twoStateSuperpostion"}], ",", 
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"n_", ",", "r_"}], "]"}], ":=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"n", "<", "2"}], ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"n", "<", "1"}], ",", 
          RowBox[{"Cos", "[", "mMixAngle", "]"}], ",", 
          RowBox[{"Sin", "[", "mMixAngle", "]"}]}], "]"}], ",", "0"}], 
       "]"}]}], ","}], "]"}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{"sumC", "=", 
  RowBox[{
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"n", ",", "stateParameter"}], "]"}], "^", "2"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "Nmax"}], "}"}]}], "]"}], "//", 
   "N"}]}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n", ",", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{"c", "[", 
          RowBox[{"n", ",", "r"}], "]"}], "]"}], "/.", 
        RowBox[{"r", "\[Rule]", "stateParameter"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "Nmax"}], "}"}]}], "]"}], ",", 
   RowBox[{"Filling", "\[Rule]", "Axis"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"PointSize", "[", "Large", "]"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.615630728652275*^9, 
   3.615630761234407*^9}, {3.6156337325919237`*^9, 3.615633748118788*^9}, {
   3.6156337824151287`*^9, 3.615633791809537*^9}, 3.6156340162062902`*^9, {
   3.6156344340348043`*^9, 3.615634448277055*^9}, {3.615731495335596*^9, 
   3.615731496258127*^9}, {3.615731554159746*^9, 3.615731588995831*^9}, {
   3.615731645456256*^9, 3.615731650031377*^9}, {3.6157325652719793`*^9, 
   3.615732594288124*^9}, {3.616155043898801*^9, 3.616155049634276*^9}, {
   3.6161551558787947`*^9, 3.616155166172997*^9}, 3.616155224429307*^9, {
   3.625313289975685*^9, 3.625313291263955*^9}, {3.646529214381423*^9, 
   3.646529239106741*^9}, 3.6465529964404716`*^9, 3.6465550276634197`*^9, 
   3.646556773695417*^9, {3.646581692332983*^9, 3.6465817191043987`*^9}, {
   3.6469925942213173`*^9, 3.646992597246503*^9}, {3.6476358612452717`*^9, 
   3.647635861842379*^9}, 3.647635918718376*^9, {3.6476360408497066`*^9, 
   3.647636044244774*^9}, 3.64777529405916*^9, {3.647775399493689*^9, 
   3.6477754114587717`*^9}, {3.647775511734724*^9, 3.64777551381595*^9}, {
   3.647775570004334*^9, 3.6477755802211523`*^9}, {3.647775767127709*^9, 
   3.647775767601615*^9}, {3.647775807556218*^9, 3.647775812978774*^9}, {
   3.647775898460167*^9, 3.6477759024925117`*^9}, {3.647776718165799*^9, 
   3.647776735925946*^9}, 3.647780972797079*^9, {3.6477811193994617`*^9, 
   3.647781132601787*^9}, {3.648135741617066*^9, 3.64813574925666*^9}, {
   3.648161185974351*^9, 3.648161194319182*^9}, {3.6481989143068447`*^9, 
   3.64819891595432*^9}, {3.656005056969735*^9, 3.6560050927011414`*^9}, {
   3.6560057147009287`*^9, 3.656005737616598*^9}, 3.656005927631811*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["HOSc Wavefunctions Solve QHOSc and Kerr Hamiltonian ", "Subtitle",
 CellChangeTimes->{{3.614964414963908*^9, 3.6149644331540117`*^9}, {
  3.614964507388142*^9, 3.614964586068369*^9}, {3.6149646215863237`*^9, 
  3.614964625709463*^9}, {3.6149647479826317`*^9, 3.614964750427102*^9}, {
  3.614965548700951*^9, 3.61496556082316*^9}, {3.61532395486687*^9, 
  3.6153239833848543`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Alpha]", "=", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{"k", " ", "m"}], "]"}], "/", "h"}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Psi]", "[", 
   RowBox[{"n_", ",", "x_"}], "]"}], ":=", 
  RowBox[{
   SqrtBox[
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SuperscriptBox["2", "n"], " ", 
       RowBox[{"n", "!"}]}]], 
     SqrtBox[
      FractionBox["\[Alpha]", "\[Pi]"]]}]], 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["x", "2"], " ", "\[Alpha]"}], "2"]}]], " ", 
   RowBox[{"HermiteH", "[", 
    RowBox[{"n", ",", 
     RowBox[{"x", " ", 
      SqrtBox["\[Alpha]"]}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"XX", "=", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "@", 
    RowBox[{"Append", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Psi]", "[", 
           RowBox[{"n", ",", "x"}], "]"}], "+", "n", "+", 
          RowBox[{"1", "/", "2"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "0", ",", "Nmax"}], "}"}]}], "]"}], "/.", 
       "FixParameters"}], ",", 
      RowBox[{
       RowBox[{"x", "^", "2"}], "/", "2"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
   RowBox[{"Filling", "\[Rule]", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"n", "->", 
       RowBox[{"n", "-", 
        RowBox[{"1", "/", "2"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", 
        RowBox[{"1", "+", "Nmax"}]}], "}"}]}], "]"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"Nmax", "+", 
       RowBox[{"3", "/", "2"}]}]}], "}"}]}], ",", 
   RowBox[{"Epilog", "\[Rule]", 
    RowBox[{"Text", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{
        RowBox[{"ToExpression", "[", 
         RowBox[{"\"\<\\\\Psi s\>\"", ",", "TeXForm", ",", "HoldForm"}], 
         "]"}], ",", "Large"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"XX", "-", "1"}], ",", "Nmax"}], "}"}]}], "]"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<NormY[\>\"", ",", "n", ",", "\"\<]=\>\"", ",", 
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}], "^", "2"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", 
          RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}], ",", 
        RowBox[{"Assumptions", "\[Rule]", 
         RowBox[{
          RowBox[{"Re", "[", "\[Alpha]", "]"}], ">", "0"}]}]}], "]"}]}], 
     "]"}], ";", 
    RowBox[{"progressCount", "=", 
     RowBox[{"n", "/", "Nmax"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "0", ",", "3"}], "}"}]}], "]"}], "\n", 
 RowBox[{
  RowBox[{"SEq", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"h", "^", "2"}]}], "/", "2"}], " ", "/", "m"}], ")"}], " ", 
     RowBox[{"D", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"k", " ", "/", "2"}], " ", 
     RowBox[{"x", "^", "2"}], " ", "#"}]}], "&"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E0", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"n", "+", 
     RowBox[{"1", "/", "2"}]}], ")"}], "h", " ", 
   RowBox[{"Sqrt", "[", 
    RowBox[{"k", "/", "m"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EKerr", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      RowBox[{"\[CapitalLambda]", "^", "2"}], 
      RowBox[{"E0", "[", "n", "]"}]}]}], ")"}], 
   RowBox[{"E0", "[", "n", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SEqKerr", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"SEq", "[", "n", "]"}], "[", "#", " ", "]"}], "+", 
    RowBox[{
     RowBox[{"\[CapitalLambda]", "^", "2"}], 
     RowBox[{
      RowBox[{"SEq", "[", "n", "]"}], "[", 
      RowBox[{
       RowBox[{"SEq", "[", "n", "]"}], "[", "#", "]"}], "]"}]}]}], " ", 
   "&"}]}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<Schroedinger Equation [\>\"", ",", "n", ",", "\"\<]  =  \>\"", ",", 
     RowBox[{"Simplify", " ", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"SEq", "[", "n", "]"}], "[", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}], "]"}], "-", 
        RowBox[{
         RowBox[{"E0", "[", "n", "]"}], " ", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}]}]}], ",", 
       RowBox[{"m", ">", "0"}]}], "]"}], ",", "\"\<  KerrSchroedinger = \>\"",
      ",", 
     RowBox[{"Simplify", " ", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"SEqKerr", "[", "n", "]"}], "[", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}], "]"}], "-", 
        RowBox[{
         RowBox[{"EKerr", "[", "n", "]"}], " ", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}]}]}], ",", 
       RowBox[{"m", ">", "0"}]}], "]"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6149712970450697`*^9, 3.6149713150958347`*^9}, {
   3.614971353000649*^9, 3.6149713551262617`*^9}, {3.614971389418667*^9, 
   3.614971394532563*^9}, {3.614971569897333*^9, 3.614971655105781*^9}, {
   3.6149717063260717`*^9, 3.614971740546277*^9}, {3.6149717716282673`*^9, 
   3.614971863352543*^9}, {3.614972167324223*^9, 3.6149721682640953`*^9}, {
   3.6149722101573257`*^9, 3.614972305568782*^9}, {3.6149723501856318`*^9, 
   3.61497235253734*^9}, {3.614972397727605*^9, 3.614972430994451*^9}, {
   3.614972461310595*^9, 3.6149724853912773`*^9}, {3.614972541476495*^9, 
   3.61497263572766*^9}, {3.614973051987741*^9, 3.614973101858994*^9}, {
   3.614973161834687*^9, 3.6149732224471083`*^9}, {3.614973325384207*^9, 
   3.614973354540308*^9}, {3.614974089425714*^9, 3.6149741679898376`*^9}, {
   3.615036620444438*^9, 3.615036629665597*^9}, {3.615036689801827*^9, 
   3.615036755536851*^9}, {3.615038199251889*^9, 3.615038228542738*^9}, 
   3.615038280800419*^9, {3.615038318536511*^9, 3.615038352499639*^9}, {
   3.61503840371795*^9, 3.61503842887295*^9}, 3.615038571277171*^9, {
   3.6150386047327642`*^9, 3.615038621093993*^9}, 3.615038659580532*^9, 
   3.615038708858124*^9, {3.615115432860112*^9, 3.6151155170432463`*^9}, {
   3.61512073113266*^9, 3.615120847596033*^9}, {3.615287243583329*^9, 
   3.615287303942059*^9}, {3.615287368497786*^9, 3.615287379087604*^9}, {
   3.615287411698729*^9, 3.615287412838089*^9}, {3.615287764848983*^9, 
   3.615287779263331*^9}, {3.61528783711241*^9, 3.6152878404579563`*^9}, {
   3.615287889615262*^9, 3.6152878937792807`*^9}, {3.615287948211751*^9, 
   3.615287954320362*^9}, {3.6152880211708117`*^9, 3.6152880565529757`*^9}, {
   3.615288089213471*^9, 3.615288129554603*^9}, {3.615288230420476*^9, 
   3.6152882384160423`*^9}, 3.615288299840619*^9, {3.615312421831871*^9, 
   3.615312430032889*^9}, 3.615312517420349*^9, {3.615312550279986*^9, 
   3.615312599789455*^9}, {3.6153126308524227`*^9, 3.6153127096748667`*^9}, 
   3.61531275535991*^9, {3.615312810930678*^9, 3.615312856923562*^9}, {
   3.615313690496354*^9, 3.6153137563833437`*^9}, {3.615313815075828*^9, 
   3.615313816953742*^9}, {3.615313853944314*^9, 3.615313898246543*^9}, {
   3.615313935717043*^9, 3.6153139610936747`*^9}, 3.615314031927821*^9, {
   3.615323045097859*^9, 3.6153230712209263`*^9}, {3.615323112092744*^9, 
   3.615323207639126*^9}, {3.615323238695693*^9, 3.615323260844934*^9}, {
   3.615323363383919*^9, 3.6153236204357567`*^9}, {3.615323661199132*^9, 
   3.615323672706085*^9}, {3.615323791679906*^9, 3.615323900962809*^9}, {
   3.615375674168036*^9, 3.615375682837879*^9}, {3.6153757579686117`*^9, 
   3.615375817873116*^9}, {3.615624518020364*^9, 3.615624530107736*^9}, 
   3.6156302418856897`*^9, {3.615633886870707*^9, 3.615633915728862*^9}, 
   3.615633988416417*^9, {3.615732755499036*^9, 3.615732786733766*^9}, {
   3.6157565088817663`*^9, 3.615756515898457*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Brumer Distribution", "Subtitle",
 CellChangeTimes->{{3.615037249391127*^9, 3.615037256084381*^9}, {
  3.655707848941453*^9, 3.6557078559647284`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"XX", "=", "2.1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ringNorm", "[", 
    RowBox[{"R_", ",", "ringWidth_"}], "]"}], ":=", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"2", "*", "Pi", "*", "r", "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"r", "-", "R"}], ")"}], "^", "2"}]}], "/", 
        RowBox[{"ringWidth", "^", "2"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "Infinity"}], "}"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"A", ">", "0"}]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"ringNorm", "[", 
  RowBox[{"rRadius", ",", "ringWidth"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ringFct", "[", 
    RowBox[{
    "deltaN_", ",", "x_", ",", "p_", ",", "rRadius_", ",", "ringWidth_"}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{"x", "^", "2"}], "+", 
             RowBox[{"p", "^", "2"}]}], "]"}], "-", "rRadius"}], ")"}], "^", 
         "2"}]}], "/", 
       RowBox[{"ringWidth", "^", "2"}]}], "+", 
      RowBox[{"deltaN", "*", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", "*", "p"}]}], ")"}], "/", 
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"x", "^", "2"}], "+", 
           RowBox[{"p", "^", "2"}]}], "]"}]}], "]"}]}]}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"E", "^", 
          RowBox[{"(", 
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"rRadius", "^", "2"}], "/", 
              RowBox[{"ringWidth", "^", "2"}]}], ")"}]}], ")"}]}], " ", 
         RowBox[{"ringWidth", "^", "2"}]}], "+", 
        RowBox[{
         RowBox[{"Sqrt", "[", "\[Pi]", "]"}], " ", "ringWidth", " ", 
         "rRadius"}], "+", 
        RowBox[{
         RowBox[{"Sqrt", "[", "\[Pi]", "]"}], " ", "ringWidth", " ", 
         "rRadius", " ", 
         RowBox[{"Erf", "[", 
          RowBox[{"rRadius", "/", "ringWidth"}], "]"}]}]}], ")"}]}], 
     ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"R", "[", 
    RowBox[{"mm_", ",", "nn_"}], "]"}], ":=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"mm", "+", "nn"}], ")"}], "+", 
     RowBox[{"1", "/", "2"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"ringSmear", "=", 
   RowBox[{"1", "/", "20"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"pBrumerRing", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"ringFct", "[", 
       RowBox[{"8", ",", "x", ",", "p", ",", 
        RowBox[{"R", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", "ringSmear"}], "]"}], "]"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "80"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"Show", "[", "pBrumerRing", "]"}]}], "Input",
 CellChangeTimes->{{3.655707831078267*^9, 3.6557078310918016`*^9}, {
   3.65570788363424*^9, 3.655707884836645*^9}, 3.655707928699367*^9, {
   3.655708173397049*^9, 3.6557081736192923`*^9}, {3.6572673098005857`*^9, 
   3.657267310304142*^9}, {3.6572711907210903`*^9, 3.657271192705525*^9}, 
   3.6572719889294777`*^9, {3.657272045210252*^9, 3.657272060574123*^9}, 
   3.657272922976207*^9, 3.657274493265964*^9, {3.6572825201672993`*^9, 
   3.657282520515811*^9}, 3.657282637221245*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"c", "[", 
      RowBox[{"ii", ",", "stateParameter"}], "]"}], " ", 
     RowBox[{"\[Psi]", "[", 
      RowBox[{"ii", ",", "x"}], "]"}], " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "I"}], " ", "t", " ", 
       RowBox[{
        RowBox[{"Energy", "[", "ii", "]"}], "/", "h"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"ii", ",", "0", ",", "Nmax"}], "}"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"semiClassicalRingState", "[", 
   RowBox[{"x_", ",", "p_", ",", "ringWidth_", ",", "time_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Abs", "[", 
        RowBox[{
         RowBox[{"c", "[", 
          RowBox[{"ii", ",", "stateParameter"}], "]"}], "*", 
         RowBox[{"c", "[", 
          RowBox[{"jj", ",", "stateParameter"}], "]"}]}], "]"}], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"ii", "-", "jj"}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Arg", "[", 
             RowBox[{"x", "+", 
              RowBox[{"I", "*", "p"}]}], "]"}], "-", 
            RowBox[{"time", "*", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                RowBox[{"LAMBDA", "^", "2"}], "*", 
                RowBox[{
                 RowBox[{"R", "[", 
                  RowBox[{"ii", ",", "jj"}], "]"}], "^", "2"}]}]}], ")"}]}]}],
            ")"}]}], "+", 
         RowBox[{"Arg", "[", 
          RowBox[{
           RowBox[{"c", "[", 
            RowBox[{"ii", ",", "stateParameter"}], "]"}], "*", 
           RowBox[{"c", "[", 
            RowBox[{"jj", ",", "stateParameter"}], "]"}]}], "]"}]}], "]"}], 
       " ", 
       RowBox[{"ringFct", "[", 
        RowBox[{"0", ",", "x", ",", "p", ",", 
         RowBox[{"R", "[", 
          RowBox[{"ii", ",", "jj"}], "]"}], ",", "ringSmear"}], "]"}]}], ",", 
      
      RowBox[{"{", 
       RowBox[{"jj", ",", "0", ",", "ii"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"ii", ",", "0", ",", "5"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"tt", "=", 
  RowBox[{"0", "*", "Pi", "*", 
   RowBox[{"5", "/", "2"}]}]}], "\n", 
 RowBox[{
  RowBox[{"semiClassicalRingStatePlot", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"semiClassicalRingState", "[", 
      RowBox[{"x", ",", "p", ",", "ringSmear", ",", "tt"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "40"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"semiClassicalRingStatePlot", ",", 
   RowBox[{"ImageSize", "\[Rule]", "644"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.65570790050244*^9, 3.655707924748292*^9}, {
  3.657266593079729*^9, 3.6572666226832047`*^9}, {3.657266753063018*^9, 
  3.657266766541291*^9}, {3.657268064180068*^9, 3.657268065760645*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Dissipation", "Subtitle",
 CellChangeTimes->{{3.615037249391127*^9, 3.615037256084381*^9}, {
  3.6557078688372602`*^9, 3.655707871612699*^9}}],

Cell[BoxData[{
 RowBox[{"omega", ":=", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"k", "/", "m"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Anni", "[", 
   RowBox[{"x_", ",", "p_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Sqrt", "[", 
    RowBox[{"m", " ", 
     RowBox[{
      RowBox[{"omega", "/", " ", "2"}], "/", "h"}]}], "]"}], " ", 
   RowBox[{"(", " ", 
    RowBox[{"x", "+", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"I", " ", "/", "m"}], " ", "/", " ", "omega"}], " ", "p"}]}], 
    "  ", ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CreA", "[", 
   RowBox[{"x_", ",", "p_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Sqrt", "[", 
    RowBox[{"m", " ", 
     RowBox[{
      RowBox[{"omega", "/", " ", "2"}], "/", "h"}]}], "]"}], " ", 
   RowBox[{"(", " ", 
    RowBox[{"x", "-", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"I", " ", "/", "m"}], " ", "/", " ", "omega"}], " ", "p"}]}], 
    "  ", ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Anni", "[", 
  RowBox[{"x", ",", "p"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"CreA", "[", 
  RowBox[{"x", ",", "p"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LindbladTerm", "[", 
   RowBox[{"x_", ",", "p_", ",", "\[Gamma]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"\[Gamma]", "/", "2"}], " ", 
   RowBox[{"(", "1", ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.625479872163656*^9, 3.625479875424397*^9}, {
   3.625480075398456*^9, 3.6254802279213877`*^9}, {3.625480283282508*^9, 
   3.62548037346877*^9}, {3.6254804166783543`*^9, 3.625480506102989*^9}, {
   3.6254805386991043`*^9, 3.6254806184136467`*^9}, 3.625481408546853*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Moyal Bracket", "Subtitle",
 CellChangeTimes->{{3.615037249391127*^9, 3.615037256084381*^9}}],

Cell[BoxData[{
 RowBox[{"InnerBracket", ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"h", "/", "2"}], 
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"#", ",", "X"}], "]"}], ",", "p"}], "]"}], "-", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"#", ",", "P"}], "]"}], ",", "x"}], "]"}]}], ")"}]}], 
   "&"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NestedInnerBracket", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Nest", "[", 
    RowBox[{"InnerBracket", ",", "#", ",", "n"}], "]"}], "&"}]}], "\n", 
 RowBox[{
  RowBox[{"F", "[", 
   RowBox[{"x_", ",", "p_", ",", "X_", ",", "P_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WF", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}], 
   RowBox[{"H", "[", 
    RowBox[{"X", ",", "P"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"H", "[", 
   RowBox[{"X_", ",", "P_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"P", "^", "2"}], "/", "2"}], "/", "m"}], "+", 
   RowBox[{
    RowBox[{"X", "^", "2"}], 
    RowBox[{"k", "/", "2"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[CapitalLambda]", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"P", "^", "2"}], "/", "2"}], "/", "m"}]}], "+", 
      RowBox[{"\[Lambda]", " ", 
       RowBox[{"X", "^", "2"}], 
       RowBox[{"k", "/", "2"}]}]}], ")"}], "^", 
    "2"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<H = \>\"", ",", 
   RowBox[{"H", "[", 
    RowBox[{"X", ",", "P"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MoyalBracket", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"2", "/", "h"}], " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"NestedInnerBracket", "[", 
             RowBox[{
              RowBox[{"2", "n"}], "+", "1"}], "]"}], "[", 
            RowBox[{"F", "[", 
             RowBox[{"x", ",", "p", ",", "X", ",", "P"}], "]"}], "]"}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"n", "+", "1"}], ")"}]}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "n"}], "+", "1"}], ")"}], "!"}], ")"}]}]}], ",", 
          
          RowBox[{"{", 
           RowBox[{"n", ",", "0", ",", "2"}], "}"}]}], "]"}]}], "/.", 
       RowBox[{"X", "\[Rule]", "x"}]}], "/.", 
      RowBox[{"P", "\[Rule]", "p"}]}], "//", "Simplify"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"//", "TraditionalForm"}], "*)"}]}], "\n", 
 RowBox[{"MoyalKerrFinest", "=", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"ExpandAll", "[", "MoyalBracket", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"Derivative", ",", "\[CapitalLambda]", ",", "\[Lambda]"}], 
      "}"}]}], "]"}], "//", "TraditionalForm"}]}], "\n", 
 RowBox[{
  RowBox[{"MoyalKerr", "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"MoyalBracket", ",", 
      RowBox[{"{", 
       RowBox[{"Derivative", ",", "\[CapitalLambda]"}], "}"}]}], "]"}], "//", 
    "InputForm"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"MoyalKerr", "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"MoyalBracket", ",", 
      RowBox[{"{", 
       RowBox[{"Derivative", ",", "\[CapitalLambda]"}], "}"}]}], "]"}], "//", 
    "OutputForm"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MoyalKerr", "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"MoyalBracket", ",", 
      RowBox[{"{", 
       RowBox[{"Derivative", ",", "\[CapitalLambda]"}], "}"}]}], "]"}], "//", 
    "StandardForm"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"MoyalKerrFinest", " ", "/.", 
     RowBox[{"m", "\[Rule]", "M"}]}], "/.", 
    RowBox[{"h", "\[Rule]", "hbar"}]}], "//", " ", "TeXForm"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.615018982555271*^9, 3.615019021654953*^9}, {
   3.615019056637583*^9, 3.615019169814467*^9}, {3.6150347639203367`*^9, 
   3.615034807348419*^9}, {3.615034842867296*^9, 3.6150348491357813`*^9}, {
   3.615034918050912*^9, 3.615034921839909*^9}, {3.615034994191354*^9, 
   3.6150350361348677`*^9}, {3.615035111811181*^9, 3.615035224682994*^9}, {
   3.6150353043096*^9, 3.615035307723707*^9}, {3.615035422051449*^9, 
   3.615035437183424*^9}, {3.6150355659644957`*^9, 3.61503557086731*^9}, {
   3.615035671902892*^9, 3.615035674277556*^9}, {3.615035736571361*^9, 
   3.615035750951644*^9}, {3.61503588209053*^9, 3.615035896819859*^9}, 
   3.615036820773353*^9, {3.615036919919993*^9, 3.615036921954317*^9}, {
   3.6150404378473043`*^9, 3.6150405653034973`*^9}, {3.615040653180766*^9, 
   3.615040703612061*^9}, 3.615042219086753*^9, 3.615042351355496*^9, {
   3.615115699963099*^9, 3.615115713448882*^9}, {3.6151157565216637`*^9, 
   3.615115763350399*^9}, {3.61511584473072*^9, 3.615115847424518*^9}, {
   3.615116160872566*^9, 3.61511616303062*^9}, {3.615117232161532*^9, 
   3.615117246801209*^9}, {3.6151174123138514`*^9, 3.615117480822221*^9}, {
   3.615117670363701*^9, 3.615117671533584*^9}, {3.615117733481123*^9, 
   3.615117772716714*^9}, {3.615120594715362*^9, 3.615120604554988*^9}, {
   3.615121324725821*^9, 3.6151213386855993`*^9}, {3.615121746426581*^9, 
   3.6151217504028397`*^9}, {3.615122026428989*^9, 3.6151220489863787`*^9}, 
   3.615288162975751*^9, {3.615288505967013*^9, 3.6152886320253572`*^9}, {
   3.615288683852578*^9, 3.615288719262138*^9}, {3.6153002594534073`*^9, 
   3.615300270615068*^9}, {3.615300308841262*^9, 3.6153003101682377`*^9}, {
   3.615300491021636*^9, 3.6153004912098513`*^9}, 3.6157249031030083`*^9, {
   3.6157249844657373`*^9, 3.6157250052715683`*^9}, 3.6465633210574207`*^9, {
   3.647641836785802*^9, 3.647641839299685*^9}, 3.647642452862856*^9, {
   3.6479425054307003`*^9, 3.647942536508113*^9}}],

Cell["\<\
(*dChange[expression,{transformations},{oldVars},{newVars},{functions}]*)
MoyalKerr
Assuming[{r > 0, theta > 0, theta < Pi/2}, dChange[MoyalKerr, {r^2 == x^2 + \
p^2, theta == ArcTan[p/x]}, {x, p}, {r, theta}, {WF[x, p, \
t]}]](*/.C[1]\[Rule]0/2*)\
\>", "Text",
 CellChangeTimes->{{3.64764189070016*^9, 3.647642038077449*^9}, {
   3.647642073216033*^9, 3.647642075007023*^9}, {3.647642226926365*^9, 
   3.647642242204768*^9}, {3.6476423106307487`*^9, 3.6476423157109547`*^9}, {
   3.6476424868353786`*^9, 3.647642496174294*^9}, {3.647642582051828*^9, 
   3.647642591197427*^9}, {3.647642641523151*^9, 3.647642675232442*^9}, 
   3.6476427789152946`*^9, 3.6476428109958*^9, {3.647642926739524*^9, 
   3.647642933610669*^9}, {3.6476430635557117`*^9, 3.647643124757526*^9}, 
   3.647643174395816*^9, {3.6476444328497334`*^9, 3.647644493221175*^9}, 
   3.64794247885168*^9}],

Cell["\<\
MoyalKerr
MoyalKerr /. Derivative[n_, m_, 0][WF_][x_, p_, T_] :> D[WF[r*Cos[theta], \
r*Sin[theta], T], {r, n}, {theta, m}] // Simplify
(*rep=eqs/.Derivative[n_,m_][F_][x_,y_]\[RuleDelayed]D[F[x[s,t],y[s,t]],{s,n},\
{t,m}]*)\
\>", "Text",
 CellChangeTimes->{{3.64764189070016*^9, 3.647642038077449*^9}, {
   3.647642073216033*^9, 3.647642075007023*^9}, {3.647642226926365*^9, 
   3.647642242204768*^9}, {3.6476423106307487`*^9, 3.6476423157109547`*^9}, {
   3.6476424868353786`*^9, 3.647642496174294*^9}, {3.647642582051828*^9, 
   3.647642591197427*^9}, {3.647642641523151*^9, 3.647642675232442*^9}, 
   3.6476427789152946`*^9, 3.6476428109958*^9, {3.647642926739524*^9, 
   3.647642933610669*^9}, {3.6476430635557117`*^9, 3.647643124757526*^9}, {
   3.647643174395816*^9, 3.647643196544937*^9}, {3.64764323762572*^9, 
   3.6476432660230722`*^9}, {3.647643300170163*^9, 3.64764330349721*^9}, {
   3.6476439340798264`*^9, 3.64764395159424*^9}, {3.647643996506928*^9, 
   3.647644044494582*^9}, {3.647644081746207*^9, 3.647644126031889*^9}, {
   3.647644218202504*^9, 3.647644218546474*^9}, {3.647644355390951*^9, 
   3.6476443586883497`*^9}, 3.647942478854279*^9}],

Cell[CellGroupData[{

Cell["Assign Wigner Flow Components", "Subsubtitle",
 CellChangeTimes->{{3.615725032093897*^9, 3.615725044180377*^9}, 
   3.615725463701329*^9, {3.6157255135097227`*^9, 3.615725557342465*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"WFx", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", "4"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "switch", " ", "\[CapitalLambda]", " ", "\[Lambda]", " ", "k", " ", 
        RowBox[{"h", "^", "2"}], " ", "m", " ", "x", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"WF", "[", 
           RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "p", ",", "x"}], 
         "]"}]}], "+", " ", 
       RowBox[{"m", " ", "\[CapitalLambda]", " ", "\[Lambda]", " ", 
        RowBox[{"h", "^", "2"}], " ", "k", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "switch"}], ")"}], " ", "p", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"WF", "[", 
           RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", "2"}], "}"}]}], "]"}]}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"4", " ", "p", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "4"}], " ", "\[CapitalLambda]", " ", 
           "\[CapitalLambda]", " ", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"WF", "[", 
              RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"x", ",", "2"}], "}"}]}], "]"}], " ", 
           RowBox[{"h", "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"WF", "[", 
            RowBox[{"x", ",", "p", ",", "t"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalLambda]", " ", "\[CapitalLambda]", " ", 
                RowBox[{"p", "^", "2"}]}], "+", 
               RowBox[{"\[Lambda]", " ", "\[CapitalLambda]", " ", "k", " ", 
                RowBox[{"x", "^", "2"}], " ", "m"}]}], ")"}], "+", "m"}], 
            ")"}]}]}], ")"}]}]}], ")"}], "/", 
     RowBox[{"m", "^", "2"}]}]}], "/.", 
   RowBox[{"switch", "\[Rule]", "s"}]}]}]], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.6240441507393312`*^9}, 3.624044333965494*^9, {3.624868809299417*^9, 
   3.624868889248692*^9}, {3.624875377631196*^9, 3.624875380070023*^9}, {
   3.625310382407557*^9, 3.6253104128767033`*^9}, {3.6295663802678833`*^9, 
   3.6295663870851583`*^9}, {3.646563695716837*^9, 3.6465637860736237`*^9}, 
   3.6465663019076967`*^9, {3.64700669762381*^9, 3.6470067943761578`*^9}, {
   3.6470068254882402`*^9, 3.647007004726845*^9}}],

Cell[BoxData[{
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"WFx", "[", 
     RowBox[{"X", ",", "P", ",", "T", ",", "s"}], "]"}], "//", "ExpandAll"}], 
   ",", "s"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"WFx", "[", 
          RowBox[{"X", ",", "P", ",", "T", ",", "s"}], "]"}], "//", 
         "ExpandAll"}], ",", "s"}], "]"}], "/.", 
      RowBox[{"m", "\[Rule]", "MM"}]}], "/.", 
     RowBox[{"s", "\[Rule]", "0"}]}], "/.", 
    RowBox[{"h", "\[Rule]", "hbar"}]}], "//", "TraditionalForm"}], "//", 
  "TeXForm"}]}], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.6240441507393312`*^9}, 3.624044333965494*^9, {3.624868809299417*^9, 
   3.624868889248692*^9}, {3.624875377631196*^9, 3.624875380070023*^9}, {
   3.625310382407557*^9, 3.6253104128767033`*^9}, {3.6295663802678833`*^9, 
   3.6295663870851583`*^9}, {3.646563695716837*^9, 3.6465637860736237`*^9}, 
   3.6465663019076967`*^9, {3.64700669762381*^9, 3.647006751576983*^9}, 
   3.64700711983996*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WFp", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "4"}], " ", "switch", " ", "\[CapitalLambda]", " ", 
        "\[Lambda]", " ", 
        RowBox[{"h", "^", "2"}], " ", "p", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"WF", "[", 
           RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "1"}], "}"}]}], "]"}]}], "+", " ", 
       RowBox[{
        RowBox[{"1", "/", "4"}], 
        RowBox[{"h", "^", "2"}], "\[CapitalLambda]", " ", "\[Lambda]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "switch"}], ")"}], "x", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"WF", "[", 
           RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "4"}], "\[Lambda]", " ", "\[Lambda]", 
           " ", "k", " ", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"WF", "[", 
              RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"p", ",", "2"}], "}"}]}], "]"}], " ", 
           RowBox[{"h", "^", "2"}], " ", "m"}], "+", 
          RowBox[{
           RowBox[{"WF", "[", 
            RowBox[{"x", ",", "p", ",", "t"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalLambda]", " ", "\[Lambda]", " ", 
                RowBox[{"p", "^", "2"}]}], "+", 
               RowBox[{"\[Lambda]", " ", "\[Lambda]", " ", "k", " ", 
                RowBox[{"x", "^", "2"}], " ", "m"}]}], ")"}], "+", "m"}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], " ", 
    RowBox[{"k", "/", "m"}]}], "/.", 
   RowBox[{"switch", "\[Rule]", "s"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"WFp", "[", 
      RowBox[{"X", ",", "P", ",", "T", ",", "s"}], "]"}], "//", "ExpandAll"}],
     ",", "s"}], "]"}], "//", "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"WFp", "[", 
          RowBox[{"X", ",", "P", ",", "T", ",", "s"}], "]"}], "//", 
         "ExpandAll"}], ",", "s"}], "]"}], "/.", 
      RowBox[{"m", "\[Rule]", "MM"}]}], "/.", 
     RowBox[{"s", "\[Rule]", "0"}]}], "/.", 
    RowBox[{"h", "\[Rule]", "hbar"}]}], "//", "TraditionalForm"}], "//", 
  "TeXForm"}]}], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.624044116541326*^9}, {3.624044177273033*^9, 3.624044180116425*^9}, 
   3.624044299297868*^9, {3.6248689045480223`*^9, 3.624868909746416*^9}, {
   3.625310440565892*^9, 3.6253104547216988`*^9}, {3.629566365472601*^9, 
   3.629566368310835*^9}, {3.6465639009238157`*^9, 3.64656390479714*^9}, 
   3.646566375747611*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WFxClassical", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], ":=", 
  StyleBox[
   RowBox[{
    RowBox[{"k", " ", "\[Lambda]", " ", "\[CapitalLambda]", " ", "p", " ", 
     SuperscriptBox["x", "2"], " ", 
     RowBox[{
      RowBox[{"WF", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/", "m"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[CapitalLambda]", "2"], " ", 
     SuperscriptBox["p", "3"], " ", 
     RowBox[{
      RowBox[{"WF", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/", 
      SuperscriptBox["m", "2"]}]}], "+", 
    RowBox[{"p", " ", 
     RowBox[{
      RowBox[{"WF", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/", "m"}]}]}], 
   "Input"]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WFpClassical", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "k"}], " ", "x", " ", 
    RowBox[{"WF", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], "-", 
   RowBox[{
    SuperscriptBox["k", "2"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", 
    RowBox[{"WF", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], "-", 
   RowBox[{"k", " ", 
    SuperscriptBox["p", "2"], " ", "x", " ", "\[Lambda]", " ", 
    "\[CapitalLambda]", " ", 
    RowBox[{
     RowBox[{"WF", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/", 
     "m"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{"WFxClassical", "[", 
   RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{"WFpClassical", "[", 
   RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.6240441507393312`*^9}, 3.624044333965494*^9, {3.624868809299417*^9, 
   3.624868889248692*^9}, {3.624875377631196*^9, 3.624875380070023*^9}, {
   3.625310382407557*^9, 3.6253104128767033`*^9}, {3.6295663802678833`*^9, 
   3.6295663870851583`*^9}, {3.646563695716837*^9, 3.6465637860736237`*^9}, 
   3.6465663019076967`*^9, {3.64700669762381*^9, 3.6470067943761578`*^9}, {
   3.6470068254882402`*^9, 3.647007004726845*^9}, {3.647007058254902*^9, 
   3.6470070970415173`*^9}, {3.647007143267346*^9, 3.647007165496517*^9}, {
   3.647007209389969*^9, 3.6470072267167*^9}, {3.647007353332209*^9, 
   3.647007363590686*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WFxQuantum", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WFx", 
    StyleBox["[", "Input"], 
    RowBox[{
     StyleBox["x", "Input"], 
     StyleBox[",", "Input"], 
     StyleBox["p", "Input"], 
     StyleBox[",", "Input"], 
     StyleBox["t", "Input"], ",", "s"}], "]"}], "-", 
   RowBox[{"WFxClassical", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WFpQuantum", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WFp", 
    StyleBox["[", "Input"], 
    RowBox[{
     StyleBox["x", "Input"], 
     StyleBox[",", "Input"], 
     StyleBox["p", "Input"], 
     StyleBox[",", "Input"], 
     StyleBox["t", "Input"], ",", "s"}], "]"}], "-", 
   RowBox[{"WFpClassical", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{"WFxQuantum", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "]"}], "//", 
  "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{"WFpQuantum", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "]"}], "//", 
  "TraditionalForm"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.6470082568713923`*^9, 3.6470083858823757`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Term1", "=", "MoyalBracket"}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Term2", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"WFx", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "S"}], "]"}], ",", "x"}], "]"}],
      "+", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"WFp", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ",", "p"}], 
      "]"}]}], ")"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"thatDifference", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Term1", "-", "Term2"}], "/.", 
     RowBox[{"S", "\[Rule]", "s"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", "thatDifference", "]"}]}], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.624044116541326*^9}, {3.624044177273033*^9, 3.624044180116425*^9}, 
   3.624044299297868*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WFx$s", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WFx", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
   RowBox[{"WFx", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "0"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFx$s", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "//", "Simplify"}], "//",
   "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      FormBox[
       FormBox[
        RowBox[{
         SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
         "\[CapitalLambda]", " ", "s", " "}],
        TraditionalForm],
       TraditionalForm], "/", "4"}], "/", "m"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"x", " ", 
         RowBox[{"WF", "[", 
          RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "+", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"p", " ", 
         RowBox[{"WF", "[", 
          RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "2"}], "}"}]}], "]"}]}], ")"}]}], "//", 
   "HoldForm"}], "//", "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WFxsElegant", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     FormBox[
      FormBox[
       RowBox[{
        SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
        "\[CapitalLambda]", " ", "s", " "}],
       TraditionalForm],
      TraditionalForm], "/", "4"}], "/", "m"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"x", " ", 
        RowBox[{"WF", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "+", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"p", " ", 
        RowBox[{"WF", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "2"}], "}"}]}], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFx$s", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
   RowBox[{"WFxsElegant", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}]}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.624176466042376*^9, 3.62417683252396*^9}, {
   3.624176924608576*^9, 3.624177220730056*^9}, 3.6241772821715097`*^9, 
   3.6241776849862747`*^9, {3.624177874394723*^9, 3.624177932802676*^9}, {
   3.6241779663616858`*^9, 3.624178013709126*^9}, {3.624178101207879*^9, 
   3.6241781636421223`*^9}, {3.6241814797152777`*^9, 3.624181521896975*^9}, {
   3.624181574795165*^9, 3.624181650453536*^9}, {3.624181769765004*^9, 
   3.624181951890307*^9}, {3.6247890313855333`*^9, 3.624789100674017*^9}, {
   3.6247891335910873`*^9, 3.624789134396093*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"WFp$s", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"WFp", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
    RowBox[{"WFp", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "0"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFp$s", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "//", "Simplify"}], "//",
   "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FormBox[
        FormBox[
         RowBox[{
          SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
          "\[CapitalLambda]", " ", "s", " "}],
         TraditionalForm],
        TraditionalForm]}], "/", "4"}], "/", "m"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"p", " ", 
         RowBox[{"WF", "[", 
          RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "+", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"x", " ", 
         RowBox[{"WF", "[", 
          RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], ")"}]}], "//", 
   "HoldForm"}], "//", "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WFpsElegant", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FormBox[
       FormBox[
        RowBox[{
         SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
         "\[CapitalLambda]", " ", "s", " "}],
        TraditionalForm],
       TraditionalForm]}], "/", "4"}], "/", "m"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"p", " ", 
        RowBox[{"WF", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "+", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"x", " ", 
        RowBox[{"WF", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"WFp$s", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
    RowBox[{"WFpsElegant", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}]}], "//", "Simplify"}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.6247891570460873`*^9, 3.624789170168043*^9}, {
   3.624789210102661*^9, 3.624789234886491*^9}, 3.624789267740053*^9, {
   3.624789300635976*^9, 3.624789338496626*^9}, 3.647942604731247*^9, 
   3.647942641228479*^9}],

Cell["\<\
timePrint[WFx[x, p, t, 0] // Expand // TraditionalForm]
timePrint[WFx[x, p, t, 1] // Expand // TraditionalForm]
timePrint[WFx[x, p, t, s] - WFx[x, p, t, 0] // Expand // TraditionalForm]\
\>", "Text",
 CellChangeTimes->{{3.624182264794106*^9, 3.6241823053134117`*^9}, {
   3.624182794619049*^9, 3.624182800937439*^9}, {3.6241832838527193`*^9, 
   3.62418330201934*^9}, {3.624788510144264*^9, 3.624788524779582*^9}, 
   3.647942653237974*^9}],

Cell[TextData[StyleBox["Continuity Equation (Moyal bracket only!)", \
"Subsection"]], "Chapter",
 CellChangeTimes->{{3.624954279811018*^9, 3.624954286338881*^9}, {
  3.624954573355047*^9, 3.624954587867218*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"wfuncDt", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}], "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"WF", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "t"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"continuityEquationFullfilled", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"0", "*", 
        RowBox[{"wfuncDt", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], "+", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"WFx", "[", 
          RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ",", "x"}], 
        "]"}], "+", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"WFp", "[", 
          RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ",", "p"}], 
        "]"}], "-", "MoyalBracket"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "p", ",", "t"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", "continuityEquationFullfilled", "]"}]}], "Input",
 CellChangeTimes->{{3.62495440060717*^9, 3.624954467685678*^9}, {
  3.624954536592366*^9, 3.62495456697657*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Assignment of State", "Subtitle",
 CellChangeTimes->{{3.615311702645843*^9, 3.615311707246711*^9}, {
   3.615311745926982*^9, 3.61531180732405*^9}, {3.6153119459079247`*^9, 
   3.615311949238516*^9}, {3.615312183516096*^9, 3.6153122039492273`*^9}, 
   3.615725910850113*^9, {3.655709732053796*^9, 3.65570973598133*^9}}],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", 
  RowBox[{"i", ",", "ii", ",", "j"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Energy", "[", "i_", "]"}], ":=", 
    RowBox[{"E0", "[", "i", "]"}]}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Energy", "[", "i_", "]"}], ":=", 
   RowBox[{"EKerr", "[", "i", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Xi]", "[", 
    RowBox[{"x_", ",", "t_", ",", "\[Tau]_"}], "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"ii", ",", "stateParameter"}], "]"}], 
      RowBox[{"\[Psi]", "[", 
       RowBox[{"ii", ",", "x"}], "]"}], 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "I"}], " ", "t", " ", 
        RowBox[{
         RowBox[{"Energy", "[", "ii", "]"}], "/", "h"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Xi]conj", "[", 
     RowBox[{"x_", ",", "t_", ",", "\[Tau]_"}], "]"}], ":=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Conjugate", "[", 
        RowBox[{"c", "[", 
         RowBox[{"ii", ",", "stateParameter"}], "]"}], "]"}], 
       RowBox[{"\[Psi]", "[", 
        RowBox[{"ii", ",", "x"}], "]"}], 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"+", "I"}], " ", "t", " ", 
         RowBox[{
          RowBox[{"Energy", "[", "ii", "]"}], "/", "h"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SEQ$Fullfilled", "=", 
   RowBox[{"Simplify", " ", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"SEqKerr", "[", "n", "]"}], "[", 
       RowBox[{"\[Xi]", "[", 
        RowBox[{"x", ",", "t", ",", "\[Tau]"}], "]"}], "]"}], "-", 
      RowBox[{"I", "  ", "h", " ", 
       RowBox[{"D", "[", " ", 
        RowBox[{
         RowBox[{"\[Xi]", "[", 
          RowBox[{"x", ",", "t", ",", "\[Tau]"}], "]"}], ",", "t"}], 
        "]"}]}]}], ",", 
     RowBox[{"m", ">", "0"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", "SEQ$Fullfilled", "]"}]}], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, 
   3.615328385704236*^9, {3.615328744378584*^9, 3.6153287799687347`*^9}, {
   3.615328987316884*^9, 3.615328990741791*^9}, 3.615329097580762*^9, 
   3.615329253855715*^9, {3.615330658311314*^9, 3.6153307498683777`*^9}, 
   3.615330921555663*^9, 3.61533204568215*^9, 3.615332563209057*^9, {
   3.615634190510241*^9, 3.615634239773162*^9}, {3.615634478087792*^9, 
   3.615634481089449*^9}, {3.615634623602338*^9, 3.615634626481221*^9}, 
   3.615641438572461*^9, {3.6157395944797697`*^9, 3.615739665757576*^9}, {
   3.615739734213461*^9, 3.615739768659885*^9}, {3.615739881661104*^9, 
   3.615739933286222*^9}, {3.615740011872445*^9, 3.615740025625989*^9}, {
   3.615740073397553*^9, 3.615740091891831*^9}, {3.615740325925481*^9, 
   3.615740330470478*^9}, {3.615742891394403*^9, 3.615742894679743*^9}, {
   3.6157430310993*^9, 3.615743099122088*^9}, {3.615743150179474*^9, 
   3.615743151709302*^9}, {3.615743187251524*^9, 3.615743248189742*^9}, 
   3.615753975574485*^9, {3.6157540161118097`*^9, 3.615754050815352*^9}, {
   3.615754172481432*^9, 3.615754177655167*^9}, {3.615754208084609*^9, 
   3.6157542161206903`*^9}, {3.615754360004344*^9, 3.615754453254593*^9}, {
   3.6157545277695637`*^9, 3.615754530994121*^9}, {3.615754603679699*^9, 
   3.6157546264101057`*^9}, {3.615754658937257*^9, 3.615754666490737*^9}, 
   3.615754772231031*^9, 3.615756984538136*^9, {3.61575701896502*^9, 
   3.615757019682733*^9}, {3.615757052182633*^9, 3.615757072552759*^9}, {
   3.615757114785241*^9, 3.615757157415572*^9}, 3.6157575403076963`*^9, {
   3.61575802427798*^9, 3.6157580594924707`*^9}, {3.615758113186903*^9, 
   3.6157581138698463`*^9}, {3.6157582108072777`*^9, 
   3.6157582272845507`*^9}, {3.61575844149684*^9, 3.615758456106846*^9}, {
   3.61575852021458*^9, 3.615758528087078*^9}, {3.615758566212085*^9, 
   3.615758595340784*^9}, {3.6157586264375668`*^9, 3.615758750434924*^9}, {
   3.615758786466999*^9, 3.615758872009001*^9}, {3.6157589587577133`*^9, 
   3.6157589711151867`*^9}, {3.616510649457903*^9, 3.6165106690543203`*^9}, 
   3.6165126623992863`*^9, {3.616512830402712*^9, 3.616512847525229*^9}, 
   3.616513151884907*^9, {3.624955013589396*^9, 3.624955014059816*^9}, {
   3.624955483923208*^9, 3.624955484050034*^9}, {3.625313264593042*^9, 
   3.625313270599378*^9}, {3.647774620968156*^9, 3.6477746546056023`*^9}, {
   3.647776763745688*^9, 3.647776794945004*^9}, {3.647780994301491*^9, 
   3.647781020161085*^9}, {3.648135803297061*^9, 3.64813587557316*^9}, 
   3.64815521172173*^9, {3.648161225895842*^9, 3.6481612315676413`*^9}, 
   3.648198445210218*^9, {3.6483575377569513`*^9, 3.648357562584592*^9}, {
   3.648558416509809*^9, 3.648558416590852*^9}, {3.648558449387416*^9, 
   3.6485584527321167`*^9}, {3.648558502147355*^9, 3.648558502216867*^9}, {
   3.655639466358261*^9, 3.6556395229621058`*^9}, {3.655640366223472*^9, 
   3.655640375964715*^9}, 3.656005686185204*^9, 3.6560061666285267`*^9, 
   3.656006236914651*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPsi]", "[", 
    RowBox[{"x_", ",", "t_", ",", "\[Tau]_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"x", "^", "2"}]}], " ", 
      RowBox[{"\[Alpha]", "/", "2"}]}], "]"}], 
    RowBox[{"Simplify", "[", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"Expand", "[", 
        RowBox[{
         RowBox[{"\[Xi]", "[", 
          RowBox[{"x", ",", "t", ",", "\[Tau]"}], "]"}], 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"x", "^", "2"}], " ", 
           RowBox[{"\[Alpha]", "/", "2"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "Exp"}], "}"}]}], "]"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{"timePrint", "[", 
  RowBox[{"\[CapitalPsi]", "[", 
   RowBox[{"X", ",", "T", ",", "mMixAngle"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, 
   3.615328385704236*^9, {3.615328744378584*^9, 3.6153287799687347`*^9}, {
   3.615328987316884*^9, 3.615328990741791*^9}, 3.615329097580762*^9, 
   3.615329253855715*^9, {3.615330658311314*^9, 3.6153307498683777`*^9}, 
   3.615330921555663*^9, 3.61533204568215*^9, 3.615332563209057*^9, {
   3.615634190510241*^9, 3.615634239773162*^9}, {3.615634478087792*^9, 
   3.615634481089449*^9}, {3.615634623602338*^9, 3.615634626481221*^9}, 
   3.615641438572461*^9, {3.6157395944797697`*^9, 3.615739665757576*^9}, {
   3.615739734213461*^9, 3.615739768659885*^9}, {3.615739881661104*^9, 
   3.615739933286222*^9}, {3.615740011872445*^9, 3.615740025625989*^9}, {
   3.615740073397553*^9, 3.615740091891831*^9}, {3.615740325925481*^9, 
   3.615740330470478*^9}, {3.615742891394403*^9, 3.615742894679743*^9}, {
   3.6157430310993*^9, 3.6157430890337467`*^9}, {3.615757787600575*^9, 
   3.615757840711211*^9}, 3.6157580200698843`*^9, {3.6157610777939367`*^9, 
   3.615761081009884*^9}, {3.6157611392790956`*^9, 3.615761157137271*^9}, 
   3.616043059537681*^9, 3.6483581381488113`*^9, 3.6485582002313557`*^9, {
   3.648558416614324*^9, 3.64855841662016*^9}, {3.648558502242507*^9, 
   3.648558502248784*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]", "[", 
    RowBox[{"x_", ",", "y_", ",", "t_", ",", "\[Tau]_"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Xi]conj", "[", 
      RowBox[{
       RowBox[{"x", "+", "y"}], ",", 
       RowBox[{"+", "t"}], ",", "\[Tau]"}], "]"}], " ", 
     RowBox[{"\[CapitalPsi]", "[", 
      RowBox[{
       RowBox[{"x", "-", "y"}], ",", "t", ",", "\[Tau]"}], "]"}]}], "/.", 
    "FixParameters"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"timePrint", "[", 
   RowBox[{"\[Rho]", "[", 
    RowBox[{"x", ",", "y", ",", "t", ",", "\[Tau]"}], "]"}], "]"}], 
  RowBox[{"(*", " ", 
   RowBox[{"DW", "=", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Rho]", "[", 
         RowBox[{"x", ",", "y", ",", "t", ",", "\[Tau]"}], "]"}], 
        RowBox[{"Exp", "[", 
         RowBox[{"I", " ", "2", " ", "y", " ", "p"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", 
         RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}]}], "]"}], " ", 
     "Prohibitively", " ", 
     RowBox[{"SLOW", "!"}]}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WignerFunction", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"FourierTransform", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"\[Rho]", "[", 
          RowBox[{"x", ",", " ", 
           RowBox[{"y", "/", "2"}], ",", "t", ",", "\[Tau]"}], "]"}], "/", 
         "h"}], "/", "Pi"}], ",", "y", ",", "p"}], "]"}], "/.", 
     RowBox[{"h", "\[Rule]", "1"}]}], "/.", 
    RowBox[{"\[Tau]", "\[Rule]", "mMixAngle"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"timePrint", "[", "WignerFunction", 
   RowBox[{"(*", 
    RowBox[{"[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}], "*)"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Count", "[", 
  RowBox[{
   RowBox[{"Expand", "[", 
    RowBox[{"WignerFunction", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], ",", 
   RowBox[{"+", "_"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, {
   3.615328385704236*^9, 3.61532842127243*^9}, {3.615328452177451*^9, 
   3.615328700955434*^9}, {3.61532913868193*^9, 3.615329140662854*^9}, {
   3.615329209708338*^9, 3.615329231643388*^9}, {3.615329538017696*^9, 
   3.6153295577324953`*^9}, {3.615330828281961*^9, 3.615330837113493*^9}, {
   3.6156389980699053`*^9, 3.615639089290873*^9}, {3.615639143068521*^9, 
   3.615639253553862*^9}, {3.6156393013390093`*^9, 3.6156393105481*^9}, {
   3.615639351484426*^9, 3.6156393555923357`*^9}, {3.615639410246297*^9, 
   3.615639423347652*^9}, {3.6156395121911697`*^9, 3.61563951611325*^9}, 
   3.615640096430455*^9, {3.615640442620921*^9, 3.615640460798748*^9}, {
   3.6156405179817133`*^9, 3.615640518330245*^9}, {3.6157256355018253`*^9, 
   3.61572563566157*^9}, {3.615725679695396*^9, 3.615725689107225*^9}, {
   3.615725903901721*^9, 3.6157259246853333`*^9}, {3.6157328388913403`*^9, 
   3.6157328561011133`*^9}, {3.615732897391026*^9, 3.615732919763029*^9}, {
   3.6157330434262857`*^9, 3.615733051956244*^9}, {3.615739058818254*^9, 
   3.6157390844150867`*^9}, {3.6157401863675337`*^9, 
   3.6157402093576937`*^9}, {3.6157402648349543`*^9, 3.615740267420556*^9}, 
   3.6157403380019217`*^9, 3.61574046647064*^9, {3.6157572043922*^9, 
   3.6157572085762463`*^9}, 3.615759117066454*^9, 3.615759196823285*^9, {
   3.6157595390100737`*^9, 3.615759545973748*^9}, {3.615759579691811*^9, 
   3.615759627921238*^9}, {3.624955394225871*^9, 3.624955466609825*^9}, 
   3.646557129686454*^9, 3.646993253447712*^9, 3.646993310004129*^9, {
   3.647776823505705*^9, 3.6477768270301523`*^9}, 3.64855820024431*^9, {
   3.6485584166304073`*^9, 3.648558416801186*^9}, {3.6485585022595387`*^9, 
   3.6485585022693167`*^9}}],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Wigner Flow analytical with Continuity Equation (\
\[Lambda] ->\[CapitalLambda])", "Section"]], "Subsubtitle",
 CellChangeTimes->{{3.615725928887197*^9, 3.615725936711233*^9}, {
  3.624966082984323*^9, 3.6249661051841717`*^9}, {3.624966855615535*^9, 
  3.6249668724076*^9}}],

Cell[BoxData[{
 RowBox[{"ss", "=", "1"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"wfxAnalytical", "[", 
     RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"WFx", "[", 
       RowBox[{"x", ",", "p", ",", "t", ",", "ss"}], "]"}], "/.", 
      RowBox[{"WF", "\[Rule]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"WignerFunction", "[", 
          RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.",
      "FixParameters"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Count", "[", 
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{"wfxAnalytical", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], ",", 
     RowBox[{"+", "_"}]}], "]"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"wfpAnalytical", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"WFp", "[", 
      RowBox[{"x", ",", "p", ",", "t", ",", "ss"}], "]"}], "/.", 
     RowBox[{"WF", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"WignerFunction", "[", 
         RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.", 
    "FixParameters"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"wfAnalytical", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"wfxAnalytical", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "x"}], "]"}], "+", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"wfpAnalytical", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "p"}], "]"}]}]}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"timePrint", "[", 
     RowBox[{"Simplify", "[", 
      RowBox[{"wfAnalytical", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], "]"}], ";"}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"wfuncDt", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}], "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"WignerFunction", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "t"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"timePrint", "[", 
     RowBox[{"Simplify", "[", 
      RowBox[{"wfuncDt", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], "]"}], ";", "\n", 
    RowBox[{"continuityEquation", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"wfuncDt", "[", 
            RowBox[{"x", ",", "p", ",", "t"}], "]"}], "+", 
           RowBox[{"wfAnalytical", "[", 
            RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "p", ",", "t"}], "}"}]}], "]"}], "/.", 
        RowBox[{"\[Lambda]", "\[Rule]", "\[CapitalLambda]"}]}], ",", 
       RowBox[{"m", ">", "0"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "*)"}], 
  RowBox[{"timePrint", "[", "continuityEquation", "]"}]}]}], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, {
   3.615328385704236*^9, 3.61532842127243*^9}, {3.615328452177451*^9, 
   3.615328700955434*^9}, {3.61532913868193*^9, 3.615329140662854*^9}, {
   3.615329209708338*^9, 3.615329231643388*^9}, {3.615329538017696*^9, 
   3.6153295577324953`*^9}, {3.615330828281961*^9, 3.615330837113493*^9}, {
   3.6156389980699053`*^9, 3.615639089290873*^9}, {3.615639143068521*^9, 
   3.615639253553862*^9}, {3.6156393013390093`*^9, 3.6156393105481*^9}, {
   3.615639351484426*^9, 3.6156393555923357`*^9}, {3.615639410246297*^9, 
   3.615639423347652*^9}, {3.6156395121911697`*^9, 3.61563951611325*^9}, 
   3.615640096430455*^9, {3.615640442620921*^9, 3.615640460798748*^9}, {
   3.6156405179817133`*^9, 3.615640518330245*^9}, {3.6157256355018253`*^9, 
   3.61572563566157*^9}, {3.615725679695396*^9, 3.615725689107225*^9}, {
   3.615725903901721*^9, 3.615726007983356*^9}, {3.615726223510936*^9, 
   3.615726227431016*^9}, {3.6157420001868467`*^9, 3.615742006151602*^9}, {
   3.615742040590849*^9, 3.615742122827833*^9}, {3.615742195261923*^9, 
   3.615742230972183*^9}, {3.6157423951717777`*^9, 3.615742460213076*^9}, {
   3.615757446793147*^9, 3.6157574620257597`*^9}, {3.6160431623304577`*^9, 
   3.616043189595357*^9}, {3.616043254953803*^9, 3.616043293541442*^9}, {
   3.616043328990443*^9, 3.616043342309023*^9}, {3.6165110851208897`*^9, 
   3.616511091061223*^9}, {3.616511154796013*^9, 3.6165111776629868`*^9}, {
   3.6249537488892117`*^9, 3.6249537623589153`*^9}, {3.624954672091284*^9, 
   3.62495469089832*^9}, 3.624954847418378*^9, {3.6249550855471573`*^9, 
   3.624955091287768*^9}, {3.624955198841002*^9, 3.624955200431562*^9}, {
   3.6249552316841373`*^9, 3.624955336120886*^9}, {3.625311379870614*^9, 
   3.625311400913364*^9}, {3.646552860600666*^9, 3.6465528738692007`*^9}, {
   3.6465533062612543`*^9, 3.646553316266013*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"continuityEquation", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"wfuncDt", "[", 
        RowBox[{"x", ",", "p", ",", "t"}], "]"}], "+", 
       RowBox[{"wfAnalytical", "[", 
        RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], "/.", 
      RowBox[{"\[Lambda]", "\[Rule]", "\[CapitalLambda]"}]}], ",", 
     RowBox[{"m", ">", "0"}]}], "]"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.6249549163991737`*^9, 3.6249549664723883`*^9}, {
  3.624955610626749*^9, 3.624955612449327*^9}, {3.646553395032299*^9, 
  3.646553398280514*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Wigner Functions numerical", "Subsubtitle",
 CellChangeTimes->{{3.6157257941396627`*^9, 3.615725802449313*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6482018763316507`*^9, 3.648201892820087*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"schneller", "=", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "-", 
          FractionBox["y", "2"]}], ")"}], "2"]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "+", 
          FractionBox["y", "2"]}], ")"}], "2"]}]}]], "*", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"TrueQ", "[", 
       RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], ",", 
      "1", ",", 
      FractionBox[
       RowBox[{"Exp", "[", 
        RowBox[{"-", 
         RowBox[{"stateParameter", "^", "2"}]}], "]"}], 
       RowBox[{"Sqrt", "[", "Pi", "]"}]]}], "]"}], 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{"ExpToTrig", "[", 
       RowBox[{"Expand", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Rho]", "[", 
           RowBox[{"x", ",", " ", 
            RowBox[{"y", "/", "2"}], ",", "t", ",", "\[Tau]"}], "]"}], "/", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"x", "-", 
                FractionBox["y", "2"]}], ")"}], "2"]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"x", "+", 
                FractionBox["y", "2"]}], ")"}], "2"]}]}]]}], 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"TrueQ", "[", 
            RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], 
           ",", "1", ",", 
           RowBox[{
            RowBox[{"Sqrt", "[", "Pi", "]"}], 
            RowBox[{"Exp", "[", 
             RowBox[{"stateParameter", "^", "2"}], "]"}]}]}], "]"}]}], "]"}], 
       "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"Cos", ",", "Sin", ",", "x", ",", "y", ",", 
        RowBox[{"Tanh", "[", "sQueeze", "]"}]}], "}"}], ",", "Simplify"}], 
     "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.646998863656547*^9, 3.6469988970106173`*^9}, {
   3.646998930205627*^9, 3.6469989309873*^9}, {3.6469989932264843`*^9, 
   3.646999003185061*^9}, 3.646999104456258*^9, {3.646999187017742*^9, 
   3.6469992156515512`*^9}, 3.6481984689124804`*^9, {3.6481990124878798`*^9, 
   3.6481990254258633`*^9}, {3.648199055806405*^9, 3.648199075951848*^9}, {
   3.648199124652779*^9, 3.6481991630356092`*^9}, {3.648199194657393*^9, 
   3.648199195112032*^9}, {3.648201525992984*^9, 3.6482016180359163`*^9}, {
   3.648201665663186*^9, 3.648201688647642*^9}, {3.648201723774685*^9, 
   3.648201759259985*^9}, {3.648201863088166*^9, 3.648201929222324*^9}, {
   3.648202010019573*^9, 3.6482020394994802`*^9}, {3.648202073422988*^9, 
   3.648202079263936*^9}, {3.6482030209246607`*^9, 3.648203037396947*^9}, 
   3.648321115919221*^9, {3.648358038759696*^9, 3.648358039805983*^9}, 
   3.648558416818645*^9, 3.648558502273623*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"schneller", "=", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", 
           FractionBox["y", "2"]}], ")"}], "2"]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "+", 
           FractionBox["y", "2"]}], ")"}], "2"]}]}]], 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"ExpandAll", "[", 
        RowBox[{
         RowBox[{"\[Rho]", "[", 
          RowBox[{"x", ",", " ", 
           RowBox[{"y", "/", "2"}], ",", "t", ",", "\[Tau]"}], "]"}], "/", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"x", "-", 
               FractionBox["y", "2"]}], ")"}], "2"]}], "-", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"x", "+", 
               FractionBox["y", "2"]}], ")"}], "2"]}]}]]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"x", "+", 
          RowBox[{"y", "/", "2"}]}], ",", 
         RowBox[{"x", "-", 
          RowBox[{"y", "/", "2"}]}]}], "}"}]}], "]"}]}]}], ";"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.6156396826593037`*^9, 3.61563969949319*^9}, {
   3.615639736750227*^9, 3.615639759554955*^9}, {3.615639801040518*^9, 
   3.615639819453103*^9}, 3.615639918063538*^9, 3.615639985693759*^9, 
   3.615640058820881*^9, 3.615725712794808*^9, {3.615725818044476*^9, 
   3.615725861303022*^9}, {3.646998745429996*^9, 3.646998779911813*^9}, {
   3.646998810819689*^9, 3.6469988468724213`*^9}, {3.646999059928638*^9, 
   3.6469990960710583`*^9}, 3.6469993038210793`*^9, 3.648558416982929*^9, 
   3.648558502276964*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"WignerFunction2", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"TrueQ", "[", 
        RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], ",", 
       "1", ",", 
       RowBox[{"Exp", "[", 
        RowBox[{"-", 
         RowBox[{"stateParameter", "^", "2"}]}], "]"}]}], "]"}], "/", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"x", "^", "2"}], "+", 
       RowBox[{"p", "^", "2"}]}], "]"}]}], "*", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Expand", "[", 
         RowBox[{
          RowBox[{"FourierTransform", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"schneller", "/", "h"}], "/", "Pi"}], ",", "y", ",", 
            "p"}], "]"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"x", "^", "2"}], "+", 
            RowBox[{"p", "^", "2"}]}], "]"}], "*", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"TrueQ", "[", 
             RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], 
            ",", "1", ",", 
            RowBox[{"Exp", "[", 
             RowBox[{"stateParameter", "^", "2"}], "]"}]}], "]"}]}], "]"}], "/.", 
        RowBox[{"h", "\[Rule]", "1"}]}], "/.", 
       RowBox[{"\[Tau]", "\[Rule]", "mMixAngle"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"_Sin", ",", "_Cos", ",", "p", ",", "Pi"}], "}"}]}], "]"}]}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "This", " ", "version", " ", "`WignerFunction2`", " ", "is", " ", "not", 
      " ", "faster", " ", "or", " ", "superior"}], "..."}], "."}], " ", 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.6156396826593037`*^9, 3.61563969949319*^9}, {
   3.615639736750227*^9, 3.615639759554955*^9}, {3.615639801040518*^9, 
   3.615639819453103*^9}, 3.615639918063538*^9, 3.615639985693759*^9, 
   3.615640058820881*^9, 3.615725712794808*^9, {3.615725818044476*^9, 
   3.615725861303022*^9}, {3.646998745429996*^9, 3.646998779911813*^9}, {
   3.646998810819689*^9, 3.6469988468724213`*^9}, {3.646999059928638*^9, 
   3.646999067744164*^9}, 3.6469991496276217`*^9, {3.646999222025188*^9, 
   3.646999245251965*^9}, {3.6469992771240807`*^9, 3.646999288567875*^9}, 
   3.6475176758241177`*^9, {3.64751772477182*^9, 3.6475177293399067`*^9}, 
   3.647517768952201*^9, {3.647517882542028*^9, 3.6475178837971363`*^9}, 
   3.64820250761485*^9, {3.648202541891608*^9, 3.648202545086802*^9}, {
   3.64820258713412*^9, 3.648202588817943*^9}, {3.648202656280497*^9, 
   3.648202704054236*^9}, {3.648202764170702*^9, 3.6482027707705107`*^9}, {
   3.648202817146748*^9, 3.648202825888348*^9}, {3.6482028740265493`*^9, 
   3.648202973266466*^9}, {3.648203330907611*^9, 3.6482034022900143`*^9}, {
   3.648203584317809*^9, 3.648203643549047*^9}, {3.64820377836712*^9, 
   3.648203789240973*^9}, {3.648203821493287*^9, 3.648203860747518*^9}, 
   3.6483211265674543`*^9, {3.6483580413634367`*^9, 3.648358042708568*^9}, 
   3.648558200259639*^9, 3.648558416998453*^9, 3.648558502281013*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"WignerFunctionN", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"WignerFunction2", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], "//", "N"}], "//", "Chop"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.6156396826593037`*^9, 3.61563969949319*^9}, {
   3.615639736750227*^9, 3.615639759554955*^9}, {3.615639801040518*^9, 
   3.615639819453103*^9}, 3.615639918063538*^9, 3.615639985693759*^9, 
   3.615640058820881*^9, 3.615725712794808*^9, {3.615725818044476*^9, 
   3.615725861303022*^9}, {3.646998745429996*^9, 3.646998779911813*^9}, {
   3.646998810819689*^9, 3.6469988468724213`*^9}, {3.646999059928638*^9, 
   3.646999067744164*^9}, 3.6469991496276217`*^9, {3.646999222025188*^9, 
   3.646999245251965*^9}, {3.6469992771240807`*^9, 3.646999288567875*^9}, 
   3.6475176758241177`*^9, {3.64751772477182*^9, 3.6475177293399067`*^9}, {
   3.647517768952201*^9, 3.6475178070296907`*^9}, {3.6475178607336407`*^9, 
   3.6475178752434196`*^9}, {3.647518392723646*^9, 3.647518422230047*^9}, 
   3.648202234883527*^9, {3.64820368070606*^9, 3.6482036895546017`*^9}, 
   3.648203907201837*^9, 3.6483211344555197`*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"intermediateWF", "=", 
   RowBox[{
    RowBox[{"WignerFunctionNN", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}], "//", "Chop"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.647517906158998*^9, 3.647517939357039*^9}, {
   3.6475179949655247`*^9, 3.6475180126816053`*^9}, {3.64751805715273*^9, 
   3.647518072936112*^9}, {3.647518113874671*^9, 3.647518119720194*^9}, {
   3.6475181555847*^9, 3.647518235568243*^9}, {3.647518266492424*^9, 
   3.647518267356043*^9}, {3.647518319911366*^9, 3.64751837224555*^9}, {
   3.6475184035329237`*^9, 3.647518410499648*^9}, 3.648202257313993*^9, {
   3.64820246290351*^9, 3.648202471564665*^9}, {3.648203701358893*^9, 
   3.648203721091221*^9}, 3.648203919589829*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"WignerFunctionN", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"intermediateWF", "//", "TrigReduce"}], "//", "Chop"}], ",", 
      RowBox[{"{", 
       RowBox[{"Cos", ",", "Sin"}], "}"}]}], "]"}], "/", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"x", "^", "2"}], "+", 
      RowBox[{"p", "^", "2"}]}], "]"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.647517906158998*^9, 3.647517939357039*^9}, {
   3.6475179949655247`*^9, 3.6475180126816053`*^9}, {3.64751805715273*^9, 
   3.647518072936112*^9}, {3.647518113874671*^9, 3.647518119720194*^9}, {
   3.6475181555847*^9, 3.647518235568243*^9}, {3.647518266492424*^9, 
   3.647518267356043*^9}, {3.647518319911366*^9, 3.64751837224555*^9}, {
   3.6475184035329237`*^9, 3.647518410499648*^9}, 3.648202257313993*^9, {
   3.64820246290351*^9, 3.648202471564665*^9}, 3.648203928851054*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"XX", "=", "2.05"}], ";", " ", 
   RowBox[{"ZZ", "=", 
    RowBox[{"1", "/", "Pi"}]}], ";"}], " ", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"TT", "=", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", 
           RowBox[{"Pi", " ", "/", 
            RowBox[{"Abs", "[", 
             RowBox[{
              RowBox[{"E0", "[", "1", "]"}], "-", 
              RowBox[{"E0", "[", "0", "]"}]}], "]"}]}]}], ")"}], "/", "8"}], 
        " ", "/.", "FixParameters"}], ",", "4"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"DTT", "=", 
     RowBox[{"N", "[", 
      RowBox[{"TT", "/", "numberOfFrames"}], "]"}]}], ";"}], "*)"}]}], "\n", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"\[Rho]", "[", 
    RowBox[{"x", ",", "0", ",", "0", ",", "mMixAngle"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
   RowBox[{"PlotPoints", "\[Rule]", "35"}], ",", 
   RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6153297092380342`*^9, 3.615329785168223*^9}, {
   3.6153298718801193`*^9, 3.615329874799344*^9}, {3.6153299515696983`*^9, 
   3.6153299721745977`*^9}, 3.615330108624568*^9, {3.615330402694769*^9, 
   3.615330511979083*^9}, {3.615330546916795*^9, 3.615330581365438*^9}, 
   3.615330757263938*^9, {3.6153310630027323`*^9, 3.615331063452479*^9}, {
   3.615331097970161*^9, 3.615331127003668*^9}, {3.615331164592587*^9, 
   3.615331214935355*^9}, {3.6153312498820887`*^9, 3.615331253403664*^9}, {
   3.615331384888257*^9, 3.615331388177849*^9}, 3.615331420023917*^9, {
   3.615331462795383*^9, 3.615331547535287*^9}, {3.615331589514385*^9, 
   3.615331591530878*^9}, 3.6153316705998783`*^9, {3.615331829539322*^9, 
   3.615331900829331*^9}, {3.6153321121144447`*^9, 3.615332155925251*^9}, {
   3.615332251773364*^9, 3.6153322946228037`*^9}, {3.615333272813233*^9, 
   3.6153332846333923`*^9}, {3.615333356658101*^9, 3.6153333919780197`*^9}, {
   3.615333552928935*^9, 3.615333598126939*^9}, {3.615372196785733*^9, 
   3.6153722132385063`*^9}, 3.61537225784061*^9, {3.615372853158967*^9, 
   3.615372855618018*^9}, 3.6153733745245743`*^9, {3.615373913756947*^9, 
   3.61537394734962*^9}, {3.615374317822193*^9, 3.615374319479198*^9}, {
   3.615374386474951*^9, 3.6153744150353727`*^9}, {3.615377778501686*^9, 
   3.615377782633802*^9}, {3.615480477870656*^9, 3.61548051491334*^9}, {
   3.615480876202793*^9, 3.615480883831133*^9}, 3.615568238076152*^9, {
   3.615568799836649*^9, 3.615568801130519*^9}, {3.615577558611709*^9, 
   3.615577559188532*^9}, 3.6155775932888308`*^9, {3.6155778732858953`*^9, 
   3.615577884700395*^9}, 3.615581879955368*^9, {3.615581914860889*^9, 
   3.615581915549979*^9}, {3.6156407018297853`*^9, 3.615640707757072*^9}, {
   3.6156411397255363`*^9, 3.615641155705331*^9}, {3.6157405984467154`*^9, 
   3.615740600551593*^9}, {3.6157419017671843`*^9, 3.615741960446138*^9}, {
   3.6157613353498573`*^9, 3.6157613478094053`*^9}, {3.616044089341208*^9, 
   3.616044144903419*^9}, {3.616044182440158*^9, 3.616044230438621*^9}, {
   3.616044368031839*^9, 3.6160443718347797`*^9}, {3.6469983335283203`*^9, 
   3.646998346034295*^9}, {3.647362266070788*^9, 3.647362270019891*^9}, 
   3.647941230568522*^9, 3.6485582002687817`*^9, 3.655641827476495*^9}],

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Time spent= \>\"", ",", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ",", "4"}], "]"}], 
   ",", "\"\< Seconds  = \>\"", ",", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ")"}], "/", "60"}], 
     ",", "4"}], "]"}], ",", "\"\< Minutes\>\""}], "]"}]], "Input",
 CellChangeTimes->{{3.615332338682863*^9, 3.6153323671264963`*^9}, {
   3.6153708404981537`*^9, 3.6153708442947683`*^9}, {3.615370993774354*^9, 
   3.6153709970605383`*^9}, {3.615371503594904*^9, 3.615371513169588*^9}, {
   3.615371566099598*^9, 3.6153715845516644`*^9}, {3.6153716985333223`*^9, 
   3.615371700155863*^9}, {3.615371792539176*^9, 3.615371794326886*^9}, {
   3.61537795545512*^9, 3.61537798494068*^9}, {3.6153780494292316`*^9, 
   3.615378092443664*^9}, 3.615378164538499*^9, {3.61537826459508*^9, 
   3.61537826653004*^9}, {3.615379816338554*^9, 3.615379823278825*^9}, {
   3.6153804154286327`*^9, 3.615380431346485*^9}, {3.615380908263824*^9, 
   3.615381002835142*^9}, {3.615577431830936*^9, 3.615577507511448*^9}, {
   3.615577657622074*^9, 3.615577690526105*^9}, 3.615577793267749*^9, {
   3.615577838637783*^9, 3.61557783958727*^9}, {3.615577900895199*^9, 
   3.615577905978784*^9}, {3.615582278512148*^9, 3.6155822838313217`*^9}, 
   3.615582393374818*^9, 3.615582565462751*^9, 3.615634786415193*^9, {
   3.6156398594325733`*^9, 3.61563990714559*^9}, 3.6156400083521547`*^9, {
   3.615640897890258*^9, 3.615640905313417*^9}, 3.615717823245494*^9, 
   3.615718472574972*^9, {3.61571850902551*^9, 3.615718513623602*^9}, {
   3.615718630466916*^9, 3.615718637460788*^9}, {3.6157188495094976`*^9, 
   3.6157188790367727`*^9}, {3.61571890921705*^9, 3.6157190656980677`*^9}, {
   3.615726320880335*^9, 3.615726344654138*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"compensateForClassicalMovement", "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.6473585226071367`*^9, 3.6473585510538*^9}, {
   3.647358682624426*^9, 3.647358724333336*^9}, {3.647358966650272*^9, 
   3.6473589944804153`*^9}, {3.647359118256459*^9, 3.647359124414003*^9}, {
   3.6473592030849333`*^9, 3.647359209485674*^9}, 3.647359270846427*^9, {
   3.647359339622357*^9, 3.647359340468686*^9}, {3.647362368325342*^9, 
   3.647362397854302*^9}, 3.647362525952918*^9, 3.653825926667109*^9, 
   3.653825957228842*^9, 3.6538259930721207`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"colors2", "=", 
   RowBox[{"{", 
    RowBox[{
    "Red", ",", "Cyan", ",", "Cyan", ",", "Cyan", ",", "Cyan", ",", "Cyan", 
     ",", "Cyan", ",", "Cyan", ",", "Blue"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gradient2", "[", 
    RowBox[{
     RowBox[{"z_", "?", "NumericQ"}], ",", 
     RowBox[{"rest___", "?", "NumericQ"}]}], "]"}], ":=", 
   RowBox[{"Blend", "[", 
    RowBox[{"colors2", ",", "z"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6478176787642593`*^9, 3.647817704326685*^9}, {
   3.647817776773241*^9, 3.6478178261481533`*^9}, {3.6478178879233637`*^9, 
   3.647817925684845*^9}, {3.647817965999756*^9, 3.6478179723527527`*^9}, {
   3.647818023100072*^9, 3.647818041575585*^9}, 3.647818147719846*^9, {
   3.64781951577836*^9, 3.64781956942972*^9}, 3.647856409622579*^9}],

Cell[BoxData[{
 RowBox[{"R", "=", "RR"}], "\[IndentingNewLine]", 
 RowBox[{"nN", "=", "5"}], "\n", 
 RowBox[{"slower", "=", 
  RowBox[{"3", "/", "3"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Wf", "[", 
    RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
   RowBox[{"WignerFunctionN", "[", 
    RowBox[{
     RowBox[{"R", "*", 
      RowBox[{"Cos", "[", 
       RowBox[{"x", "+", 
        RowBox[{"compensateForClassicalMovement", "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"R", "^", "2"}], "*", 
            RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
     ",", 
     RowBox[{
      RowBox[{"-", "R"}], "*", 
      RowBox[{"Sin", "[", 
       RowBox[{"x", "+", 
        RowBox[{"compensateForClassicalMovement", "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"R", "^", "2"}], "*", 
            RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
     ",", "t"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tableOfPlots2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"Wf", "[", 
        RowBox[{
         RowBox[{"x", "+", "Pi", "+", 
          RowBox[{"0", "*", "nT", "*", 
           RowBox[{"13", "/", "16"}], "*", 
           RowBox[{
            RowBox[{"TT", "/", "slower"}], "/", 
            RowBox[{"(", "nN", ")"}]}]}]}], ",", 
         RowBox[{"nT", "*", 
          RowBox[{
           RowBox[{"TT", "/", "slower"}], "/", "nN"}]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"ColorFunction", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"myColorFunc", "[", 
             RowBox[{"#1", ",", 
              RowBox[{"nT", "*", 
               RowBox[{"TT", "/", 
                RowBox[{"(", "nN", ")"}]}]}]}], "]"}], "&"}], ")"}]}], ",", 
         RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ","}], "*)"}], 
       
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Thickness", "[", 
           RowBox[{"0.015", "*", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ")"}]}], "]"}], ",", 
          RowBox[{"Opacity", "[", 
           RowBox[{"1", "-", 
            RowBox[{"0", "*", "nT", "*", "0.3"}]}], "]"}], ",", 
          RowBox[{"Directive", "[", 
           RowBox[{"RGBColor", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"1", "/", "4"}], "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{
              RowBox[{"1", "/", "3"}], "-", 
              RowBox[{"nT", "/", "nN"}]}]}], "]"}], "]"}]}], "}"}]}]}], "]"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"100", ",", "Black"}], "]"}]}]}], 
   RowBox[{"(*", 
    RowBox[{",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\[Theta]", ",", "W"}], "}"}]}]}], "*)"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.6478176787642593`*^9, 3.647817704326685*^9}, {
   3.647817776773241*^9, 3.6478178261481533`*^9}, {3.6478178879233637`*^9, 
   3.647817925684845*^9}, {3.647817965999756*^9, 3.6478179723527527`*^9}, {
   3.647818023100072*^9, 3.647818041575585*^9}, 3.647818147719846*^9, {
   3.64781951577836*^9, 3.64781956942972*^9}, 3.647856409622579*^9, {
   3.647946347467008*^9, 3.647946352970357*^9}, {3.647946384348001*^9, 
   3.64794641011197*^9}, 3.647948292280335*^9, {3.647948374064362*^9, 
   3.647948380541463*^9}, {3.647948507321512*^9, 3.647948541740152*^9}, {
   3.6479485727374687`*^9, 3.64794860646966*^9}, {3.6479495526641073`*^9, 
   3.647949557807835*^9}, 3.648137841394105*^9, {3.648155745555275*^9, 
   3.648155805115921*^9}, {3.648155853444354*^9, 3.6481558945294733`*^9}, {
   3.64835826029879*^9, 3.648358270187827*^9}, 3.64855541675072*^9, 
   3.648595596061872*^9, {3.653826134732232*^9, 3.653826157780237*^9}, {
   3.653979796976554*^9, 3.653979807991653*^9}, {3.653979852080027*^9, 
   3.653979880574848*^9}, {3.653979911797864*^9, 3.6539799291219673`*^9}, {
   3.6541053631340103`*^9, 3.6541053871801767`*^9}, {3.6541059068241377`*^9, 
   3.654105954919024*^9}, {3.654105991710649*^9, 3.654106009226643*^9}, {
   3.654106546087408*^9, 3.654106571175474*^9}, 3.654106615260579*^9, 
   3.654107498030134*^9, 3.6541076870526733`*^9, 3.654107744767465*^9, {
   3.654341376664727*^9, 3.654341381231179*^9}, {3.6543419563973103`*^9, 
   3.654341988355933*^9}, {3.654342135270645*^9, 3.654342140298518*^9}, 
   3.654425897334467*^9}],

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{"export$Directoy", ",", "\"\<ringPlot.pdf\>\""}], "]"}], ",", 
   "ringPlot", ",", 
   RowBox[{"ImageResolution", "\[Rule]", "300"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.653979991018581*^9, 3.6539799966109667`*^9}, {
  3.654021257744617*^9, 3.6540212812002773`*^9}, {3.657453663270059*^9, 
  3.657453670658114*^9}}],

Cell[BoxData[{
 RowBox[{"dt", "=", 
  RowBox[{"1", 
   RowBox[{"TT", "/", "5.25"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"R", "=", "1.7"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Wf", "[", 
    RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
   RowBox[{"WignerFunctionN", "[", 
    RowBox[{
     RowBox[{"R", "*", 
      RowBox[{"Cos", "[", 
       RowBox[{"x", "+", 
        RowBox[{"compensateForClassicalMovement", "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"R", "^", "2"}], "*", 
            RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
     ",", 
     RowBox[{
      RowBox[{"-", "R"}], "*", 
      RowBox[{"Sin", "[", 
       RowBox[{"x", "+", 
        RowBox[{"compensateForClassicalMovement", "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"R", "^", "2"}], "*", 
            RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
     ",", "t"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Log", "[", 
    RowBox[{"Re", "[", 
     RowBox[{"Wf", "[", 
      RowBox[{"x", ",", "dt"}], "]"}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", 
     RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Thickness", "[", "0.015", "]"}], ",", "Red"}], "}"}]}], ",", 
   RowBox[{
   "PlotLabel", "\[Rule]", 
    "\"\<wf first goes negative (coherent State) after Finite [not 0] \
time\>\""}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"PlotPoints", "\[Rule]", "349"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6485557204453897`*^9, 3.648555994176511*^9}, {
   3.648596181585917*^9, 3.6485962246948223`*^9}, 3.6485963704303217`*^9, {
   3.648596546966732*^9, 3.648596979309573*^9}, {3.6485970221104813`*^9, 
   3.64859703183817*^9}, 3.648636027843534*^9, {3.64863633016646*^9, 
   3.6486364343772087`*^9}, {3.6508650888091288`*^9, 3.65086511498763*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"cfun", "[", 
    RowBox[{"x_", ",", "t_"}], "]"}], "=", 
   RowBox[{"Re", "[", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{
        RowBox[{"R", "*", 
         RowBox[{"Cos", "[", 
          RowBox[{"x", "+", 
           RowBox[{"compensateForClassicalMovement", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"R", "^", "2"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}],
         ",", 
        RowBox[{
         RowBox[{"-", "R"}], "*", 
         RowBox[{"Sin", "[", 
          RowBox[{"x", "+", 
           RowBox[{"compensateForClassicalMovement", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"R", "^", "2"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}],
         ",", "t"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "2"}], "}"}]}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"cfun", "[", 
     RowBox[{"x_", ",", " ", "t_"}], "]"}], " ", "=", " ", 
    RowBox[{"Re", "[", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"WignerFunctionN", "[", 
        RowBox[{
         RowBox[{"R", "*", 
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"compensateForClassicalMovement", "*", "t", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"LAMBDA", "^", "2"}], "*", 
                RowBox[{"R", "^", "2"}]}], " ", "+", " ", "1"}], ")"}]}], " ",
             "+", " ", "x"}], "]"}]}], ",", " ", "\n", "      ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "R"}], ")"}], "*", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"compensateForClassicalMovement", "*", "t", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"LAMBDA", "^", "2"}], "*", 
                RowBox[{"R", "^", "2"}]}], " ", "+", " ", "1"}], ")"}]}], " ",
             "+", " ", "x"}], "]"}]}], ",", " ", "t"}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"x", ",", " ", "2"}], "}"}]}], "]"}], "]"}]}], ";"}], 
  " "}], "\n", 
 RowBox[{
  RowBox[{"myColorFunc", "[", 
   RowBox[{"x_", ",", " ", "t_"}], "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"colorRange", "[", 
    RowBox[{"55", "*", 
     RowBox[{"cfun", "[", 
      RowBox[{"x", ",", " ", "t"}], "]"}]}], "]"}], " ", "/.", " ", 
   RowBox[{"colorRange", " ", "->", " ", 
    RowBox[{"ColorData", "[", "\"\<GreenPinkTones\>\"", "]"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"myColorFunc", "[", 
   RowBox[{"x_", ",", " ", "t_"}], "]"}], " ", ":=", " ", 
  RowBox[{"gradient2", "[", 
   RowBox[{"4", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"cfun", "[", 
       RowBox[{"x", ",", " ", "t"}], "]"}], " ", "+", " ", "0.15"}], ")"}]}], 
   "]"}]}], "\n", 
 RowBox[{
  RowBox[{"myColorFunc2", "[", 
   RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"colorRange", "[", 
    RowBox[{"5", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"cfun", "[", 
        RowBox[{"x", ",", "t"}], "]"}], "+", "0.1005"}], ")"}]}], "]"}], "/.", 
   RowBox[{"colorRange", "\[Rule]", 
    RowBox[{"ColorData", "[", "\"\<RedGreenSplit\>\"", "]"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"myColorFunc", "[", 
   RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
  RowBox[{"gradient2", "[", 
   RowBox[{"5", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"cfun", "[", 
       RowBox[{"x", ",", "t"}], "]"}], "+", "0.1005"}], ")"}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.6478176787642593`*^9, 3.647817704326685*^9}, {
   3.647817776773241*^9, 3.6478178261481533`*^9}, {3.6478178879233637`*^9, 
   3.647817925684845*^9}, {3.647817965999756*^9, 3.6478179723527527`*^9}, {
   3.647818023100072*^9, 3.647818041575585*^9}, 3.647818147719846*^9, {
   3.64781951577836*^9, 3.64781956942972*^9}, 3.647856409622579*^9, {
   3.647946347467008*^9, 3.647946352970357*^9}, {3.647946384348001*^9, 
   3.64794641011197*^9}, 3.647948292280335*^9, {3.647948374064362*^9, 
   3.647948380541463*^9}, {3.647948507321512*^9, 3.647948541740152*^9}, {
   3.6479485727374687`*^9, 3.64794860646966*^9}, {3.647948677602337*^9, 
   3.647948684625163*^9}, 3.647953200843544*^9}],

Cell[BoxData[{
 RowBox[{"nN", "=", "16"}], "\[IndentingNewLine]", 
 RowBox[{"nn", "=", "7"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tableOfPlots2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Wf", "[", 
         RowBox[{"x", ",", 
          RowBox[{"nT", "*", 
           RowBox[{
            RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"ColorFunction", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"myColorFunc", "[", 
             RowBox[{"#1", ",", 
              RowBox[{"nT", "*", 
               RowBox[{
                RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "&"}], 
           ")"}]}], ",", 
         RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ","}], "*)"}], 
       
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Thickness", "[", 
         RowBox[{"0.015", "*", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"nT", "/", "nn"}]}], ")"}]}], "]"}]}], ",", 
       RowBox[{"Axes", "\[Rule]", "True"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.6479584884642067`*^9, 3.647958542313592*^9}, {
   3.647958596051414*^9, 3.6479586031083403`*^9}, {3.6479586431142178`*^9, 
   3.647958693567768*^9}, {3.647958781123733*^9, 3.647958802846842*^9}, 
   3.647958866353325*^9, {3.6479592142106867`*^9, 3.6479592458556137`*^9}, {
   3.648155941969243*^9, 3.648155975059309*^9}, {3.648156107446306*^9, 
   3.648156114623598*^9}, {3.6481563367854147`*^9, 3.648156372012664*^9}, {
   3.648156611677099*^9, 3.648156642036955*^9}, 3.648159870152774*^9, {
   3.6544261984134197`*^9, 3.654426206513978*^9}, 3.6544266546291723`*^9, 
   3.6544274557917547`*^9}],

Cell[BoxData[
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}]}], 
   RowBox[{"(*", 
    RowBox[{",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\[Theta]", ",", "W"}], "}"}]}]}], "*)"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tableOfPlots2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Wf", "[", 
         RowBox[{"x", ",", 
          RowBox[{"nT", "*", 
           RowBox[{
            RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"-", "0.1"}], ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Thickness", "[", 
           RowBox[{"0.015", "*", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ")"}]}], "]"}], ",", 
          RowBox[{"Opacity", "[", 
           RowBox[{"1", "-", 
            RowBox[{"0", "*", "nT", "*", "0.3"}]}], "]"}], ",", 
          RowBox[{"Directive", "[", 
           RowBox[{"RGBColor", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"1", "/", "4"}], "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{
              RowBox[{"1", "/", "3"}], "-", 
              RowBox[{"nT", "/", "nN"}]}]}], "]"}], "]"}]}], "}"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.06"}], ",", "0.25"}], "}"}]}], ",", 
       RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
       RowBox[{"AspectRatio", "\[Rule]", 
        RowBox[{"1", "/", "3"}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6479584884642067`*^9, 3.647958542313592*^9}, {
   3.647958596051414*^9, 3.6479586031083403`*^9}, {3.6479586431142178`*^9, 
   3.647958693567768*^9}, {3.647958781123733*^9, 3.647958802846842*^9}, 
   3.647958866353325*^9, {3.6479592142106867`*^9, 3.6479592458556137`*^9}, {
   3.648155941969243*^9, 3.648155975059309*^9}, {3.648156107446306*^9, 
   3.648156114623598*^9}, {3.6481563367854147`*^9, 3.648156372012664*^9}, {
   3.648156611677099*^9, 3.648156642036955*^9}, 3.648159870152774*^9, {
   3.6544261984134197`*^9, 3.654426206513978*^9}, {3.654426264178012*^9, 
   3.654426280314992*^9}, {3.654426376374936*^9, 3.6544264366372423`*^9}, {
   3.654426527598617*^9, 3.654426617823125*^9}, {3.654426813201311*^9, 
   3.6544268495387506`*^9}, 3.6544268992783527`*^9, 3.654426932310829*^9, 
   3.654427450575445*^9, {3.742139570535427*^9, 3.742139573655169*^9}, 
   3.742141021453973*^9}],

Cell[BoxData[
 RowBox[{"tableOfPlots2", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"Wf", "[", 
       RowBox[{
        RowBox[{"x", "+", "Pi", "+", 
         RowBox[{"0", "*", "nT", "*", 
          RowBox[{"13", "/", "16"}], "*", 
          RowBox[{
           RowBox[{"TT", "/", "slower"}], "/", 
           RowBox[{"(", "nN", ")"}]}]}]}], ",", 
        RowBox[{"nT", "*", 
         RowBox[{
          RowBox[{"TT", "/", "slower"}], "/", "nN"}]}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"-", "0.1"}], ",", 
        RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"ColorFunction", "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"myColorFunc", "[", 
            RowBox[{"#1", ",", 
             RowBox[{"nT", "*", 
              RowBox[{"TT", "/", 
               RowBox[{"(", "nN", ")"}]}]}]}], "]"}], "&"}], ")"}]}], ",", 
        RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ","}], "*)"}], 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Thickness", "[", 
          RowBox[{"0.015", "*", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"nT", "/", "nN"}]}], ")"}]}], "]"}], ",", 
         RowBox[{"Opacity", "[", 
          RowBox[{"1", "-", 
           RowBox[{"0", "*", "nT", "*", "0.3"}]}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"RGBColor", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"1", "/", "4"}], "-", 
             RowBox[{"nT", "/", "nN"}]}], ",", 
            RowBox[{"1", "-", 
             RowBox[{"nT", "/", "nN"}]}], ",", 
            RowBox[{
             RowBox[{"1", "/", "3"}], "-", 
             RowBox[{"nT", "/", "nN"}]}]}], "]"}], "]"}]}], "}"}]}]}], "]"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.654426017873945*^9, 3.654427112058428*^9, {3.742139494678892*^9, 
   3.742139501842379*^9}, {3.742139576923485*^9, 3.742139579834168*^9}, 
   3.742141013245913*^9}],

Cell[BoxData[
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}]}], 
   RowBox[{"(*", 
    RowBox[{",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\[Theta]", ",", "W"}], "}"}]}]}], "*)"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.654426065708068*^9, 3.6544260659796762`*^9}}],

Cell[BoxData[
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}], ",", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"LabelStyle", "\[Rule]", 
       RowBox[{"Directive", "[", 
        RowBox[{"100", ",", "Black"}], "]"}]}], ","}], "*)"}], 
    RowBox[{"Ticks", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "Pi", ",", 
         RowBox[{"2", "Pi"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.05", ",", "0.1"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<\>\"", ",", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<\>\"", ",", "Italic"}], "]"}]}], "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"10", ",", "Black", ",", "Bold"}], "]"}]}], ",", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"Epilog", "\[Rule]", 
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"0", ",", "10", ",", "Bold", ",", 
           RowBox[{"Background", "\[Rule]", "White"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.2"}], ",", 
           RowBox[{"-", "0.0001"}]}], "}"}]}], "]"}]}], ","}], "*)"}], 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"W", ",", "15", ",", "Bold", ",", 
           RowBox[{"Background", "\[Rule]", "White"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.2", ",", "0.115"}], "}"}]}], "]"}], ",", 
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\[Theta]", ",", "15", ",", "Bold", ",", 
           RowBox[{"Background", "\[Rule]", "White"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2.010", " ", "Pi"}], ",", "0.035"}], "}"}]}], "]"}]}], 
      "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.654427486031385*^9, 3.6544274881901217`*^9}, 
   3.742139178868293*^9, {3.7421392596650963`*^9, 3.742139323815464*^9}, {
   3.742139391018107*^9, 3.742139416918151*^9}, {3.742139451096477*^9, 
   3.742139469390884*^9}, {3.742139718760641*^9, 3.7421397617150297`*^9}, {
   3.742140042827243*^9, 3.742140055962159*^9}, {3.742140164998035*^9, 
   3.7421401652012987`*^9}, {3.7421405615613832`*^9, 3.742140561947934*^9}, {
   3.7421407879203587`*^9, 3.7421407939248333`*^9}, {3.742140872852557*^9, 
   3.742141001352518*^9}, {3.742141066498968*^9, 3.742141067430344*^9}, {
   3.74214111336316*^9, 3.742141149719515*^9}, {3.742141294002537*^9, 
   3.742141585564451*^9}, {3.742141618669343*^9, 3.742141727268181*^9}, {
   3.742141758939032*^9, 3.742141882363162*^9}, {3.742141929684286*^9, 
   3.742142131229204*^9}}],

Cell[BoxData[
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}], ",", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"LabelStyle", "\[Rule]", 
       RowBox[{"Directive", "[", 
        RowBox[{"100", ",", "Black"}], "]"}]}], ","}], "*)"}], 
    RowBox[{"Ticks", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "Pi", ",", 
         RowBox[{"2", "Pi"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.1"}], ",", "0", ",", "0.05", ",", "0.1"}], "}"}]}], 
      "}"}]}], ",", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"AxesLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\[Theta]", ",", "W"}], "}"}]}], ","}], "*)"}], 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"110", ",", "Black", ",", "Bold"}], "]"}]}], ",", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"W", ",", "110", ",", "Bold", ",", 
           RowBox[{"Background", "\[Rule]", "White"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.2", ",", "0.115"}], "}"}]}], "]"}], ",", 
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\[Theta]", ",", "110", ",", "Bold", ",", 
           RowBox[{"Background", "\[Rule]", "White"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2.010", " ", "Pi"}], ",", "0.035"}], "}"}]}], "]"}]}], 
      "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.654427486031385*^9, 3.6544274881901217`*^9}, 
   3.742139178868293*^9, {3.7421392596650963`*^9, 3.742139323815464*^9}, {
   3.742139391018107*^9, 3.742139416918151*^9}, {3.742139451096477*^9, 
   3.742139469390884*^9}, {3.742139718760641*^9, 3.7421397617150297`*^9}, {
   3.742140042827243*^9, 3.742140055962159*^9}, {3.742140164998035*^9, 
   3.7421401652012987`*^9}, {3.7421405615613832`*^9, 3.742140561947934*^9}, {
   3.7421407879203587`*^9, 3.7421407939248333`*^9}, {3.742142172106524*^9, 
   3.742142195103715*^9}}],

Cell[BoxData[
 StyleBox[
  RowBox[{"Expand", " ", "in", " ", "partial", " ", "waves", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Sin", " ", "&"}], " ", "Cos"}], ")"}], " ", "on", " ", "a", " ",
    "ring", " ", "with", "  ", "radius", " ", "R"}], "Subsubtitle"]], "Input",\

 CellChangeTimes->{{3.650897596394082*^9, 3.650897596395741*^9}, {
   3.650897636317545*^9, 3.650897723616489*^9}, 3.650898154792191*^9}],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"showDetailsAndPlots", "\[Equal]", "True"}], ",", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"Consider", " ", "'"}], 
      RowBox[{"constant", "'"}], " ", "cos"}], "-", 
     RowBox[{"waves", " ", "on", " ", "a", " ", "ring"}]}], "*)"}], 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"nrW", "=", "10"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ringWavelet", "[", 
       RowBox[{"x_", ",", "t_", ",", "n_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{"I", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "*", "n"}], "-", 
           RowBox[{
            RowBox[{"oo", "[", "n", "]"}], "*", "t"}]}], ")"}]}], "]"}], "/", 
       
       RowBox[{"Sqrt", "[", "Pi", "]"}]}]}], ";", "\n", 
     RowBox[{
      RowBox[{"CosRingWavelet", "[", 
       RowBox[{"x_", ",", "t_", ",", "n_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"Cos", "[", 
        RowBox[{
         RowBox[{"x", "*", "n"}], "-", 
         RowBox[{
          RowBox[{"oo", "[", "n", "]"}], "*", "t"}]}], "]"}], "/", 
       RowBox[{"Sqrt", "[", "Pi", "]"}]}]}], ";", "\n", 
     RowBox[{
      RowBox[{"SinRingWavelet", "[", 
       RowBox[{"x_", ",", "t_", ",", "n_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"x", "*", "n"}], "-", 
         RowBox[{
          RowBox[{"oo", "[", "n", "]"}], "*", "t"}]}], "]"}], "/", 
       RowBox[{"Sqrt", "[", "Pi", "]"}]}]}], ";", "\n", 
     RowBox[{
      RowBox[{"crW", "[", "0", "]"}], "=", 
      RowBox[{
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"ringWavelet", "[", 
           RowBox[{"x", ",", "0", ",", "0"}], "]"}], "*", 
          RowBox[{
           RowBox[{"Wf", "[", 
            RowBox[{"x", ",", 
             RowBox[{"0", "*", "nN", "*", 
              RowBox[{"3", "/", "4"}], "*", 
              RowBox[{
               RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "/", 
           "2"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "0", ",", 
           RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
         RowBox[{"AccuracyGoal", "\[Rule]", "4"}]}], "]"}], "//", "Chop"}]}], 
     ";", "\n", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"coeffn", "=", 
          RowBox[{"NIntegrate", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"ringWavelet", "[", 
              RowBox[{"x", ",", "0", ",", "n"}], "]"}], "*", 
             RowBox[{"Wf", "[", 
              RowBox[{"x", ",", 
               RowBox[{"0", "*", "nN", "*", 
                RowBox[{"3", "/", "4"}], "*", 
                RowBox[{
                 RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"x", ",", "0", ",", 
              RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
            RowBox[{"AccuracyGoal", "\[Rule]", "4"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"crW", "[", "n", "]"}], "=", 
          RowBox[{"Re", "[", 
           RowBox[{"coeffn", "//", "Chop"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"srW", "[", "n", "]"}], "=", 
          RowBox[{"Im", "[", 
           RowBox[{"coeffn", "//", "Chop"}], "]"}]}], ",", 
         RowBox[{"timePrint", "[", 
          RowBox[{"crW", "[", "n", "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "nrW"}], "}"}]}], "]"}], ";", "\n", 
     "\[IndentingNewLine]", 
     RowBox[{"Show", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"ListPlot", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Abs", "[", 
             RowBox[{"crW", "[", "n", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "0", ",", "nrW"}], "}"}]}], "]"}], ",", 
          RowBox[{"Filling", "\[Rule]", "Axis"}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"PointSize", "[", "0.05", "]"}]}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
          RowBox[{"AxesOrigin", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}]}], "]"}], ",", 
        RowBox[{"ListPlot", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Abs", "[", 
             RowBox[{"srW", "[", "n", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "0", ",", "nrW"}], "}"}]}], "]"}], ",", 
          RowBox[{"Filling", "\[Rule]", "Axis"}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"Red", ",", 
             RowBox[{"PointSize", "[", "0.05", "]"}]}], "}"}]}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "}"}], "]"}], 
     ";", "\n", "\[IndentingNewLine]", 
     RowBox[{"negCurvatureOfCos", "=", 
      RowBox[{"-", "1"}]}], ";", "\n", 
     RowBox[{"\[Kappa]", "=", 
      RowBox[{"negCurvatureOfCos", "*", 
       RowBox[{
        RowBox[{
         RowBox[{"LAMBDA", "^", "2"}], "/", "4"}], "/", 
        RowBox[{"R", "^", "2"}]}]}]}], ";", "\n", 
     RowBox[{"fiddleFactorForCurvatureInR", "=", "1"}], ";", "\n", 
     RowBox[{
      RowBox[{"oo", "[", "n_", "]"}], ":=", 
      RowBox[{"(", 
       RowBox[{"n", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "*", 
             RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "-", 
          RowBox[{"\[Kappa]", "*", 
           RowBox[{"n", "^", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"fiddleFactorForCurvatureInR", "*", "0.25"}]}], 
             ")"}]}]}]}], ")"}]}], ")"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"ringWave", "[", 
       RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"crW", "[", "n", "]"}], "*", 
          RowBox[{"CosRingWavelet", "[", 
           RowBox[{"x", ",", "t", ",", "n"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"srW", "[", "n", "]"}], "*", 
          RowBox[{"SinRingWavelet", "[", 
           RowBox[{"x", ",", "t", ",", "n"}], "]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "0", ",", "nrW"}], "}"}]}], "]"}]}], ";", "\n", 
     RowBox[{"ddt", "=", 
      RowBox[{"1", "/", "1"}]}], ";", "\n", 
     RowBox[{"Show", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Plot", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Re", "[", 
             RowBox[{"Wf", "[", 
              RowBox[{"x", ",", 
               RowBox[{"ddt", "*", "nN", "*", 
                RowBox[{"3", "/", "4"}], "*", 
                RowBox[{
                 RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "]"}],
             "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "0", ",", 
             RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
           RowBox[{"PlotStyle", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"Red", ",", 
              RowBox[{"Thickness", "[", "0.01", "]"}]}], "}"}]}]}], "]"}], 
         ",", 
         RowBox[{"Plot", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Re", "[", 
             RowBox[{"ringWave", "[", 
              RowBox[{"x", ",", 
               RowBox[{"ddt", "*", "nN", "*", 
                RowBox[{"3", "/", "4"}], "*", 
                RowBox[{
                 RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "]"}],
             "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "0", ",", 
             RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
           RowBox[{"PlotStyle", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"Cyan", ",", 
              RowBox[{"Thickness", "[", "0.007", "]"}], ",", "Dashed"}], 
             "}"}]}]}], "]"}]}], "}"}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ";"}], "}"}], ","}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.650897596394082*^9, 3.650897596395741*^9}, {
   3.650897636317545*^9, 3.6508977179893093`*^9}, {3.650897774063499*^9, 
   3.6508978267332077`*^9}, 3.6508978600357018`*^9, {3.6508981321989717`*^9, 
   3.650898137632465*^9}, {3.656008521371941*^9, 3.656008589966757*^9}, {
   3.656008709168024*^9, 3.656008740686084*^9}}],

Cell[BoxData[
 RowBox[{"XX", "=", "2.1"}]], "Input",
 CellChangeTimes->{{3.6481570495518427`*^9, 3.6481570613929043`*^9}, 
   3.648160095242963*^9, {3.654003071946785*^9, 3.654003078010356*^9}, {
   3.654003230820519*^9, 3.654003253412388*^9}, 3.655641921975995*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"initWfuncPlot", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{"x", ",", "p", ",", 
        RowBox[{"0", "*", 
         RowBox[{"TT", "/", "3"}]}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"MeshFunctions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "25", "}"}]}], ",", 
     RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Blend", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "Blue", ",", "Blue", ",", "Purple", ",", "Cyan", ",", "White", ",",
             "White", ",", "White", ",", "Yellow", ",", "Orange", ",", "Red", 
            ",", "Pink"}], "}"}], ",", 
          RowBox[{"Rescale", "[", 
           RowBox[{"#3", ",", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.03"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], "]"}]}], 
         "]"}], "&"}], ")"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "32"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"pts", "=", 
   RowBox[{"Cases", "[", 
    RowBox[{"initWfuncPlot", ",", 
     RowBox[{"x_GraphicsComplex", "\[RuleDelayed]", 
      RowBox[{"First", "@", "x"}]}], ",", "Infinity"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"ListPointPlot3D", "[", "pts", "]"}], ";"}], "\n", 
 RowBox[{"maxWF", "=", 
  RowBox[{
   RowBox[{"Max", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"pts", ",", "1"}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], " ", ".999"}]}], "\n", 
 RowBox[{"minWF", "=", 
  RowBox[{"Min", "[", 
   RowBox[{
    RowBox[{"Flatten", "[", 
     RowBox[{"pts", ",", "1"}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.647874059847856*^9, 3.647874112368532*^9}, {
   3.6478741434668694`*^9, 3.6478741647112417`*^9}, {3.6478741975307093`*^9, 
   3.647874316911936*^9}, {3.647883432849091*^9, 3.647883433695364*^9}, {
   3.6478836630474863`*^9, 3.64788371934129*^9}, {3.647883984364443*^9, 
   3.647884120788754*^9}, {3.647884153587347*^9, 3.6478842091789618`*^9}, {
   3.647884260014555*^9, 3.647884371553238*^9}, {3.647884459601219*^9, 
   3.6478845010979433`*^9}, {3.647943646745854*^9, 3.647943648342964*^9}, {
   3.6479436806104107`*^9, 3.64794370569802*^9}, {3.647943745210697*^9, 
   3.647943777849147*^9}, {3.648157536285483*^9, 3.648157563194174*^9}, 
   3.6540033329786873`*^9, {3.654003595425962*^9, 3.6540037158376713`*^9}, 
   3.654021068111121*^9, {3.654022077911805*^9, 3.65402210388743*^9}, {
   3.654022712238564*^9, 3.6540227143770323`*^9}, {3.657267548508017*^9, 
   3.6572675587656727`*^9}, {3.742137816729684*^9, 3.742137817641077*^9}, {
   3.7421379191070023`*^9, 3.742137930319669*^9}, {3.7421379679239397`*^9, 
   3.742137968472039*^9}, {3.742138258186582*^9, 3.742138265872287*^9}}],

Cell[BoxData[
 RowBox[{"quantumVsClassicalPlot", "=", 
  RowBox[{"GraphicsGrid", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"initWfuncPlot", ",", "semiClassicalRingStatePlot"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Show", "[", 
         RowBox[{"initWfuncPlot", ",", 
          RowBox[{"ViewPoint", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"5", ",", 
             RowBox[{"-", "10"}], ",", 
             RowBox[{"-", "0"}]}], "}"}]}]}], "]"}], ",", 
        RowBox[{"Show", "[", 
         RowBox[{"semiClassicalRingStatePlot", ",", 
          RowBox[{"ViewPoint", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"5", ",", 
             RowBox[{"-", "10"}], ",", 
             RowBox[{"-", "0"}]}], "}"}]}]}], "]"}]}], "}"}]}], "}"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "666"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.647874059847856*^9, 3.647874112368532*^9}, {
   3.6478741434668694`*^9, 3.6478741647112417`*^9}, {3.6478741975307093`*^9, 
   3.647874316911936*^9}, {3.647883432849091*^9, 3.647883433695364*^9}, {
   3.6478836630474863`*^9, 3.64788371934129*^9}, {3.647883984364443*^9, 
   3.647884120788754*^9}, {3.647884153587347*^9, 3.6478842091789618`*^9}, {
   3.647884260014555*^9, 3.647884371553238*^9}, {3.647884459601219*^9, 
   3.6478845010979433`*^9}, {3.647943646745854*^9, 3.647943648342964*^9}, {
   3.6479436806104107`*^9, 3.64794370569802*^9}, {3.647943745210697*^9, 
   3.647943777849147*^9}, {3.648157536285483*^9, 3.648157563194174*^9}, 
   3.6540033329786873`*^9, {3.654003595425962*^9, 3.6540037158376713`*^9}, 
   3.654021068111121*^9, {3.654022077911805*^9, 3.65402210388743*^9}, {
   3.654022712238564*^9, 3.6540227143770323`*^9}, {3.657267548508017*^9, 
   3.657267631850408*^9}, {3.6572678082986403`*^9, 3.657267824297627*^9}, {
   3.657270496611582*^9, 3.6572705082421103`*^9}, {3.6572706228903303`*^9, 
   3.657270666915155*^9}, 3.6572707651333303`*^9, {3.657271023661446*^9, 
   3.6572711128624067`*^9}, {3.657271362895479*^9, 3.657271365831451*^9}}],

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{"export$Directoy", ",", 
     RowBox[{"ToString", "[", " ", "stateCASE", "]"}], ",", 
     "\"\<__smear__\>\"", ",", 
     RowBox[{"ToString", "[", 
      RowBox[{"N", "[", 
       RowBox[{"ringSmear", ",", "2"}], "]"}], "]"}], ",", "\"\<.png\>\""}], 
    "]"}], ",", "quantumVsClassicalPlot"}], "]"}]], "Input",
 CellChangeTimes->{{3.647874059847856*^9, 3.647874112368532*^9}, {
   3.6478741434668694`*^9, 3.6478741647112417`*^9}, {3.6478741975307093`*^9, 
   3.647874316911936*^9}, {3.647883432849091*^9, 3.647883433695364*^9}, {
   3.6478836630474863`*^9, 3.64788371934129*^9}, {3.647883984364443*^9, 
   3.647884120788754*^9}, {3.647884153587347*^9, 3.6478842091789618`*^9}, {
   3.647884260014555*^9, 3.647884371553238*^9}, {3.647884459601219*^9, 
   3.6478845010979433`*^9}, {3.647943646745854*^9, 3.647943648342964*^9}, {
   3.6479436806104107`*^9, 3.64794370569802*^9}, {3.647943745210697*^9, 
   3.647943777849147*^9}, {3.648157536285483*^9, 3.648157563194174*^9}, 
   3.6540033329786873`*^9, {3.654003595425962*^9, 3.6540037158376713`*^9}, 
   3.654021068111121*^9, {3.654022077911805*^9, 3.65402210388743*^9}, {
   3.654022712238564*^9, 3.6540227143770323`*^9}, {3.657267548508017*^9, 
   3.657267631850408*^9}, {3.6572678082986403`*^9, 3.657267824297627*^9}, {
   3.657270496611582*^9, 3.6572705082421103`*^9}, {3.6572706228903303`*^9, 
   3.657270666915155*^9}, {3.6572707651333303`*^9, 3.65727080382154*^9}, 
   3.657270847951461*^9, {3.6572709695471*^9, 3.657270972547859*^9}, {
   3.657271706069788*^9, 3.6572717615317707`*^9}, 3.657271935619981*^9}],

Cell[BoxData[
 RowBox[{"initWfuncPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"initWfuncPlot", ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"x", ",", "p", ",", 
       RowBox[{"\"\<  \>\"", "W"}]}], "}"}]}], ",", 
    RowBox[{"Axes", "\[Rule]", "False"}], ",", 
    RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"20", ",", "Black", ",", "Bold"}], "]"}]}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "111"}], ",", 
    RowBox[{"TicksStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"White", ",", "White", ",", "White"}], "}"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.653980141917246*^9, 3.6539802427872*^9}, {
   3.65398029477639*^9, 3.653980315037592*^9}, {3.654003320970912*^9, 
   3.654003345995899*^9}, {3.654015014103475*^9, 3.654015027502697*^9}, {
   3.654019092654346*^9, 3.654019097134405*^9}, 3.654020385769669*^9, {
   3.654022127444009*^9, 3.6540221542681828`*^9}, {3.654022185546664*^9, 
   3.6540222173915863`*^9}, {3.654022309345478*^9, 3.654022311335836*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Export", "[", 
    RowBox[{
    "\"\</home/ole/Shared/Open/AA/Wignerflow/Kerr/Mathematica/initWfuncPlot.\
pdf\>\"", ",", "initWfuncPlot", ",", 
     RowBox[{"ImageResolution", "\[Rule]", "300"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Export", "[", 
    RowBox[{
    "\"\</home/ole/Shared/Open/AA/Wignerflow/Kerr/Mathematica/wfuncPlot.eps\>\
\"", ",", "wfuncPlot", ",", 
     RowBox[{"ImageResolution", "\[Rule]", "300"}]}], "]"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.653937744170443*^9, 3.6539378011017227`*^9}, {
  3.6539378383979607`*^9, 3.653937951455954*^9}, {3.65393808757485*^9, 
  3.6539380879202137`*^9}, {3.6539381627447233`*^9, 3.65393819228283*^9}, {
  3.6539382899847403`*^9, 3.653938310549165*^9}, {3.653938354058434*^9, 
  3.6539384077031727`*^9}, {3.653938517689156*^9, 3.653938551933887*^9}, {
  3.653977268025931*^9, 3.653977275808716*^9}, {3.653980342252273*^9, 
  3.653980378106472*^9}, {3.654003356067274*^9, 3.654003360345704*^9}, {
  3.654020516670911*^9, 3.65402052008887*^9}}],

Cell[BoxData[
 RowBox[{"tt", "=", 
  RowBox[{
   RowBox[{"38.1975", "/", "2"}], "ttevol"}]}]], "Input",
 CellChangeTimes->{
  3.647000109725974*^9, 3.647782070539196*^9, 3.647945536946357*^9, 
   3.6479457980431957`*^9, {3.648157093560257*^9, 3.648157095928442*^9}, {
   3.648157126312725*^9, 3.648157152975025*^9}, {3.648159218043338*^9, 
   3.648159228820607*^9}, 3.6481592994455423`*^9, 3.6481593436080303`*^9, 
   3.64815937973285*^9, {3.648319606292104*^9, 3.64831961543438*^9}, 
   3.6483198253195457`*^9, 3.6483271727755423`*^9, {3.6483567547017527`*^9, 
   3.64835676842693*^9}, {3.6483570421242437`*^9, 3.648357043061283*^9}, {
   3.648357088722649*^9, 3.648357143618578*^9}, 3.648357187000828*^9, {
   3.64835770424432*^9, 3.648357720727326*^9}, {3.6538263202535458`*^9, 
   3.6538263301372643`*^9}, {3.653977442988081*^9, 3.653977487836235*^9}, {
   3.6541043822721863`*^9, 3.654104437182547*^9}, {3.6556421656867323`*^9, 
   3.655642169753674*^9}, {3.742052914106802*^9, 3.742053003738249*^9}, {
   3.742053044035529*^9, 3.74205306843369*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"plotWF", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"MeshFunctions", "->", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "25", "}"}]}], ",", 
     RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Blend", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "Blue", ",", "Blue", ",", "Purple", ",", "Cyan", ",", "White", ",",
             "White", ",", "White", ",", "Yellow", ",", "Orange", ",", "Red", 
            ",", "Pink"}], "}"}], ",", 
          RowBox[{"Rescale", "[", 
           RowBox[{"#3", ",", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.03"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], "]"}]}], 
         "]"}], "&"}], ")"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "43"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
     RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pts", "=", 
   RowBox[{"Cases", "[", 
    RowBox[{"plotWF", ",", 
     RowBox[{"x_GraphicsComplex", "\[RuleDelayed]", 
      RowBox[{"First", "@", "x"}]}], ",", "Infinity"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"ListPointPlot3D", "[", "pts", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"maxWF", "=", 
   RowBox[{
    RowBox[{"Max", "[", 
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{"pts", ",", "1"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], ".999"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"minWF", "=", 
   RowBox[{"Min", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"pts", ",", "1"}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{"Show", "[", 
  RowBox[{"plotWF", ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Min", "[", 
       RowBox[{
        RowBox[{"Flatten", "[", 
         RowBox[{"pts", ",", "1"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], ",", "maxWF"}], 
     "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"x", ",", "p", ",", "W"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.647000109725974*^9, 3.647782070539196*^9, 3.647945536946357*^9, 
   3.6479457980431957`*^9, {3.648157093560257*^9, 3.648157095928442*^9}, {
   3.648157126312725*^9, 3.648157152975025*^9}, {3.648159218043338*^9, 
   3.648159228820607*^9}, 3.6481592994455423`*^9, 3.6481593436080303`*^9, 
   3.64815937973285*^9, {3.648319606292104*^9, 3.64831961543438*^9}, 
   3.6483198253195457`*^9, 3.6483271727755423`*^9, {3.6483567547017527`*^9, 
   3.64835676842693*^9}, {3.6483570421242437`*^9, 3.648357043061283*^9}, {
   3.648357088722649*^9, 3.648357143618578*^9}, 3.648357187000828*^9, {
   3.64835770424432*^9, 3.648357720727326*^9}, 3.6538263202535458`*^9, 
   3.742138038851313*^9, {3.742138320154148*^9, 3.742138327611657*^9}, {
   3.742144967742916*^9, 3.742145015374515*^9}}],

Cell[BoxData[
 RowBox[{"classicalWFplot", "=", 
  RowBox[{"ContourPlot", "[", 
   RowBox[{
    RowBox[{"Re", "[", 
     RowBox[{"WignerFunctionN", "[", 
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", "*", "p"}]}], ")"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "+", 
                RowBox[{"p", "^", "2"}]}], ")"}], "*", 
              RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
        "]"}], ",", 
       RowBox[{"Im", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", "*", "p"}]}], ")"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "+", 
                RowBox[{"p", "^", "2"}]}], ")"}], "*", 
              RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
        "]"}], ",", "0"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"p", ",", 
      RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
    RowBox[{"ColorFunction", "\[Rule]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Abs", "[", "#1", "]"}], ">", 
          RowBox[{"10", "^", 
           RowBox[{"(", 
            RowBox[{"-", "7"}], ")"}]}]}], ",", "White", ",", "Red"}], "]"}], 
       "&"}], ")"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.648158528228737*^9, 3.648158562221519*^9}, {
  3.6481585962231894`*^9, 3.6481586443363447`*^9}, {3.648158679360386*^9, 
  3.648158714246237*^9}, {3.648357632609377*^9, 3.648357639109188*^9}, {
  3.6483577001420183`*^9, 3.6483577012376003`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"classicalProbDensityPlot", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "p"}]}], ")"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x", "^", "2"}], "+", 
                 RowBox[{"p", "^", "2"}]}], ")"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
         "]"}], ",", 
        RowBox[{"Im", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "p"}]}], ")"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x", "^", "2"}], "+", 
                 RowBox[{"p", "^", "2"}]}], ")"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
         "]"}], ",", "0"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "86"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "1"}], ",", 
     RowBox[{"Axes", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], " ", ",", 
     RowBox[{"MeshFunctions", "->", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "25", "}"}]}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Blend", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "Blue", ",", "Blue", ",", "Purple", ",", "Cyan", ",", "White", ",",
             "White", ",", "White", ",", "Yellow", ",", "Orange", ",", "Red", 
            ",", "Pink"}], "}"}], ",", 
          RowBox[{"Rescale", "[", 
           RowBox[{"#3", ",", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.03"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], "]"}]}], 
         "]"}], "&"}], ")"}]}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"x", ",", "p", ",", "W"}], "}"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"15", ",", "Black", ",", "Bold"}], "]"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.648158528228737*^9, 3.648158562221519*^9}, {
   3.6481585962231894`*^9, 3.6481586443363447`*^9}, {3.648158679360386*^9, 
   3.648158750441286*^9}, 3.6481593697093353`*^9, {3.648160105049062*^9, 
   3.648160105740308*^9}, 3.648160196576582*^9, 3.648160725146158*^9, 
   3.653826397465179*^9, {3.653826455273937*^9, 3.653826468835475*^9}, {
   3.6538265104339523`*^9, 3.6538265326134567`*^9}, 3.653826589371234*^9, {
   3.6538266649826736`*^9, 3.653826667782432*^9}, 3.6539385665219727`*^9, 
   3.65393906725747*^9, 3.653980397167651*^9, {3.653980428063712*^9, 
   3.6539804327866993`*^9}, 3.742138039782545*^9, 3.742138431455933*^9}],

Cell[BoxData[
 RowBox[{"classicalProbDensityPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"classicalProbDensityPlot", ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"x", ",", "p", ",", "W"}], "}"}]}], ",", 
    RowBox[{"Axes", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], ",", 
    RowBox[{"Boxed", "\[Rule]", "False"}], "\n", ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"25", ",", "Black", ",", "Bold"}], "]"}]}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.6538266132166557`*^9, 3.653826687208727*^9}, {
   3.653937713230644*^9, 3.6539377283837147`*^9}, {3.653938463273615*^9, 
   3.6539384987609577`*^9}, 3.653938603903137*^9, 3.653938681020383*^9, {
   3.653938799528965*^9, 3.65393881397796*^9}, {3.653939000572496*^9, 
   3.653939025962329*^9}, {3.65393916817523*^9, 3.653939191443952*^9}, {
   3.653939250950494*^9, 3.653939285680676*^9}, {3.653980504536561*^9, 
   3.653980597548603*^9}, {3.6539806626249857`*^9, 3.653980696120268*^9}, {
   3.653980824142436*^9, 3.653980824402266*^9}, 3.6540216415001*^9}],

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{"export$Directoy", ",", "\"\<classicalProbDensityPlot.pdf\>\""}], 
    "]"}], ",", "classicalProbDensityPlot", ",", 
   RowBox[{"ImageResolution", "\[Rule]", "300"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.653937744170443*^9, 3.6539378011017227`*^9}, {
   3.6539378383979607`*^9, 3.653937951455954*^9}, {3.65393808757485*^9, 
   3.6539380879202137`*^9}, {3.6539381627447233`*^9, 3.65393819228283*^9}, {
   3.6539382899847403`*^9, 3.653938310549165*^9}, {3.653938354058434*^9, 
   3.6539384077031727`*^9}, {3.653938517689156*^9, 3.653938551933887*^9}, {
   3.65398079947305*^9, 3.653980811116146*^9}, {3.657453724127747*^9, 
   3.657453732293494*^9}, 3.742051811512761*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"circTable", "=", 
   RowBox[{"Evaluate", "@", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"ParametricPlot3D", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"R", "*", 
           RowBox[{"Sin", "[", "u", "]"}]}], ",", 
          RowBox[{"R", "*", 
           RowBox[{"Cos", "[", "u", "]"}]}], ",", "maxWF"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"u", ",", "0", ",", 
          RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{"Directive", "[", 
          RowBox[{
           RowBox[{"RGBColor", "[", 
            RowBox[{
             RowBox[{"1", "-", "R"}], ",", 
             RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], ",", 
           RowBox[{"Thickness", "[", "0.005", "]"}]}], "]"}]}], ",", 
        RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"R", ",", "0.3", ",", "3.0", ",", "0.325"}], "}"}]}], 
     "]"}]}]}], ";", 
  RowBox[{"circTable", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Evaluate", "@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"ParametricPlot3D", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"R", "*", 
             RowBox[{"Sin", "[", "u", "]"}]}], ",", 
            RowBox[{"R", "*", 
             RowBox[{"Cos", "[", "u", "]"}]}], ",", "maxWF"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"u", ",", "0", ",", 
            RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"Directive", "[", 
            RowBox[{
             RowBox[{"RGBColor", "[", 
              RowBox[{
               RowBox[{"1", "-", "R"}], ",", 
               RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], ",", 
             RowBox[{"Thickness", "[", "0.005", "]"}]}], "]"}]}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"R", ",", "0.3", ",", "3.0", ",", "0.325"}], "}"}]}], 
       "]"}]}], ",", 
     RowBox[{"Evaluate", "@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"ParametricPlot3D", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"R", "*", 
             RowBox[{"Sin", "[", "u", "]"}]}], ",", 
            RowBox[{"R", "*", 
             RowBox[{"Cos", "[", "u", "]"}]}], ",", "maxWF"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"u", ",", "0", ",", 
            RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
          RowBox[{"ColorFunction", "->", 
           RowBox[{"Function", "[", 
            RowBox[{
             RowBox[{"{", "u", "}"}], ",", 
             RowBox[{"Hue", "[", "u", "]"}]}], "]"}]}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"R", ",", "RR", ",", "RR", ",", "0"}], "}"}]}], "]"}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.647638732469612*^9, 3.647638739359915*^9}, 
   3.6478661459964323`*^9, {3.647882937802672*^9, 3.647882953916353*^9}, {
   3.6478830346203747`*^9, 3.647883035129428*^9}, 3.6479436088338413`*^9, 
   3.6479438067579117`*^9, {3.6479461875307817`*^9, 3.6479462258032293`*^9}, {
   3.647946916371418*^9, 3.647946947241912*^9}, {3.647947125312501*^9, 
   3.647947129139003*^9}, 3.647948231910965*^9, {3.647949334456217*^9, 
   3.647949337276479*^9}, {3.647949389344603*^9, 3.647949398909251*^9}, {
   3.6479495254138327`*^9, 3.6479495266923237`*^9}, 3.6479495909939337`*^9, {
   3.64795055112781*^9, 3.647950566600129*^9}, {3.6479509114934683`*^9, 
   3.6479509159101152`*^9}, {3.6479539788903303`*^9, 3.647953990502781*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunction", "[", 
       RowBox[{"x", ",", "p", ",", 
        RowBox[{"TT", "*", "0"}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"ViewPoint", "\[Rule]", "VuPoi"}], ",", 
     RowBox[{"MeshFunctions", "->", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "25", "}"}]}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<TemperatureMap\>\""}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "ZZ"}], ",", "ZZ"}], "}"}]}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "numberOfPlotPoints"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}], "//", "Timing"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.615332338682863*^9, 3.6153323671264963`*^9}, {
   3.6153708404981537`*^9, 3.6153708442947683`*^9}, {3.615370993774354*^9, 
   3.6153709970605383`*^9}, {3.615371503594904*^9, 3.615371513169588*^9}, {
   3.615371566099598*^9, 3.6153715845516644`*^9}, {3.6153716985333223`*^9, 
   3.615371700155863*^9}, {3.615371792539176*^9, 3.615371794326886*^9}, {
   3.61537795545512*^9, 3.61537798494068*^9}, {3.6153780494292316`*^9, 
   3.615378092443664*^9}, 3.615378164538499*^9, {3.61537826459508*^9, 
   3.61537826653004*^9}, {3.615379816338554*^9, 3.615379823278825*^9}, {
   3.6153804154286327`*^9, 3.615380431346485*^9}, {3.615380908263824*^9, 
   3.615381002835142*^9}, {3.615577431830936*^9, 3.615577507511448*^9}, {
   3.615577657622074*^9, 3.615577690526105*^9}, 3.615577793267749*^9, {
   3.615577838637783*^9, 3.61557783958727*^9}, {3.615577900895199*^9, 
   3.615577905978784*^9}, {3.615582278512148*^9, 3.6155822838313217`*^9}, 
   3.615582393374818*^9, 3.615582565462751*^9, 3.615634786415193*^9, {
   3.6156398594325733`*^9, 3.61563990714559*^9}, 3.6156400083521547`*^9, {
   3.615640897890258*^9, 3.615640905313417*^9}, 3.615717823245494*^9, 
   3.615718472574972*^9, {3.61571850902551*^9, 3.615718513623602*^9}, {
   3.615718630466916*^9, 3.615718637460788*^9}, {3.6157188495094976`*^9, 
   3.6157188790367727`*^9}, {3.61571890921705*^9, 3.6157190656980677`*^9}, {
   3.615726320880335*^9, 3.615726371831237*^9}, {3.6157597966277122`*^9, 
   3.615759806308758*^9}, {3.615760537298394*^9, 3.615760539460875*^9}, {
   3.6157605754819813`*^9, 3.6157605989877567`*^9}, {3.615760669083221*^9, 
   3.615760678246271*^9}, {3.615760715064034*^9, 3.615760937770069*^9}, 
   3.615762128428687*^9, {3.615762226031069*^9, 3.6157622307856207`*^9}, {
   3.6160069364310207`*^9, 3.616007008122786*^9}, {3.616007161248086*^9, 
   3.616007292949643*^9}, {3.6160075615828733`*^9, 3.616007573991129*^9}, {
   3.616007606055682*^9, 3.616007607324213*^9}, 3.616043426011903*^9, {
   3.616043858617423*^9, 3.616043885096764*^9}, {3.6160439270698957`*^9, 
   3.616043936827976*^9}, 3.616043970825333*^9, {3.616044039486065*^9, 
   3.6160440424251337`*^9}, 3.616044261807308*^9, {3.616044294079385*^9, 
   3.616044334541947*^9}, {3.616044399698579*^9, 3.616044400344762*^9}, {
   3.646530671836835*^9, 3.646530672700842*^9}, {3.646554201008363*^9, 
   3.646554205319046*^9}}],

Cell[BoxData[{
 RowBox[{"wfuncPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"{", 
    RowBox[{"plotWF", ",", 
     RowBox[{"ParametricPlot3D", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"RR", "*", 
          RowBox[{"Sin", "[", "u", "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "RR"}], "*", 
          RowBox[{"Cos", "[", "u", "]"}]}], ",", 
         RowBox[{"0.002", "+", 
          RowBox[{"Re", "[", 
           RowBox[{"WignerFunctionN", "[", 
            RowBox[{
             RowBox[{"RR", "*", 
              RowBox[{"Sin", "[", "u", "]"}]}], ",", 
             RowBox[{
              RowBox[{"-", "RR"}], "*", 
              RowBox[{"Cos", "[", "u", "]"}]}], ",", "tt"}], "]"}], "]"}]}]}],
         "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"u", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"ColorFunction", "->", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", "Green"}], "]"}]}], 
       ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
       RowBox[{"Axes", "\[Rule]", "None"}], ",", 
       RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}]}], "}"}], "]"}]}], "\n", 
 RowBox[{"wfuncPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"wfuncPlot", ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<      x\>\"", ",", "Italic"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<p\>\"", ",", "Italic"}], "]"}]}], "}"}]}], ",", 
    RowBox[{"Axes", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], ",", 
    RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"110", ",", "Black", ",", "Bold"}], "]"}]}], ",", 
    RowBox[{"ViewPoint", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"6", ",", 
       RowBox[{"-", "10"}], ",", "15"}], "}"}]}], ",", 
    RowBox[{"TicksStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Directive", "[", 
        RowBox[{"White", ",", "12"}], "]"}], ",", 
       RowBox[{"Directive", "[", 
        RowBox[{"White", ",", "12"}], "]"}], ",", "White"}], "}"}]}]}], 
   "]"}]}], "\n", 
 RowBox[{"bImage", "=", 
  RowBox[{"GraphicsRow", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"wfuncPlot", ",", "ringPlot"}], "}"}], ",", 
    RowBox[{"-", "110"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "4444"}]}], "]"}]}], "\n", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{"export$Directoy", ",", "\"\<Fig_2.pdf\>\""}], "]"}], ",", 
   RowBox[{"ImageCrop", "[", "bImage", "]"}], ",", 
   RowBox[{"ImageResolution", "\[Rule]", "900"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6485590465219183`*^9, 3.648559053111343*^9}, {
   3.648559092752021*^9, 3.648559137045835*^9}, {3.648559177476801*^9, 
   3.648559239190995*^9}, {3.648559419643278*^9, 3.6485594487395287`*^9}, {
   3.648559546257621*^9, 3.648559637553299*^9}, {3.6485598615167418`*^9, 
   3.648559866302928*^9}, {3.648559920029509*^9, 3.648559933644603*^9}, {
   3.648559966188198*^9, 3.6485600527773447`*^9}, 3.648560083323977*^9, {
   3.6485601693110437`*^9, 3.648560186584194*^9}, {3.648560218421454*^9, 
   3.648560266533884*^9}, {3.6485603124214582`*^9, 3.648560314380642*^9}, {
   3.6486362258301573`*^9, 3.6486363126805353`*^9}, {3.653976857226797*^9, 
   3.653976925766159*^9}, {3.653976985327063*^9, 3.653977054857614*^9}, {
   3.653977208017205*^9, 3.6539772268180323`*^9}, {3.653977314199946*^9, 
   3.653977316081292*^9}, 3.653977353327655*^9, {3.653977614497242*^9, 
   3.6539778553753366`*^9}, {3.653977907325851*^9, 3.653977957610896*^9}, {
   3.653978094679985*^9, 3.653978120972522*^9}, {3.653978176945641*^9, 
   3.653978191822813*^9}, {3.653979626745661*^9, 3.653979627450313*^9}, {
   3.653980124319441*^9, 3.6539801266730413`*^9}, 3.653980258482604*^9, {
   3.6541067244661016`*^9, 3.654106759865501*^9}, 3.654106877345358*^9, {
   3.654106985537045*^9, 3.654107015710679*^9}, 3.6541070457752542`*^9, {
   3.654107108242694*^9, 3.654107244987192*^9}, 3.654107357889427*^9, {
   3.654107706644525*^9, 3.654107708359571*^9}, 3.654341087318555*^9, {
   3.654341209571054*^9, 3.6543412584386587`*^9}, {3.654341318631177*^9, 
   3.654341320942432*^9}, {3.6543414618046293`*^9, 3.65434146577387*^9}, {
   3.6543415058199663`*^9, 3.654341531799667*^9}, {3.6543415628065643`*^9, 
   3.654341576995955*^9}, 3.654341613082398*^9, {3.654341644405992*^9, 
   3.654341646264318*^9}, {3.65434172897412*^9, 3.654341741602716*^9}, {
   3.654341808505887*^9, 3.654341813599106*^9}, 3.6543418553294477`*^9, 
   3.6544273045704947`*^9, {3.657452149244158*^9, 3.657452150826066*^9}, {
   3.657452277711927*^9, 3.657452278867517*^9}, 3.742138738098597*^9, {
   3.742138995400206*^9, 3.742138998331518*^9}, {3.74213903071587*^9, 
   3.742139063903084*^9}, {3.742140270672511*^9, 3.7421402716024017`*^9}, {
   3.742140362636531*^9, 3.742140405859866*^9}, {3.7421405002486687`*^9, 
   3.742140500512911*^9}, {3.7421424778588257`*^9, 3.7421425054161377`*^9}, {
   3.742142599796652*^9, 3.7421426124441643`*^9}, {3.7421426756611013`*^9, 
   3.742142675945744*^9}, {3.742142768112966*^9, 3.742142768627222*^9}, {
   3.742142825387662*^9, 3.742142852985085*^9}, {3.742142913942569*^9, 
   3.7421429570837317`*^9}, 3.742142987434577*^9, 3.742144334569034*^9, {
   3.742144368383478*^9, 3.742144369620262*^9}, {3.742144457882986*^9, 
   3.7421444860234337`*^9}, 3.742144521787504*^9, 3.74214462127956*^9, {
   3.742144662385795*^9, 3.7421446875489407`*^9}, {3.7421447179798203`*^9, 
   3.7421447949831247`*^9}, {3.742144833253914*^9, 3.742144851605036*^9}, {
   3.742144882081992*^9, 3.74214493464627*^9}, 3.742145056654104*^9, {
   3.74214511207267*^9, 3.7421452516805964`*^9}}],

Cell[BoxData[{
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{"export$Directoy", ",", 
     RowBox[{"ToString", "[", " ", "stateCASE", "]"}], ",", 
     "\"\<__wfuncPlot.pdf\>\""}], "]"}], ",", "wfuncPlot", ",", 
   RowBox[{"ImageResolution", "\[Rule]", "300"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Export", "[", 
    RowBox[{
    "\"\</home/ole/Shared/Open/AA/Wignerflow/Kerr/Mathematica/wfuncPlot.eps\>\
\"", ",", "wfuncPlot", ",", 
     RowBox[{"ImageResolution", "\[Rule]", "300"}]}], "]"}], 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.653937744170443*^9, 3.6539378011017227`*^9}, {
  3.6539378383979607`*^9, 3.653937951455954*^9}, {3.65393808757485*^9, 
  3.6539380879202137`*^9}, {3.6539381627447233`*^9, 3.65393819228283*^9}, {
  3.6539382899847403`*^9, 3.653938310549165*^9}, {3.653938354058434*^9, 
  3.6539384077031727`*^9}, {3.653938517689156*^9, 3.653938551933887*^9}, {
  3.653977268025931*^9, 3.653977275808716*^9}, {3.653980342252273*^9, 
  3.653980378106472*^9}, {3.657452036992825*^9, 3.657452062348995*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"bImage", "=", 
   RowBox[{"GraphicsRow", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"classicalProbDensityPlot", ",", 
       RowBox[{"Show", "[", "wfuncPlot", "]"}]}], "}"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"fig1Plot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"bImage", ",", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"Inset", "[", 
      RowBox[{
       RowBox[{"Show", "[", 
        RowBox[{"initWfuncPlot", ",", 
         RowBox[{"ImageSize", "\[Rule]", "300"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"369", ",", 
         RowBox[{"-", "120"}]}], "}"}]}], "]"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{"export$Directoy", ",", 
     RowBox[{"ToString", "[", " ", "stateCASE", "]"}], ",", 
     "\"\<__wfuncPlot.pdf\>\""}], "]"}], ",", 
   RowBox[{"ImageCrop", "[", "fig1Plot", "]"}], ",", 
   RowBox[{"ImageResolution", "\[Rule]", "600"}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.654021311891164*^9, 3.65402225065594*^9, {3.6541016234226294`*^9, 
   3.654101639993896*^9}, {3.654102019592784*^9, 3.6541020270471697`*^9}, 
   3.654102076595422*^9, {3.657452082204701*^9, 3.657452093906151*^9}}],

Cell[BoxData[{
 RowBox[{"bImage", "=", 
  RowBox[{"GraphicsRow", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Graphics", "[", "wfuncPlot", "]"}], ",", "ringPlot"}], "}"}], 
    ",", 
    RowBox[{"-", "110"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "4444"}]}], "]"}]}], "\n", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{"export$Directoy", ",", "\"\<Fig_4.pdf\>\""}], "]"}], ",", 
   RowBox[{"ImageCrop", "[", "bImage", "]"}], ",", 
   RowBox[{"ImageResolution", "\[Rule]", "900"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.65410694766162*^9, 3.6541069673994703`*^9}, {
   3.654107310735811*^9, 3.654107325243703*^9}, {3.6541073772577553`*^9, 
   3.6541074065030823`*^9}, {3.654107587512782*^9, 3.6541076188639507`*^9}, 
   3.654507492937909*^9, {3.6574522151539392`*^9, 3.6574522287568607`*^9}, {
   3.7421391332021313`*^9, 3.742139142833686*^9}, {3.7421404652312603`*^9, 
   3.74214047945273*^9}, 3.742140728447083*^9, {3.742142255342908*^9, 
   3.7421422678708344`*^9}, {3.742142304563031*^9, 3.742142328532866*^9}, {
   3.7421424048883963`*^9, 3.74214241992131*^9}, {3.7421425386389437`*^9, 
   3.7421425622088013`*^9}, {3.742142708500864*^9, 3.742142756165057*^9}}],

Cell[BoxData[{
 RowBox[{"tt", "=", 
  RowBox[{"31.42", "/", "2"}]}], "\[IndentingNewLine]", 
 RowBox[{"tt", "=", "330"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plotWF", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"MeshFunctions", "->", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "25", "}"}]}], ",", 
     RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Blend", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "Blue", ",", "Blue", ",", "Purple", ",", "Cyan", ",", "White", ",",
             "White", ",", "White", ",", "Yellow", ",", "Orange", ",", "Red", 
            ",", "Pink"}], "}"}], ",", 
          RowBox[{"Rescale", "[", 
           RowBox[{"#3", ",", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.03"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], "]"}]}], 
         "]"}], "&"}], ")"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "43"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
     RowBox[{"Axes", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"True", ",", "True", ",", "True"}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pts", "=", 
   RowBox[{"Cases", "[", 
    RowBox[{"plotWF", ",", 
     RowBox[{"x_GraphicsComplex", "\[RuleDelayed]", 
      RowBox[{"First", "@", "x"}]}], ",", "Infinity"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"ListPointPlot3D", "[", "pts", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"maxWF", "=", 
   RowBox[{
    RowBox[{"Max", "[", 
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{"pts", ",", "1"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], ".999"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"minWF", "=", 
   RowBox[{"Min", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"pts", ",", "1"}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{"Show", "[", 
  RowBox[{"plotWF", ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Min", "[", 
       RowBox[{
        RowBox[{"Flatten", "[", 
         RowBox[{"pts", ",", "1"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], ",", "maxWF"}], 
     "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"x", ",", "p", ",", "W"}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"wfuncPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"plotWF", ",", 
      RowBox[{"ParametricPlot3D", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"RR", "*", 
           RowBox[{"Sin", "[", "u", "]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "RR"}], "*", 
           RowBox[{"Cos", "[", "u", "]"}]}], ",", 
          RowBox[{"0.002", "+", 
           RowBox[{"Re", "[", 
            RowBox[{"WignerFunctionN", "[", 
             RowBox[{
              RowBox[{"RR", "*", 
               RowBox[{"Sin", "[", "u", "]"}]}], ",", 
              RowBox[{
               RowBox[{"-", "RR"}], "*", 
               RowBox[{"Cos", "[", "u", "]"}]}], ",", "tt"}], "]"}], 
            "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"u", ",", "0", ",", 
          RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
        RowBox[{"ColorFunction", "->", 
         RowBox[{"Function", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
           RowBox[{"Hue", "[", "z", "]"}]}], "]"}]}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", 
        RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "}"}], ",", 
    RowBox[{"ViewPoint", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"19", ",", 
       RowBox[{"-", "8"}], ",", "19"}], "}"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.654101699735052*^9, 3.654101700060268*^9}, {
   3.6541021145270023`*^9, 3.654102122314144*^9}, 3.654102159251335*^9, 
   3.654102199241045*^9, {3.6541024138870487`*^9, 3.654102418817438*^9}, {
   3.6541024546783648`*^9, 3.6541024582506227`*^9}, {3.654102521367618*^9, 
   3.6541025228184423`*^9}, {3.654102885242964*^9, 3.654102892199602*^9}, {
   3.654103687203467*^9, 3.654103753320359*^9}, {3.654103828329404*^9, 
   3.654103949299726*^9}, 3.742138040637598*^9, 3.742138433015595*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"oneCircPlot", "=", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"R", "*", 
        RowBox[{"Sin", "[", "u", "]"}]}], ",", 
       RowBox[{"R", "*", 
        RowBox[{"Cos", "[", "u", "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0", ",", 
       RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{
          RowBox[{"1", "-", "R"}], ",", 
          RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], ",", 
        RowBox[{"Thickness", "[", "0.02", "]"}]}], "]"}]}]}], "]"}]}], ";", 
  RowBox[{"wfContourPlot", "=", 
   RowBox[{"ContourPlot", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Abs", "[", "#1", "]"}], ">", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "7"}], ")"}]}]}], ",", "White", ",", "Red"}], "]"}],
         "&"}], ")"}]}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", "Automatic"}]}], "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.648555187359499*^9, 3.648555222302568*^9}, {
   3.6485552562342567`*^9, 3.648555312311494*^9}, {3.648555347086375*^9, 
   3.6485553960400257`*^9}, {3.6485554303814573`*^9, 3.648555438692051*^9}, {
   3.6541024191313477`*^9, 3.654102420563052*^9}, 3.654102473209086*^9, 
   3.6541036122915773`*^9}],

Cell[BoxData[{
 RowBox[{"iSize", "=", "222"}], "\[IndentingNewLine]", 
 RowBox[{"GraphicsRow", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"ContourPlot", "[", 
     RowBox[{
      RowBox[{"Re", "[", 
       RowBox[{"WignerFunctionN", "[", 
        RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", 
        RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
      RowBox[{"ColorFunction", "\[Rule]", "Hue"}], ",", 
      RowBox[{"AxesLabel", "\[Rule]", "Automatic"}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "iSize"}]}], "]"}], ",", 
    RowBox[{"Show", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"wfContourPlot", ",", "oneCircPlot"}], "}"}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "iSize"}]}], "]"}], ",", 
    RowBox[{"ContourPlot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{"WignerFunctionN", "[", 
         RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], "\[Equal]", "0"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", 
        RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
      RowBox[{"ColorFunction", "\[Rule]", "Black"}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "iSize"}]}], "]"}], ",", 
    RowBox[{"Plot3D", "[", 
     RowBox[{
      RowBox[{"Re", "[", 
       RowBox[{"WignerFunctionN", "[", 
        RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", 
        RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
      RowBox[{"ColorFunction", "\[Rule]", "Hue"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Min", "[", 
          RowBox[{
           RowBox[{"Flatten", "[", 
            RowBox[{"pts", ",", "1"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], ",", "0"}], 
        "}"}]}], ",", 
      RowBox[{"AxesLabel", "\[Rule]", "Automatic"}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "iSize"}]}], "]"}]}], "}"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Time spent= \>\"", ",", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ",", "4"}], "]"}], 
   ",", "\"\< Seconds  = \>\"", ",", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ")"}], "/", "60"}], 
     ",", "4"}], "]"}], ",", "\"\< Minutes\>\""}], "]"}]}], "Input",
 CellChangeTimes->{{3.615332338682863*^9, 3.6153323671264963`*^9}, {
   3.6153708404981537`*^9, 3.6153708442947683`*^9}, {3.615370993774354*^9, 
   3.6153709970605383`*^9}, {3.615371503594904*^9, 3.615371513169588*^9}, {
   3.615371566099598*^9, 3.6153715845516644`*^9}, {3.6153716985333223`*^9, 
   3.615371700155863*^9}, {3.615371792539176*^9, 3.615371794326886*^9}, {
   3.61537795545512*^9, 3.61537798494068*^9}, {3.6153780494292316`*^9, 
   3.615378092443664*^9}, 3.615378164538499*^9, {3.61537826459508*^9, 
   3.61537826653004*^9}, {3.615379816338554*^9, 3.615379823278825*^9}, {
   3.6153804154286327`*^9, 3.615380431346485*^9}, {3.615380908263824*^9, 
   3.615381002835142*^9}, {3.615577431830936*^9, 3.615577507511448*^9}, {
   3.615577657622074*^9, 3.615577690526105*^9}, 3.615577793267749*^9, {
   3.615577838637783*^9, 3.61557783958727*^9}, {3.615577900895199*^9, 
   3.615577905978784*^9}, {3.615582278512148*^9, 3.6155822838313217`*^9}, 
   3.615582393374818*^9, 3.615582565462751*^9, 3.615634786415193*^9, {
   3.6156398594325733`*^9, 3.61563990714559*^9}, 3.6156400083521547`*^9, {
   3.615640897890258*^9, 3.615640905313417*^9}, 3.615717823245494*^9, 
   3.615718472574972*^9, {3.61571850902551*^9, 3.615718513623602*^9}, {
   3.615718630466916*^9, 3.615718637460788*^9}, {3.6157188495094976`*^9, 
   3.6157188790367727`*^9}, {3.61571890921705*^9, 3.6157190656980677`*^9}, {
   3.615726320880335*^9, 3.615726371831237*^9}, {3.6157597966277122`*^9, 
   3.615759806308758*^9}, {3.615760537298394*^9, 3.615760539460875*^9}, {
   3.6157605754819813`*^9, 3.6157605989877567`*^9}, {3.615760669083221*^9, 
   3.615760678246271*^9}, {3.615760715064034*^9, 3.615760937770069*^9}, {
   3.615762128428687*^9, 3.6157622632120867`*^9}, {3.615762343702821*^9, 
   3.61576238343464*^9}, {3.615762512908841*^9, 3.61576252211234*^9}, {
   3.615762553270893*^9, 3.615762606682221*^9}, {3.615762708931279*^9, 
   3.615762778315568*^9}, {3.615762827822987*^9, 3.615762831080234*^9}, {
   3.615762861213982*^9, 3.61576300018223*^9}, {3.6160456989639893`*^9, 
   3.616045814272274*^9}, {3.646553561754218*^9, 3.646553579722275*^9}, {
   3.6465536462556562`*^9, 3.6465536524337673`*^9}, 3.646553683601815*^9, {
   3.646998365616191*^9, 3.6469984369882097`*^9}, {3.646998697216879*^9, 
   3.646998698375543*^9}, {3.64700002981325*^9, 3.6470000817937727`*^9}, {
   3.6470002420760927`*^9, 3.647000261793206*^9}, {3.647000330922517*^9, 
   3.647000358119982*^9}, {3.647000414794549*^9, 3.647000446876391*^9}, {
   3.647000489520912*^9, 3.647000595880293*^9}, {3.647000643904684*^9, 
   3.647000875404587*^9}, 3.647782085260008*^9, 3.647871858020123*^9, 
   3.647873355079796*^9, {3.6479426988021193`*^9, 3.647942767718624*^9}, {
   3.647943841388782*^9, 3.647943913811144*^9}, {3.647944014391893*^9, 
   3.647944047240374*^9}, 3.647944091896286*^9, {3.647944129912315*^9, 
   3.647944200392415*^9}, 3.647944239770906*^9, 3.6479456339118*^9, {
   3.648555062999188*^9, 3.648555109591546*^9}, {3.648555227883666*^9, 
   3.648555229621484*^9}, 3.6485554767181053`*^9}],

Cell["\<\
(*ContPlot3D$T=Table[Plot3D[WignerFunction[x,p,t],{x,-XX,XX},{p,-XX,XX},\
ViewPoint\[Rule]VuPoi,MeshFunctions\[Rule]{#3&},Mesh\[Rule]{35},ColorFunction\
\[Rule]\"TemperatureMap\",PlotRange\[Rule]{-ZZ,ZZ},PlotPoints\[Rule]31,\
MaxRecursion\[Rule]0],{t,0,TT-DTT,DTT}];
Export[StringJoin[export$Directoy,\"W.gif\"],ContPlot3D$T] ZZ=4/5/Pi \
Plot3D[Re[WignerFunction[x,p,0]],{x,-XX,XX},{p,-XX,XX},Mesh\[Rule]Automatic,\
MeshFunctions\[Rule]{#3&},ViewPoint\[Rule]VuPoi,MeshFunctions\[Rule]{#3&},\
Mesh\[Rule]{35},ColorFunction\[Rule]Function[{x,p,z},Hue[-z]],PlotRange\[Rule]\
{-ZZ,ZZ},PlotPoints\[Rule]31,MaxRecursion\[Rule]0]
(*,ImageSize\[Rule]{100,100}],\"FrameRate\"\[Rule]1] ContourAnimation$p*) \
ListAnimate[ContPlot3D$T,AnimationRate\[Rule]11,AnimationRunning\[Rule]False] \
MeshPlot3D$T=Table[Plot3D[WignerFunction[x,p,t],{x,-XX,XX},{p,-XX,XX},\
ViewPoint\[Rule]VuPoi,MeshFunctions\[Rule]{#3&},Mesh\[Rule]All,ColorFunction\
\[Rule]\"TemperatureMap\",PlotRange\[Rule]{-ZZ,ZZ},PlotPoints\[Rule]31,\
MaxRecursion\[Rule]0],{t,0,TT-DTT,DTT}];
Export[StringJoin[export$Directoy,\"Wmesh.gif\"],MeshPlot3D$T]
(*Export[StringJoin[export$Directoy,\"W001.png\"],MeshPlot3D$T,\"VideoFrames\"\
],ImageSize\[Rule]{100,100}],\"FrameRate\"\[Rule]1] ContourAnimation$p*) \
ListAnimate[MeshPlot3D$T,AnimationRate\[Rule]11,AnimationRunning\[Rule]False]*\
)\
\>", "Text",
 CellChangeTimes->{{3.6479419293802557`*^9, 3.647941938983968*^9}, {
  3.647944982989786*^9, 3.6479449927951717`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Wigner Flow Numerically & wVelocity", "Subsubtitle",
 CellChangeTimes->{{3.616511251072329*^9, 3.616511268652046*^9}, {
  3.6479413873089943`*^9, 3.6479413976425257`*^9}}],

Cell[BoxData[{
 RowBox[{"SS", "=", "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"wfx", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"WFx", "[", 
       RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "/.", 
      RowBox[{"WF", "\[Rule]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"WignerFunctionN", "[", 
          RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.",
      "FixParameters"}], "//", "Simplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"wfp", "[", 
     RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"WFp", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "/.", 
       RowBox[{"WF", "\[Rule]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"WignerFunctionN", "[", 
           RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.",
       "FixParameters"}], "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
  
  RowBox[{"(*", "  ", 
   RowBox[{
    RowBox[{
    "NOT", " ", "Simplified", "    ", "is", "  ", "half", " ", "the", " ", 
     "speed"}], "..."}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"wfx", "[", 
      RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"WFx", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "/.", 
       RowBox[{"WF", "\[Rule]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"WignerFunctionN", "[", 
           RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.",
       "FixParameters"}]}], ";", "\n", 
    RowBox[{
     RowBox[{"wfp", "[", 
      RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"WFp", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "/.", 
       RowBox[{"WF", "\[Rule]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"WignerFunctionN", "[", 
           RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.",
       "FixParameters"}]}], ";"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.6154830709726067`*^9, 3.6154831240468817`*^9}, 
   3.6154831930393753`*^9, {3.615483226715691*^9, 3.615483228283736*^9}, 
   3.6156406402556133`*^9, 3.615640872145905*^9, {3.6249672539627*^9, 
   3.624967268522709*^9}, 3.624967388414727*^9, {3.624967647330106*^9, 
   3.624967648102256*^9}, {3.6249676918113403`*^9, 3.6249676961505337`*^9}, {
   3.646998464407543*^9, 3.6469984662469463`*^9}, {3.647000151760639*^9, 
   3.64700015526504*^9}, 3.647007581229868*^9, 3.647945642452858*^9, {
   3.648158479252096*^9, 3.648158482267465*^9}, {3.648160134408243*^9, 
   3.64816014442714*^9}, {3.648204088338429*^9, 3.648204099543247*^9}, {
   3.648204728728716*^9, 3.648204735263379*^9}, {3.6482162549594097`*^9, 
   3.648216261055564*^9}, {3.648220112599798*^9, 3.648220164893093*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"wfxClass", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"WFxClassical", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/.", 
     RowBox[{"WF", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"WignerFunctionN", "[", 
         RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.", 
    "FixParameters"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"wfpClass", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"WFpClassical", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/.", 
     RowBox[{"WF", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"WignerFunctionN", "[", 
         RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.", 
    "FixParameters"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6470075906288567`*^9, 3.647007656827342*^9}, {
  3.648158487533011*^9, 3.648158490917601*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"wfxQuant", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"WFx", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
       RowBox[{"WFxClassical", "[", 
        RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ")"}], "/.", 
     RowBox[{"WF", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"WignerFunctionN", "[", 
         RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.", 
    "FixParameters"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"wfpQuant", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"WFp", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
       RowBox[{"WFpClassical", "[", 
        RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ")"}], "/.", 
     RowBox[{"WF", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"WignerFunctionN", "[", 
         RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.", 
    "FixParameters"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.647008118556843*^9, 3.647008198994134*^9}, 
   3.647008457312654*^9, {3.6481585039499397`*^9, 3.648158509621934*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"wfxQuant", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"WFxQuantum", "[", 
       RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ")"}], "/.", 
     RowBox[{"WF", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"WignerFunctionN", "[", 
         RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.", 
    "FixParameters"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"wfpQuant", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"WFpQuantum", "[", 
       RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ")"}], "/.", 
     RowBox[{"WF", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"WignerFunctionN", "[", 
         RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.", 
    "FixParameters"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.647008466132082*^9, 3.647008483618897*^9}, {
  3.648158494607048*^9, 3.648158497245351*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"wflow", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"wfx", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ",", 
    RowBox[{"wfp", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wflowClass", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"wfxClass", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
    RowBox[{"wfpClass", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wflowQuant", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"wfxQuant", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ",", 
    RowBox[{"wfpQuant", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"strPlot", "=", 
   RowBox[{"VectorPlot", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"wflow", "[", 
       RowBox[{"x", ",", "p", ",", "0", ",", "0"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", "Automatic"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wVelocity", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"{", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"wfx", "[", 
      RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "/", 
     RowBox[{"WignerFunctionN", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"wfp", "[", 
      RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "/", 
     RowBox[{"WignerFunctionN", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}]}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wVelocityQuantumPart", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"{", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"wfxQuant", "[", 
      RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "/", 
     RowBox[{"WignerFunctionN", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"wfpQuant", "[", 
      RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "/", 
     RowBox[{"WignerFunctionN", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}]}]}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.6154836768479424`*^9, 3.615483676849675*^9}, {
   3.615483727710005*^9, 3.615483830710971*^9}, {3.6154841584556503`*^9, 
   3.615484189359499*^9}, 3.6154842438962193`*^9, {3.615484434815405*^9, 
   3.6154844409036407`*^9}, 3.615484562227837*^9, {3.615648126732998*^9, 
   3.615648142115561*^9}, {3.616046000022031*^9, 3.6160460593479958`*^9}, {
   3.616046225322619*^9, 3.616046275422038*^9}, {3.6160463554138937`*^9, 
   3.616046390880128*^9}, {3.616046510547579*^9, 3.616046533299488*^9}, {
   3.616046681324477*^9, 3.616046687362389*^9}, {3.616046892463769*^9, 
   3.616046910928891*^9}, {3.6160469641210747`*^9, 3.6160470277359056`*^9}, {
   3.616510837137395*^9, 3.6165108371426*^9}, {3.616511290340214*^9, 
   3.6165113899648314`*^9}, {3.616511428867907*^9, 3.616511445111868*^9}, {
   3.616511557592888*^9, 3.616511566005363*^9}, {3.6165116080355873`*^9, 
   3.6165116170818453`*^9}, {3.616511674271237*^9, 3.616511712806754*^9}, {
   3.616511849450259*^9, 3.616511864938525*^9}, {3.6165119008657722`*^9, 
   3.616511925068158*^9}, {3.616511955912479*^9, 3.616511979155217*^9}, 
   3.6165120322438707`*^9, {3.647007668108721*^9, 3.6470076800522757`*^9}, {
   3.647007936013362*^9, 3.647007950270032*^9}, {3.647008545273981*^9, 
   3.647008567800041*^9}, {3.647008617921957*^9, 3.6470086263590317`*^9}, {
   3.647008778287861*^9, 3.6470088293599253`*^9}, {3.647041053181579*^9, 
   3.6470411062944193`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Streamlines", "Subsubtitle",
 CellChangeTimes->{{3.616511251072329*^9, 3.616511268652046*^9}, {
  3.6479413873089943`*^9, 3.6479413976425257`*^9}, {3.6479414373740463`*^9, 
  3.6479414390716867`*^9}}],

Cell[BoxData[{
 RowBox[{"XX", "=", "1.3"}], "\n", 
 RowBox[{
  RowBox[{"streamLinesWF", "=", 
   RowBox[{"StreamPlot", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"wflow", "[", 
       RowBox[{"x", ",", "p", ",", "tt", ",", "SS"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"Background", "\[Rule]", "None"}], ",", 
     RowBox[{"StreamColorFunction", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x", ",", "p", ",", "vx", ",", "vp", ",", "n"}], "}"}], ",", 
        
        RowBox[{"Blend", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Green", ",", "Red"}], "}"}], ",", 
          RowBox[{"1", "-", 
           RowBox[{"HeavisideTheta", "[", 
            RowBox[{"x", "*", "vp"}], "]"}]}]}], "]"}]}], "]"}]}], " ", ",", 
     RowBox[{"StreamColorFunctionScaling", "\[Rule]", 
      RowBox[{"{", "False", "}"}]}], " ", ",", 
     RowBox[{"StreamPoints", "\[Rule]", "Fine"}], ",", 
     RowBox[{"TicksStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Directive", "[", 
         RowBox[{"Black", ",", "40"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Black", ",", "50"}], "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"streamLinesWFclassical", "=", 
   RowBox[{"StreamPlot", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"wflowClass", "[", 
       RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"Background", "\[Rule]", "None"}], ",", 
     RowBox[{"StreamColorFunction", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x", ",", "p", ",", "vx", ",", "vp", ",", "n"}], "}"}], ",", 
        
        RowBox[{"Blend", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Green", ",", "Red"}], "}"}], ",", 
          RowBox[{"1", "-", 
           RowBox[{"HeavisideTheta", "[", 
            RowBox[{"x", "*", "vp"}], "]"}]}]}], "]"}]}], "]"}]}], " ", ",", 
     RowBox[{"StreamColorFunctionScaling", "\[Rule]", 
      RowBox[{"{", "False", "}"}]}], " ", ",", 
     RowBox[{"StreamPoints", "\[Rule]", "Fine"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"streamLinesWFquantum", " ", "=", " ", 
   RowBox[{"StreamPlot", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"wflowQuant", "[", 
       RowBox[{"x", ",", " ", "p", ",", " ", "tt", ",", " ", "SS"}], "]"}], 
      "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"x", ",", " ", 
       RowBox[{"-", "XX"}], ",", " ", "XX"}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"p", ",", " ", 
       RowBox[{"-", "XX"}], ",", " ", "XX"}], "}"}], ",", " ", 
     RowBox[{"AspectRatio", " ", "->", " ", "Automatic"}], ",", " ", 
     RowBox[{"Background", " ", "->", " ", "None"}], ",", " ", 
     RowBox[{"StreamColorFunction", " ", "->", " ", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "x", ",", " ", "p", ",", " ", "vx", ",", " ", "vp", ",", " ", "n"}], 
         "}"}], ",", " ", 
        RowBox[{"Blend", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Green", ",", " ", "Red"}], "}"}], ",", " ", 
          RowBox[{"1", " ", "-", " ", 
           RowBox[{"HeavisideTheta", "[", 
            RowBox[{"x", "*", "vp"}], "]"}]}]}], "]"}]}], "]"}]}], " ", ",", 
     " ", 
     RowBox[{"StreamColorFunctionScaling", " ", "->", " ", 
      RowBox[{"{", "False", "}"}]}], " ", ",", " ", 
     RowBox[{"StreamPoints", " ", "->", " ", "Fine"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"incorrectSOneFlowPlot", "=", 
   RowBox[{"StreamPlot", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{
       RowBox[{"wflow", "[", 
        RowBox[{"x", ",", "p", ",", "tt", ",", "1"}], "]"}], "+", 
       RowBox[{"0", "*", 
        RowBox[{"wflow", "[", 
         RowBox[{"x", ",", "p", ",", "tt", ",", "0"}], "]"}]}]}], "]"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"Background", "\[Rule]", "None"}], ",", 
     RowBox[{"StreamPoints", "\[Rule]", "Fine"}], ",", 
     RowBox[{"StreamColorFunction", "\[Rule]", "Hue"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"GraphicsRow", "[", 
    RowBox[{"{", 
     RowBox[{
     "streamLinesWF", ",", "streamLinesWFclassical", ",", 
      "incorrectSOneFlowPlot"}], 
     RowBox[{"(*", "streamLinesWFquantum", "*)"}], "}"}], "]"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.657389493300654*^9, 3.6573894934401693`*^9}, {
  3.657389541069902*^9, 3.657389605148332*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"incorrectFlowImage", "=", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"GraphicsRow", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Show", "[", 
         RowBox[{"plotWF", ",", 
          RowBox[{"ViewPoint", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "15009"}], "}"}]}], ",", 
          RowBox[{"TicksStyle", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Directive", "[", 
              RowBox[{"Black", ",", "42"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
              RowBox[{"Black", ",", "42"}], "]"}], ",", "White"}], "}"}]}]}], 
         "]"}], ",", 
        RowBox[{"Show", "[", 
         RowBox[{"incorrectSOneFlowPlot", ",", 
          RowBox[{"FrameTicksStyle", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Directive", "[", 
              RowBox[{"Black", ",", "42"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
              RowBox[{"Black", ",", "42"}], "]"}]}], "}"}]}], ",", 
          RowBox[{"FrameTicks", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "0", ",", "1"}], "}"}], ",", 
               "None"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "0", ",", "1"}], "}"}], ",", 
               "None"}], "}"}]}], "}"}]}]}], "]"}], ",", 
        RowBox[{"Show", "[", 
         RowBox[{"streamLinesWF", ",", 
          RowBox[{"FrameTicksStyle", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Directive", "[", 
              RowBox[{"Black", ",", "42"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
              RowBox[{"Black", ",", "42"}], "]"}]}], "}"}]}], ",", 
          RowBox[{"FrameTicks", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "0", ",", "1"}], "}"}], ",", 
               "None"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "0", ",", "1"}], "}"}], ",", 
               "None"}], "}"}]}], "}"}]}]}], "]"}]}], "}"}], "]"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "2222"}]}], "]"}]}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{"export$Directoy", ",", "\"\<Fig_Appendix.pdf\>\""}], "]"}], ",", 
   
   RowBox[{"ImageCrop", "[", "incorrectFlowImage", "]"}], ",", 
   RowBox[{"ImageResolution", "\[Rule]", "900"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.655637089519251*^9, 3.6556371437417393`*^9}, {
   3.655637220811743*^9, 3.655637335454496*^9}, {3.6556373802906322`*^9, 
   3.655637409052417*^9}, {3.655637461377228*^9, 3.655637546708373*^9}, {
   3.655637587580056*^9, 3.655637589811442*^9}, {3.6556377033585033`*^9, 
   3.655637748418466*^9}, {3.655637796503249*^9, 3.655637801006939*^9}, {
   3.655637841980476*^9, 3.655637915107856*^9}, 3.6556379798067503`*^9, {
   3.65563815958762*^9, 3.655638177158628*^9}, {3.6556382528224297`*^9, 
   3.655638326335125*^9}, {3.655638400828483*^9, 3.655638435359673*^9}, 
   3.6556384723047333`*^9, {3.6556385113223057`*^9, 3.6556385140153017`*^9}, {
   3.655638565746125*^9, 3.655638569878853*^9}, {3.657452382449342*^9, 
   3.657452400062944*^9}, {3.657452494122651*^9, 3.657452504192512*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["divwVelocity", "Subsubtitle",
 CellChangeTimes->{{3.616511251072329*^9, 3.616511268652046*^9}, {
  3.6479413873089943`*^9, 3.6479413976425257`*^9}, {3.647941474894266*^9, 
  3.6479414764569693`*^9}}],

Cell["\<\
divwVeloc[x_, p_, t_, s_] = D[wVelocity[x, p, t, s][[1]], x] + D[wVelocity[x, \
p, t, s][[2]], p];
divRange = 125;
Plot3D[{Re[divwVeloc[x, p, tt, SS]], 0 Im[divwVeloc[x, p, tt, SS]]}, {x, -XX, \
XX}, {p, -XX, XX}, AspectRatio -> Automatic, PlotRange -> {-divRange, \
divRange}, PlotPoints -> numberOfPlotPoints, MaxRecursion -> 0, PlotStyle -> \
{Opacity[0.51], Opacity[0.06]}, PlotLabel -> \"KERR: divergence(w)\"]\
\>", "Text",
 CellChangeTimes->{{3.6165120799512253`*^9, 3.6165125272223787`*^9}, {
   3.616512558105331*^9, 3.616512590226716*^9}, {3.616512931994651*^9, 
   3.616512980500165*^9}, {3.616513022111842*^9, 3.616513053877818*^9}, {
   3.6165132342564363`*^9, 3.616513279263054*^9}, {3.616513313467132*^9, 
   3.616513318668453*^9}, {3.616513349870579*^9, 3.6165133662266817`*^9}, 
   3.616513403104834*^9, {3.61651344207953*^9, 3.616513458601178*^9}, {
   3.616857329565007*^9, 3.6168573734437447`*^9}, 3.646993014833432*^9, {
   3.646993075378716*^9, 3.646993179614789*^9}, {3.6469984936580973`*^9, 
   3.646998495063106*^9}, 3.6479415264616423`*^9, {3.6479418083139467`*^9, 
   3.647941815838334*^9}}],

Cell["\<\
divwVelocQuPart[x_, p_, t_, s_] = D[wVelocityQuantumPart[x, p, t, s][[1]], x] \
+ D[wVelocityQuantumPart[x, p, t, s][[2]], p];
divRange = 125;
Plot3D[{Re[divwVelocQuPart[x, p, tt, SS]], 0 Im[divwVelocQuPart[x, p, tt, \
SS]]}, {x, -XX, XX}, {p, -XX, XX}, AspectRatio -> Automatic, PlotRange -> \
{-divRange, divRange}, PlotPoints -> numberOfPlotPoints, MaxRecursion -> 0, \
PlotStyle -> {Opacity[0.51], Opacity[0.06]}, PlotLabel -> \"KERR: \
\[Del]QuantumPart == \[Del](w)\"]\
\>", "Text",
 CellChangeTimes->{{3.647008911808626*^9, 3.6470089779985857`*^9}, {
   3.647040559956032*^9, 3.64704057392743*^9}, {3.647040652973548*^9, 
   3.6470406781246023`*^9}, 3.647941526462658*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"XX", "=", "2.1"}], ";", 
  RowBox[{"streamLinesWF", "=", 
   RowBox[{"StreamPlot", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"wflow", "[", 
       RowBox[{"x", ",", "p", ",", "tt", ",", "SS"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"Background", "\[Rule]", "None"}], ",", 
     RowBox[{"StreamColorFunction", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x", ",", "p", ",", "vx", ",", "vp", ",", "n"}], "}"}], ",", 
        
        RowBox[{"Blend", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Green", ",", "Red"}], "}"}], ",", 
          RowBox[{"1", "-", 
           RowBox[{"HeavisideTheta", "[", 
            RowBox[{"x", "*", "vp"}], "]"}]}]}], "]"}]}], "]"}]}], " ", ",", 
     RowBox[{"StreamColorFunctionScaling", "\[Rule]", 
      RowBox[{"{", "False", "}"}]}], " ", ",", 
     RowBox[{"StreamPoints", "\[Rule]", "Fine"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.617544668920517*^9, 3.617544682296224*^9}, {
   3.625129024472189*^9, 3.625129029413493*^9}, 3.646995184448864*^9, {
   3.646995679878539*^9, 3.646995733848165*^9}, {3.646995962624712*^9, 
   3.6469959746561413`*^9}, {3.646998034616312*^9, 3.646998051149168*^9}, {
   3.657389524863393*^9, 3.657389531015115*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"classicalWFplot", "=", 
   RowBox[{"ContourPlot", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "p"}]}], ")"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x", "^", "2"}], "+", 
                 RowBox[{"p", "^", "2"}]}], ")"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
         "]"}], ",", 
        RowBox[{"Im", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "p"}]}], ")"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x", "^", "2"}], "+", 
                 RowBox[{"p", "^", "2"}]}], ")"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
         "]"}], ",", "0"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Abs", "[", "#1", "]"}], ">", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "7"}], ")"}]}]}], ",", "White", ",", "Red"}], "]"}],
         "&"}], ")"}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.617544668920517*^9, 3.617544682296224*^9}, {
   3.625129024472189*^9, 3.625129029413493*^9}, 3.646995184448864*^9, {
   3.646995679878539*^9, 3.646995733848165*^9}, {3.646995962624712*^9, 
   3.646995968568075*^9}, 3.646996006001893*^9, {3.646997601728467*^9, 
   3.646997626793646*^9}, 3.647637434123045*^9, {3.647873163120502*^9, 
   3.647873175018118*^9}, {3.6478733752144213`*^9, 3.647873376102415*^9}, 
   3.647948214354248*^9}],

Cell["\<\
lnAbsP3D = Plot3D[Log[Abs[divwVeloc[x, p, tt, SS]], 10], {x, -XX, XX}, {p, \
-XX, XX}, AspectRatio -> Automatic, PlotRange -> {-5, 5}, PlotLabel -> \
\"KERR: ln(Abs(divergence(w)))\"]
ArctanP3D = Plot3D[ArcTan[Re[divwVeloc[x, p, tt, SS]]/10], {x, -XX, XX}, {p, \
-XX, XX}, AspectRatio -> Automatic, PlotPoints -> 31, PlotRange -> All, \
PlotLabel -> \"KERR: ArcTan(divergence(w))\", ColorFunction -> Function[{x, \
p, z}, Hue[(z + 1/2)*2/Pi]]];
contourArctanP3D = ContourPlot[ArcTan[Re[divwVeloc[x, p, tt, SS]]/10], {x, \
-XX, XX}, {p, -XX, XX}, ColorFunction -> (If[#1 > 0, White, Red] &)]\
\>", "Text",
 CellChangeTimes->{{3.617544668920517*^9, 3.617544682296224*^9}, {
   3.625129024472189*^9, 3.625129029413493*^9}, 3.646995184448864*^9, {
   3.646995679878539*^9, 3.646995733848165*^9}, {3.646995962624712*^9, 
   3.646995968568075*^9}, 3.646996006001893*^9, {3.646997601728467*^9, 
   3.646997626793646*^9}, {3.647637434123045*^9, 3.647637439808742*^9}, 
   3.64794202872121*^9, 3.647942088757224*^9}],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"plotWF", ",", 
     RowBox[{"ParametricPlot3D", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"RR", "*", 
          RowBox[{"Sin", "[", "u", "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "RR"}], "*", 
          RowBox[{"Cos", "[", "u", "]"}]}], ",", 
         RowBox[{"0.01", "+", 
          RowBox[{"Re", "[", 
           RowBox[{"WignerFunctionN", "[", 
            RowBox[{
             RowBox[{"RR", "*", 
              RowBox[{"Sin", "[", "u", "]"}]}], ",", 
             RowBox[{
              RowBox[{"-", "RR"}], "*", 
              RowBox[{"Cos", "[", "u", "]"}]}], ",", "tt"}], "]"}], "]"}]}]}],
         "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"u", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"ColorFunction", "->", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
          RowBox[{"Hue", "[", "z", "]"}]}], "]"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"ViewPoint", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "8"}], ",", 
      RowBox[{"-", "30"}], ",", "20"}], "}"}]}], ",", 
   RowBox[{"Axes", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"True", ",", "True", ",", "False"}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"x", ",", "p", ",", "\"\<\>\""}], "}"}]}], ",", 
   RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.648572586646431*^9, 3.648572744593195*^9}}],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"plotWF", ",", 
     RowBox[{"Graphics3D", "[", 
      RowBox[{"to3d", "[", 
       RowBox[{
        RowBox[{"Show", "[", 
         RowBox[{"{", "streamLinesWF", "}"}], "]"}], ",", "5", ",", "0.99"}], 
       "]"}], "]"}], ",", 
     RowBox[{"ParametricPlot3D", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"RR", "*", 
          RowBox[{"Sin", "[", "u", "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "RR"}], "*", 
          RowBox[{"Cos", "[", "u", "]"}]}], ",", 
         RowBox[{"0.01", "+", 
          RowBox[{"Re", "[", 
           RowBox[{"WignerFunctionN", "[", 
            RowBox[{
             RowBox[{"RR", "*", 
              RowBox[{"Sin", "[", "u", "]"}]}], ",", 
             RowBox[{
              RowBox[{"-", "RR"}], "*", 
              RowBox[{"Cos", "[", "u", "]"}]}], ",", "tt"}], "]"}], "]"}]}]}],
         "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"u", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"ColorFunction", "->", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
          RowBox[{"Hue", "[", "z", "]"}]}], "]"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"ViewPoint", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "100"}], "}"}]}], ",", 
   RowBox[{"Axes", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"True", ",", "True", ",", "False"}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"x", ",", "p", ",", "\"\<\>\""}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.648572586646431*^9, 3.648572744593195*^9}}],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"GraphicsRow", "[", 
    RowBox[{"{", 
     RowBox[{"classicalWFplot", ",", 
      RowBox[{"Show", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"plotWF", ",", 
          RowBox[{"Graphics3D", "[", 
           RowBox[{"to3d", "[", 
            RowBox[{
             RowBox[{"Show", "[", 
              RowBox[{"{", "streamLinesWF", "}"}], "]"}], ",", "5", ",", 
             "0.99"}], "]"}], "]"}]}], "}"}], 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{",", 
              RowBox[{"Graphics3D", "[", 
               RowBox[{"to3d", "[", 
                RowBox[{
                 RowBox[{"Show", "[", 
                  RowBox[{"{", "contourArctanP3D", "}"}], "]"}], ",", "5", 
                 ",", "0.29"}], "]"}], "]"}]}], "}"}], ",", 
            RowBox[{"ViewPoint", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "10"}], "}"}]}], ",", 
            RowBox[{"PlotLabel", "\[Rule]", "labelPlot"}]}], "]"}], ",", 
          RowBox[{"Show", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"ArctanP3D", ",", 
              RowBox[{"Graphics3D", "[", 
               RowBox[{"to3d", "[", 
                RowBox[{
                 RowBox[{"Show", "[", 
                  RowBox[{"{", "contourArctanP3D", "}"}], "]"}], ",", "5", 
                 ",", "0.09"}], "]"}], "]"}]}], "}"}], ",", 
            RowBox[{"ViewPoint", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "10"}], "}"}]}]}]}]}], "*)"}], ",", 
        
        RowBox[{"PlotLabel", "\[Rule]", "labelPlot"}]}], "]"}]}], "}"}], 
    "]"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "1200"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.617544668920517*^9, 3.617544682296224*^9}, {
   3.625129024472189*^9, 3.625129029413493*^9}, 3.646995184448864*^9, {
   3.646995679878539*^9, 3.646995733848165*^9}, {3.646995962624712*^9, 
   3.646995968568075*^9}, 3.646996006001893*^9, 3.64699604253332*^9, {
   3.646996087859852*^9, 3.646996101105256*^9}, {3.646996539713215*^9, 
   3.646996569402256*^9}, 3.646996638182087*^9, {3.646996912627047*^9, 
   3.6469969163454657`*^9}, 3.6479421278398457`*^9, 3.647943143381776*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"R", "=", "0.5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ttable", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", ",", 
       RowBox[{"Integrate", "[", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{"WignerFunctionN", "[", 
           RowBox[{
            RowBox[{"R", "*", 
             RowBox[{"Cos", "[", "theta", "]"}]}], ",", 
            RowBox[{
             RowBox[{"-", "R"}], "*", 
             RowBox[{"Sin", "[", "theta", "]"}]}], ",", "t"}], "]"}], "]"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"theta", ",", "0", ",", 
           RowBox[{"2", "*", "Pi"}]}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", "TT", ",", 
       RowBox[{"TT", "/", "5.0"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"ListLinePlot", "[", 
  RowBox[{
   RowBox[{"ttable", "//", "Chop"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}]}], ",", 
   RowBox[{
   "PlotLabel", "\[Rule]", "\"\<\[ContourIntegral] dr W(t) = const\>\""}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", "R", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.647640741316362*^9, 3.647640751853231*^9}, {
   3.6476408010789213`*^9, 3.6476408496153727`*^9}, {3.647944520043625*^9, 
   3.647944543249118*^9}, {3.6479445956299143`*^9, 3.647944641872346*^9}, 
   3.6479447923685703`*^9, 3.6479456576586647`*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"divIncrement", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"wfxQuant", "[", 
         RowBox[{"xx", ",", "pp", ",", "tt", ",", "SS"}], "]"}], ",", "xx"}], 
       "]"}], "+", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"wfpQuant", "[", 
         RowBox[{"xx", ",", "pp", ",", "tt", ",", "SS"}], "]"}], ",", "pp"}], 
       "]"}]}], "/.", 
     RowBox[{"xx", "\[Rule]", "x"}]}], "/.", 
    RowBox[{"pp", "\[Rule]", "p"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.647095914181013*^9, 3.647095940042659*^9}, 
   3.647942253105444*^9}],

Cell[BoxData[{
 RowBox[{"dtphi", "=", 
  RowBox[{
   RowBox[{"Pi", "/", "180"}], "*", "20"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"classicalWFplot3D", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "p"}]}], ")"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x", "^", "2"}], "+", 
                 RowBox[{"p", "^", "2"}]}], ")"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
         "]"}], ",", 
        RowBox[{"Im", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "p"}]}], ")"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x", "^", "2"}], "+", 
                 RowBox[{"p", "^", "2"}]}], ")"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
         "]"}], ",", "0"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Abs", "[", "#1", "]"}], ">", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "7"}], ")"}]}]}], ",", "White", ",", "Red"}], "]"}],
         "&"}], ")"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pts", "=", 
    RowBox[{"Cases", "[", 
     RowBox[{"classicalWFplot3D", ",", 
      RowBox[{"x_GraphicsComplex", "\[RuleDelayed]", 
       RowBox[{"First", "@", "x"}]}], ",", "Infinity"}], "]"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"ListPointPlot3D", "[", 
    RowBox[{"pts", ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Min", "[", 
         RowBox[{
          RowBox[{"Flatten", "[", 
           RowBox[{"pts", ",", "1"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], ",", 
        RowBox[{"Max", "[", 
         RowBox[{
          RowBox[{"Flatten", "[", 
           RowBox[{"pts", ",", "1"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}]}], "}"}]}]}], "]"}],
    "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"GraphicsGrid", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Plot3D", "[", 
         RowBox[{
          RowBox[{"Re", "[", 
           RowBox[{"WignerFunctionN", "[", 
            RowBox[{
             RowBox[{"Re", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"x", "+", 
                 RowBox[{"I", "*", "p"}]}], ")"}], "*", 
               RowBox[{"Exp", "[", 
                RowBox[{"I", "*", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x", "^", "2"}], "+", 
                    RowBox[{"p", "^", "2"}]}], ")"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], 
                "]"}]}], "]"}], ",", 
             RowBox[{"Im", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"x", "+", 
                 RowBox[{"I", "*", "p"}]}], ")"}], "*", 
               RowBox[{"Exp", "[", 
                RowBox[{"I", "*", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x", "^", "2"}], "+", 
                    RowBox[{"p", "^", "2"}]}], ")"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], 
                "]"}]}], "]"}], ",", "0"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", 
            RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", 
            RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
          RowBox[{"ColorFunction", "\[Rule]", "Hue"}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
        RowBox[{"Plot3D", "[", 
         RowBox[{
          RowBox[{"Re", "[", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"WignerFunctionN", "[", 
              RowBox[{
               RowBox[{"Re", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"x", "+", 
                   RowBox[{"I", "*", "p"}]}], ")"}], "*", 
                 RowBox[{"Exp", "[", 
                  RowBox[{"I", "*", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x", "^", "2"}], "+", 
                    RowBox[{"p", "^", "2"}]}], ")"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], 
                  "]"}]}], "]"}], ",", 
               RowBox[{"Im", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"x", "+", 
                   RowBox[{"I", "*", "p"}]}], ")"}], "*", 
                 RowBox[{"Exp", "[", 
                  RowBox[{"I", "*", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x", "^", "2"}], "+", 
                    RowBox[{"p", "^", "2"}]}], ")"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], 
                  "]"}]}], "]"}], ",", "0"}], "]"}]}], "+", 
            RowBox[{"WignerFunctionN", "[", 
             RowBox[{"x", ",", "p", ",", "tt"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", 
            RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", 
            RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
          RowBox[{"ColorFunction", "\[Rule]", "Hue"}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
          RowBox[{"ViewPoint", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"0", "*", "1000"}], ",", "10"}], "}"}]}]}], "]"}], ",", 
        RowBox[{"Plot3D", "[", 
         RowBox[{
          RowBox[{"Re", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"WignerFunctionN", "[", 
                 RowBox[{
                  RowBox[{"Re", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"x", "+", 
                    RowBox[{"I", "*", "p"}]}], ")"}], "*", 
                    RowBox[{"Exp", "[", 
                    RowBox[{"I", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x", "^", "2"}], "+", 
                    RowBox[{"p", "^", "2"}]}], ")"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], 
                    "]"}]}], "]"}], ",", 
                  RowBox[{"Im", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"x", "+", 
                    RowBox[{"I", "*", "p"}]}], ")"}], "*", 
                    RowBox[{"Exp", "[", 
                    RowBox[{"I", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x", "^", "2"}], "+", 
                    RowBox[{"p", "^", "2"}]}], ")"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], 
                    "]"}]}], "]"}], ",", "0"}], "]"}]}], "+", 
               RowBox[{"WignerFunctionN", "[", 
                RowBox[{"x", ",", "p", ",", "tt"}], "]"}]}], ")"}], "*", 
             "0"}], "+", 
            RowBox[{
             RowBox[{"divIncrement", "[", 
              RowBox[{
               RowBox[{"Re", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"x", "+", 
                   RowBox[{"I", "*", "p"}]}], ")"}], "*", 
                 RowBox[{"Exp", "[", 
                  RowBox[{
                   RowBox[{"-", "I"}], "*", "dtphi"}], "]"}]}], "]"}], ",", 
               RowBox[{"Im", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"x", "+", 
                   RowBox[{"I", "*", "p"}]}], ")"}], "*", 
                 RowBox[{"Exp", "[", 
                  RowBox[{
                   RowBox[{"-", "I"}], "*", "dtphi"}], "]"}]}], "]"}], ",", 
               "tt", ",", "SS"}], "]"}], "/", "25"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", 
            RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", 
            RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
          RowBox[{"ColorFunction", "\[Rule]", "Hue"}], ",", 
          RowBox[{"PlotRange", "\[Rule]", 
           RowBox[{"1", "*", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "0.05"}], ",", "0.05"}], "}"}]}]}], ",", 
          RowBox[{"ViewPoint", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"0", "*", "1000"}], ",", "10"}], "}"}]}]}], "]"}]}], 
       "}"}], "}"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}], "*)"}]}]}], "Input",
 CellChangeTimes->{
  3.647096407043749*^9, {3.6470964641589127`*^9, 3.647096464543235*^9}, {
   3.647096742270155*^9, 3.6470967815753202`*^9}, 3.6479422667428713`*^9}],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"GraphicsRow", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Show", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Plot3D", "[", 
           RowBox[{
            RowBox[{"Re", "[", 
             RowBox[{"WignerFunctionN", "[", 
              RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"x", ",", 
              RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"p", ",", 
              RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
            RowBox[{"MeshFunctions", "->", 
             RowBox[{"{", 
              RowBox[{"#3", "&"}], "}"}]}], ",", 
            RowBox[{"Mesh", "\[Rule]", 
             RowBox[{"{", "25", "}"}]}], ",", 
            RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
            RowBox[{"ColorFunction", "\[Rule]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Blend", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                  "Blue", ",", "Blue", ",", "Purple", ",", "Cyan", ",", 
                   "White", ",", "White", ",", "White", ",", "Yellow", ",", 
                   "Orange", ",", "Red", ",", "Pink"}], "}"}], ",", 
                 RowBox[{"Rescale", "[", 
                  RowBox[{"#3", ",", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.03"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], 
                  "]"}]}], "]"}], "&"}], ")"}]}], ",", 
            RowBox[{"PlotRange", "\[Rule]", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", 
              RowBox[{"1", "/", "Pi"}]}]}], ",", 
            RowBox[{"PlotPoints", "\[Rule]", "numberOfPlotPoints"}], ",", 
            RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
            RowBox[{"Axes", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{"True", ",", "True", ",", "False"}], "}"}]}]}], "]"}], 
          ",", "circTable", ",", "\[IndentingNewLine]", 
          RowBox[{"Graphics3D", "[", 
           RowBox[{"to3d", "[", 
            RowBox[{
             RowBox[{"Show", "[", 
              RowBox[{"{", "\[IndentingNewLine]", 
               RowBox[{"StreamPlot", "[", 
                RowBox[{
                 RowBox[{"Re", "[", 
                  RowBox[{"wflow", "[", 
                   RowBox[{"x", ",", "p", ",", "tt", ",", "1"}], "]"}], "]"}],
                  ",", 
                 RowBox[{"{", 
                  RowBox[{"x", ",", 
                   RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"p", ",", 
                   RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                 RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
                 RowBox[{"Background", "\[Rule]", "None"}], ",", 
                 RowBox[{"StreamColorFunction", "\[Rule]", 
                  RowBox[{"Function", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"x", ",", "p", ",", "vx", ",", "vp", ",", "n"}], 
                    "}"}], ",", 
                    RowBox[{"Blend", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Darker", "[", "Green", "]"}], ",", "Red"}], 
                    "}"}], ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"HeavisideTheta", "[", 
                    RowBox[{"x", "*", "vp"}], "]"}]}]}], "]"}]}], "]"}]}], 
                 " ", ",", 
                 RowBox[{"StreamColorFunctionScaling", "\[Rule]", 
                  RowBox[{"{", "False", "}"}]}], " ", ",", 
                 RowBox[{"StreamPoints", "\[Rule]", "Fine"}]}], "]"}], "}"}], 
              "]"}], "\[IndentingNewLine]", ",", "maxWF", ",", ".75"}], "]"}],
            "]"}]}], "\[IndentingNewLine]", "}"}], ",", 
        RowBox[{"ViewPoint", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1000"}], "}"}]}]}], "]"}], ",", 
      RowBox[{"Show", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Show", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"Plot", "[", 
              RowBox[{
               RowBox[{"Re", "[", 
                RowBox[{"WignerFunctionN", "[", 
                 RowBox[{
                  RowBox[{"R", "*", 
                   RowBox[{"Cos", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                    "]"}]}], ",", 
                  RowBox[{
                   RowBox[{"-", "R"}], "*", 
                   RowBox[{"Sin", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                    "]"}]}], ",", "tt"}], "]"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"theta", ",", "0", ",", 
                 RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
               RowBox[{"ColorFunction", "\[Rule]", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"RGBColor", "[", 
                   RowBox[{
                    RowBox[{"1", "-", "R"}], ",", 
                    RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], "&"}], 
                 ")"}]}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"R", ",", "0.3", ",", "3.0", ",", "0.325"}], "}"}]}], 
            "]"}], ",", 
           RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
           RowBox[{"Axes", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"AxesOrigin", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}]}], ",", 
           RowBox[{"PlotLabel", "\[Rule]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"TrueQ", "[", 
               RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], 
               "]"}], ",", 
              RowBox[{"StringJoin", "[", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                  "\"\<Inverted Kerr  \>\"", ",", "\"\<\>\""}], "]"}], ",", 
                "\"\<Squeeze=\>\"", ",", 
                RowBox[{"ToString", "[", 
                 RowBox[{"stateParameter", "//", "N"}], "]"}]}], "]"}], ",", 
              RowBox[{"StringJoin", "[", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                  "\"\<Inverted Kerr  \>\"", ",", "\"\<\>\""}], "]"}], ",", 
                "\"\<Coherent=\>\"", ",", 
                RowBox[{"ToString", "[", 
                 RowBox[{"stateParameter", "//", "N"}], "]"}]}], "]"}]}], 
             "]"}]}]}], "]"}], ",", 
         RowBox[{"Plot", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Re", "[", 
             RowBox[{"WignerFunctionN", "[", 
              RowBox[{
               RowBox[{"R", "*", 
                RowBox[{"Cos", "[", 
                 RowBox[{"theta", "+", 
                  RowBox[{"compensateForClassicalMovement", "*", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                 "]"}]}], ",", 
               RowBox[{
                RowBox[{"-", "R"}], "*", 
                RowBox[{"Sin", "[", 
                 RowBox[{"theta", "+", 
                  RowBox[{"compensateForClassicalMovement", "*", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                 "]"}]}], ",", "tt"}], "]"}], "]"}], "/.", 
            RowBox[{"R", "\[Rule]", "RR"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"theta", ",", "0", ",", 
             RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
           RowBox[{"ColorFunction", "\[Rule]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"myColorFunc", "[", 
               RowBox[{"#1", ",", "tt"}], "]"}], "&"}], ")"}]}], ",", 
           RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
           RowBox[{"PlotStyle", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"Thickness", "[", "0.01", "]"}], "}"}]}], ",", 
           RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
           RowBox[{"Axes", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"True", ",", "True"}], "}"}]}]}], "]"}]}], "}"}], 
       "]"}]}], "}"}], "]"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.647784222545601*^9, 3.6477842308958197`*^9}, {
   3.647784275135676*^9, 3.647784304996791*^9}, {3.647817795869616*^9, 
   3.647817797530177*^9}, {3.647818306101618*^9, 3.647818312670066*^9}, {
   3.647819777721402*^9, 3.647819778206023*^9}, {3.6478740209234047`*^9, 
   3.647874022656577*^9}, 3.647877467871708*^9, {3.6478775413260393`*^9, 
   3.647877596677455*^9}, {3.647882873896647*^9, 3.647882875035367*^9}, {
   3.647883015048066*^9, 3.647883022263771*^9}, {3.6478831400064783`*^9, 
   3.6478831417259293`*^9}, 3.647884532486432*^9, 3.6479447625191517`*^9, 
   3.6479456704971333`*^9, 3.647946013027738*^9, {3.64794606635736*^9, 
   3.64794607183426*^9}, {3.647947020530814*^9, 3.6479470345129023`*^9}, {
   3.647947143669148*^9, 3.647947158982896*^9}, {3.64794946919895*^9, 
   3.64794946932483*^9}, {3.647949688649864*^9, 3.647949700850513*^9}, {
   3.64794990087289*^9, 3.647949902510181*^9}, {3.6479504219825687`*^9, 
   3.647950502619761*^9}, {3.647950700934649*^9, 3.647950708389901*^9}, {
   3.647950782793624*^9, 3.647950792329832*^9}, {3.6479508341065063`*^9, 
   3.6479508359317427`*^9}, 3.647950898939354*^9, {3.647950954405119*^9, 
   3.647950984658662*^9}, {3.647951407117765*^9, 3.647951422440662*^9}, {
   3.647951473857767*^9, 3.6479514744518137`*^9}, {3.6479515203232117`*^9, 
   3.647951521327835*^9}, {3.647951562772646*^9, 3.647951590538917*^9}, {
   3.647951620583638*^9, 3.647951628133065*^9}, {3.647951667975473*^9, 
   3.6479516990097733`*^9}, {3.647951746060931*^9, 3.6479517729432497`*^9}, {
   3.647951846351877*^9, 3.6479518586280193`*^9}, 3.647951919833302*^9, 
   3.647951985246524*^9, 3.647952031324005*^9, {3.6479520784552517`*^9, 
   3.647952123964142*^9}, 3.647952424133417*^9, 3.647952490386581*^9, {
   3.64795253779014*^9, 3.6479526253706636`*^9}, {3.6479526738215847`*^9, 
   3.647952688601592*^9}, {3.647953099452752*^9, 3.647953112439096*^9}, {
   3.6479531532057323`*^9, 3.6479532168545313`*^9}, {3.647953257857213*^9, 
   3.647953276197989*^9}, {3.6479534323031588`*^9, 3.6479534347968187`*^9}, {
   3.6479536511410933`*^9, 3.647953657842311*^9}, {3.647953724530962*^9, 
   3.6479538149250193`*^9}, {3.64795386729946*^9, 3.647953870147318*^9}, 
   3.647954015925189*^9, {3.6481985757158833`*^9, 3.6481986313310823`*^9}, {
   3.648215642205123*^9, 3.648215649152733*^9}, 3.6482162034949512`*^9, 
   3.6483580441791*^9, {3.648363705091927*^9, 3.6483637386824083`*^9}, 
   3.648558935303226*^9, 3.655636434589275*^9, 3.742138041958537*^9, 
   3.742138434662952*^9}],

Cell[BoxData[
 RowBox[{"timePrint", "[", "TT", "]"}]], "Input",
 CellChangeTimes->{{3.64821613156478*^9, 3.648216145892171*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sTretch", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"GraphicsRow", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Show", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Plot3D", "[", 
          RowBox[{
           RowBox[{"Re", "[", 
            RowBox[{"WignerFunctionN", "[", 
             RowBox[{
              RowBox[{"rr", " ", 
               RowBox[{"Cos", "[", "theta", "]"}]}], ",", 
              RowBox[{"rr", " ", 
               RowBox[{"Sin", "[", "theta", "]"}]}], ",", "tt"}], "]"}], 
            "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"theta", ",", "0", ",", 
             RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"rr", ",", "0", ",", "XX"}], "}"}], ",", 
           RowBox[{"MeshFunctions", "->", 
            RowBox[{"{", 
             RowBox[{"#3", "&"}], "}"}]}], ",", 
           RowBox[{"Mesh", "\[Rule]", 
            RowBox[{"{", "25", "}"}]}], ",", 
           RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
           RowBox[{"ColorFunction", "\[Rule]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Blend", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                 "Blue", ",", "Blue", ",", "Purple", ",", "Cyan", ",", 
                  "White", ",", "White", ",", "White", ",", "Yellow", ",", 
                  "Orange", ",", "Red", ",", "Pink"}], "}"}], ",", 
                RowBox[{"Rescale", "[", 
                 RowBox[{"#3", ",", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.03"}], ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], 
                 "]"}]}], "]"}], "&"}], ")"}]}], ",", 
           RowBox[{"PlotRange", "\[Rule]", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", 
             RowBox[{"1", "/", "Pi"}]}]}], ",", 
           RowBox[{"PlotPoints", "\[Rule]", "numberOfPlotPoints"}], ",", 
           RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
           RowBox[{"Axes", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"True", ",", "True", ",", "False"}], "}"}]}]}], "]"}], 
         RowBox[{"(*", 
          RowBox[{",", "circTable", ",", "\[IndentingNewLine]", 
           RowBox[{"Graphics3D", "[", 
            RowBox[{"to3d", "[", 
             RowBox[{
              RowBox[{"Show", "[", 
               RowBox[{"{", "\[IndentingNewLine]", 
                RowBox[{"StreamPlot", "[", 
                 RowBox[{
                  RowBox[{"Re", "[", 
                   RowBox[{"wflow", "[", 
                    RowBox[{"x", ",", "p", ",", "tt", ",", "0"}], "]"}], 
                   "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"x", ",", 
                    RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"p", ",", 
                    RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                  RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
                  RowBox[{"Background", "\[Rule]", "None"}], ",", 
                  RowBox[{"StreamColorFunction", "\[Rule]", 
                   RowBox[{"Function", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"x", ",", "p", ",", "vx", ",", "vp", ",", "n"}], 
                    "}"}], ",", 
                    RowBox[{"Blend", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Darker", "[", "Green", "]"}], ",", "Red"}], 
                    "}"}], ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"HeavisideTheta", "[", 
                    RowBox[{"x", "*", "vp"}], "]"}]}]}], "]"}]}], "]"}]}], 
                  " ", ",", 
                  RowBox[{"StreamColorFunctionScaling", "\[Rule]", 
                   RowBox[{"{", "False", "}"}]}], " ", ",", 
                  RowBox[{"StreamPoints", "\[Rule]", "Fine"}]}], "]"}], "}"}],
                "]"}], "\[IndentingNewLine]", ",", "maxWF", ",", ".75"}], 
             "]"}], "]"}]}], "*)"}], "\[IndentingNewLine]", "}"}], ",", 
        RowBox[{"ViewPoint", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1000"}], "}"}]}]}], "]"}], ",", 
      RowBox[{"Show", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Show", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"Plot", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"R", ",", 
                 RowBox[{"Re", "[", 
                  RowBox[{"R", "+", 
                   RowBox[{"sTretch", "*", 
                    RowBox[{"WignerFunctionN", "[", 
                    RowBox[{
                    RowBox[{"R", "*", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                    "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", "R"}], "*", 
                    RowBox[{"Sin", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                    "]"}]}], ",", "tt"}], "]"}]}]}], "]"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"theta", ",", "0", ",", 
                 RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
               RowBox[{"ColorFunction", "\[Rule]", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"RGBColor", "[", 
                   RowBox[{
                    RowBox[{"1", "-", "R"}], ",", 
                    RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], "&"}], 
                 ")"}]}]}], 
              RowBox[{"(*", 
               RowBox[{",", 
                RowBox[{"PlotLegends", "\[Rule]", 
                 RowBox[{"ToString", "[", 
                  RowBox[{"N", "[", 
                   RowBox[{"R", ",", "3"}], "]"}], "]"}]}]}], "*)"}], "]"}], 
             ",", 
             RowBox[{"{", 
              RowBox[{"R", ",", "0.3", ",", "3.0", ",", "0.325"}], "}"}]}], 
            "]"}], ",", 
           RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
           RowBox[{"Axes", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"AxesOrigin", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}]}], ",", 
           RowBox[{"PlotLabel", "\[Rule]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"TrueQ", "[", 
               RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], 
               "]"}], ",", 
              RowBox[{"StringJoin", "[", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                  "\"\<Inverted Kerr  \>\"", ",", "\"\<\>\""}], "]"}], ",", 
                "\"\<Squeeze=\>\"", ",", 
                RowBox[{"ToString", "[", 
                 RowBox[{"stateParameter", "//", "N"}], "]"}]}], "]"}], ",", 
              RowBox[{"StringJoin", "[", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                  "\"\<Inverted Kerr  \>\"", ",", "\"\<\>\""}], "]"}], ",", 
                "\"\<Coherent=\>\"", ",", 
                RowBox[{"ToString", "[", 
                 RowBox[{"stateParameter", "//", "N"}], "]"}]}], "]"}]}], 
             "]"}]}]}], "]"}], ",", 
         RowBox[{"Plot", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"R", ",", 
              RowBox[{"Re", "[", 
               RowBox[{"R", "+", 
                RowBox[{"sTretch", "*", 
                 RowBox[{"WignerFunctionN", "[", 
                  RowBox[{
                   RowBox[{"R", "*", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                    "]"}]}], ",", 
                   RowBox[{
                    RowBox[{"-", "R"}], "*", 
                    RowBox[{"Sin", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                    "]"}]}], ",", "tt"}], "]"}]}]}], "]"}]}], "}"}], "/.", 
            RowBox[{"R", "\[Rule]", "RR"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"theta", ",", "0", ",", 
             RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
           RowBox[{"ColorFunction", "\[Rule]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"myColorFunc", "[", 
               RowBox[{"#1", ",", "tt"}], "]"}], "&"}], ")"}]}], ",", 
           RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
           RowBox[{"PlotStyle", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"Thickness", "[", "0.01", "]"}], "}"}]}], ",", 
           RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
           RowBox[{"Axes", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"True", ",", "True"}], "}"}]}]}], "]"}]}], "}"}], 
       "]"}]}], "}"}], "]"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6484775563347883`*^9, 3.648477694605438*^9}, {
   3.648477760695322*^9, 3.6484777642296*^9}, {3.6484778262899227`*^9, 
   3.6484778275207987`*^9}, {3.6484778662939177`*^9, 3.648477907045891*^9}, {
   3.648477939886582*^9, 3.648477952343842*^9}, {3.648478013593143*^9, 
   3.648478040528651*^9}, 3.648478125693182*^9, 3.742138042666193*^9, 
   3.742138436903967*^9}],

Cell[BoxData[{
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"animationCreation", " ", "&&", " ", "showDetailsAndPlots"}], "  ", 
   RowBox[{"(*", 
    RowBox[{"Animation", " ", "in", " ", "polar", " ", "coordinates"}], 
    "*)"}], ",", 
   RowBox[{
    RowBox[{"StreamsPlotAutomatic$T", "=", 
     RowBox[{"Table", "[", " ", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Show", "[", 
        RowBox[{
         RowBox[{"GraphicsRow", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Show", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"Plot3D", "[", 
                RowBox[{
                 RowBox[{"Re", "[", 
                  RowBox[{"WignerFunctionN", "[", 
                   RowBox[{
                    RowBox[{"rr", " ", 
                    RowBox[{"Cos", "[", "theta", "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", "rr"}], " ", 
                    RowBox[{"Sin", "[", "theta", "]"}]}], ",", "t"}], "]"}], 
                  "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"theta", ",", "0", ",", 
                   RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"rr", ",", "0", ",", "XX"}], "}"}], ",", 
                 RowBox[{"MeshFunctions", "->", 
                  RowBox[{"{", 
                   RowBox[{"#3", "&"}], "}"}]}], ",", 
                 RowBox[{"Mesh", "\[Rule]", 
                  RowBox[{"{", "25", "}"}]}], ",", 
                 RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
                 RowBox[{"ColorFunction", "\[Rule]", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"Blend", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    "Blue", ",", "Blue", ",", "Purple", ",", "Cyan", ",", 
                    "White", ",", "White", ",", "White", ",", "Yellow", ",", 
                    "Orange", ",", "Red", ",", "Pink"}], "}"}], ",", 
                    RowBox[{"Rescale", "[", 
                    RowBox[{"#3", ",", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.03"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], 
                    "]"}]}], "]"}], "&"}], ")"}]}], ",", 
                 RowBox[{"PlotRange", "\[Rule]", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", 
                   RowBox[{"1", "/", "Pi"}]}]}], ",", 
                 RowBox[{"PlotPoints", "\[Rule]", "numberOfPlotPoints"}], ",", 
                 RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
                 RowBox[{"Axes", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"True", ",", "True", ",", "False"}], "}"}]}]}], 
                "]"}], 
               RowBox[{"(*", 
                RowBox[{",", "circTable", ",", "\[IndentingNewLine]", 
                 RowBox[{"Graphics3D", "[", 
                  RowBox[{"to3d", "[", 
                   RowBox[{
                    RowBox[{"Show", "[", 
                    RowBox[{"{", "\[IndentingNewLine]", 
                    RowBox[{"StreamPlot", "[", 
                    RowBox[{
                    RowBox[{"Re", "[", 
                    RowBox[{"wflow", "[", 
                    RowBox[{"x", ",", "p", ",", "tt", ",", "0"}], "]"}], 
                    "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"x", ",", 
                    RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"p", ",", 
                    RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                    RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
                    RowBox[{"Background", "\[Rule]", "None"}], ",", 
                    RowBox[{"StreamColorFunction", "\[Rule]", 
                    RowBox[{"Function", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"x", ",", "p", ",", "vx", ",", "vp", ",", "n"}], 
                    "}"}], ",", 
                    RowBox[{"Blend", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Darker", "[", "Green", "]"}], ",", "Red"}], 
                    "}"}], ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"HeavisideTheta", "[", 
                    RowBox[{"x", "*", "vp"}], "]"}]}]}], "]"}]}], "]"}]}], 
                    " ", ",", 
                    RowBox[{"StreamColorFunctionScaling", "\[Rule]", 
                    RowBox[{"{", "False", "}"}]}], " ", ",", 
                    RowBox[{"StreamPoints", "\[Rule]", "Fine"}]}], "]"}], 
                    "}"}], "]"}], "\[IndentingNewLine]", ",", "maxWF", ",", 
                    ".75"}], "]"}], "]"}]}], "*)"}], "\[IndentingNewLine]", 
               "}"}], ",", 
              RowBox[{"ViewPoint", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "1000"}], "}"}]}]}], "]"}], ",", 
            RowBox[{"Show", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Show", "[", 
                RowBox[{
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{"Plot", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"R", ",", 
                    RowBox[{"Re", "[", 
                    RowBox[{"R", "+", 
                    RowBox[{"sTretch", "*", 
                    RowBox[{"WignerFunctionN", "[", 
                    RowBox[{
                    RowBox[{"R", "*", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], 
                    "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", "R"}], "*", 
                    RowBox[{"Sin", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], 
                    "]"}]}], ",", "t"}], "]"}]}]}], "]"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"theta", ",", "0", ",", 
                    RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
                    RowBox[{"ColorFunction", "\[Rule]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"RGBColor", "[", 
                    RowBox[{
                    RowBox[{"1", "-", "R"}], ",", 
                    RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], "&"}], 
                    ")"}]}]}], 
                    RowBox[{"(*", 
                    RowBox[{",", 
                    RowBox[{"PlotLegends", "\[Rule]", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"N", "[", 
                    RowBox[{"R", ",", "3"}], "]"}], "]"}]}]}], "*)"}], "]"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"R", ",", "0.3", ",", "3.0", ",", "0.325"}], 
                    "}"}]}], "]"}], ",", 
                 RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
                 RowBox[{"Axes", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"True", ",", "True"}], "}"}]}], ",", 
                 RowBox[{"AxesOrigin", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"0", ",", "0"}], "}"}]}], ",", 
                 RowBox[{"PlotLabel", "\[Rule]", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{"TrueQ", "[", 
                    RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], 
                    "]"}], ",", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                    "\"\<Inverted Kerr  \>\"", ",", "\"\<\>\""}], "]"}], ",", 
                    "\"\<Squeeze=\>\"", ",", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"stateParameter", "//", "N"}], "]"}]}], "]"}], 
                    ",", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                    "\"\<Inverted Kerr  \>\"", ",", "\"\<\>\""}], "]"}], ",", 
                    "\"\<Coherent=\>\"", ",", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"stateParameter", "//", "N"}], "]"}]}], "]"}]}], 
                   "]"}]}]}], "]"}], ",", 
               RowBox[{"Plot", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"R", ",", 
                    RowBox[{"Re", "[", 
                    RowBox[{"R", "+", 
                    RowBox[{"sTretch", "*", 
                    RowBox[{"WignerFunctionN", "[", 
                    RowBox[{
                    RowBox[{"R", "*", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], 
                    "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", "R"}], "*", 
                    RowBox[{"Sin", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], 
                    "]"}]}], ",", "t"}], "]"}]}]}], "]"}]}], "}"}], "/.", 
                  RowBox[{"R", "\[Rule]", "RR"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"theta", ",", "0", ",", 
                   RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
                 RowBox[{"ColorFunction", "\[Rule]", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"myColorFunc", "[", 
                    RowBox[{"#1", ",", "t"}], "]"}], "&"}], ")"}]}], ",", 
                 RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
                 RowBox[{"PlotStyle", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"Thickness", "[", "0.01", "]"}], "}"}]}], ",", 
                 RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
                 RowBox[{"Axes", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"True", ",", "True"}], "}"}]}]}], "]"}]}], "}"}], 
             "]"}]}], "}"}], "]"}], ",", 
         RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}], 
       "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "0", ",", 
         RowBox[{
          RowBox[{"0", "*", "3", "*", "DTT"}], "+", 
          RowBox[{"1", "*", 
           RowBox[{"(", 
            RowBox[{"TT", "-", "DTT"}], ")"}]}]}], ",", "DTT"}], "}"}]}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Export", "[", 
     RowBox[{
      RowBox[{"StringJoin", "[", 
       RowBox[{
        RowBox[{"StringJoin", "[", 
         RowBox[{
          RowBox[{"StringJoin", "[", 
           RowBox[{
            RowBox[{"StringJoin", "[", 
             RowBox[{"export$Directoy", ",", "\"\<WF_Polar_\>\"", ",", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                "\"\<_InvKerr__\>\"", ",", "\"\<\>\""}], "]"}], ",", 
              "\"\<_Lambda_\>\""}], "]"}], ",", 
            RowBox[{"ToString", "[", " ", 
             RowBox[{"N", "[", "LAMBDA", "]"}], "]"}], ",", 
            "\"\<__Ncutoff_\>\"", ",", 
            RowBox[{"ToString", "[", "Nmax", "]"}]}], "]"}], ",", 
          "\"\<__t_\>\"", ",", 
          RowBox[{"ToString", "[", 
           RowBox[{"N", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ")"}], "/", 
              "60"}], ",", "3"}], "]"}], "]"}]}], "]"}], ",", 
        "\"\<_minutes.gif\>\""}], "]"}], ",", "StreamsPlotAutomatic$T", ",", 
      RowBox[{"\"\<Loop\>\"", "\[Rule]", "True"}], ",", 
      RowBox[{"\"\<DisplayDurations\>\"", "\[Rule]", "0.25"}]}], "]"}], ";", 
    "\n", 
    RowBox[{"ListAnimate", "[", 
     RowBox[{"StreamsPlotAutomatic$T", ",", 
      RowBox[{"AnimationRate", "\[Rule]", "11"}], ",", 
      RowBox[{"AnimationRunning", "\[Rule]", "False"}]}], "]"}]}], ",", 
   RowBox[{"Print", "[", "\"\<No animations!\>\"", "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", 
  RowBox[{"WstreamAutomatic", ".", "gif"}], "]"}]}], "Input",
 CellChangeTimes->{{3.6473585226071367`*^9, 3.6473585510538*^9}, {
   3.647358682624426*^9, 3.647358724333336*^9}, {3.647358966650272*^9, 
   3.6473589944804153`*^9}, {3.647359118256459*^9, 3.647359124414003*^9}, {
   3.6473592030849333`*^9, 3.647359209485674*^9}, 3.647359270846427*^9, {
   3.647359339622357*^9, 3.647359340468686*^9}, {3.647362368325342*^9, 
   3.647362442584318*^9}, 3.647362668256967*^9, {3.647638775258465*^9, 
   3.647638778917226*^9}, 3.647818411434388*^9, {3.647819799551906*^9, 
   3.6478198000666723`*^9}, 3.647877669076373*^9, 3.647884566549181*^9, 
   3.647946099402823*^9, {3.647949502621339*^9, 3.6479495028494663`*^9}, {
   3.647949639860498*^9, 3.6479496625408573`*^9}, {3.6479510465983057`*^9, 
   3.647951053172331*^9}, 3.64795121589228*^9, {3.647954182588007*^9, 
   3.647954183514649*^9}, {3.648129757875136*^9, 3.6481297582670727`*^9}, {
   3.6481297941557007`*^9, 3.6481297943695927`*^9}, 3.648130021792447*^9, {
   3.648131557677135*^9, 3.6481315733815117`*^9}, {3.648131691430141*^9, 
   3.648131695620537*^9}, {3.6481327464671926`*^9, 3.64813276069384*^9}, 
   3.648198707699939*^9, {3.6482156725278683`*^9, 3.648215680186823*^9}, 
   3.6483580453897247`*^9, {3.648363791477755*^9, 3.6483637955681953`*^9}, {
   3.6484781997718573`*^9, 3.648478284583762*^9}, {3.648478327834332*^9, 
   3.648478334052195*^9}, 3.648478429127603*^9, 3.648478508938512*^9, {
   3.6484786181424437`*^9, 3.6484786287229156`*^9}, {3.648478759360999*^9, 
   3.648478766323307*^9}, {3.656008814006075*^9, 3.656008838322612*^9}, {
   3.656008884552534*^9, 3.656008918612879*^9}, 3.742138043333434*^9, 
   3.742138438079945*^9}],

Cell[BoxData[{
 RowBox[{"If", "[", 
  RowBox[{"animationCreation", "  ", 
   RowBox[{"(*", 
    RowBox[{"Animation", " ", "in", " ", "cartesian", " ", "coordinates"}], 
    "*)"}], ",", 
   RowBox[{
    RowBox[{"StreamsPlotAutomatic$T", "=", 
     RowBox[{"Table", "[", " ", 
      RowBox[{
       RowBox[{"Show", "[", 
        RowBox[{
         RowBox[{"GraphicsRow", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Show", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Plot3D", "[", 
                 RowBox[{
                  RowBox[{"Re", "[", 
                   RowBox[{"WignerFunctionN", "[", 
                    RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"x", ",", 
                    RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"p", ",", 
                    RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                  RowBox[{"MeshFunctions", "->", 
                   RowBox[{"{", 
                    RowBox[{"#3", "&"}], "}"}]}], ",", 
                  RowBox[{"Mesh", "\[Rule]", 
                   RowBox[{"{", "25", "}"}]}], ",", 
                  RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
                  RowBox[{"ColorFunction", "\[Rule]", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Blend", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    "Blue", ",", "Blue", ",", "Purple", ",", "Cyan", ",", 
                    "White", ",", "White", ",", "White", ",", "Yellow", ",", 
                    "Orange", ",", "Red", ",", "Pink"}], "}"}], ",", 
                    RowBox[{"Rescale", "[", 
                    RowBox[{"#3", ",", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.03"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], 
                    "]"}]}], "]"}], "&"}], ")"}]}], ",", 
                  RowBox[{"PlotRange", "\[Rule]", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", 
                    RowBox[{"1", "/", "Pi"}]}]}], ",", 
                  RowBox[{"PlotPoints", "\[Rule]", "numberOfPlotPoints"}], 
                  ",", 
                  RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
                  RowBox[{"Axes", "\[Rule]", 
                   RowBox[{"{", 
                    RowBox[{"True", ",", "True", ",", "False"}], "}"}]}]}], 
                 "]"}], ",", "circTable", ",", 
                RowBox[{"Graphics3D", "[", 
                 RowBox[{"to3d", "[", 
                  RowBox[{
                   RowBox[{"Show", "[", 
                    RowBox[{"{", "\[IndentingNewLine]", 
                    RowBox[{"StreamPlot", "[", 
                    RowBox[{
                    RowBox[{"Re", "[", 
                    RowBox[{"wflow", "[", 
                    RowBox[{"x", ",", "p", ",", "t", ",", "0"}], "]"}], "]"}],
                     ",", 
                    RowBox[{"{", 
                    RowBox[{"x", ",", 
                    RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"p", ",", 
                    RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                    RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
                    RowBox[{"Background", "\[Rule]", "None"}], ",", 
                    RowBox[{"StreamColorFunction", "\[Rule]", 
                    RowBox[{"Function", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"x", ",", "p", ",", "vx", ",", "vp", ",", "n"}], 
                    "}"}], ",", 
                    RowBox[{"Blend", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Darker", "[", "Green", "]"}], ",", "Red"}], 
                    "}"}], ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"HeavisideTheta", "[", 
                    RowBox[{"x", "*", "vp"}], "]"}]}]}], "]"}]}], "]"}]}], 
                    " ", ",", 
                    RowBox[{"StreamColorFunctionScaling", "\[Rule]", 
                    RowBox[{"{", "False", "}"}]}], " ", ",", 
                    RowBox[{"StreamPoints", "\[Rule]", "Fine"}]}], "]"}], 
                    "}"}], "]"}], "\[IndentingNewLine]", ",", "maxWF", ",", 
                   ".75"}], "]"}], "]"}], ",", "\[IndentingNewLine]", 
                RowBox[{"ParametricPlot3D", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"RR", "*", 
                    RowBox[{"Sin", "[", "u", "]"}]}], ",", 
                    RowBox[{"RR", "*", 
                    RowBox[{"Cos", "[", "u", "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"1", "/", "10"}], "+", 
                    RowBox[{"Re", "[", 
                    RowBox[{"WignerFunctionN", "[", 
                    RowBox[{
                    RowBox[{"RR", "*", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"u", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                    "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", "RR"}], "*", 
                    RowBox[{"Sin", "[", 
                    RowBox[{"u", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"RR", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                    "]"}]}], ",", "tt"}], "]"}], "]"}]}]}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"u", ",", "0", ",", 
                    RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
                  RowBox[{"ColorFunction", "->", 
                   RowBox[{"Function", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"myColorFunc", "[", 
                    RowBox[{"#", ",", "t"}], "]"}], "&"}], "[", 
                    RowBox[{"z", "-", 
                    RowBox[{"1", "/", "10"}]}], "]"}], ")"}]}], "]"}]}], ",", 
                  
                  RowBox[{"PlotStyle", "\[Rule]", 
                   RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", 
                  RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], 
               "\[IndentingNewLine]", "}"}], ",", 
              RowBox[{"ViewPoint", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "1000"}], "}"}]}]}], "]"}], ",", 
            RowBox[{"Show", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Show", "[", 
                RowBox[{
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{"Plot", "[", 
                    RowBox[{
                    RowBox[{"Re", "[", 
                    RowBox[{"WignerFunctionN", "[", 
                    RowBox[{
                    RowBox[{"R", "*", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], 
                    "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", "R"}], "*", 
                    RowBox[{"Sin", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], 
                    "]"}]}], ",", "t"}], "]"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"theta", ",", "0", ",", 
                    RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
                    RowBox[{"ColorFunction", "\[Rule]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"RGBColor", "[", 
                    RowBox[{
                    RowBox[{"1", "-", "R"}], ",", 
                    RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], "&"}], 
                    ")"}]}]}], 
                    RowBox[{"(*", 
                    RowBox[{",", 
                    RowBox[{"PlotLegends", "\[Rule]", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"N", "[", 
                    RowBox[{"R", ",", "3"}], "]"}], "]"}]}]}], "*)"}], "]"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"R", ",", "0.3", ",", "3.0", ",", "0.35"}], 
                    "}"}]}], "]"}], ",", 
                 RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
                 RowBox[{"Axes", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"True", ",", "True"}], "}"}]}], ",", 
                 RowBox[{"AxesOrigin", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"0", ",", "0"}], "}"}]}], ",", 
                 RowBox[{"PlotLabel", "->", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{"TrueQ", "[", 
                    RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], 
                    "]"}], ",", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                    "\"\<Inverted Kerr  \>\"", ",", "\"\<\>\""}], "]"}], ",", 
                    "\"\<Squeeze=\>\"", ",", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"stateParameter", "//", "N"}], "]"}]}], "]"}], 
                    ",", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                    "\"\<Inverted Kerr  \>\"", ",", "\"\<\>\""}], "]"}], ",", 
                    "\"\<Coherent=\>\"", ",", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"stateParameter", "//", "N"}], "]"}]}], "]"}]}], 
                   "]"}]}]}], "]"}], ",", 
               RowBox[{"Plot", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Re", "[", 
                   RowBox[{"WignerFunctionN", "[", 
                    RowBox[{
                    RowBox[{"R", "*", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], 
                    "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", "R"}], "*", 
                    RowBox[{"Sin", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], 
                    "]"}]}], ",", "t"}], "]"}], "]"}], "/.", 
                  RowBox[{"R", "\[Rule]", "RR"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"theta", ",", "0", ",", 
                   RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
                 RowBox[{"ColorFunction", "\[Rule]", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"myColorFunc", "[", 
                    RowBox[{"#1", ",", "t"}], "]"}], "&"}], ")"}]}], ",", 
                 RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
                 RowBox[{"PlotStyle", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"Thickness", "[", "0.01", "]"}], "}"}]}], ",", 
                 RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
                 RowBox[{"Axes", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"True", ",", "True"}], "}"}]}]}], "]"}]}], "}"}], 
             "]"}]}], "}"}], "]"}], ",", 
         RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "0", ",", 
         RowBox[{"(", 
          RowBox[{"TT", "-", "DTT"}], ")"}], ",", "DTT"}], "}"}]}], "]"}]}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"Export", "[", 
     RowBox[{
      RowBox[{"StringJoin", "[", 
       RowBox[{
        RowBox[{"StringJoin", "[", 
         RowBox[{
          RowBox[{"StringJoin", "[", 
           RowBox[{
            RowBox[{"StringJoin", "[", 
             RowBox[{"export$Directoy", ",", "\"\<WF_\>\"", ",", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                "\"\<_InvKerr__\>\"", ",", "\"\<\>\""}], "]"}], ",", 
              "\"\<_Lambda_\>\""}], "]"}], ",", 
            RowBox[{"ToString", "[", " ", 
             RowBox[{"N", "[", "LAMBDA", "]"}], "]"}], ",", 
            "\"\<__Ncutoff_\>\"", ",", 
            RowBox[{"ToString", "[", "Nmax", "]"}]}], "]"}], ",", 
          "\"\<__t_\>\"", ",", 
          RowBox[{"ToString", "[", 
           RowBox[{"N", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ")"}], "/", 
              "60"}], ",", "3"}], "]"}], "]"}]}], "]"}], ",", 
        "\"\<_minutes.gif\>\""}], "]"}], ",", "StreamsPlotAutomatic$T", ",", 
      RowBox[{"\"\<Loop\>\"", "\[Rule]", "True"}], ",", 
      RowBox[{"\"\<DisplayDurations\>\"", "\[Rule]", "0.25"}]}], "]"}], ";", 
    "\n", 
    RowBox[{"ListAnimate", "[", 
     RowBox[{"StreamsPlotAutomatic$T", ",", 
      RowBox[{"AnimationRate", "\[Rule]", "11"}], ",", 
      RowBox[{"AnimationRunning", "\[Rule]", "False"}]}], "]"}]}], ",", 
   RowBox[{"Print", "[", "\"\<No animations!\>\"", "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", 
  RowBox[{"WstreamAutomatic", ".", "gif"}], "]"}]}], "Input",
 CellChangeTimes->{{3.6473585226071367`*^9, 3.6473585510538*^9}, {
   3.647358682624426*^9, 3.647358724333336*^9}, {3.647358966650272*^9, 
   3.6473589944804153`*^9}, {3.647359118256459*^9, 3.647359124414003*^9}, {
   3.6473592030849333`*^9, 3.647359209485674*^9}, 3.647359270846427*^9, {
   3.647359339622357*^9, 3.647359340468686*^9}, {3.647362368325342*^9, 
   3.647362442584318*^9}, 3.647362668256967*^9, {3.647638775258465*^9, 
   3.647638778917226*^9}, 3.647818411434388*^9, {3.647819799551906*^9, 
   3.6478198000666723`*^9}, 3.647877669076373*^9, 3.647884566549181*^9, 
   3.647946099402823*^9, {3.647949502621339*^9, 3.6479495028494663`*^9}, {
   3.647949639860498*^9, 3.6479496625408573`*^9}, {3.6479510465983057`*^9, 
   3.647951053172331*^9}, 3.64795121589228*^9, {3.647954182588007*^9, 
   3.647954183514649*^9}, {3.648129757875136*^9, 3.6481297582670727`*^9}, {
   3.6481297941557007`*^9, 3.6481297943695927`*^9}, 3.648130021792447*^9, {
   3.648131557677135*^9, 3.6481315733815117`*^9}, {3.648131691430141*^9, 
   3.648131695620537*^9}, {3.6481327464671926`*^9, 3.64813276069384*^9}, 
   3.648198707699939*^9, {3.6482156725278683`*^9, 3.648215680186823*^9}, 
   3.6483580453897247`*^9, {3.648363791477755*^9, 3.6483637955681953`*^9}, {
   3.656008928213573*^9, 3.656008940197154*^9}, 3.742138043918593*^9, 
   3.742138439827098*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1358, 713},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
PrintingOptions->{"PaperOrientation"->"Portrait",
"PaperSize"->{594.75, 842.25},
"PostScriptOutputFile"->"/home/ole/PDF/Kerr.pdf",
"PrintCellBrackets"->False,
"PrintMultipleHorizontalPages"->False,
"PrintRegistrationMarks"->False,
"PrintingMargins"->{{54, 54}, {72, 72}}},
CellProlog:>SelectionMove[
  EvaluationCell[], All, Cell],
FrontEndVersion->"9.0 for Linux x86 (64-bit) (February 7, 2013)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]]}, Visible -> False, 
  FrontEndVersion -> "9.0 for Linux x86 (64-bit) (February 7, 2013)", 
  StyleDefinitions -> "PrivateStylesheetFormatting.nb"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[422, 15, 566, 13, 109, "Title"],
Cell[991, 30, 5435, 84, 121, "Input"],
Cell[6429, 116, 13900, 269, 473, "Input"],
Cell[20332, 387, 12033, 337, 847, "Input"],
Cell[32368, 726, 3578, 110, 99, "Input"],
Cell[CellGroupData[{
Cell[35971, 840, 1648, 23, 50, "Subtitle"],
Cell[37622, 865, 4235, 110, 165, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41894, 980, 1678, 24, 50, "Subtitle"],
Cell[43575, 1006, 5798, 108, 77, "Input"],
Cell[49376, 1116, 7508, 159, 187, "Input"],
Cell[56887, 1277, 4999, 98, 165, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61923, 1380, 386, 5, 50, "Subtitle"],
Cell[62312, 1387, 8508, 216, 364, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70857, 1608, 156, 2, 50, "Subtitle"],
Cell[71016, 1612, 3971, 113, 253, "Input"],
Cell[74990, 1727, 3272, 90, 231, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[78299, 1822, 148, 2, 50, "Subtitle"],
Cell[78450, 1826, 1616, 45, 143, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[80103, 1876, 99, 1, 50, "Subtitle"],
Cell[80205, 1879, 6024, 155, 275, "Input"],
Cell[86232, 2036, 879, 15, 71, "Text"],
Cell[87114, 2053, 1174, 19, 71, "Text"],
Cell[CellGroupData[{
Cell[88313, 2076, 192, 2, 29, "Subsubtitle"],
Cell[88508, 2080, 3004, 69, 55, "Input"],
Cell[91515, 2151, 1506, 33, 55, "Input"],
Cell[93024, 2186, 3706, 94, 99, "Input"],
Cell[96733, 2282, 2766, 64, 104, "Input"],
Cell[99502, 2348, 1378, 39, 121, "Input"],
Cell[100883, 2389, 1302, 32, 99, "Input"],
Cell[102188, 2423, 3214, 92, 127, "Input"],
Cell[105405, 2517, 2990, 92, 127, "Input"],
Cell[108398, 2611, 450, 8, 68, "Text"],
Cell[108851, 2621, 211, 3, 32, "Chapter"],
Cell[109065, 2626, 1196, 34, 99, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[110310, 2666, 325, 4, 50, "Subtitle"],
Cell[110638, 2672, 5648, 115, 209, "Input"],
Cell[116289, 2789, 2449, 48, 55, "Input"],
Cell[118741, 2839, 4187, 91, 121, "Input"],
Cell[CellGroupData[{
Cell[122953, 2934, 298, 4, 43, "Subsubtitle"],
Cell[123254, 2940, 5273, 121, 253, "Input"],
Cell[128530, 3063, 617, 15, 32, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[129184, 3083, 117, 1, 29, "Subsubtitle"],
Cell[129304, 3086, 94, 1, 32, "Input"],
Cell[129401, 3089, 3166, 79, 205, "Input"],
Cell[132570, 3170, 2051, 56, 54, "Input"],
Cell[134624, 3228, 3206, 72, 121, "Input"],
Cell[137833, 3302, 1221, 22, 32, "Input"],
Cell[139057, 3326, 757, 14, 32, "Input"],
Cell[139817, 3342, 997, 22, 32, "Input"],
Cell[140817, 3366, 3415, 64, 99, "Input"],
Cell[144235, 3432, 1914, 34, 32, "Input"],
Cell[146152, 3468, 578, 9, 32, "Input"],
Cell[146733, 3479, 844, 19, 55, "Input"],
Cell[147580, 3500, 5411, 132, 253, "Input"],
Cell[152994, 3634, 413, 9, 32, "Input"],
Cell[153410, 3645, 2059, 55, 143, "Input"],
Cell[155472, 3702, 4421, 119, 209, "Input"],
Cell[159896, 3823, 2012, 49, 99, "Input"],
Cell[161911, 3874, 662, 19, 32, "Input"],
Cell[162576, 3895, 2614, 60, 99, "Input"],
Cell[165193, 3957, 2173, 60, 121, "Input"],
Cell[167369, 4019, 730, 20, 32, "Input"],
Cell[168102, 4041, 3218, 78, 99, "Input"],
Cell[171323, 4121, 2531, 64, 99, "Input"],
Cell[173857, 4187, 419, 9, 36, "Input"],
Cell[174279, 4198, 8514, 225, 451, "Input"],
Cell[182796, 4425, 266, 4, 32, "Input"],
Cell[183065, 4431, 3637, 86, 209, "Input"],
Cell[186705, 4519, 2093, 41, 77, "Input"],
Cell[188801, 4562, 1659, 27, 55, "Input"],
Cell[190463, 4591, 1104, 23, 55, "Input"],
Cell[191570, 4616, 1073, 22, 55, "Input"],
Cell[192646, 4640, 1055, 17, 32, "Input"],
Cell[193704, 4659, 3830, 101, 231, "Input"],
Cell[197537, 4762, 2090, 59, 99, "Input"],
Cell[199630, 4823, 3806, 95, 187, "Input"],
Cell[203439, 4920, 1137, 22, 55, "Input"],
Cell[204579, 4944, 767, 13, 32, "Input"],
Cell[205349, 4959, 3831, 92, 231, "Input"],
Cell[209183, 5053, 3407, 61, 55, "Input"],
Cell[212593, 5116, 6006, 121, 187, "Input"],
Cell[218602, 5239, 1099, 23, 55, "Input"],
Cell[219704, 5264, 1319, 34, 77, "Input"],
Cell[221026, 5300, 1228, 24, 55, "Input"],
Cell[222257, 5326, 5170, 141, 341, "Input"],
Cell[227430, 5469, 1875, 51, 77, "Input"],
Cell[229308, 5522, 5868, 119, 187, "Input"],
Cell[235179, 5643, 1485, 23, 211, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[236701, 5671, 177, 2, 29, "Subsubtitle"],
Cell[236881, 5675, 3074, 78, 143, "Input"],
Cell[239958, 5755, 1044, 30, 55, "Input"],
Cell[241005, 5787, 1371, 38, 55, "Input"],
Cell[242379, 5827, 1136, 32, 55, "Input"],
Cell[243518, 5861, 4097, 96, 143, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[247652, 5962, 206, 3, 29, "Subsubtitle"],
Cell[247861, 5967, 5331, 139, 297, "Input"],
Cell[253195, 6108, 3721, 88, 187, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[256953, 6201, 205, 3, 29, "Subsubtitle"],
Cell[257161, 6206, 1128, 18, 87, "Text"],
Cell[258292, 6226, 689, 12, 91, "Text"],
Cell[258984, 6240, 1575, 37, 99, "Input"],
Cell[260562, 6279, 2351, 63, 99, "Input"],
Cell[262916, 6344, 1017, 16, 87, "Text"],
Cell[263936, 6362, 1767, 48, 77, "Input"],
Cell[265706, 6412, 1888, 51, 99, "Input"],
Cell[267597, 6465, 2315, 55, 121, "Input"],
Cell[269915, 6522, 1519, 41, 102, "Input"],
Cell[271437, 6565, 726, 21, 32, "Input"],
Cell[272166, 6588, 10558, 278, 363, "Input"],
Cell[282727, 6868, 12307, 262, 561, "Input"],
Cell[295037, 7132, 128, 2, 32, "Input"],
Cell[295168, 7136, 11045, 254, 671, "Input"],
Cell[306216, 7392, 15559, 332, 781, "Input"],
Cell[321778, 7726, 16909, 363, 825, "Input"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> Figures/180801_151126_KERR__WFlow__Fig__1_2__M9.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    233411,       5461]
NotebookOptionsPosition[    228616,       5324]
NotebookOutlinePosition[    229549,       5354]
CellTagsIndexPosition[    229506,       5351]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Quantum Kerr Oscillator",
 "\n",
 Cell[BoxData[
  StyleBox[
   RowBox[{
   "Figures", ",", " ", "AppendixFigure", ",", " ", "Animations", ",", " ", 
    RowBox[{"Brumer", " ", "State"}]}], "SubsubitemParagraph"]], "Input",
  CellChangeTimes->{{3.656008349356085*^9, 3.656008382149452*^9}}]
}], "Title",
 CellChangeTimes->{{3.6149642069439497`*^9, 3.6149642195438023`*^9}, {
   3.615042293352717*^9, 3.6150422968241043`*^9}, 3.625311915921473*^9, 
   3.629566265496887*^9, {3.6481255432372704`*^9, 3.6481255440958643`*^9}, 
   3.656008420070451*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Quit", "[", "]"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";", 
    RowBox[{"Clear", "[", "Derivative", "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"SetOptions", "[", 
     RowBox[{
      RowBox[{"EvaluationNotebook", "[", "]"}], ",", 
      RowBox[{"CellProlog", "\[RuleDelayed]", 
       RowBox[{"SelectionMove", "[", 
        RowBox[{
         RowBox[{"EvaluationCell", "[", "]"}], ",", "All", ",", "Cell"}], 
        "]"}]}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"progressCount", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"showDetailsAndPlots", "=", "False"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"plotColorsList", "=", 
     RowBox[{"{", 
      RowBox[{"Blue", ",", "Purple", ",", 
       RowBox[{"Lighter", "[", "Blue", "]"}], ",", "Cyan", ",", "White", ",", 
       "White", ",", "White", ",", "Yellow", ",", "Orange", ",", "Red", ",", 
       "Red", ",", "Pink"}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"blueRedColorFunc", "=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Blend", "[", 
        RowBox[{"plotColorsList", ",", 
         RowBox[{"Rescale", "[", 
          RowBox[{"#3", ",", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.06"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], "]"}]}], 
        "]"}], "&"}], ")"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TricoloreColorsList", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Blue", "]"}], ",", "Blue", ",", "Blue", ",", 
       "Blue", ",", 
       RowBox[{"Lighter", "[", "Blue", "]"}], ",", 
       RowBox[{"Lighter", "[", "Blue", "]"}], ",", 
       RowBox[{"Lighter", "[", 
        RowBox[{"Lighter", "[", "Blue", "]"}], "]"}], ",", "White", ",", 
       RowBox[{"Lighter", "[", 
        RowBox[{"Lighter", "[", "Red", "]"}], "]"}], ",", 
       RowBox[{"Lighter", "[", "Red", "]"}], ",", 
       RowBox[{"Lighter", "[", "Red", "]"}], ",", 
       RowBox[{"Lighter", "[", "Red", "]"}], ",", 
       RowBox[{"Lighter", "[", "Red", "]"}], ",", "Red", ",", 
       RowBox[{"Darker", "[", 
        RowBox[{"Red", ",", "0.25"}], "]"}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"TricoloreColorFunc", "=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Blend", "[", 
        RowBox[{"TricoloreColorsList", ",", 
         RowBox[{"Rescale", "[", 
          RowBox[{"#3", ",", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.1"}], ",", 
           RowBox[{"2", "*", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "4"}], ",", "0.725"}], "}"}]}]}], 
          "]"}]}], "]"}], "&"}], ")"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.6156320458775873`*^9, 
   3.615632066333396*^9}, 3.6156331592048607`*^9, 3.6156331921326523`*^9, {
   3.61563347871996*^9, 3.615633504831564*^9}, {3.615633534974391*^9, 
   3.615633571018347*^9}, {3.615633637584827*^9, 3.615633656101695*^9}, {
   3.615633687291555*^9, 3.615633702998143*^9}, 3.615633767353943*^9, 
   3.615634260064809*^9, {3.615634516238912*^9, 3.6156345165996103`*^9}, {
   3.615640718301269*^9, 3.615640723993116*^9}, {3.615640965047326*^9, 
   3.6156409652607117`*^9}, {3.615641364047477*^9, 3.615641365896698*^9}, 
   3.615641846478875*^9, 3.6156420647131767`*^9, {3.615648084078582*^9, 
   3.6156481144810963`*^9}, 3.6156498327198343`*^9, 3.6157177256918793`*^9, {
   3.615717771202983*^9, 3.615717798779161*^9}, {3.6157181718105164`*^9, 
   3.615718282003779*^9}, {3.615719385664939*^9, 3.615719388771999*^9}, {
   3.615724780152248*^9, 3.615724787339726*^9}, {3.6157309564883137`*^9, 
   3.615731030826474*^9}, {3.615731074372919*^9, 3.61573114030761*^9}, {
   3.615731221093851*^9, 3.615731224848073*^9}, {3.6157314468020973`*^9, 
   3.615731470924478*^9}, {3.615731536071617*^9, 3.615731540499689*^9}, {
   3.615731607905945*^9, 3.615731623780262*^9}, {3.615731663309916*^9, 
   3.6157316861671352`*^9}, {3.615731718343873*^9, 3.615731738235317*^9}, {
   3.6157317701934967`*^9, 3.615731806749566*^9}, {3.6157318683178463`*^9, 
   3.615731882165018*^9}, {3.615731914516308*^9, 3.615731949377364*^9}, {
   3.6157319862071753`*^9, 3.615731994269411*^9}, {3.615732088833954*^9, 
   3.6157320902528753`*^9}, {3.6157321530526648`*^9, 3.61573217229843*^9}, {
   3.6157324153143797`*^9, 3.615732513813241*^9}, 3.615740661005199*^9, {
   3.615758274977693*^9, 3.615758276562348*^9}, {3.6157592315738153`*^9, 
   3.6157592323300734`*^9}, 3.615759981718157*^9, {3.6158225675164633`*^9, 
   3.6158225693822193`*^9}, {3.616045417246179*^9, 3.6160454257091827`*^9}, {
   3.616045531559072*^9, 3.616045531928966*^9}, {3.616067735438904*^9, 
   3.616067736005248*^9}, {3.61606851236817*^9, 3.616068514824626*^9}, {
   3.616070893498361*^9, 3.616070900398108*^9}, 3.616074615415929*^9, {
   3.616078112415565*^9, 3.616078113530233*^9}, 3.616079102974662*^9, {
   3.6165105547529297`*^9, 3.6165105719640102`*^9}, {3.6165108370872707`*^9, 
   3.6165108371121063`*^9}, {3.624955694060576*^9, 3.624955723011841*^9}, {
   3.625311042746018*^9, 3.625311042942409*^9}, {3.6253114467779493`*^9, 
   3.625311447056411*^9}, {3.625312009651863*^9, 3.625312014721457*^9}, {
   3.6253121746040087`*^9, 3.625312176561607*^9}, 3.625312517659998*^9, {
   3.646528237212318*^9, 3.646528240487083*^9}, {3.646528567067741*^9, 
   3.646528567630477*^9}, {3.646553033831624*^9, 3.646553041901435*^9}, {
   3.6465540283623657`*^9, 3.646554029653775*^9}, 3.646554974743787*^9, {
   3.6465551308370132`*^9, 3.6465552238336163`*^9}, {3.646992616136801*^9, 
   3.646992622216215*^9}, 3.6469926624627857`*^9, {3.646992815002122*^9, 
   3.646992826336493*^9}, 3.6469981390459223`*^9, {3.647097731410119*^9, 
   3.6470977450637074`*^9}, {3.6560092867529507`*^9, 
   3.6560092932770243`*^9}, {3.74205103708955*^9, 3.7420510381576557`*^9}, {
   3.742295989026023*^9, 3.742295993696061*^9}, {3.742296165740394*^9, 
   3.742296166700605*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"wfColors", "=", 
   RowBox[{"{", 
    RowBox[{
    "Blue", ",", "Blue", ",", "Purple", ",", "Cyan", ",", "White", ",", 
     "White", ",", "White", ",", "Yellow", ",", "Orange", ",", "Red", ",", 
     "Pink"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wfColorsFunction", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Blend", "[", 
      RowBox[{"wfColors", ",", 
       RowBox[{"Rescale", "[", 
        RowBox[{"#3", ",", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.03"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], "]"}]}], 
      "]"}], "&"}], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wfColors", "=", "TricoloreColorsList"}], ";"}]}], "Input",
 CellChangeTimes->{{3.742295740545905*^9, 3.742295747922028*^9}, {
  3.742296195544841*^9, 3.742296203275223*^9}, {3.742296680792679*^9, 
  3.7422967435310373`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"stateCASE", "=", "coherentState"}], " ", 
  RowBox[{"(*", "squeezedVacuumState", "*)"}], " ", 
  RowBox[{"(*", "twoStateSuperpostion", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"TrueQ", "[", 
     RowBox[{"stateCASE", "==", "squeezedVacuumState"}], "]"}], ",", 
    RowBox[{"(*", "squeezedState", "*)"}], 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"sQueeze", "=", 
       RowBox[{"1", "/", "3"}]}], " ", ";", 
      RowBox[{"stateParameter", "=", "sQueeze"}], ";", 
      RowBox[{"ttevol", ":=", 
       RowBox[{"TT", "/", "3"}]}], ";", 
      RowBox[{"smallLAMBDA", "=", "1"}], ";", 
      RowBox[{"NMAX", "=", "8"}], ";", 
      RowBox[{"RR", "=", 
       RowBox[{"16", "/", "10"}]}], ";"}], "}"}], ",", 
    RowBox[{"(*", "coherentState", "*)"}], 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Displace", "=", 
       RowBox[{"7", "/", "12"}]}], ",", 
      RowBox[{
       RowBox[{"stateParameter", "=", "Displace"}], ";", 
       RowBox[{"ttevol", ":=", 
        RowBox[{"TT", "/", "4"}]}], ";", 
       RowBox[{"smallLAMBDA", "=", 
        RowBox[{"1", "/", "4"}]}], ";", 
       RowBox[{"NMAX", "=", "8"}], ";", 
       RowBox[{"RR", "=", 
        RowBox[{"10", "/", "10"}]}], ";"}]}], "}"}]}], "]"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Displace", "=", 
       RowBox[{"7", "/", "12"}]}], ",", 
      RowBox[{
       RowBox[{"stateParameter", "=", "Displace"}], ";", 
       RowBox[{"ttevol", ":=", 
        RowBox[{"TT", "/", "4"}]}], ";", 
       RowBox[{"smallLAMBDA", "=", 
        RowBox[{"1", "/", "4"}]}], ";", 
       RowBox[{"NMAX", "=", "8"}], ";", 
       RowBox[{"RR", "=", 
        RowBox[{"9", "/", "10"}]}], ";"}]}], "}"}], "]"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"invertKerr", "=", "1"}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"=", 
    RowBox[{
     RowBox[{"1", ":", " ", 
      RowBox[{"not", " ", "inverted", "     ", "OR"}]}], "   ", "=", 
     RowBox[{"I", ":", " ", "Inverted"}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Hbar", "=", "1"}], ";", " ", 
   RowBox[{"M", "=", "1"}], ";", " ", 
   RowBox[{"K", "=", "1"}], ";", " ", 
   RowBox[{"mMixAngle", "=", 
    RowBox[{"Pi", "/", 
     RowBox[{"(", 
      RowBox[{"6", "+", "1"}], ")"}]}]}], ";", "  ", 
   RowBox[{"mMixAngle", "=", 
    RowBox[{"Pi", "/", 
     RowBox[{"(", "4", ")"}]}]}], ";", "  ", 
   RowBox[{"LAMBDA", "=", 
    RowBox[{"invertKerr", "*", "smallLAMBDA"}]}], ";", "  ", 
   RowBox[{"FixParameters", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"h", "->", "Hbar"}], ",", 
      RowBox[{"m", "->", "M"}], ",", 
      RowBox[{"k", "->", "K"}], ",", 
      RowBox[{"\[CapitalLambda]", "->", "LAMBDA"}], ",", 
      RowBox[{"\[Lambda]", "->", "LAMBDA"}]}], "}"}]}], " ", ";"}], " ", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TT", ":=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{
          RowBox[{"Pi", " ", "/", " ", 
           RowBox[{"smallLAMBDA", "^", "2"}]}], " ", "/", 
          RowBox[{"Abs", "[", 
           RowBox[{
            RowBox[{"E0", "[", "1", "]"}], "-", 
            RowBox[{"E0", "[", "0", "]"}]}], "]"}]}]}], ")"}], "/", "8"}], 
      " ", "/.", "FixParameters"}], ",", "4"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DTT", ":=", 
    RowBox[{"N", "[", 
     RowBox[{"TT", "/", "numberOfFrames"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ClearParameters", "=", 
    RowBox[{"ClearAll", "[", 
     RowBox[{
     "h", ",", "m", ",", "k", ",", "\[Lambda]", ",", "\[CapitalLambda]"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"labelPlot", "=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"TrueQ", "[", 
     RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], ",", 
    RowBox[{"StringJoin", "[", 
     RowBox[{"\"\<Squeeze=\>\"", ",", 
      RowBox[{"ToString", "[", 
       RowBox[{"N", "[", 
        RowBox[{"stateParameter", ",", "4"}], "]"}], "]"}]}], "]"}], ",", 
    RowBox[{"StringJoin", "[", 
     RowBox[{"\"\<Coherent=\>\"", ",", 
      RowBox[{"ToString", "[", 
       RowBox[{"N", "[", 
        RowBox[{"stateParameter", ",", "4"}], "]"}], "]"}]}], "]"}]}], 
   "]"}]}], "\n", 
 RowBox[{
  RowBox[{"VuPoi", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "4"}], ",", "5"}], "}"}]}], ";", " ", 
  RowBox[{"export$Directoy", "=", 
   RowBox[{"StringJoin", "[", 
    RowBox[{"\"\</home/ole/Shared/temp/\>\"", ",", 
     RowBox[{"ToString", "[", "stateCASE", "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{" ", 
  RowBox[{
   RowBox[{"animationCreation", "=", "True"}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{"numberOfFrames", "=", 
  RowBox[{"70", "-", "45"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"numberOfPlotPoints", "=", "31"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"imgRes", "=", "600"}]}], "Input",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.6156320458775873`*^9, 
   3.615632066333396*^9}, 3.6156331592048607`*^9, 3.6156331921326523`*^9, {
   3.61563347871996*^9, 3.615633504831564*^9}, {3.615633534974391*^9, 
   3.615633571018347*^9}, {3.615633637584827*^9, 3.615633656101695*^9}, {
   3.615633687291555*^9, 3.615633702998143*^9}, 3.615633767353943*^9, 
   3.615634260064809*^9, {3.615634516238912*^9, 3.6156345165996103`*^9}, {
   3.615640718301269*^9, 3.615640723993116*^9}, {3.615640965047326*^9, 
   3.6156409652607117`*^9}, {3.615641364047477*^9, 3.615641365896698*^9}, 
   3.615641846478875*^9, 3.6156420647131767`*^9, {3.615648084078582*^9, 
   3.6156481144810963`*^9}, 3.6156498327198343`*^9, 3.6157177256918793`*^9, {
   3.615717771202983*^9, 3.615717798779161*^9}, {3.6157181718105164`*^9, 
   3.615718282003779*^9}, {3.615719385664939*^9, 3.615719388771999*^9}, {
   3.615724780152248*^9, 3.615724787339726*^9}, {3.6157309564883137`*^9, 
   3.615731030826474*^9}, {3.615731074372919*^9, 3.61573114030761*^9}, {
   3.615731221093851*^9, 3.615731224848073*^9}, {3.6157314468020973`*^9, 
   3.615731470924478*^9}, {3.615731536071617*^9, 3.615731540499689*^9}, {
   3.615731607905945*^9, 3.615731623780262*^9}, {3.615731663309916*^9, 
   3.6157316861671352`*^9}, {3.615731718343873*^9, 3.615731738235317*^9}, {
   3.6157317701934967`*^9, 3.615731806749566*^9}, {3.6157318683178463`*^9, 
   3.615731882165018*^9}, {3.615731914516308*^9, 3.615731949377364*^9}, {
   3.6157319862071753`*^9, 3.615731994269411*^9}, {3.615732088833954*^9, 
   3.6157320902528753`*^9}, {3.6157321530526648`*^9, 3.61573217229843*^9}, {
   3.6157324153143797`*^9, 3.615732513813241*^9}, 3.615740661005199*^9, {
   3.615758274977693*^9, 3.615758276562348*^9}, {3.6157592315738153`*^9, 
   3.6157592323300734`*^9}, 3.615759981718157*^9, {3.6158225675164633`*^9, 
   3.6158225693822193`*^9}, {3.616045417246179*^9, 3.6160454257091827`*^9}, {
   3.616045531559072*^9, 3.616045531928966*^9}, {3.616067735438904*^9, 
   3.616067736005248*^9}, {3.61606851236817*^9, 3.616068514824626*^9}, {
   3.616070893498361*^9, 3.616070900398108*^9}, 3.616074615415929*^9, {
   3.616078112415565*^9, 3.616078113530233*^9}, 3.616079102974662*^9, {
   3.6165105547529297`*^9, 3.6165105719640102`*^9}, {3.6165108370872707`*^9, 
   3.6165108371121063`*^9}, {3.624955694060576*^9, 3.624955723011841*^9}, {
   3.625311042746018*^9, 3.625311042942409*^9}, {3.6253114467779493`*^9, 
   3.625311447056411*^9}, {3.625312009651863*^9, 3.625312014721457*^9}, {
   3.6253121746040087`*^9, 3.625312176561607*^9}, 3.625312517659998*^9, {
   3.646528237212318*^9, 3.646528240487083*^9}, {3.646528567067741*^9, 
   3.646528567630477*^9}, {3.646553033831624*^9, 3.646553041901435*^9}, {
   3.6465540283623657`*^9, 3.646554029653775*^9}, 3.646554974743787*^9, {
   3.6465551308370132`*^9, 3.6465552238336163`*^9}, {3.646992616136801*^9, 
   3.646992622216215*^9}, 3.6469926624627857`*^9, {3.646992815002122*^9, 
   3.646992826336493*^9}, 3.6469981390459223`*^9, {3.647097731410119*^9, 
   3.6470977711808157`*^9}, 3.647360477023466*^9, 3.6473623159039183`*^9, 
   3.647639486991949*^9, 3.647775743906917*^9, 3.647776081497377*^9, 
   3.647776862032036*^9, 3.6477810324993067`*^9, 3.647781147037665*^9, {
   3.647782110497978*^9, 3.647782113027494*^9}, {3.647941243590602*^9, 
   3.64794128585658*^9}, {3.647942322800074*^9, 3.6479423229765377`*^9}, {
   3.647942359387619*^9, 3.647942389854985*^9}, {3.647942973689354*^9, 
   3.6479429761961937`*^9}, {3.6479448159915323`*^9, 3.647944822222885*^9}, {
   3.6479451827971373`*^9, 3.647945198242318*^9}, 3.6479487683466263`*^9, {
   3.648121593649688*^9, 3.6481215947008877`*^9}, {3.648123654723319*^9, 
   3.648123693583171*^9}, {3.6481237975721817`*^9, 3.64812379839423*^9}, 
   3.648123869500578*^9, {3.648123963752718*^9, 3.648123987226544*^9}, {
   3.648124139183362*^9, 3.648124141762126*^9}, 3.648124385596273*^9, {
   3.648124450489668*^9, 3.648124470144237*^9}, {3.648125497539983*^9, 
   3.6481254980803022`*^9}, 3.648127207683023*^9, {3.648129733205455*^9, 
   3.64812973433359*^9}, {3.648131598587099*^9, 3.64813164436154*^9}, {
   3.648132790038649*^9, 3.6481327913054657`*^9}, 3.648135280197627*^9, {
   3.6481356487240334`*^9, 3.648135648877891*^9}, {3.648136022075742*^9, 
   3.648136025741894*^9}, 3.648136986947774*^9, 3.648137512475025*^9, 
   3.648138660203727*^9, 3.648139523582602*^9, {3.6481551655813503`*^9, 
   3.648155170975871*^9}, 3.648159439960387*^9, 3.648160762338786*^9, {
   3.648161149366193*^9, 3.6481611508060713`*^9}, 3.648162338766151*^9, {
   3.648198137495487*^9, 3.64819820905842*^9}, {3.648198359532854*^9, 
   3.6481983979523363`*^9}, {3.648198477337332*^9, 3.6481984788957777`*^9}, {
   3.648198925937114*^9, 3.648198934610105*^9}, 3.6481992392334223`*^9, {
   3.648212263091679*^9, 3.648212268924767*^9}, {3.648213281124625*^9, 
   3.648213281256587*^9}, {3.648215624999454*^9, 3.64821562866201*^9}, 
   3.648215821996347*^9, {3.648231932469376*^9, 3.648231938342593*^9}, {
   3.648242036189931*^9, 3.6482420810387383`*^9}, {3.64824211231628*^9, 
   3.648242118720455*^9}, {3.648320087568425*^9, 3.648320095223948*^9}, 
   3.64832548424756*^9, {3.648357230085614*^9, 3.6483573901263123`*^9}, 
   3.648357448782195*^9, 3.648357480766802*^9, {3.648357799253729*^9, 
   3.648357873870412*^9}, 3.6483579342341557`*^9, {3.6483580238104*^9, 
   3.648358027574563*^9}, 3.6484780796643133`*^9, {3.648478878529975*^9, 
   3.648478890957799*^9}, {3.648478938245063*^9, 3.648478942684215*^9}, 
   3.648481683308153*^9, {3.648484653043892*^9, 3.6484846545325336`*^9}, 
   3.648558200202774*^9, {3.648558529051745*^9, 3.648558529711141*^9}, 
   3.648566542907082*^9, {3.648595548006069*^9, 3.648595552163698*^9}, {
   3.648595608535007*^9, 3.6485956300909367`*^9}, 3.648596244953361*^9, {
   3.6486327691780367`*^9, 3.6486327704389343`*^9}, {3.653827115383219*^9, 
   3.653827130794415*^9}, 3.653979488449481*^9, {3.6539796997956944`*^9, 
   3.6539797076329117`*^9}, {3.654101323247204*^9, 3.654101324725233*^9}, 
   3.6541013648112307`*^9, {3.6541041865407467`*^9, 3.654104190469612*^9}, 
   3.654104523098547*^9, {3.654105139327928*^9, 3.654105192084413*^9}, {
   3.654106134008523*^9, 3.654106134285*^9}, {3.654340257913258*^9, 
   3.654340258366995*^9}, 3.654507455434484*^9, {3.655640891240521*^9, 
   3.655640891776668*^9}, {3.655641016656946*^9, 3.655641028537932*^9}, 
   3.655641134692958*^9, {3.6556412799551897`*^9, 3.65564129601861*^9}, 
   3.655641379926013*^9, {3.655641481984911*^9, 3.65564148438238*^9}, 
   3.655641588703174*^9, {3.6560044998370543`*^9, 3.6560045031922894`*^9}, {
   3.6560046257169447`*^9, 3.65600462928763*^9}, {3.656005408406949*^9, 
   3.656005429019431*^9}, {3.656005805553939*^9, 3.656005806362729*^9}, 
   3.6560058490939493`*^9, 3.656008638079142*^9, {3.65600927590808*^9, 
   3.656009278482408*^9}, {3.657268008360805*^9, 3.65726801935233*^9}, {
   3.6572714077676*^9, 3.657271420851448*^9}, {3.657272321112818*^9, 
   3.657272326383922*^9}, {3.657273311406228*^9, 3.657273320397456*^9}, {
   3.6572824949759912`*^9, 3.6572825039383593`*^9}, {3.657521679531212*^9, 
   3.657521746339992*^9}, 3.658061191060657*^9, {3.742308555576408*^9, 
   3.74230856430512*^9}, {3.742309071701375*^9, 3.742309072250309*^9}, {
   3.742309386056534*^9, 3.742309387098872*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"$t0", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"timePrint", ",", 
    RowBox[{"{", 
     RowBox[{"HoldAll", ",", "Listable"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"prn", "[", "arg_", "]"}], ":=", 
   RowBox[{"Print", "[", 
    RowBox[{
     RowBox[{"HoldForm", "[", "arg", "]"}], ",", "\"\< = \>\"", ",", "arg"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"timePrint", "[", "XX_", "]"}], ":=", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Time spent= \>\"", ",", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ",", "4"}], "]"}], 
      ",", "\"\< Seconds  = \>\"", ",", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ")"}], "/", 
         "60"}], ",", "4"}], "]"}], ",", "\"\< Minutes   for   \>\"", ",", 
      RowBox[{"HoldForm", "[", " ", "XX", "]"}], ",", "\"\< = \>\"", ",", 
      "XX"}], "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 

 RowBox[{
  RowBox[{"Derivative", "/:", 
   RowBox[{"MakeBoxes", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Derivative", "[", "\[Alpha]__", "]"}], "[", "wflow_", "]"}], 
      "[", "vars__Symbol", "]"}], ",", "TraditionalForm"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"bb", ",", "dd", ",", "sp"}], "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"MakeBoxes", "[", 
        RowBox[{"dd", ",", "_"}], "]"}], "^=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"{", "\[Alpha]", "}"}], "]"}], "\[Equal]", "1"}], ",", 
         "\"\<\[DifferentialD]\>\"", ",", "\"\<\[PartialD]\>\""}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"MakeBoxes", "[", 
        RowBox[{"sp", ",", "_"}], "]"}], "^=", "\"\<\[ThinSpace]\>\""}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"bb", "/:", 
       RowBox[{"MakeBoxes", "[", 
        RowBox[{
         RowBox[{"bb", "[", "x__", "]"}], ",", "_"}], "]"}], ":=", 
       RowBox[{"RowBox", "[", 
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"ToBoxes", "[", "#", "]"}], "&"}], ",", 
          RowBox[{"{", "x", "}"}]}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"FractionBox", "[", 
       RowBox[{
        RowBox[{"ToBoxes", "[", 
         RowBox[{"bb", "[", 
          RowBox[{
           RowBox[{"dd", "^", 
            RowBox[{"Plus", "[", "\[Alpha]", "]"}]}], ",", "wflow"}], "]"}], 
         "]"}], ",", 
        RowBox[{"ToBoxes", "[", 
         RowBox[{"Apply", "[", 
          RowBox[{"bb", ",", 
           RowBox[{"Riffle", "[", 
            RowBox[{
             RowBox[{"Map", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"bb", "[", 
                 RowBox[{"dd", ",", "#"}], "]"}], "&"}], ",", 
               RowBox[{"Select", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"{", "vars", "}"}], "^", 
                   RowBox[{"{", "\[Alpha]", "}"}]}], ")"}], ",", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"#", "=!=", "1"}], "&"}], ")"}]}], "]"}]}], "]"}], 
             ",", "sp"}], "]"}]}], "]"}], "]"}]}], "]"}]}]}], "]"}]}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Make", " ", "Derivative", " ", "Output", " ", "BEAUTIFUL", "    ", 
     RowBox[{"http", ":"}]}], "//", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"pages", ".", "uoregon", ".", "edu"}], "/", "noeckel"}], "/", 
       "computernotes"}], "/", "Mathematica"}], "/", 
     RowBox[{"EquationEditing", ".", "html"}]}]}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Make3d", "[", 
    RowBox[{"plot_", ",", "height_", ",", "opacity_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "newplot", "}"}], ",", 
     RowBox[{
      RowBox[{"newplot", "=", 
       RowBox[{"First", "@", 
        RowBox[{"Graphics", "[", "plot", "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"newplot", "=", 
       RowBox[{
        RowBox[{"N", "@", "newplot"}], "/.", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"x_", "?", "AtomQ"}], ",", 
           RowBox[{"y_", "?", "AtomQ"}]}], "}"}], "\[RuleDelayed]", 
         RowBox[{"{", 
          RowBox[{"x", ",", "y", ",", "height"}], "}"}]}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"newplot", "/.", 
       RowBox[{
        RowBox[{"GraphicsComplex", "[", "xx__", "]"}], "\[RuleDelayed]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Opacity", "[", "opacity", "]"}], ",", 
          RowBox[{"GraphicsComplex", "[", "xx", "]"}]}], "}"}]}]}]}]}], 
    "]"}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Show", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"plotWF", ",", 
        RowBox[{"Graphics3D", "[", 
         RowBox[{"Make3d", "[", 
          RowBox[{"streamInColor", ",", "maxWF", ",", ".75"}], "]"}], "]"}]}],
        "}"}], ",", 
      RowBox[{"ViewPoint", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "100"}], "}"}]}]}], "]"}], "  ", "does", 
    " ", "NOT", " ", "work"}], "*)"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"to3d", "[", 
     RowBox[{"plot_", ",", "height_", ",", "opacity_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "newplot", "}"}], ",", 
      RowBox[{
       RowBox[{"newplot", "=", 
        RowBox[{"First", "@", 
         RowBox[{"Graphics", "[", "plot", "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"newplot", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"N", "@", "newplot"}], "/.", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x_", "?", "AtomQ"}], ",", 
             RowBox[{"y_", "?", "AtomQ"}]}], "}"}], "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"x", ",", "y", ",", "height"}], "}"}]}]}], "/.", 
         RowBox[{
          RowBox[{"Arrowheads", "[", 
           RowBox[{"List", "[", 
            RowBox[{"List", "[", 
             RowBox[{"x_", ",", "y_", ",", "notz_"}], "]"}], "]"}], "]"}], 
          "\[Rule]", 
          RowBox[{"Arrowheads", "[", 
           RowBox[{"List", "[", 
            RowBox[{"List", "[", 
             RowBox[{"x", ",", "y"}], "]"}], "]"}], "]"}]}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"newplot", "/.", 
        RowBox[{
         RowBox[{"GraphicsComplex", "[", "xx__", "]"}], "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Opacity", "[", "opacity", "]"}], ",", 
           RowBox[{"GraphicsComplex", "[", "xx", "]"}]}], "}"}]}]}]}]}], 
     "]"}]}], ";"}], "\n", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"dChange", "[", 
    RowBox[{"expression", ",", 
     RowBox[{"{", "transformations", "}"}], ",", 
     RowBox[{"{", "oldVars", "}"}], ",", 
     RowBox[{"{", "newVars", "}"}], ",", 
     RowBox[{"{", "functions", "}"}]}], "]"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ClearAll", "[", "dChange", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dChange", "[", 
    RowBox[{
    "expr_", ",", "transformations_List", ",", "oldVars_List", ",", 
     "newVars_List", ",", "functions_List"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "pos", ",", "functionsReplacements", ",", "variablesReplacements", ",", 
       "arguments", ",", "heads", ",", "newVarsSolved"}], "}"}], ",", 
     RowBox[{
      RowBox[{"pos", "=", 
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{"Outer", "[", 
          RowBox[{"Position", ",", "functions", ",", "oldVars"}], "]"}], ",", 
         
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "2", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"3", ",", "4"}], "}"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"heads", "=", 
       RowBox[{"functions", "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "0"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"arguments", "=", 
       RowBox[{"List", "@@@", "functions"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"newVarsSolved", "=", 
       RowBox[{"newVars", "/.", 
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{"transformations", ",", "newVars"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"functionsReplacements", "=", 
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{"Function", "[", 
          RowBox[{"i", ",", 
           RowBox[{
            RowBox[{"heads", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Function", "[", 
                RowBox[{"#", ",", "#2"}], "]"}], "&"}], "[", 
              RowBox[{
               RowBox[{"arguments", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", 
               RowBox[{"ReplacePart", "[", 
                RowBox[{
                 RowBox[{"functions", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", 
                 RowBox[{"Thread", "[", 
                  RowBox[{
                   RowBox[{"pos", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
                   "newVarsSolved"}], "]"}]}], "]"}]}], "]"}], ")"}]}]}], 
          "]"}], ",", 
         RowBox[{"Range", "@", 
          RowBox[{"Length", "@", "functions"}]}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"variablesReplacements", "=", 
       RowBox[{
        RowBox[{"Solve", "[", 
         RowBox[{"transformations", ",", "oldVars"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"expr", "/.", "functionsReplacements"}], "/.", 
         "variablesReplacements"}], "//", "Simplify"}], "//", "Normal"}]}]}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"dChange", "[", 
   RowBox[{"expr_", ",", 
    RowBox[{"functions", ":", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"_", "[", "___", "]"}], "\[Equal]", "_"}], ")"}], ".."}], 
      "}"}]}]}], "]"}], ":=", 
  RowBox[{"expr", "/.", 
   RowBox[{"Replace", "[", 
    RowBox[{"functions", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"f_", "[", "vars__", "]"}], "\[Equal]", "body_"}], ")"}], 
      "\[RuleDelayed]", 
      RowBox[{"(", 
       RowBox[{"f", "\[Rule]", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", "vars", "}"}], ",", "body"}], "]"}]}], ")"}]}], ",", 
     RowBox[{"{", "1", "}"}]}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dChange", "[", 
    RowBox[{"expr_", ",", "x___"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"dChange", "[", 
      RowBox[{"expr", ",", "##"}], "]"}], "&"}], "@@", 
    RowBox[{"Replace", "[", 
     RowBox[{
      RowBox[{"{", "x", "}"}], ",", 
      RowBox[{
       RowBox[{"var", ":", 
        RowBox[{"Except", "[", "_List", "]"}]}], "\[RuleDelayed]", 
       RowBox[{"{", "var", "}"}]}], ",", 
      RowBox[{"{", "1", "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.646998142831975*^9, {3.6476413934824963`*^9, 3.647641439641926*^9}, 
   3.6476415793211184`*^9, {3.648198402668096*^9, 3.648198404464897*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"dChange", "[", 
    RowBox[{"expression", ",", 
     RowBox[{"{", "transformations", "}"}], ",", 
     RowBox[{"{", "oldVars", "}"}], ",", 
     RowBox[{"{", "newVars", "}"}], ",", 
     RowBox[{"{", "functions", "}"}]}], "]"}], "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{
   RowBox[{"dChange", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"u", "[", 
         RowBox[{"x", ",", "t"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "2"}], "}"}]}], "]"}], "\[Equal]", 
      RowBox[{
       RowBox[{"c", "^", "2"}], " ", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"u", "[", 
          RowBox[{"x", ",", "t"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "\[Equal]", 
        RowBox[{"x", "+", 
         RowBox[{"c", " ", "t"}]}]}], ",", 
       RowBox[{"r", "\[Equal]", 
        RowBox[{"x", "-", 
         RowBox[{"c", " ", "t"}]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "t"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "r"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", "[", 
       RowBox[{"x", ",", "t"}], "]"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
   
   RowBox[{"dChange", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"\[Eta]", "*", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"f", "[", "\[Eta]", "]"}], ",", "\[Eta]"}], "]"}]}], ",",
           "\[Eta]"}], "]"}], "/", "\[Eta]"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"s", "^", "2"}], "/", 
           RowBox[{"\[Eta]", "^", "2"}]}]}], ")"}], "*", 
        RowBox[{"f", "[", "\[Eta]", "]"}]}], "-", 
       RowBox[{
        RowBox[{"f", "[", "\[Eta]", "]"}], "^", "3"}]}], "\[Equal]", "0"}], 
     ",", 
     RowBox[{"\[Eta]", "\[Equal]", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "z"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}], "]"}]}], ",", "\[Eta]", ",", "z", 
     ",", 
     RowBox[{"f", "[", "\[Eta]", "]"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dChange", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"u", "[", 
           RowBox[{"x", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], "+", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"u", "[", 
          RowBox[{"x", ",", "t"}], "]"}], ",", 
         RowBox[{"{", "t", "}"}]}], "]"}], "-", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"x", " ", 
          RowBox[{"u", "[", 
           RowBox[{"x", ",", "t"}], "]"}]}], ",", 
         RowBox[{"{", "x", "}"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"u", "[", 
        RowBox[{"x", ",", "t"}], "]"}], "\[Equal]", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], " ", 
          RowBox[{"x", "^", "2"}]}], "]"}], " ", 
        RowBox[{"f", "[", "x", "]"}], " ", 
        RowBox[{"T", "[", "t", "]"}]}]}]}], "]"}], "//", 
    "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.647641475160035*^9, 3.647641498154008*^9}, {
   3.647641543282469*^9, 3.647641544305929*^9}, 3.647641592260879*^9}],

Cell[CellGroupData[{

Cell["Classical Eigenfunctions", "Subtitle",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630620536209*^9}, {
   3.615630656303398*^9, 3.6156306666273937`*^9}, {3.648462292665238*^9, 
   3.6484623020688343`*^9}}],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"showDetailsAndPlots", "\[Equal]", "True"}], ",", 
   RowBox[{"(*", 
    RowBox[{"Show", " ", "Brumer", " ", "Classical", " ", "Eigenfunctions"}], 
    "*)"}], 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"jj", "=", "2"}], ";", "\n", 
     RowBox[{"XX", "=", "2"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"p", "+", 
          RowBox[{"I", " ", "x"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"p", "-", 
          RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"jj", "/", "2"}], ")"}]}], ";", "\n", 
     RowBox[{"GraphicsRow", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Plot3D", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Re", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"p", "+", 
                  RowBox[{"I", " ", "x"}]}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{"p", "-", 
                  RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"jj", "/", "2"}], ")"}]}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", 
             RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"p", ",", 
             RowBox[{"-", "XX"}], ",", "XX"}], "}"}]}], "]"}], ",", 
         RowBox[{"Plot3D", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Im", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"p", "+", 
                  RowBox[{"I", " ", "x"}]}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{"p", "-", 
                  RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"jj", "/", "2"}], ")"}]}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", 
             RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"p", ",", 
             RowBox[{"-", "XX"}], ",", "XX"}], "}"}]}], "]"}], ",", 
         RowBox[{"Plot3D", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Re", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"p", "+", 
                   RowBox[{"I", " ", "x"}]}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"p", "-", 
                   RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{"jj", "/", "2"}], ")"}]}], "]"}], ",", 
             RowBox[{"Im", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"p", "+", 
                   RowBox[{"I", " ", "x"}]}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"p", "-", 
                   RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{"jj", "/", "2"}], ")"}]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", 
             RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"p", ",", 
             RowBox[{"-", "XX"}], ",", "XX"}], "}"}]}], "]"}]}], "}"}], ",", 
       RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}]}], "}"}], ","}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.6484623066456842`*^9, 3.648462313322529*^9}, {
  3.648462343757187*^9, 3.648462348946628*^9}, {3.648462414414464*^9, 
  3.648462423777483*^9}, {3.6484625700068913`*^9, 3.648462716605606*^9}, {
  3.648462751914608*^9, 3.648462870658814*^9}, {3.648476488978311*^9, 
  3.648476512262414*^9}, {3.648484803819274*^9, 3.648484809093198*^9}, {
  3.656005774012751*^9, 3.656005787163701*^9}, {3.65600846210395*^9, 
  3.656008465880529*^9}, {3.656008656017507*^9, 3.656008681777755*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Assignment of State: Squeezed Vacuum, Coherent State or 2-mode superposition\
\>", "Subtitle",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630620536209*^9}, {
   3.615630656303398*^9, 3.6156306666273937`*^9}, 3.656004695788188*^9}],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"TrueQ", "[", 
    RowBox[{"stateCASE", "==", "squeezedVacuumState"}], "]"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Squeezed", " ", "Vacuum"}], "*)"}], 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"n_", ",", "r_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"Mod", "[", 
        RowBox[{"n", ",", "2"}], "]"}]}], ")"}], "*", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", 
          RowBox[{"Tanh", "[", "r", "]"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"n", "/", "2"}], ")"}]}], "/", 
       RowBox[{"2", "^", 
        RowBox[{"(", 
         RowBox[{"n", "/", "2"}], ")"}]}]}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "/", "2"}], ")"}], "!"}]}], " ", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"n", "!"}], "/", 
       RowBox[{"Cosh", "[", "r", "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
   ",", 
   RowBox[{"(*", 
    RowBox[{"Coherent", " ", "State"}], "*)"}], 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"n_", ",", "r_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"r", "^", "2"}]}], "/", "2"}], "]"}], "*", 
     RowBox[{
      RowBox[{"r", "^", "n"}], "/", " ", 
      RowBox[{"Sqrt", "[", " ", 
       RowBox[{"n", "!"}], "]"}]}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.615630728652275*^9, 
   3.615630777189464*^9}, {3.61563081930855*^9, 3.615630829989641*^9}, {
   3.6156309214343233`*^9, 3.615630946955887*^9}, {3.615630977592058*^9, 
   3.6156310861637573`*^9}, {3.615631131220243*^9, 3.6156311872428627`*^9}, {
   3.615631230817059*^9, 3.6156312685815687`*^9}, {3.6156313480841846`*^9, 
   3.6156313901882677`*^9}, {3.615631486800911*^9, 3.615631487915812*^9}, {
   3.615631536011013*^9, 3.615631637816193*^9}, 3.615631868100024*^9, {
   3.615631924512506*^9, 3.6156319262381363`*^9}, {3.615631959743784*^9, 
   3.6156320368530083`*^9}, {3.615632218620048*^9, 3.6156322530705214`*^9}, {
   3.615632396608055*^9, 3.615632397442463*^9}, 3.615632441121344*^9, {
   3.615632513038216*^9, 3.6156325315957212`*^9}, 3.615632567448143*^9, {
   3.615632632047385*^9, 3.6156326781963997`*^9}, {3.6156327585698853`*^9, 
   3.6156327972272387`*^9}, {3.615632892706315*^9, 3.615632927673995*^9}, {
   3.61563302029067*^9, 3.615633021730453*^9}, {3.615633052247924*^9, 
   3.615633139391014*^9}, {3.615633250742509*^9, 3.615633252300255*^9}, {
   3.615633371965705*^9, 3.6156334715337543`*^9}, {3.615633521473732*^9, 
   3.615633523585849*^9}, {3.615633605978108*^9, 3.615633631917869*^9}, {
   3.6156338087883387`*^9, 3.615633870979003*^9}, {3.615634363709557*^9, 
   3.615634377815282*^9}, {3.6157191114523706`*^9, 3.615719118711396*^9}, {
   3.615719376199911*^9, 3.615719377060686*^9}, 3.615724760534513*^9, {
   3.647774676640965*^9, 3.647774946387105*^9}, {3.647774982276249*^9, 
   3.647775028150834*^9}, {3.6477751576146173`*^9, 3.647775272638075*^9}, 
   3.6477753802410517`*^9, {3.647775426490138*^9, 3.647775489004987*^9}, {
   3.64777555227553*^9, 3.647775553578343*^9}, 3.647775599297473*^9, {
   3.6477756710072947`*^9, 3.6477757161661587`*^9}, 3.64777579603017*^9, 
   3.6477758345738173`*^9, {3.647775875783554*^9, 3.647775888651189*^9}, 
   3.6477759673695087`*^9, {3.6477760165804253`*^9, 3.647776061173418*^9}, 
   3.6477809577883244`*^9, {3.648135481979289*^9, 3.648135570976281*^9}, {
   3.648135622784834*^9, 3.648135634006173*^9}, {3.648135671391283*^9, 
   3.6481357234700813`*^9}, {3.6481357703769617`*^9, 3.64813577096496*^9}, 
   3.6481370020405083`*^9, {3.6481375002486343`*^9, 3.648137500655303*^9}, {
   3.648138610690114*^9, 3.648138649438416*^9}, {3.648139474880383*^9, 
   3.648139476208766*^9}, {3.64816080585052*^9, 3.648160809050832*^9}, {
   3.648161090409831*^9, 3.648161135631425*^9}, {3.648198236272389*^9, 
   3.648198302347412*^9}, 3.648198346713374*^9, {3.6481987744837513`*^9, 
   3.648198787694199*^9}, {3.648198824809278*^9, 3.648198830944315*^9}, {
   3.648198861661236*^9, 3.648198895409309*^9}, 3.648358032439155*^9, {
   3.6560052263894167`*^9, 3.656005255450087*^9}, {3.656005502706415*^9, 
   3.656005524209649*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"schleichAm", "[", 
    RowBox[{"n_", ",", "squee_", ",", "displace_"}], "]"}], " ", "=", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"2", " ", "Pi", " ", "squee", " ", "*", 
       RowBox[{"(", 
        RowBox[{"n", "+", 
         RowBox[{"1", "/", "2"}], "-", 
         RowBox[{"displace", "^", "2"}]}], ")"}]}], "]"}]}], "*", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "+", 
         RowBox[{"1", "/", "2"}], "-", 
         RowBox[{"displace", "^", "2"}]}], ")"}], "/", "squee"}]}], "]"}]}]}], 
  RowBox[{"(*", 
   RowBox[{"schleich", "  ", 
    RowBox[{"(", 
     RowBox[{"4.43", "a"}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"n_", ",", "r_"}], "]"}], "=", 
    RowBox[{
     RowBox[{"Sqrt", "[", "2", "]"}], "*", 
     RowBox[{
      RowBox[{"schleichAm", "[", 
       RowBox[{"n", ",", "Squee", ",", "Displace"}], "]"}], "^", 
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}]}], "*", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", 
         RowBox[{"(", "n", ")"}]}], "*", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", "*", "Displace", "*", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"n", "+", 
            RowBox[{"1", "/", "2"}]}], "]"}]}], "]"}]}]}], ")"}]}]}], "*)"}], 
  
  RowBox[{"(*", 
   RowBox[{"Squeezed", " ", 
    RowBox[{"Coherent", ":", " ", 
     RowBox[{"schleich", " ", 
      RowBox[{"(", "4.47", ")"}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"sumRest", "[", 
      RowBox[{"r_", ",", "N_"}], "]"}], "=", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"c", "[", 
          RowBox[{"n", ",", "r"}], "]"}], "^", "2"}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", 
          RowBox[{"N", "+", "1"}], ",", "Infinity"}], "}"}]}], "]"}], "//", 
      "Simplify"}]}], ";"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"sumRest", "[", 
      RowBox[{"r", ",", 
       RowBox[{"Floor", "[", "nCutOff", "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0.01", ",", "1.7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"nCutOff", ",", "6", ",", "40"}], "}"}]}], "]"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nmax", "=", " ", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"sQueeze", "<", "0.75"}], ",", "4", ",", 
     RowBox[{"Ceiling", "[", 
      RowBox[{"Re", "[", 
       RowBox[{"nN", "/.", " ", 
        RowBox[{"FindRoot", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"sumRest", "[", 
             RowBox[{"sQueeze", ",", "nN"}], "]"}], "*", 
            RowBox[{"Conjugate", "[", 
             RowBox[{"sumRest", "[", 
              RowBox[{"sQueeze", ",", "nN"}], "]"}], "]"}]}], "\[Equal]", 
           RowBox[{"0.01", "^", "2"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"nN", ",", "1"}], "}"}]}], "]"}]}], "]"}], "]"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Cut-off at        Nmax = \>\"", ",", "Nmax"}], "]"}]}], "Input",\

 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.615630728652275*^9, 
   3.615630777189464*^9}, {3.61563081930855*^9, 3.615630829989641*^9}, {
   3.6156309214343233`*^9, 3.615630946955887*^9}, {3.615630977592058*^9, 
   3.6156310861637573`*^9}, {3.615631131220243*^9, 3.6156311872428627`*^9}, {
   3.615631230817059*^9, 3.6156312685815687`*^9}, {3.6156313480841846`*^9, 
   3.6156313901882677`*^9}, {3.615631486800911*^9, 3.615631487915812*^9}, {
   3.615631536011013*^9, 3.615631637816193*^9}, 3.615631868100024*^9, {
   3.615631924512506*^9, 3.6156319262381363`*^9}, {3.615631959743784*^9, 
   3.6156320368530083`*^9}, {3.615632218620048*^9, 3.6156322530705214`*^9}, {
   3.615632396608055*^9, 3.615632397442463*^9}, 3.615632441121344*^9, {
   3.615632513038216*^9, 3.6156325315957212`*^9}, 3.615632567448143*^9, {
   3.615632632047385*^9, 3.6156326781963997`*^9}, {3.6156327585698853`*^9, 
   3.6156327972272387`*^9}, {3.615632892706315*^9, 3.615632927673995*^9}, {
   3.61563302029067*^9, 3.615633021730453*^9}, {3.615633052247924*^9, 
   3.615633139391014*^9}, {3.615633250742509*^9, 3.615633252300255*^9}, {
   3.615633371965705*^9, 3.6156334715337543`*^9}, {3.615633521473732*^9, 
   3.615633523585849*^9}, {3.615633605978108*^9, 3.615633631917869*^9}, {
   3.6156338087883387`*^9, 3.615633870979003*^9}, {3.615634363709557*^9, 
   3.615634377815282*^9}, {3.6157191114523706`*^9, 3.615719118711396*^9}, {
   3.615719376199911*^9, 3.615719377060686*^9}, 3.615724760534513*^9, {
   3.647774676640965*^9, 3.647774946387105*^9}, {3.647774982276249*^9, 
   3.647775028150834*^9}, {3.6477751576146173`*^9, 3.647775272638075*^9}, 
   3.6477753802410517`*^9, {3.647775426490138*^9, 3.647775489004987*^9}, {
   3.64777555227553*^9, 3.647775553578343*^9}, 3.647775599297473*^9, {
   3.6477756710072947`*^9, 3.6477757161661587`*^9}, 3.64777579603017*^9, 
   3.6477758345738173`*^9, {3.647775875783554*^9, 3.647775888651189*^9}, 
   3.6477759673695087`*^9, {3.6477760165804253`*^9, 3.647776061173418*^9}, 
   3.6477809577883244`*^9, {3.648135481979289*^9, 3.648135570976281*^9}, {
   3.648135622784834*^9, 3.648135634006173*^9}, {3.648135671391283*^9, 
   3.6481357234700813`*^9}, {3.6481357703769617`*^9, 3.64813577096496*^9}, 
   3.6481370020405083`*^9, {3.6481375002486343`*^9, 3.648137500655303*^9}, {
   3.648138610690114*^9, 3.648138649438416*^9}, {3.648139474880383*^9, 
   3.648139476208766*^9}, {3.64816080585052*^9, 3.648160809050832*^9}, {
   3.648161090409831*^9, 3.648161135631425*^9}, {3.648198236272389*^9, 
   3.648198302347412*^9}, 3.648198346713374*^9, 3.6481987744837513`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Nmax", "=", "NMAX"}], "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Superposition", " ", "0"}], " ", "&"}], " ", "2"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"If", "[", " ", 
    RowBox[{
     RowBox[{"stateCASE", "==", "twoStateSuperpostion"}], ",", 
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"n_", ",", "r_"}], "]"}], ":=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"n", "<", "2"}], ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"n", "<", "1"}], ",", 
          RowBox[{"Cos", "[", "mMixAngle", "]"}], ",", 
          RowBox[{"Sin", "[", "mMixAngle", "]"}]}], "]"}], ",", "0"}], 
       "]"}]}], ","}], "]"}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{"sumC", "=", 
  RowBox[{
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"n", ",", "stateParameter"}], "]"}], "^", "2"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "Nmax"}], "}"}]}], "]"}], "//", 
   "N"}]}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n", ",", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{"c", "[", 
          RowBox[{"n", ",", "r"}], "]"}], "]"}], "/.", 
        RowBox[{"r", "\[Rule]", "stateParameter"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "Nmax"}], "}"}]}], "]"}], ",", 
   RowBox[{"Filling", "\[Rule]", "Axis"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"PointSize", "[", "Large", "]"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.615630728652275*^9, 
   3.615630761234407*^9}, {3.6156337325919237`*^9, 3.615633748118788*^9}, {
   3.6156337824151287`*^9, 3.615633791809537*^9}, 3.6156340162062902`*^9, {
   3.6156344340348043`*^9, 3.615634448277055*^9}, {3.615731495335596*^9, 
   3.615731496258127*^9}, {3.615731554159746*^9, 3.615731588995831*^9}, {
   3.615731645456256*^9, 3.615731650031377*^9}, {3.6157325652719793`*^9, 
   3.615732594288124*^9}, {3.616155043898801*^9, 3.616155049634276*^9}, {
   3.6161551558787947`*^9, 3.616155166172997*^9}, 3.616155224429307*^9, {
   3.625313289975685*^9, 3.625313291263955*^9}, {3.646529214381423*^9, 
   3.646529239106741*^9}, 3.6465529964404716`*^9, 3.6465550276634197`*^9, 
   3.646556773695417*^9, {3.646581692332983*^9, 3.6465817191043987`*^9}, {
   3.6469925942213173`*^9, 3.646992597246503*^9}, {3.6476358612452717`*^9, 
   3.647635861842379*^9}, 3.647635918718376*^9, {3.6476360408497066`*^9, 
   3.647636044244774*^9}, 3.64777529405916*^9, {3.647775399493689*^9, 
   3.6477754114587717`*^9}, {3.647775511734724*^9, 3.64777551381595*^9}, {
   3.647775570004334*^9, 3.6477755802211523`*^9}, {3.647775767127709*^9, 
   3.647775767601615*^9}, {3.647775807556218*^9, 3.647775812978774*^9}, {
   3.647775898460167*^9, 3.6477759024925117`*^9}, {3.647776718165799*^9, 
   3.647776735925946*^9}, 3.647780972797079*^9, {3.6477811193994617`*^9, 
   3.647781132601787*^9}, {3.648135741617066*^9, 3.64813574925666*^9}, {
   3.648161185974351*^9, 3.648161194319182*^9}, {3.6481989143068447`*^9, 
   3.64819891595432*^9}, {3.656005056969735*^9, 3.6560050927011414`*^9}, {
   3.6560057147009287`*^9, 3.656005737616598*^9}, 3.656005927631811*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["HOSc Wavefunctions Solve QHOSc and Kerr Hamiltonian ", "Subtitle",
 CellChangeTimes->{{3.614964414963908*^9, 3.6149644331540117`*^9}, {
  3.614964507388142*^9, 3.614964586068369*^9}, {3.6149646215863237`*^9, 
  3.614964625709463*^9}, {3.6149647479826317`*^9, 3.614964750427102*^9}, {
  3.614965548700951*^9, 3.61496556082316*^9}, {3.61532395486687*^9, 
  3.6153239833848543`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Alpha]", "=", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{"k", " ", "m"}], "]"}], "/", "h"}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Psi]", "[", 
   RowBox[{"n_", ",", "x_"}], "]"}], ":=", 
  RowBox[{
   SqrtBox[
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SuperscriptBox["2", "n"], " ", 
       RowBox[{"n", "!"}]}]], 
     SqrtBox[
      FractionBox["\[Alpha]", "\[Pi]"]]}]], 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["x", "2"], " ", "\[Alpha]"}], "2"]}]], " ", 
   RowBox[{"HermiteH", "[", 
    RowBox[{"n", ",", 
     RowBox[{"x", " ", 
      SqrtBox["\[Alpha]"]}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"XX", "=", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "@", 
    RowBox[{"Append", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Psi]", "[", 
           RowBox[{"n", ",", "x"}], "]"}], "+", "n", "+", 
          RowBox[{"1", "/", "2"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "0", ",", "Nmax"}], "}"}]}], "]"}], "/.", 
       "FixParameters"}], ",", 
      RowBox[{
       RowBox[{"x", "^", "2"}], "/", "2"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
   RowBox[{"Filling", "\[Rule]", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"n", "->", 
       RowBox[{"n", "-", 
        RowBox[{"1", "/", "2"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", 
        RowBox[{"1", "+", "Nmax"}]}], "}"}]}], "]"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"Nmax", "+", 
       RowBox[{"3", "/", "2"}]}]}], "}"}]}], ",", 
   RowBox[{"Epilog", "\[Rule]", 
    RowBox[{"Text", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{
        RowBox[{"ToExpression", "[", 
         RowBox[{"\"\<\\\\Psi s\>\"", ",", "TeXForm", ",", "HoldForm"}], 
         "]"}], ",", "Large"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"XX", "-", "1"}], ",", "Nmax"}], "}"}]}], "]"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<NormY[\>\"", ",", "n", ",", "\"\<]=\>\"", ",", 
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}], "^", "2"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", 
          RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}], ",", 
        RowBox[{"Assumptions", "\[Rule]", 
         RowBox[{
          RowBox[{"Re", "[", "\[Alpha]", "]"}], ">", "0"}]}]}], "]"}]}], 
     "]"}], ";", 
    RowBox[{"progressCount", "=", 
     RowBox[{"n", "/", "Nmax"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "0", ",", "3"}], "}"}]}], "]"}], "\n", 
 RowBox[{
  RowBox[{"SEq", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"h", "^", "2"}]}], "/", "2"}], " ", "/", "m"}], ")"}], " ", 
     RowBox[{"D", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"k", " ", "/", "2"}], " ", 
     RowBox[{"x", "^", "2"}], " ", "#"}]}], "&"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E0", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"n", "+", 
     RowBox[{"1", "/", "2"}]}], ")"}], "h", " ", 
   RowBox[{"Sqrt", "[", 
    RowBox[{"k", "/", "m"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EKerr", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      RowBox[{"\[CapitalLambda]", "^", "2"}], 
      RowBox[{"E0", "[", "n", "]"}]}]}], ")"}], 
   RowBox[{"E0", "[", "n", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SEqKerr", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"SEq", "[", "n", "]"}], "[", "#", " ", "]"}], "+", 
    RowBox[{
     RowBox[{"\[CapitalLambda]", "^", "2"}], 
     RowBox[{
      RowBox[{"SEq", "[", "n", "]"}], "[", 
      RowBox[{
       RowBox[{"SEq", "[", "n", "]"}], "[", "#", "]"}], "]"}]}]}], " ", 
   "&"}]}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<Schroedinger Equation [\>\"", ",", "n", ",", "\"\<]  =  \>\"", ",", 
     RowBox[{"Simplify", " ", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"SEq", "[", "n", "]"}], "[", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}], "]"}], "-", 
        RowBox[{
         RowBox[{"E0", "[", "n", "]"}], " ", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}]}]}], ",", 
       RowBox[{"m", ">", "0"}]}], "]"}], ",", "\"\<  KerrSchroedinger = \>\"",
      ",", 
     RowBox[{"Simplify", " ", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"SEqKerr", "[", "n", "]"}], "[", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}], "]"}], "-", 
        RowBox[{
         RowBox[{"EKerr", "[", "n", "]"}], " ", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}]}]}], ",", 
       RowBox[{"m", ">", "0"}]}], "]"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6149712970450697`*^9, 3.6149713150958347`*^9}, {
   3.614971353000649*^9, 3.6149713551262617`*^9}, {3.614971389418667*^9, 
   3.614971394532563*^9}, {3.614971569897333*^9, 3.614971655105781*^9}, {
   3.6149717063260717`*^9, 3.614971740546277*^9}, {3.6149717716282673`*^9, 
   3.614971863352543*^9}, {3.614972167324223*^9, 3.6149721682640953`*^9}, {
   3.6149722101573257`*^9, 3.614972305568782*^9}, {3.6149723501856318`*^9, 
   3.61497235253734*^9}, {3.614972397727605*^9, 3.614972430994451*^9}, {
   3.614972461310595*^9, 3.6149724853912773`*^9}, {3.614972541476495*^9, 
   3.61497263572766*^9}, {3.614973051987741*^9, 3.614973101858994*^9}, {
   3.614973161834687*^9, 3.6149732224471083`*^9}, {3.614973325384207*^9, 
   3.614973354540308*^9}, {3.614974089425714*^9, 3.6149741679898376`*^9}, {
   3.615036620444438*^9, 3.615036629665597*^9}, {3.615036689801827*^9, 
   3.615036755536851*^9}, {3.615038199251889*^9, 3.615038228542738*^9}, 
   3.615038280800419*^9, {3.615038318536511*^9, 3.615038352499639*^9}, {
   3.61503840371795*^9, 3.61503842887295*^9}, 3.615038571277171*^9, {
   3.6150386047327642`*^9, 3.615038621093993*^9}, 3.615038659580532*^9, 
   3.615038708858124*^9, {3.615115432860112*^9, 3.6151155170432463`*^9}, {
   3.61512073113266*^9, 3.615120847596033*^9}, {3.615287243583329*^9, 
   3.615287303942059*^9}, {3.615287368497786*^9, 3.615287379087604*^9}, {
   3.615287411698729*^9, 3.615287412838089*^9}, {3.615287764848983*^9, 
   3.615287779263331*^9}, {3.61528783711241*^9, 3.6152878404579563`*^9}, {
   3.615287889615262*^9, 3.6152878937792807`*^9}, {3.615287948211751*^9, 
   3.615287954320362*^9}, {3.6152880211708117`*^9, 3.6152880565529757`*^9}, {
   3.615288089213471*^9, 3.615288129554603*^9}, {3.615288230420476*^9, 
   3.6152882384160423`*^9}, 3.615288299840619*^9, {3.615312421831871*^9, 
   3.615312430032889*^9}, 3.615312517420349*^9, {3.615312550279986*^9, 
   3.615312599789455*^9}, {3.6153126308524227`*^9, 3.6153127096748667`*^9}, 
   3.61531275535991*^9, {3.615312810930678*^9, 3.615312856923562*^9}, {
   3.615313690496354*^9, 3.6153137563833437`*^9}, {3.615313815075828*^9, 
   3.615313816953742*^9}, {3.615313853944314*^9, 3.615313898246543*^9}, {
   3.615313935717043*^9, 3.6153139610936747`*^9}, 3.615314031927821*^9, {
   3.615323045097859*^9, 3.6153230712209263`*^9}, {3.615323112092744*^9, 
   3.615323207639126*^9}, {3.615323238695693*^9, 3.615323260844934*^9}, {
   3.615323363383919*^9, 3.6153236204357567`*^9}, {3.615323661199132*^9, 
   3.615323672706085*^9}, {3.615323791679906*^9, 3.615323900962809*^9}, {
   3.615375674168036*^9, 3.615375682837879*^9}, {3.6153757579686117`*^9, 
   3.615375817873116*^9}, {3.615624518020364*^9, 3.615624530107736*^9}, 
   3.6156302418856897`*^9, {3.615633886870707*^9, 3.615633915728862*^9}, 
   3.615633988416417*^9, {3.615732755499036*^9, 3.615732786733766*^9}, {
   3.6157565088817663`*^9, 3.615756515898457*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Schroedinger Equation [\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\"]  =  \"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"  KerrSchroedinger = \"\>", "\[InvisibleSpace]", 
   "0"}],
  SequenceForm[
  "Schroedinger Equation [", 8, "]  =  ", 0, "  KerrSchroedinger = ", 0],
  Editable->False]], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{3.742316279283338*^9, 3.742323488502849*^9, 
  3.742323533900655*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Dissipation", "Subtitle",
 CellChangeTimes->{{3.615037249391127*^9, 3.615037256084381*^9}, {
   3.6557078688372602`*^9, 3.655707871612699*^9}, 3.742323533904166*^9}],

Cell[BoxData[{
 RowBox[{"omega", ":=", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"k", "/", "m"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Anni", "[", 
   RowBox[{"x_", ",", "p_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Sqrt", "[", 
    RowBox[{"m", " ", 
     RowBox[{
      RowBox[{"omega", "/", " ", "2"}], "/", "h"}]}], "]"}], " ", 
   RowBox[{"(", " ", 
    RowBox[{"x", "+", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"I", " ", "/", "m"}], " ", "/", " ", "omega"}], " ", "p"}]}], 
    "  ", ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CreA", "[", 
   RowBox[{"x_", ",", "p_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Sqrt", "[", 
    RowBox[{"m", " ", 
     RowBox[{
      RowBox[{"omega", "/", " ", "2"}], "/", "h"}]}], "]"}], " ", 
   RowBox[{"(", " ", 
    RowBox[{"x", "-", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"I", " ", "/", "m"}], " ", "/", " ", "omega"}], " ", "p"}]}], 
    "  ", ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Anni", "[", 
  RowBox[{"x", ",", "p"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"CreA", "[", 
  RowBox[{"x", ",", "p"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LindbladTerm", "[", 
   RowBox[{"x_", ",", "p_", ",", "\[Gamma]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"\[Gamma]", "/", "2"}], " ", 
   RowBox[{"(", "1", ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.625479872163656*^9, 3.625479875424397*^9}, {
   3.625480075398456*^9, 3.6254802279213877`*^9}, {3.625480283282508*^9, 
   3.62548037346877*^9}, {3.6254804166783543`*^9, 3.625480506102989*^9}, {
   3.6254805386991043`*^9, 3.6254806184136467`*^9}, 3.625481408546853*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Moyal Bracket", "Subtitle",
 CellChangeTimes->{{3.615037249391127*^9, 3.615037256084381*^9}}],

Cell[BoxData[{
 RowBox[{"InnerBracket", ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"h", "/", "2"}], 
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"#", ",", "X"}], "]"}], ",", "p"}], "]"}], "-", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"#", ",", "P"}], "]"}], ",", "x"}], "]"}]}], ")"}]}], 
   "&"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NestedInnerBracket", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Nest", "[", 
    RowBox[{"InnerBracket", ",", "#", ",", "n"}], "]"}], "&"}]}], "\n", 
 RowBox[{
  RowBox[{"F", "[", 
   RowBox[{"x_", ",", "p_", ",", "X_", ",", "P_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WF", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}], 
   RowBox[{"H", "[", 
    RowBox[{"X", ",", "P"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"H", "[", 
   RowBox[{"X_", ",", "P_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"P", "^", "2"}], "/", "2"}], "/", "m"}], "+", 
   RowBox[{
    RowBox[{"X", "^", "2"}], 
    RowBox[{"k", "/", "2"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[CapitalLambda]", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"P", "^", "2"}], "/", "2"}], "/", "m"}]}], "+", 
      RowBox[{"\[Lambda]", " ", 
       RowBox[{"X", "^", "2"}], 
       RowBox[{"k", "/", "2"}]}]}], ")"}], "^", 
    "2"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<H = \>\"", ",", 
   RowBox[{"H", "[", 
    RowBox[{"X", ",", "P"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MoyalBracket", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"2", "/", "h"}], " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"NestedInnerBracket", "[", 
             RowBox[{
              RowBox[{"2", "n"}], "+", "1"}], "]"}], "[", 
            RowBox[{"F", "[", 
             RowBox[{"x", ",", "p", ",", "X", ",", "P"}], "]"}], "]"}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"n", "+", "1"}], ")"}]}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "n"}], "+", "1"}], ")"}], "!"}], ")"}]}]}], ",", 
          
          RowBox[{"{", 
           RowBox[{"n", ",", "0", ",", "2"}], "}"}]}], "]"}]}], "/.", 
       RowBox[{"X", "\[Rule]", "x"}]}], "/.", 
      RowBox[{"P", "\[Rule]", "p"}]}], "//", "Simplify"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"//", "TraditionalForm"}], "*)"}]}], "\n", 
 RowBox[{"MoyalKerrFinest", "=", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"ExpandAll", "[", "MoyalBracket", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"Derivative", ",", "\[CapitalLambda]", ",", "\[Lambda]"}], 
      "}"}]}], "]"}], "//", "TraditionalForm"}]}], "\n", 
 RowBox[{
  RowBox[{"MoyalKerr", "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"MoyalBracket", ",", 
      RowBox[{"{", 
       RowBox[{"Derivative", ",", "\[CapitalLambda]"}], "}"}]}], "]"}], "//", 
    "InputForm"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"MoyalKerr", "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"MoyalBracket", ",", 
      RowBox[{"{", 
       RowBox[{"Derivative", ",", "\[CapitalLambda]"}], "}"}]}], "]"}], "//", 
    "OutputForm"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MoyalKerr", "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"MoyalBracket", ",", 
      RowBox[{"{", 
       RowBox[{"Derivative", ",", "\[CapitalLambda]"}], "}"}]}], "]"}], "//", 
    "StandardForm"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"MoyalKerrFinest", " ", "/.", 
     RowBox[{"m", "\[Rule]", "M"}]}], "/.", 
    RowBox[{"h", "\[Rule]", "hbar"}]}], "//", " ", "TeXForm"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.615018982555271*^9, 3.615019021654953*^9}, {
   3.615019056637583*^9, 3.615019169814467*^9}, {3.6150347639203367`*^9, 
   3.615034807348419*^9}, {3.615034842867296*^9, 3.6150348491357813`*^9}, {
   3.615034918050912*^9, 3.615034921839909*^9}, {3.615034994191354*^9, 
   3.6150350361348677`*^9}, {3.615035111811181*^9, 3.615035224682994*^9}, {
   3.6150353043096*^9, 3.615035307723707*^9}, {3.615035422051449*^9, 
   3.615035437183424*^9}, {3.6150355659644957`*^9, 3.61503557086731*^9}, {
   3.615035671902892*^9, 3.615035674277556*^9}, {3.615035736571361*^9, 
   3.615035750951644*^9}, {3.61503588209053*^9, 3.615035896819859*^9}, 
   3.615036820773353*^9, {3.615036919919993*^9, 3.615036921954317*^9}, {
   3.6150404378473043`*^9, 3.6150405653034973`*^9}, {3.615040653180766*^9, 
   3.615040703612061*^9}, 3.615042219086753*^9, 3.615042351355496*^9, {
   3.615115699963099*^9, 3.615115713448882*^9}, {3.6151157565216637`*^9, 
   3.615115763350399*^9}, {3.61511584473072*^9, 3.615115847424518*^9}, {
   3.615116160872566*^9, 3.61511616303062*^9}, {3.615117232161532*^9, 
   3.615117246801209*^9}, {3.6151174123138514`*^9, 3.615117480822221*^9}, {
   3.615117670363701*^9, 3.615117671533584*^9}, {3.615117733481123*^9, 
   3.615117772716714*^9}, {3.615120594715362*^9, 3.615120604554988*^9}, {
   3.615121324725821*^9, 3.6151213386855993`*^9}, {3.615121746426581*^9, 
   3.6151217504028397`*^9}, {3.615122026428989*^9, 3.6151220489863787`*^9}, 
   3.615288162975751*^9, {3.615288505967013*^9, 3.6152886320253572`*^9}, {
   3.615288683852578*^9, 3.615288719262138*^9}, {3.6153002594534073`*^9, 
   3.615300270615068*^9}, {3.615300308841262*^9, 3.6153003101682377`*^9}, {
   3.615300491021636*^9, 3.6153004912098513`*^9}, 3.6157249031030083`*^9, {
   3.6157249844657373`*^9, 3.6157250052715683`*^9}, 3.6465633210574207`*^9, {
   3.647641836785802*^9, 3.647641839299685*^9}, 3.647642452862856*^9, {
   3.6479425054307003`*^9, 3.647942536508113*^9}}],

Cell["\<\
(*dChange[expression,{transformations},{oldVars},{newVars},{functions}]*)
MoyalKerr
Assuming[{r > 0, theta > 0, theta < Pi/2}, dChange[MoyalKerr, {r^2 == x^2 + \
p^2, theta == ArcTan[p/x]}, {x, p}, {r, theta}, {WF[x, p, \
t]}]](*/.C[1]\[Rule]0/2*)\
\>", "Text",
 CellChangeTimes->{{3.64764189070016*^9, 3.647642038077449*^9}, {
   3.647642073216033*^9, 3.647642075007023*^9}, {3.647642226926365*^9, 
   3.647642242204768*^9}, {3.6476423106307487`*^9, 3.6476423157109547`*^9}, {
   3.6476424868353786`*^9, 3.647642496174294*^9}, {3.647642582051828*^9, 
   3.647642591197427*^9}, {3.647642641523151*^9, 3.647642675232442*^9}, 
   3.6476427789152946`*^9, 3.6476428109958*^9, {3.647642926739524*^9, 
   3.647642933610669*^9}, {3.6476430635557117`*^9, 3.647643124757526*^9}, 
   3.647643174395816*^9, {3.6476444328497334`*^9, 3.647644493221175*^9}, 
   3.64794247885168*^9}],

Cell["\<\
MoyalKerr
MoyalKerr /. Derivative[n_, m_, 0][WF_][x_, p_, T_] :> D[WF[r*Cos[theta], \
r*Sin[theta], T], {r, n}, {theta, m}] // Simplify
(*rep=eqs/.Derivative[n_,m_][F_][x_,y_]\[RuleDelayed]D[F[x[s,t],y[s,t]],{s,n},\
{t,m}]*)\
\>", "Text",
 CellChangeTimes->{{3.64764189070016*^9, 3.647642038077449*^9}, {
   3.647642073216033*^9, 3.647642075007023*^9}, {3.647642226926365*^9, 
   3.647642242204768*^9}, {3.6476423106307487`*^9, 3.6476423157109547`*^9}, {
   3.6476424868353786`*^9, 3.647642496174294*^9}, {3.647642582051828*^9, 
   3.647642591197427*^9}, {3.647642641523151*^9, 3.647642675232442*^9}, 
   3.6476427789152946`*^9, 3.6476428109958*^9, {3.647642926739524*^9, 
   3.647642933610669*^9}, {3.6476430635557117`*^9, 3.647643124757526*^9}, {
   3.647643174395816*^9, 3.647643196544937*^9}, {3.64764323762572*^9, 
   3.6476432660230722`*^9}, {3.647643300170163*^9, 3.64764330349721*^9}, {
   3.6476439340798264`*^9, 3.64764395159424*^9}, {3.647643996506928*^9, 
   3.647644044494582*^9}, {3.647644081746207*^9, 3.647644126031889*^9}, {
   3.647644218202504*^9, 3.647644218546474*^9}, {3.647644355390951*^9, 
   3.6476443586883497`*^9}, 3.647942478854279*^9}],

Cell[CellGroupData[{

Cell["Assign Wigner Flow Components", "Subsubtitle",
 CellChangeTimes->{{3.615725032093897*^9, 3.615725044180377*^9}, 
   3.615725463701329*^9, {3.6157255135097227`*^9, 3.615725557342465*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"WFx", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", "4"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "switch", " ", "\[CapitalLambda]", " ", "\[Lambda]", " ", "k", " ", 
        RowBox[{"h", "^", "2"}], " ", "m", " ", "x", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"WF", "[", 
           RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "p", ",", "x"}], 
         "]"}]}], "+", " ", 
       RowBox[{"m", " ", "\[CapitalLambda]", " ", "\[Lambda]", " ", 
        RowBox[{"h", "^", "2"}], " ", "k", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "switch"}], ")"}], " ", "p", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"WF", "[", 
           RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", "2"}], "}"}]}], "]"}]}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"4", " ", "p", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "4"}], " ", "\[CapitalLambda]", " ", 
           "\[CapitalLambda]", " ", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"WF", "[", 
              RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"x", ",", "2"}], "}"}]}], "]"}], " ", 
           RowBox[{"h", "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"WF", "[", 
            RowBox[{"x", ",", "p", ",", "t"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalLambda]", " ", "\[CapitalLambda]", " ", 
                RowBox[{"p", "^", "2"}]}], "+", 
               RowBox[{"\[Lambda]", " ", "\[CapitalLambda]", " ", "k", " ", 
                RowBox[{"x", "^", "2"}], " ", "m"}]}], ")"}], "+", "m"}], 
            ")"}]}]}], ")"}]}]}], ")"}], "/", 
     RowBox[{"m", "^", "2"}]}]}], "/.", 
   RowBox[{"switch", "\[Rule]", "s"}]}]}]], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.6240441507393312`*^9}, 3.624044333965494*^9, {3.624868809299417*^9, 
   3.624868889248692*^9}, {3.624875377631196*^9, 3.624875380070023*^9}, {
   3.625310382407557*^9, 3.6253104128767033`*^9}, {3.6295663802678833`*^9, 
   3.6295663870851583`*^9}, {3.646563695716837*^9, 3.6465637860736237`*^9}, 
   3.6465663019076967`*^9, {3.64700669762381*^9, 3.6470067943761578`*^9}, {
   3.6470068254882402`*^9, 3.647007004726845*^9}}],

Cell[BoxData[{
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"WFx", "[", 
     RowBox[{"X", ",", "P", ",", "T", ",", "s"}], "]"}], "//", "ExpandAll"}], 
   ",", "s"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"WFx", "[", 
          RowBox[{"X", ",", "P", ",", "T", ",", "s"}], "]"}], "//", 
         "ExpandAll"}], ",", "s"}], "]"}], "/.", 
      RowBox[{"m", "\[Rule]", "MM"}]}], "/.", 
     RowBox[{"s", "\[Rule]", "0"}]}], "/.", 
    RowBox[{"h", "\[Rule]", "hbar"}]}], "//", "TraditionalForm"}], "//", 
  "TeXForm"}]}], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.6240441507393312`*^9}, 3.624044333965494*^9, {3.624868809299417*^9, 
   3.624868889248692*^9}, {3.624875377631196*^9, 3.624875380070023*^9}, {
   3.625310382407557*^9, 3.6253104128767033`*^9}, {3.6295663802678833`*^9, 
   3.6295663870851583`*^9}, {3.646563695716837*^9, 3.6465637860736237`*^9}, 
   3.6465663019076967`*^9, {3.64700669762381*^9, 3.647006751576983*^9}, 
   3.64700711983996*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WFp", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "4"}], " ", "switch", " ", "\[CapitalLambda]", " ", 
        "\[Lambda]", " ", 
        RowBox[{"h", "^", "2"}], " ", "p", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"WF", "[", 
           RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "1"}], "}"}]}], "]"}]}], "+", " ", 
       RowBox[{
        RowBox[{"1", "/", "4"}], 
        RowBox[{"h", "^", "2"}], "\[CapitalLambda]", " ", "\[Lambda]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "switch"}], ")"}], "x", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"WF", "[", 
           RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "4"}], "\[Lambda]", " ", "\[Lambda]", 
           " ", "k", " ", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"WF", "[", 
              RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"p", ",", "2"}], "}"}]}], "]"}], " ", 
           RowBox[{"h", "^", "2"}], " ", "m"}], "+", 
          RowBox[{
           RowBox[{"WF", "[", 
            RowBox[{"x", ",", "p", ",", "t"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalLambda]", " ", "\[Lambda]", " ", 
                RowBox[{"p", "^", "2"}]}], "+", 
               RowBox[{"\[Lambda]", " ", "\[Lambda]", " ", "k", " ", 
                RowBox[{"x", "^", "2"}], " ", "m"}]}], ")"}], "+", "m"}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], " ", 
    RowBox[{"k", "/", "m"}]}], "/.", 
   RowBox[{"switch", "\[Rule]", "s"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"WFp", "[", 
      RowBox[{"X", ",", "P", ",", "T", ",", "s"}], "]"}], "//", "ExpandAll"}],
     ",", "s"}], "]"}], "//", "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"WFp", "[", 
          RowBox[{"X", ",", "P", ",", "T", ",", "s"}], "]"}], "//", 
         "ExpandAll"}], ",", "s"}], "]"}], "/.", 
      RowBox[{"m", "\[Rule]", "MM"}]}], "/.", 
     RowBox[{"s", "\[Rule]", "0"}]}], "/.", 
    RowBox[{"h", "\[Rule]", "hbar"}]}], "//", "TraditionalForm"}], "//", 
  "TeXForm"}]}], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.624044116541326*^9}, {3.624044177273033*^9, 3.624044180116425*^9}, 
   3.624044299297868*^9, {3.6248689045480223`*^9, 3.624868909746416*^9}, {
   3.625310440565892*^9, 3.6253104547216988`*^9}, {3.629566365472601*^9, 
   3.629566368310835*^9}, {3.6465639009238157`*^9, 3.64656390479714*^9}, 
   3.646566375747611*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WFxClassical", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], ":=", 
  StyleBox[
   RowBox[{
    RowBox[{"k", " ", "\[Lambda]", " ", "\[CapitalLambda]", " ", "p", " ", 
     SuperscriptBox["x", "2"], " ", 
     RowBox[{
      RowBox[{"WF", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/", "m"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[CapitalLambda]", "2"], " ", 
     SuperscriptBox["p", "3"], " ", 
     RowBox[{
      RowBox[{"WF", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/", 
      SuperscriptBox["m", "2"]}]}], "+", 
    RowBox[{"p", " ", 
     RowBox[{
      RowBox[{"WF", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/", "m"}]}]}], 
   "Input"]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WFpClassical", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "k"}], " ", "x", " ", 
    RowBox[{"WF", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], "-", 
   RowBox[{
    SuperscriptBox["k", "2"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", 
    RowBox[{"WF", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], "-", 
   RowBox[{"k", " ", 
    SuperscriptBox["p", "2"], " ", "x", " ", "\[Lambda]", " ", 
    "\[CapitalLambda]", " ", 
    RowBox[{
     RowBox[{"WF", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/", 
     "m"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{"WFxClassical", "[", 
   RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{"WFpClassical", "[", 
   RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.6240441507393312`*^9}, 3.624044333965494*^9, {3.624868809299417*^9, 
   3.624868889248692*^9}, {3.624875377631196*^9, 3.624875380070023*^9}, {
   3.625310382407557*^9, 3.6253104128767033`*^9}, {3.6295663802678833`*^9, 
   3.6295663870851583`*^9}, {3.646563695716837*^9, 3.6465637860736237`*^9}, 
   3.6465663019076967`*^9, {3.64700669762381*^9, 3.6470067943761578`*^9}, {
   3.6470068254882402`*^9, 3.647007004726845*^9}, {3.647007058254902*^9, 
   3.6470070970415173`*^9}, {3.647007143267346*^9, 3.647007165496517*^9}, {
   3.647007209389969*^9, 3.6470072267167*^9}, {3.647007353332209*^9, 
   3.647007363590686*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WFxQuantum", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WFx", 
    StyleBox["[", "Input"], 
    RowBox[{
     StyleBox["x", "Input"], 
     StyleBox[",", "Input"], 
     StyleBox["p", "Input"], 
     StyleBox[",", "Input"], 
     StyleBox["t", "Input"], ",", "s"}], "]"}], "-", 
   RowBox[{"WFxClassical", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WFpQuantum", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WFp", 
    StyleBox["[", "Input"], 
    RowBox[{
     StyleBox["x", "Input"], 
     StyleBox[",", "Input"], 
     StyleBox["p", "Input"], 
     StyleBox[",", "Input"], 
     StyleBox["t", "Input"], ",", "s"}], "]"}], "-", 
   RowBox[{"WFpClassical", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{"WFxQuantum", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "]"}], "//", 
  "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{"WFpQuantum", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "]"}], "//", 
  "TraditionalForm"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.6470082568713923`*^9, 3.6470083858823757`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Term1", "=", "MoyalBracket"}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Term2", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"WFx", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "S"}], "]"}], ",", "x"}], "]"}],
      "+", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"WFp", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ",", "p"}], 
      "]"}]}], ")"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"thatDifference", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Term1", "-", "Term2"}], "/.", 
     RowBox[{"S", "\[Rule]", "s"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", "thatDifference", "]"}]}], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.624044116541326*^9}, {3.624044177273033*^9, 3.624044180116425*^9}, 
   3.624044299297868*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WFx$s", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WFx", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
   RowBox[{"WFx", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "0"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFx$s", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "//", "Simplify"}], "//",
   "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      FormBox[
       FormBox[
        RowBox[{
         SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
         "\[CapitalLambda]", " ", "s", " "}],
        TraditionalForm],
       TraditionalForm], "/", "4"}], "/", "m"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"x", " ", 
         RowBox[{"WF", "[", 
          RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "+", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"p", " ", 
         RowBox[{"WF", "[", 
          RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "2"}], "}"}]}], "]"}]}], ")"}]}], "//", 
   "HoldForm"}], "//", "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WFxsElegant", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     FormBox[
      FormBox[
       RowBox[{
        SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
        "\[CapitalLambda]", " ", "s", " "}],
       TraditionalForm],
      TraditionalForm], "/", "4"}], "/", "m"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"x", " ", 
        RowBox[{"WF", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "+", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"p", " ", 
        RowBox[{"WF", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "2"}], "}"}]}], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFx$s", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
   RowBox[{"WFxsElegant", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}]}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.624176466042376*^9, 3.62417683252396*^9}, {
   3.624176924608576*^9, 3.624177220730056*^9}, 3.6241772821715097`*^9, 
   3.6241776849862747`*^9, {3.624177874394723*^9, 3.624177932802676*^9}, {
   3.6241779663616858`*^9, 3.624178013709126*^9}, {3.624178101207879*^9, 
   3.6241781636421223`*^9}, {3.6241814797152777`*^9, 3.624181521896975*^9}, {
   3.624181574795165*^9, 3.624181650453536*^9}, {3.624181769765004*^9, 
   3.624181951890307*^9}, {3.6247890313855333`*^9, 3.624789100674017*^9}, {
   3.6247891335910873`*^9, 3.624789134396093*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"WFp$s", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"WFp", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
    RowBox[{"WFp", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "0"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFp$s", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "//", "Simplify"}], "//",
   "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FormBox[
        FormBox[
         RowBox[{
          SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
          "\[CapitalLambda]", " ", "s", " "}],
         TraditionalForm],
        TraditionalForm]}], "/", "4"}], "/", "m"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"p", " ", 
         RowBox[{"WF", "[", 
          RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "+", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"x", " ", 
         RowBox[{"WF", "[", 
          RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], ")"}]}], "//", 
   "HoldForm"}], "//", "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WFpsElegant", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FormBox[
       FormBox[
        RowBox[{
         SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
         "\[CapitalLambda]", " ", "s", " "}],
        TraditionalForm],
       TraditionalForm]}], "/", "4"}], "/", "m"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"p", " ", 
        RowBox[{"WF", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "+", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"x", " ", 
        RowBox[{"WF", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"WFp$s", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
    RowBox[{"WFpsElegant", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}]}], "//", "Simplify"}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.6247891570460873`*^9, 3.624789170168043*^9}, {
   3.624789210102661*^9, 3.624789234886491*^9}, 3.624789267740053*^9, {
   3.624789300635976*^9, 3.624789338496626*^9}, 3.647942604731247*^9, 
   3.647942641228479*^9}],

Cell["\<\
timePrint[WFx[x, p, t, 0] // Expand // TraditionalForm]
timePrint[WFx[x, p, t, 1] // Expand // TraditionalForm]
timePrint[WFx[x, p, t, s] - WFx[x, p, t, 0] // Expand // TraditionalForm]\
\>", "Text",
 CellChangeTimes->{{3.624182264794106*^9, 3.6241823053134117`*^9}, {
   3.624182794619049*^9, 3.624182800937439*^9}, {3.6241832838527193`*^9, 
   3.62418330201934*^9}, {3.624788510144264*^9, 3.624788524779582*^9}, 
   3.647942653237974*^9}],

Cell[TextData[StyleBox["Continuity Equation (Moyal bracket only!)", \
"Subsection"]], "Chapter",
 CellChangeTimes->{{3.624954279811018*^9, 3.624954286338881*^9}, {
  3.624954573355047*^9, 3.624954587867218*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"wfuncDt", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}], "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"WF", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "t"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"continuityEquationFullfilled", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"0", "*", 
        RowBox[{"wfuncDt", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], "+", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"WFx", "[", 
          RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ",", "x"}], 
        "]"}], "+", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"WFp", "[", 
          RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ",", "p"}], 
        "]"}], "-", "MoyalBracket"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "p", ",", "t"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", "continuityEquationFullfilled", "]"}]}], "Input",
 CellChangeTimes->{{3.62495440060717*^9, 3.624954467685678*^9}, {
  3.624954536592366*^9, 3.62495456697657*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Assignment of State", "Subtitle",
 CellChangeTimes->{{3.615311702645843*^9, 3.615311707246711*^9}, {
   3.615311745926982*^9, 3.61531180732405*^9}, {3.6153119459079247`*^9, 
   3.615311949238516*^9}, {3.615312183516096*^9, 3.6153122039492273`*^9}, 
   3.615725910850113*^9, {3.655709732053796*^9, 3.65570973598133*^9}}],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", 
  RowBox[{"i", ",", "ii", ",", "j"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Energy", "[", "i_", "]"}], ":=", 
    RowBox[{"E0", "[", "i", "]"}]}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Energy", "[", "i_", "]"}], ":=", 
   RowBox[{"EKerr", "[", "i", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Xi]", "[", 
    RowBox[{"x_", ",", "t_", ",", "\[Tau]_"}], "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"ii", ",", "stateParameter"}], "]"}], 
      RowBox[{"\[Psi]", "[", 
       RowBox[{"ii", ",", "x"}], "]"}], 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "I"}], " ", "t", " ", 
        RowBox[{
         RowBox[{"Energy", "[", "ii", "]"}], "/", "h"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Xi]conj", "[", 
     RowBox[{"x_", ",", "t_", ",", "\[Tau]_"}], "]"}], ":=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Conjugate", "[", 
        RowBox[{"c", "[", 
         RowBox[{"ii", ",", "stateParameter"}], "]"}], "]"}], 
       RowBox[{"\[Psi]", "[", 
        RowBox[{"ii", ",", "x"}], "]"}], 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"+", "I"}], " ", "t", " ", 
         RowBox[{
          RowBox[{"Energy", "[", "ii", "]"}], "/", "h"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SEQ$Fullfilled", "=", 
   RowBox[{"Simplify", " ", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"SEqKerr", "[", "n", "]"}], "[", 
       RowBox[{"\[Xi]", "[", 
        RowBox[{"x", ",", "t", ",", "\[Tau]"}], "]"}], "]"}], "-", 
      RowBox[{"I", "  ", "h", " ", 
       RowBox[{"D", "[", " ", 
        RowBox[{
         RowBox[{"\[Xi]", "[", 
          RowBox[{"x", ",", "t", ",", "\[Tau]"}], "]"}], ",", "t"}], 
        "]"}]}]}], ",", 
     RowBox[{"m", ">", "0"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", "SEQ$Fullfilled", "]"}]}], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, 
   3.615328385704236*^9, {3.615328744378584*^9, 3.6153287799687347`*^9}, {
   3.615328987316884*^9, 3.615328990741791*^9}, 3.615329097580762*^9, 
   3.615329253855715*^9, {3.615330658311314*^9, 3.6153307498683777`*^9}, 
   3.615330921555663*^9, 3.61533204568215*^9, 3.615332563209057*^9, {
   3.615634190510241*^9, 3.615634239773162*^9}, {3.615634478087792*^9, 
   3.615634481089449*^9}, {3.615634623602338*^9, 3.615634626481221*^9}, 
   3.615641438572461*^9, {3.6157395944797697`*^9, 3.615739665757576*^9}, {
   3.615739734213461*^9, 3.615739768659885*^9}, {3.615739881661104*^9, 
   3.615739933286222*^9}, {3.615740011872445*^9, 3.615740025625989*^9}, {
   3.615740073397553*^9, 3.615740091891831*^9}, {3.615740325925481*^9, 
   3.615740330470478*^9}, {3.615742891394403*^9, 3.615742894679743*^9}, {
   3.6157430310993*^9, 3.615743099122088*^9}, {3.615743150179474*^9, 
   3.615743151709302*^9}, {3.615743187251524*^9, 3.615743248189742*^9}, 
   3.615753975574485*^9, {3.6157540161118097`*^9, 3.615754050815352*^9}, {
   3.615754172481432*^9, 3.615754177655167*^9}, {3.615754208084609*^9, 
   3.6157542161206903`*^9}, {3.615754360004344*^9, 3.615754453254593*^9}, {
   3.6157545277695637`*^9, 3.615754530994121*^9}, {3.615754603679699*^9, 
   3.6157546264101057`*^9}, {3.615754658937257*^9, 3.615754666490737*^9}, 
   3.615754772231031*^9, 3.615756984538136*^9, {3.61575701896502*^9, 
   3.615757019682733*^9}, {3.615757052182633*^9, 3.615757072552759*^9}, {
   3.615757114785241*^9, 3.615757157415572*^9}, 3.6157575403076963`*^9, {
   3.61575802427798*^9, 3.6157580594924707`*^9}, {3.615758113186903*^9, 
   3.6157581138698463`*^9}, {3.6157582108072777`*^9, 
   3.6157582272845507`*^9}, {3.61575844149684*^9, 3.615758456106846*^9}, {
   3.61575852021458*^9, 3.615758528087078*^9}, {3.615758566212085*^9, 
   3.615758595340784*^9}, {3.6157586264375668`*^9, 3.615758750434924*^9}, {
   3.615758786466999*^9, 3.615758872009001*^9}, {3.6157589587577133`*^9, 
   3.6157589711151867`*^9}, {3.616510649457903*^9, 3.6165106690543203`*^9}, 
   3.6165126623992863`*^9, {3.616512830402712*^9, 3.616512847525229*^9}, 
   3.616513151884907*^9, {3.624955013589396*^9, 3.624955014059816*^9}, {
   3.624955483923208*^9, 3.624955484050034*^9}, {3.625313264593042*^9, 
   3.625313270599378*^9}, {3.647774620968156*^9, 3.6477746546056023`*^9}, {
   3.647776763745688*^9, 3.647776794945004*^9}, {3.647780994301491*^9, 
   3.647781020161085*^9}, {3.648135803297061*^9, 3.64813587557316*^9}, 
   3.64815521172173*^9, {3.648161225895842*^9, 3.6481612315676413`*^9}, 
   3.648198445210218*^9, {3.6483575377569513`*^9, 3.648357562584592*^9}, {
   3.648558416509809*^9, 3.648558416590852*^9}, {3.648558449387416*^9, 
   3.6485584527321167`*^9}, {3.648558502147355*^9, 3.648558502216867*^9}, {
   3.655639466358261*^9, 3.6556395229621058`*^9}, {3.655640366223472*^9, 
   3.655640375964715*^9}, 3.656005686185204*^9, 3.6560061666285267`*^9, 
   3.656006236914651*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPsi]", "[", 
    RowBox[{"x_", ",", "t_", ",", "\[Tau]_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"x", "^", "2"}]}], " ", 
      RowBox[{"\[Alpha]", "/", "2"}]}], "]"}], 
    RowBox[{"Simplify", "[", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"Expand", "[", 
        RowBox[{
         RowBox[{"\[Xi]", "[", 
          RowBox[{"x", ",", "t", ",", "\[Tau]"}], "]"}], 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"x", "^", "2"}], " ", 
           RowBox[{"\[Alpha]", "/", "2"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "Exp"}], "}"}]}], "]"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{"timePrint", "[", 
  RowBox[{"\[CapitalPsi]", "[", 
   RowBox[{"X", ",", "T", ",", "mMixAngle"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, 
   3.615328385704236*^9, {3.615328744378584*^9, 3.6153287799687347`*^9}, {
   3.615328987316884*^9, 3.615328990741791*^9}, 3.615329097580762*^9, 
   3.615329253855715*^9, {3.615330658311314*^9, 3.6153307498683777`*^9}, 
   3.615330921555663*^9, 3.61533204568215*^9, 3.615332563209057*^9, {
   3.615634190510241*^9, 3.615634239773162*^9}, {3.615634478087792*^9, 
   3.615634481089449*^9}, {3.615634623602338*^9, 3.615634626481221*^9}, 
   3.615641438572461*^9, {3.6157395944797697`*^9, 3.615739665757576*^9}, {
   3.615739734213461*^9, 3.615739768659885*^9}, {3.615739881661104*^9, 
   3.615739933286222*^9}, {3.615740011872445*^9, 3.615740025625989*^9}, {
   3.615740073397553*^9, 3.615740091891831*^9}, {3.615740325925481*^9, 
   3.615740330470478*^9}, {3.615742891394403*^9, 3.615742894679743*^9}, {
   3.6157430310993*^9, 3.6157430890337467`*^9}, {3.615757787600575*^9, 
   3.615757840711211*^9}, 3.6157580200698843`*^9, {3.6157610777939367`*^9, 
   3.615761081009884*^9}, {3.6157611392790956`*^9, 3.615761157137271*^9}, 
   3.616043059537681*^9, 3.6483581381488113`*^9, 3.6485582002313557`*^9, {
   3.648558416614324*^9, 3.64855841662016*^9}, {3.648558502242507*^9, 
   3.648558502248784*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]", "[", 
    RowBox[{"x_", ",", "y_", ",", "t_", ",", "\[Tau]_"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Xi]conj", "[", 
      RowBox[{
       RowBox[{"x", "+", "y"}], ",", 
       RowBox[{"+", "t"}], ",", "\[Tau]"}], "]"}], " ", 
     RowBox[{"\[CapitalPsi]", "[", 
      RowBox[{
       RowBox[{"x", "-", "y"}], ",", "t", ",", "\[Tau]"}], "]"}]}], "/.", 
    "FixParameters"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"timePrint", "[", 
   RowBox[{"\[Rho]", "[", 
    RowBox[{"x", ",", "y", ",", "t", ",", "\[Tau]"}], "]"}], "]"}], 
  RowBox[{"(*", " ", 
   RowBox[{"DW", "=", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Rho]", "[", 
         RowBox[{"x", ",", "y", ",", "t", ",", "\[Tau]"}], "]"}], 
        RowBox[{"Exp", "[", 
         RowBox[{"I", " ", "2", " ", "y", " ", "p"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", 
         RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}]}], "]"}], " ", 
     "Prohibitively", " ", 
     RowBox[{"SLOW", "!"}]}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WignerFunction", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"FourierTransform", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"\[Rho]", "[", 
          RowBox[{"x", ",", " ", 
           RowBox[{"y", "/", "2"}], ",", "t", ",", "\[Tau]"}], "]"}], "/", 
         "h"}], "/", "Pi"}], ",", "y", ",", "p"}], "]"}], "/.", 
     RowBox[{"h", "\[Rule]", "1"}]}], "/.", 
    RowBox[{"\[Tau]", "\[Rule]", "mMixAngle"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"timePrint", "[", "WignerFunction", 
   RowBox[{"(*", 
    RowBox[{"[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}], "*)"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Count", "[", 
  RowBox[{
   RowBox[{"Expand", "[", 
    RowBox[{"WignerFunction", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], ",", 
   RowBox[{"+", "_"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, {
   3.615328385704236*^9, 3.61532842127243*^9}, {3.615328452177451*^9, 
   3.615328700955434*^9}, {3.61532913868193*^9, 3.615329140662854*^9}, {
   3.615329209708338*^9, 3.615329231643388*^9}, {3.615329538017696*^9, 
   3.6153295577324953`*^9}, {3.615330828281961*^9, 3.615330837113493*^9}, {
   3.6156389980699053`*^9, 3.615639089290873*^9}, {3.615639143068521*^9, 
   3.615639253553862*^9}, {3.6156393013390093`*^9, 3.6156393105481*^9}, {
   3.615639351484426*^9, 3.6156393555923357`*^9}, {3.615639410246297*^9, 
   3.615639423347652*^9}, {3.6156395121911697`*^9, 3.61563951611325*^9}, 
   3.615640096430455*^9, {3.615640442620921*^9, 3.615640460798748*^9}, {
   3.6156405179817133`*^9, 3.615640518330245*^9}, {3.6157256355018253`*^9, 
   3.61572563566157*^9}, {3.615725679695396*^9, 3.615725689107225*^9}, {
   3.615725903901721*^9, 3.6157259246853333`*^9}, {3.6157328388913403`*^9, 
   3.6157328561011133`*^9}, {3.615732897391026*^9, 3.615732919763029*^9}, {
   3.6157330434262857`*^9, 3.615733051956244*^9}, {3.615739058818254*^9, 
   3.6157390844150867`*^9}, {3.6157401863675337`*^9, 
   3.6157402093576937`*^9}, {3.6157402648349543`*^9, 3.615740267420556*^9}, 
   3.6157403380019217`*^9, 3.61574046647064*^9, {3.6157572043922*^9, 
   3.6157572085762463`*^9}, 3.615759117066454*^9, 3.615759196823285*^9, {
   3.6157595390100737`*^9, 3.615759545973748*^9}, {3.615759579691811*^9, 
   3.615759627921238*^9}, {3.624955394225871*^9, 3.624955466609825*^9}, 
   3.646557129686454*^9, 3.646993253447712*^9, 3.646993310004129*^9, {
   3.647776823505705*^9, 3.6477768270301523`*^9}, 3.64855820024431*^9, {
   3.6485584166304073`*^9, 3.648558416801186*^9}, {3.6485585022595387`*^9, 
   3.6485585022693167`*^9}}],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Wigner Flow analytical with Continuity Equation (\
\[Lambda] ->\[CapitalLambda])", "Section"]], "Subsubtitle",
 CellChangeTimes->{{3.615725928887197*^9, 3.615725936711233*^9}, {
  3.624966082984323*^9, 3.6249661051841717`*^9}, {3.624966855615535*^9, 
  3.6249668724076*^9}}],

Cell[BoxData[{
 RowBox[{"ss", "=", "1"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"wfxAnalytical", "[", 
     RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"WFx", "[", 
       RowBox[{"x", ",", "p", ",", "t", ",", "ss"}], "]"}], "/.", 
      RowBox[{"WF", "\[Rule]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"WignerFunction", "[", 
          RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.",
      "FixParameters"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Count", "[", 
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{"wfxAnalytical", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], ",", 
     RowBox[{"+", "_"}]}], "]"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"wfpAnalytical", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"WFp", "[", 
      RowBox[{"x", ",", "p", ",", "t", ",", "ss"}], "]"}], "/.", 
     RowBox[{"WF", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"WignerFunction", "[", 
         RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.", 
    "FixParameters"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"wfAnalytical", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"wfxAnalytical", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "x"}], "]"}], "+", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"wfpAnalytical", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "p"}], "]"}]}]}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"timePrint", "[", 
     RowBox[{"Simplify", "[", 
      RowBox[{"wfAnalytical", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], "]"}], ";"}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"wfuncDt", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}], "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"WignerFunction", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "t"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"timePrint", "[", 
     RowBox[{"Simplify", "[", 
      RowBox[{"wfuncDt", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], "]"}], ";", "\n", 
    RowBox[{"continuityEquation", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"wfuncDt", "[", 
            RowBox[{"x", ",", "p", ",", "t"}], "]"}], "+", 
           RowBox[{"wfAnalytical", "[", 
            RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "p", ",", "t"}], "}"}]}], "]"}], "/.", 
        RowBox[{"\[Lambda]", "\[Rule]", "\[CapitalLambda]"}]}], ",", 
       RowBox[{"m", ">", "0"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "*)"}], 
  RowBox[{"timePrint", "[", "continuityEquation", "]"}]}]}], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, {
   3.615328385704236*^9, 3.61532842127243*^9}, {3.615328452177451*^9, 
   3.615328700955434*^9}, {3.61532913868193*^9, 3.615329140662854*^9}, {
   3.615329209708338*^9, 3.615329231643388*^9}, {3.615329538017696*^9, 
   3.6153295577324953`*^9}, {3.615330828281961*^9, 3.615330837113493*^9}, {
   3.6156389980699053`*^9, 3.615639089290873*^9}, {3.615639143068521*^9, 
   3.615639253553862*^9}, {3.6156393013390093`*^9, 3.6156393105481*^9}, {
   3.615639351484426*^9, 3.6156393555923357`*^9}, {3.615639410246297*^9, 
   3.615639423347652*^9}, {3.6156395121911697`*^9, 3.61563951611325*^9}, 
   3.615640096430455*^9, {3.615640442620921*^9, 3.615640460798748*^9}, {
   3.6156405179817133`*^9, 3.615640518330245*^9}, {3.6157256355018253`*^9, 
   3.61572563566157*^9}, {3.615725679695396*^9, 3.615725689107225*^9}, {
   3.615725903901721*^9, 3.615726007983356*^9}, {3.615726223510936*^9, 
   3.615726227431016*^9}, {3.6157420001868467`*^9, 3.615742006151602*^9}, {
   3.615742040590849*^9, 3.615742122827833*^9}, {3.615742195261923*^9, 
   3.615742230972183*^9}, {3.6157423951717777`*^9, 3.615742460213076*^9}, {
   3.615757446793147*^9, 3.6157574620257597`*^9}, {3.6160431623304577`*^9, 
   3.616043189595357*^9}, {3.616043254953803*^9, 3.616043293541442*^9}, {
   3.616043328990443*^9, 3.616043342309023*^9}, {3.6165110851208897`*^9, 
   3.616511091061223*^9}, {3.616511154796013*^9, 3.6165111776629868`*^9}, {
   3.6249537488892117`*^9, 3.6249537623589153`*^9}, {3.624954672091284*^9, 
   3.62495469089832*^9}, 3.624954847418378*^9, {3.6249550855471573`*^9, 
   3.624955091287768*^9}, {3.624955198841002*^9, 3.624955200431562*^9}, {
   3.6249552316841373`*^9, 3.624955336120886*^9}, {3.625311379870614*^9, 
   3.625311400913364*^9}, {3.646552860600666*^9, 3.6465528738692007`*^9}, {
   3.6465533062612543`*^9, 3.646553316266013*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"continuityEquation", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"wfuncDt", "[", 
        RowBox[{"x", ",", "p", ",", "t"}], "]"}], "+", 
       RowBox[{"wfAnalytical", "[", 
        RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], "/.", 
      RowBox[{"\[Lambda]", "\[Rule]", "\[CapitalLambda]"}]}], ",", 
     RowBox[{"m", ">", "0"}]}], "]"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.6249549163991737`*^9, 3.6249549664723883`*^9}, {
  3.624955610626749*^9, 3.624955612449327*^9}, {3.646553395032299*^9, 
  3.646553398280514*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Wigner Functions numerical", "Subsubtitle",
 CellChangeTimes->{{3.6157257941396627`*^9, 3.615725802449313*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6482018763316507`*^9, 3.648201892820087*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"schneller", "=", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "-", 
          FractionBox["y", "2"]}], ")"}], "2"]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "+", 
          FractionBox["y", "2"]}], ")"}], "2"]}]}]], "*", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"TrueQ", "[", 
       RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], ",", 
      "1", ",", 
      FractionBox[
       RowBox[{"Exp", "[", 
        RowBox[{"-", 
         RowBox[{"stateParameter", "^", "2"}]}], "]"}], 
       RowBox[{"Sqrt", "[", "Pi", "]"}]]}], "]"}], 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{"ExpToTrig", "[", 
       RowBox[{"Expand", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Rho]", "[", 
           RowBox[{"x", ",", " ", 
            RowBox[{"y", "/", "2"}], ",", "t", ",", "\[Tau]"}], "]"}], "/", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"x", "-", 
                FractionBox["y", "2"]}], ")"}], "2"]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"x", "+", 
                FractionBox["y", "2"]}], ")"}], "2"]}]}]]}], 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"TrueQ", "[", 
            RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], 
           ",", "1", ",", 
           RowBox[{
            RowBox[{"Sqrt", "[", "Pi", "]"}], 
            RowBox[{"Exp", "[", 
             RowBox[{"stateParameter", "^", "2"}], "]"}]}]}], "]"}]}], "]"}], 
       "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"Cos", ",", "Sin", ",", "x", ",", "y", ",", 
        RowBox[{"Tanh", "[", "sQueeze", "]"}]}], "}"}], ",", "Simplify"}], 
     "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.646998863656547*^9, 3.6469988970106173`*^9}, {
   3.646998930205627*^9, 3.6469989309873*^9}, {3.6469989932264843`*^9, 
   3.646999003185061*^9}, 3.646999104456258*^9, {3.646999187017742*^9, 
   3.6469992156515512`*^9}, 3.6481984689124804`*^9, {3.6481990124878798`*^9, 
   3.6481990254258633`*^9}, {3.648199055806405*^9, 3.648199075951848*^9}, {
   3.648199124652779*^9, 3.6481991630356092`*^9}, {3.648199194657393*^9, 
   3.648199195112032*^9}, {3.648201525992984*^9, 3.6482016180359163`*^9}, {
   3.648201665663186*^9, 3.648201688647642*^9}, {3.648201723774685*^9, 
   3.648201759259985*^9}, {3.648201863088166*^9, 3.648201929222324*^9}, {
   3.648202010019573*^9, 3.6482020394994802`*^9}, {3.648202073422988*^9, 
   3.648202079263936*^9}, {3.6482030209246607`*^9, 3.648203037396947*^9}, 
   3.648321115919221*^9, {3.648358038759696*^9, 3.648358039805983*^9}, 
   3.648558416818645*^9, 3.648558502273623*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"schneller", "=", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", 
           FractionBox["y", "2"]}], ")"}], "2"]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "+", 
           FractionBox["y", "2"]}], ")"}], "2"]}]}]], 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"ExpandAll", "[", 
        RowBox[{
         RowBox[{"\[Rho]", "[", 
          RowBox[{"x", ",", " ", 
           RowBox[{"y", "/", "2"}], ",", "t", ",", "\[Tau]"}], "]"}], "/", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"x", "-", 
               FractionBox["y", "2"]}], ")"}], "2"]}], "-", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"x", "+", 
               FractionBox["y", "2"]}], ")"}], "2"]}]}]]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"x", "+", 
          RowBox[{"y", "/", "2"}]}], ",", 
         RowBox[{"x", "-", 
          RowBox[{"y", "/", "2"}]}]}], "}"}]}], "]"}]}]}], ";"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.6156396826593037`*^9, 3.61563969949319*^9}, {
   3.615639736750227*^9, 3.615639759554955*^9}, {3.615639801040518*^9, 
   3.615639819453103*^9}, 3.615639918063538*^9, 3.615639985693759*^9, 
   3.615640058820881*^9, 3.615725712794808*^9, {3.615725818044476*^9, 
   3.615725861303022*^9}, {3.646998745429996*^9, 3.646998779911813*^9}, {
   3.646998810819689*^9, 3.6469988468724213`*^9}, {3.646999059928638*^9, 
   3.6469990960710583`*^9}, 3.6469993038210793`*^9, 3.648558416982929*^9, 
   3.648558502276964*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"WignerFunction2", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"TrueQ", "[", 
        RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], ",", 
       "1", ",", 
       RowBox[{"Exp", "[", 
        RowBox[{"-", 
         RowBox[{"stateParameter", "^", "2"}]}], "]"}]}], "]"}], "/", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"x", "^", "2"}], "+", 
       RowBox[{"p", "^", "2"}]}], "]"}]}], "*", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Expand", "[", 
         RowBox[{
          RowBox[{"FourierTransform", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"schneller", "/", "h"}], "/", "Pi"}], ",", "y", ",", 
            "p"}], "]"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"x", "^", "2"}], "+", 
            RowBox[{"p", "^", "2"}]}], "]"}], "*", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"TrueQ", "[", 
             RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], 
            ",", "1", ",", 
            RowBox[{"Exp", "[", 
             RowBox[{"stateParameter", "^", "2"}], "]"}]}], "]"}]}], "]"}], "/.", 
        RowBox[{"h", "\[Rule]", "1"}]}], "/.", 
       RowBox[{"\[Tau]", "\[Rule]", "mMixAngle"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"_Sin", ",", "_Cos", ",", "p", ",", "Pi"}], "}"}]}], "]"}]}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "This", " ", "version", " ", "`WignerFunction2`", " ", "is", " ", "not", 
      " ", "faster", " ", "or", " ", "superior"}], "..."}], "."}], " ", 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.6156396826593037`*^9, 3.61563969949319*^9}, {
   3.615639736750227*^9, 3.615639759554955*^9}, {3.615639801040518*^9, 
   3.615639819453103*^9}, 3.615639918063538*^9, 3.615639985693759*^9, 
   3.615640058820881*^9, 3.615725712794808*^9, {3.615725818044476*^9, 
   3.615725861303022*^9}, {3.646998745429996*^9, 3.646998779911813*^9}, {
   3.646998810819689*^9, 3.6469988468724213`*^9}, {3.646999059928638*^9, 
   3.646999067744164*^9}, 3.6469991496276217`*^9, {3.646999222025188*^9, 
   3.646999245251965*^9}, {3.6469992771240807`*^9, 3.646999288567875*^9}, 
   3.6475176758241177`*^9, {3.64751772477182*^9, 3.6475177293399067`*^9}, 
   3.647517768952201*^9, {3.647517882542028*^9, 3.6475178837971363`*^9}, 
   3.64820250761485*^9, {3.648202541891608*^9, 3.648202545086802*^9}, {
   3.64820258713412*^9, 3.648202588817943*^9}, {3.648202656280497*^9, 
   3.648202704054236*^9}, {3.648202764170702*^9, 3.6482027707705107`*^9}, {
   3.648202817146748*^9, 3.648202825888348*^9}, {3.6482028740265493`*^9, 
   3.648202973266466*^9}, {3.648203330907611*^9, 3.6482034022900143`*^9}, {
   3.648203584317809*^9, 3.648203643549047*^9}, {3.64820377836712*^9, 
   3.648203789240973*^9}, {3.648203821493287*^9, 3.648203860747518*^9}, 
   3.6483211265674543`*^9, {3.6483580413634367`*^9, 3.648358042708568*^9}, 
   3.648558200259639*^9, 3.648558416998453*^9, 3.648558502281013*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"WignerFunctionN", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"WignerFunction2", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], "//", "N"}], "//", "Chop"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.6156396826593037`*^9, 3.61563969949319*^9}, {
   3.615639736750227*^9, 3.615639759554955*^9}, {3.615639801040518*^9, 
   3.615639819453103*^9}, 3.615639918063538*^9, 3.615639985693759*^9, 
   3.615640058820881*^9, 3.615725712794808*^9, {3.615725818044476*^9, 
   3.615725861303022*^9}, {3.646998745429996*^9, 3.646998779911813*^9}, {
   3.646998810819689*^9, 3.6469988468724213`*^9}, {3.646999059928638*^9, 
   3.646999067744164*^9}, 3.6469991496276217`*^9, {3.646999222025188*^9, 
   3.646999245251965*^9}, {3.6469992771240807`*^9, 3.646999288567875*^9}, 
   3.6475176758241177`*^9, {3.64751772477182*^9, 3.6475177293399067`*^9}, {
   3.647517768952201*^9, 3.6475178070296907`*^9}, {3.6475178607336407`*^9, 
   3.6475178752434196`*^9}, {3.647518392723646*^9, 3.647518422230047*^9}, 
   3.648202234883527*^9, {3.64820368070606*^9, 3.6482036895546017`*^9}, 
   3.648203907201837*^9, 3.6483211344555197`*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"intermediateWF", "=", 
   RowBox[{
    RowBox[{"WignerFunctionNN", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}], "//", "Chop"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.647517906158998*^9, 3.647517939357039*^9}, {
   3.6475179949655247`*^9, 3.6475180126816053`*^9}, {3.64751805715273*^9, 
   3.647518072936112*^9}, {3.647518113874671*^9, 3.647518119720194*^9}, {
   3.6475181555847*^9, 3.647518235568243*^9}, {3.647518266492424*^9, 
   3.647518267356043*^9}, {3.647518319911366*^9, 3.64751837224555*^9}, {
   3.6475184035329237`*^9, 3.647518410499648*^9}, 3.648202257313993*^9, {
   3.64820246290351*^9, 3.648202471564665*^9}, {3.648203701358893*^9, 
   3.648203721091221*^9}, 3.648203919589829*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"WignerFunctionN", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"intermediateWF", "//", "TrigReduce"}], "//", "Chop"}], ",", 
      RowBox[{"{", 
       RowBox[{"Cos", ",", "Sin"}], "}"}]}], "]"}], "/", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"x", "^", "2"}], "+", 
      RowBox[{"p", "^", "2"}]}], "]"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.647517906158998*^9, 3.647517939357039*^9}, {
   3.6475179949655247`*^9, 3.6475180126816053`*^9}, {3.64751805715273*^9, 
   3.647518072936112*^9}, {3.647518113874671*^9, 3.647518119720194*^9}, {
   3.6475181555847*^9, 3.647518235568243*^9}, {3.647518266492424*^9, 
   3.647518267356043*^9}, {3.647518319911366*^9, 3.64751837224555*^9}, {
   3.6475184035329237`*^9, 3.647518410499648*^9}, 3.648202257313993*^9, {
   3.64820246290351*^9, 3.648202471564665*^9}, 3.648203928851054*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"XX", "=", "2.05"}], ";", " ", 
   RowBox[{"ZZ", "=", 
    RowBox[{"1", "/", "Pi"}]}], ";"}], " ", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"TT", "=", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", 
           RowBox[{"Pi", " ", "/", 
            RowBox[{"Abs", "[", 
             RowBox[{
              RowBox[{"E0", "[", "1", "]"}], "-", 
              RowBox[{"E0", "[", "0", "]"}]}], "]"}]}]}], ")"}], "/", "8"}], 
        " ", "/.", "FixParameters"}], ",", "4"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"DTT", "=", 
     RowBox[{"N", "[", 
      RowBox[{"TT", "/", "numberOfFrames"}], "]"}]}], ";"}], "*)"}]}], "\n", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"\[Rho]", "[", 
    RowBox[{"x", ",", "0", ",", "0", ",", "mMixAngle"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
   RowBox[{"PlotPoints", "\[Rule]", "35"}], ",", 
   RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6153297092380342`*^9, 3.615329785168223*^9}, {
   3.6153298718801193`*^9, 3.615329874799344*^9}, {3.6153299515696983`*^9, 
   3.6153299721745977`*^9}, 3.615330108624568*^9, {3.615330402694769*^9, 
   3.615330511979083*^9}, {3.615330546916795*^9, 3.615330581365438*^9}, 
   3.615330757263938*^9, {3.6153310630027323`*^9, 3.615331063452479*^9}, {
   3.615331097970161*^9, 3.615331127003668*^9}, {3.615331164592587*^9, 
   3.615331214935355*^9}, {3.6153312498820887`*^9, 3.615331253403664*^9}, {
   3.615331384888257*^9, 3.615331388177849*^9}, 3.615331420023917*^9, {
   3.615331462795383*^9, 3.615331547535287*^9}, {3.615331589514385*^9, 
   3.615331591530878*^9}, 3.6153316705998783`*^9, {3.615331829539322*^9, 
   3.615331900829331*^9}, {3.6153321121144447`*^9, 3.615332155925251*^9}, {
   3.615332251773364*^9, 3.6153322946228037`*^9}, {3.615333272813233*^9, 
   3.6153332846333923`*^9}, {3.615333356658101*^9, 3.6153333919780197`*^9}, {
   3.615333552928935*^9, 3.615333598126939*^9}, {3.615372196785733*^9, 
   3.6153722132385063`*^9}, 3.61537225784061*^9, {3.615372853158967*^9, 
   3.615372855618018*^9}, 3.6153733745245743`*^9, {3.615373913756947*^9, 
   3.61537394734962*^9}, {3.615374317822193*^9, 3.615374319479198*^9}, {
   3.615374386474951*^9, 3.6153744150353727`*^9}, {3.615377778501686*^9, 
   3.615377782633802*^9}, {3.615480477870656*^9, 3.61548051491334*^9}, {
   3.615480876202793*^9, 3.615480883831133*^9}, 3.615568238076152*^9, {
   3.615568799836649*^9, 3.615568801130519*^9}, {3.615577558611709*^9, 
   3.615577559188532*^9}, 3.6155775932888308`*^9, {3.6155778732858953`*^9, 
   3.615577884700395*^9}, 3.615581879955368*^9, {3.615581914860889*^9, 
   3.615581915549979*^9}, {3.6156407018297853`*^9, 3.615640707757072*^9}, {
   3.6156411397255363`*^9, 3.615641155705331*^9}, {3.6157405984467154`*^9, 
   3.615740600551593*^9}, {3.6157419017671843`*^9, 3.615741960446138*^9}, {
   3.6157613353498573`*^9, 3.6157613478094053`*^9}, {3.616044089341208*^9, 
   3.616044144903419*^9}, {3.616044182440158*^9, 3.616044230438621*^9}, {
   3.616044368031839*^9, 3.6160443718347797`*^9}, {3.6469983335283203`*^9, 
   3.646998346034295*^9}, {3.647362266070788*^9, 3.647362270019891*^9}, 
   3.647941230568522*^9, 3.6485582002687817`*^9, 3.655641827476495*^9}],

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Time spent= \>\"", ",", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ",", "4"}], "]"}], 
   ",", "\"\< Seconds  = \>\"", ",", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ")"}], "/", "60"}], 
     ",", "4"}], "]"}], ",", "\"\< Minutes\>\""}], "]"}]], "Input",
 CellChangeTimes->{{3.615332338682863*^9, 3.6153323671264963`*^9}, {
   3.6153708404981537`*^9, 3.6153708442947683`*^9}, {3.615370993774354*^9, 
   3.6153709970605383`*^9}, {3.615371503594904*^9, 3.615371513169588*^9}, {
   3.615371566099598*^9, 3.6153715845516644`*^9}, {3.6153716985333223`*^9, 
   3.615371700155863*^9}, {3.615371792539176*^9, 3.615371794326886*^9}, {
   3.61537795545512*^9, 3.61537798494068*^9}, {3.6153780494292316`*^9, 
   3.615378092443664*^9}, 3.615378164538499*^9, {3.61537826459508*^9, 
   3.61537826653004*^9}, {3.615379816338554*^9, 3.615379823278825*^9}, {
   3.6153804154286327`*^9, 3.615380431346485*^9}, {3.615380908263824*^9, 
   3.615381002835142*^9}, {3.615577431830936*^9, 3.615577507511448*^9}, {
   3.615577657622074*^9, 3.615577690526105*^9}, 3.615577793267749*^9, {
   3.615577838637783*^9, 3.61557783958727*^9}, {3.615577900895199*^9, 
   3.615577905978784*^9}, {3.615582278512148*^9, 3.6155822838313217`*^9}, 
   3.615582393374818*^9, 3.615582565462751*^9, 3.615634786415193*^9, {
   3.6156398594325733`*^9, 3.61563990714559*^9}, 3.6156400083521547`*^9, {
   3.615640897890258*^9, 3.615640905313417*^9}, 3.615717823245494*^9, 
   3.615718472574972*^9, {3.61571850902551*^9, 3.615718513623602*^9}, {
   3.615718630466916*^9, 3.615718637460788*^9}, {3.6157188495094976`*^9, 
   3.6157188790367727`*^9}, {3.61571890921705*^9, 3.6157190656980677`*^9}, {
   3.615726320880335*^9, 3.615726344654138*^9}}],

Cell[BoxData[
 RowBox[{"compensateForClassicalMovement", "=", 
  RowBox[{
   RowBox[{"+", 
    RowBox[{"Abs", "[", 
     RowBox[{"LAMBDA", "^", "2"}], "]"}]}], "/", 
   RowBox[{"LAMBDA", "^", "2"}]}]}]], "Input",
 CellChangeTimes->{{3.6473585226071367`*^9, 3.6473585510538*^9}, {
   3.647358682624426*^9, 3.647358724333336*^9}, {3.647358966650272*^9, 
   3.6473589944804153`*^9}, {3.647359118256459*^9, 3.647359124414003*^9}, {
   3.6473592030849333`*^9, 3.647359209485674*^9}, 3.647359270846427*^9, {
   3.647359339622357*^9, 3.647359340468686*^9}, {3.647362368325342*^9, 
   3.647362397854302*^9}, 3.647362525952918*^9, 3.653825926667109*^9, 
   3.653825957228842*^9, 3.6538259930721207`*^9, {3.7423237458193693`*^9, 
   3.742323763597468*^9}, 3.742324204420885*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"colors2", "=", 
   RowBox[{"{", 
    RowBox[{
    "Red", ",", "Cyan", ",", "Cyan", ",", "Cyan", ",", "Cyan", ",", "Cyan", 
     ",", "Cyan", ",", "Cyan", ",", "Blue"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gradient2", "[", 
    RowBox[{
     RowBox[{"z_", "?", "NumericQ"}], ",", 
     RowBox[{"rest___", "?", "NumericQ"}]}], "]"}], ":=", 
   RowBox[{"Blend", "[", 
    RowBox[{"colors2", ",", "z"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6478176787642593`*^9, 3.647817704326685*^9}, {
   3.647817776773241*^9, 3.6478178261481533`*^9}, {3.6478178879233637`*^9, 
   3.647817925684845*^9}, {3.647817965999756*^9, 3.6478179723527527`*^9}, {
   3.647818023100072*^9, 3.647818041575585*^9}, 3.647818147719846*^9, {
   3.64781951577836*^9, 3.64781956942972*^9}, 3.647856409622579*^9}],

Cell[BoxData[{
 RowBox[{"R", "=", "RR"}], "\[IndentingNewLine]", 
 RowBox[{"nN", "=", "5"}], "\n", 
 RowBox[{"clockwise", "=", 
  RowBox[{"-", "1"}]}], "\[IndentingNewLine]", 
 RowBox[{"slower", "=", 
  RowBox[{"3", "/", "3"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Wf", "[", 
    RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
   RowBox[{"WignerFunctionN", "[", 
    RowBox[{
     RowBox[{"R", "*", 
      RowBox[{"Cos", "[", 
       RowBox[{"x", "+", 
        RowBox[{"compensateForClassicalMovement", "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"R", "^", "2"}], "*", 
            RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
     ",", 
     RowBox[{"clockwise", "*", "R", "*", 
      RowBox[{"Sin", "[", 
       RowBox[{"x", "+", 
        RowBox[{"compensateForClassicalMovement", "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"R", "^", "2"}], "*", 
            RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
     ",", "t"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tableOfPlots2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"Wf", "[", 
        RowBox[{"x", ",", 
         RowBox[{"nT", "*", 
          RowBox[{
           RowBox[{"TT", "/", "slower"}], "/", "nN"}]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Thickness", "[", 
           RowBox[{"0.015", "*", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ")"}]}], "]"}], ",", 
          RowBox[{"Opacity", "[", 
           RowBox[{"1", "-", 
            RowBox[{"0", "*", "nT", "*", "0.3"}]}], "]"}], ",", 
          RowBox[{"Directive", "[", 
           RowBox[{"RGBColor", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"1", "/", "4"}], "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{
              RowBox[{"1", "/", "3"}], "-", 
              RowBox[{"nT", "/", "nN"}]}]}], "]"}], "]"}]}], "}"}]}]}], "]"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"100", ",", "Black"}], "]"}]}]}], 
   RowBox[{"(*", 
    RowBox[{",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\[Theta]", ",", "W"}], "}"}]}]}], "*)"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.6478176787642593`*^9, 3.647817704326685*^9}, {
   3.647817776773241*^9, 3.6478178261481533`*^9}, {3.6478178879233637`*^9, 
   3.647817925684845*^9}, {3.647817965999756*^9, 3.6478179723527527`*^9}, {
   3.647818023100072*^9, 3.647818041575585*^9}, 3.647818147719846*^9, {
   3.64781951577836*^9, 3.64781956942972*^9}, 3.647856409622579*^9, {
   3.647946347467008*^9, 3.647946352970357*^9}, {3.647946384348001*^9, 
   3.64794641011197*^9}, 3.647948292280335*^9, {3.647948374064362*^9, 
   3.647948380541463*^9}, {3.647948507321512*^9, 3.647948541740152*^9}, {
   3.6479485727374687`*^9, 3.64794860646966*^9}, {3.6479495526641073`*^9, 
   3.647949557807835*^9}, 3.648137841394105*^9, {3.648155745555275*^9, 
   3.648155805115921*^9}, {3.648155853444354*^9, 3.6481558945294733`*^9}, {
   3.64835826029879*^9, 3.648358270187827*^9}, 3.64855541675072*^9, 
   3.648595596061872*^9, {3.653826134732232*^9, 3.653826157780237*^9}, {
   3.653979796976554*^9, 3.653979807991653*^9}, {3.653979852080027*^9, 
   3.653979880574848*^9}, {3.653979911797864*^9, 3.6539799291219673`*^9}, {
   3.6541053631340103`*^9, 3.6541053871801767`*^9}, {3.6541059068241377`*^9, 
   3.654105954919024*^9}, {3.654105991710649*^9, 3.654106009226643*^9}, {
   3.654106546087408*^9, 3.654106571175474*^9}, 3.654106615260579*^9, 
   3.654107498030134*^9, 3.6541076870526733`*^9, 3.654107744767465*^9, {
   3.654341376664727*^9, 3.654341381231179*^9}, {3.6543419563973103`*^9, 
   3.654341988355933*^9}, {3.654342135270645*^9, 3.654342140298518*^9}, 
   3.654425897334467*^9, 3.742297080778288*^9, 3.742308175597966*^9, 
   3.742312213942546*^9, 3.742315160167313*^9, {3.742315198284213*^9, 
   3.742315204284745*^9}, 3.742323564383829*^9, {3.742324213951509*^9, 
   3.742324231602626*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"cfun", "[", 
        RowBox[{"x_", ",", "t_"}], "]"}], "=", 
       RowBox[{"Re", "[", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"WignerFunctionN", "[", 
           RowBox[{
            RowBox[{"R", "*", 
             RowBox[{"Cos", "[", 
              RowBox[{"x", "+", 
               RowBox[{"compensateForClassicalMovement", "*", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   RowBox[{"R", "^", "2"}], "*", 
                   RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], 
              "]"}]}], ",", 
            RowBox[{"R", "*", 
             RowBox[{"Sin", "[", 
              RowBox[{"x", "+", 
               RowBox[{"compensateForClassicalMovement", "*", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   RowBox[{"R", "^", "2"}], "*", 
                   RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], 
              "]"}]}], ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "2"}], "}"}]}], "]"}], "]"}]}], ";"}], "\n", 
     RowBox[{"cfun", "[", 
      RowBox[{"x_", ",", " ", "t_"}], "]"}]}], " ", "=", " ", 
    RowBox[{"Re", "[", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"WignerFunctionN", "[", 
        RowBox[{
         RowBox[{"R", "*", 
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"compensateForClassicalMovement", "*", "t", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"LAMBDA", "^", "2"}], "*", 
                RowBox[{"R", "^", "2"}]}], " ", "+", " ", "1"}], ")"}]}], " ",
             "+", " ", "x"}], "]"}]}], ",", " ", "\n", "      ", 
         RowBox[{"R", "*", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"compensateForClassicalMovement", "*", "t", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"LAMBDA", "^", "2"}], "*", 
                RowBox[{"R", "^", "2"}]}], " ", "+", " ", "1"}], ")"}]}], " ",
             "+", " ", "x"}], "]"}]}], ",", " ", "t"}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"x", ",", " ", "2"}], "}"}]}], "]"}], "]"}]}], ";", " ", "\n", 
   RowBox[{
    RowBox[{"myColorFunc", "[", 
     RowBox[{"x_", ",", " ", "t_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"colorRange", "[", 
       RowBox[{"55", "*", 
        RowBox[{"cfun", "[", 
         RowBox[{"x", ",", " ", "t"}], "]"}]}], "]"}], " ", "/.", " ", 
      RowBox[{"colorRange", " ", "->", " ", 
       RowBox[{"ColorData", "[", "\"\<GreenPinkTones\>\"", "]"}]}]}], "\n", 
     RowBox[{
      RowBox[{"myColorFunc", "[", 
       RowBox[{"x_", ",", " ", "t_"}], "]"}], " ", ":=", " ", 
      RowBox[{"gradient2", "[", 
       RowBox[{"4", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"cfun", "[", 
           RowBox[{"x", ",", " ", "t"}], "]"}], " ", "+", " ", "0.15"}], 
         ")"}]}], "]"}]}], "\n", 
     RowBox[{
      RowBox[{"myColorFunc2", "[", 
       RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"colorRange", "[", 
        RowBox[{"5", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"cfun", "[", 
            RowBox[{"x", ",", "t"}], "]"}], "+", "0.1005"}], ")"}]}], "]"}], "/.", 
       RowBox[{"colorRange", "\[Rule]", 
        RowBox[{"ColorData", "[", "\"\<RedGreenSplit\>\"", "]"}]}]}]}], "\n", 
     
     RowBox[{
      RowBox[{"myColorFunc", "[", 
       RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
      RowBox[{"gradient2", "[", 
       RowBox[{"5", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"cfun", "[", 
           RowBox[{"x", ",", "t"}], "]"}], "+", "0.1005"}], ")"}]}], 
       "]"}]}]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.6478176787642593`*^9, 3.647817704326685*^9}, {
   3.647817776773241*^9, 3.6478178261481533`*^9}, {3.6478178879233637`*^9, 
   3.647817925684845*^9}, {3.647817965999756*^9, 3.6478179723527527`*^9}, {
   3.647818023100072*^9, 3.647818041575585*^9}, 3.647818147719846*^9, {
   3.64781951577836*^9, 3.64781956942972*^9}, 3.647856409622579*^9, {
   3.647946347467008*^9, 3.647946352970357*^9}, {3.647946384348001*^9, 
   3.64794641011197*^9}, 3.647948292280335*^9, {3.647948374064362*^9, 
   3.647948380541463*^9}, {3.647948507321512*^9, 3.647948541740152*^9}, {
   3.6479485727374687`*^9, 3.64794860646966*^9}, {3.647948677602337*^9, 
   3.647948684625163*^9}, 3.647953200843544*^9, {3.7423238119517927`*^9, 
   3.74232381577853*^9}}],

Cell[BoxData[{
 RowBox[{"nN", "=", "16"}], "\[IndentingNewLine]", 
 RowBox[{"nn", "=", "7"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tableOfPlots2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Wf", "[", 
         RowBox[{"x", ",", 
          RowBox[{"nT", "*", 
           RowBox[{
            RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Thickness", "[", 
         RowBox[{"0.015", "*", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"nT", "/", "nn"}]}], ")"}]}], "]"}]}], ",", 
       RowBox[{"Axes", "\[Rule]", "True"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.6479584884642067`*^9, 3.647958542313592*^9}, {
   3.647958596051414*^9, 3.6479586031083403`*^9}, {3.6479586431142178`*^9, 
   3.647958693567768*^9}, {3.647958781123733*^9, 3.647958802846842*^9}, 
   3.647958866353325*^9, {3.6479592142106867`*^9, 3.6479592458556137`*^9}, {
   3.648155941969243*^9, 3.648155975059309*^9}, {3.648156107446306*^9, 
   3.648156114623598*^9}, {3.6481563367854147`*^9, 3.648156372012664*^9}, {
   3.648156611677099*^9, 3.648156642036955*^9}, 3.648159870152774*^9, {
   3.6544261984134197`*^9, 3.654426206513978*^9}, 3.6544266546291723`*^9, 
   3.6544274557917547`*^9, 3.7422971248468857`*^9}],

Cell[BoxData[
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}]}], 
   RowBox[{"(*", 
    RowBox[{",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\[Theta]", ",", "W"}], "}"}]}]}], "*)"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tableOfPlots2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Wf", "[", 
         RowBox[{"x", ",", 
          RowBox[{"nT", "*", 
           RowBox[{
            RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Thickness", "[", 
           RowBox[{"0.015", "*", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ")"}]}], "]"}], ",", 
          RowBox[{"Opacity", "[", 
           RowBox[{"1", "-", 
            RowBox[{"0", "*", "nT", "*", "0.3"}]}], "]"}], ",", 
          RowBox[{"Directive", "[", 
           RowBox[{"RGBColor", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"1", "/", "4"}], "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{
              RowBox[{"1", "/", "3"}], "-", 
              RowBox[{"nT", "/", "nN"}]}]}], "]"}], "]"}]}], "}"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.06"}], ",", "0.25"}], "}"}]}], ",", 
       RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
       RowBox[{"AspectRatio", "\[Rule]", 
        RowBox[{"1", "/", "3"}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6479584884642067`*^9, 3.647958542313592*^9}, {
   3.647958596051414*^9, 3.6479586031083403`*^9}, {3.6479586431142178`*^9, 
   3.647958693567768*^9}, {3.647958781123733*^9, 3.647958802846842*^9}, 
   3.647958866353325*^9, {3.6479592142106867`*^9, 3.6479592458556137`*^9}, {
   3.648155941969243*^9, 3.648155975059309*^9}, {3.648156107446306*^9, 
   3.648156114623598*^9}, {3.6481563367854147`*^9, 3.648156372012664*^9}, {
   3.648156611677099*^9, 3.648156642036955*^9}, 3.648159870152774*^9, {
   3.6544261984134197`*^9, 3.654426206513978*^9}, {3.654426264178012*^9, 
   3.654426280314992*^9}, {3.654426376374936*^9, 3.6544264366372423`*^9}, {
   3.654426527598617*^9, 3.654426617823125*^9}, {3.654426813201311*^9, 
   3.6544268495387506`*^9}, 3.6544268992783527`*^9, 3.654426932310829*^9, 
   3.654427450575445*^9, {3.742139570535427*^9, 3.742139573655169*^9}, 
   3.742141021453973*^9, 3.7422116555699253`*^9}],

Cell[BoxData[
 RowBox[{"tableOfPlots2", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"Wf", "[", 
       RowBox[{"x", ",", 
        RowBox[{"nT", "*", 
         RowBox[{
          RowBox[{"TT", "/", "slower"}], "/", "nN"}]}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", 
        RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Thickness", "[", 
          RowBox[{"0.015", "*", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"nT", "/", "nN"}]}], ")"}]}], "]"}], ",", 
         RowBox[{"Opacity", "[", 
          RowBox[{"1", "-", 
           RowBox[{"0", "*", "nT", "*", "0.3"}]}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"RGBColor", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"1", "/", "4"}], "-", 
             RowBox[{"nT", "/", "nN"}]}], ",", 
            RowBox[{"1", "-", 
             RowBox[{"nT", "/", "nN"}]}], ",", 
            RowBox[{
             RowBox[{"1", "/", "3"}], "-", 
             RowBox[{"nT", "/", "nN"}]}]}], "]"}], "]"}]}], "}"}]}]}], "]"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.654426017873945*^9, 3.654427112058428*^9, {3.742139494678892*^9, 
   3.742139501842379*^9}, {3.742139576923485*^9, 3.742139579834168*^9}, 
   3.742141013245913*^9, 3.7422116624720984`*^9, 3.742297129800466*^9, {
   3.74231516148291*^9, 3.74231518247875*^9}}],

Cell[BoxData[
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}], ",", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"LabelStyle", "\[Rule]", 
       RowBox[{"Directive", "[", 
        RowBox[{"100", ",", "Black"}], "]"}]}], ","}], "*)"}], 
    RowBox[{"Ticks", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "Pi", ",", 
         RowBox[{"2", "Pi"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.05", ",", "0.1"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<\>\"", ",", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<\>\"", ",", "Italic"}], "]"}]}], "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"10", ",", "Black", ",", "Bold"}], "]"}]}], ",", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"Epilog", "\[Rule]", 
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"0", ",", "10", ",", "Bold", ",", 
           RowBox[{"Background", "\[Rule]", "White"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.2"}], ",", 
           RowBox[{"-", "0.0001"}]}], "}"}]}], "]"}]}], ","}], "*)"}], 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"W", ",", "15", ",", "Bold", ",", 
           RowBox[{"Background", "\[Rule]", "White"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.2", ",", "0.115"}], "}"}]}], "]"}], ",", 
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\[Theta]", ",", "15", ",", "Bold", ",", 
           RowBox[{"Background", "\[Rule]", "White"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2.010", " ", "Pi"}], ",", "0.035"}], "}"}]}], "]"}]}], 
      "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.654427486031385*^9, 3.6544274881901217`*^9}, 
   3.742139178868293*^9, {3.7421392596650963`*^9, 3.742139323815464*^9}, {
   3.742139391018107*^9, 3.742139416918151*^9}, {3.742139451096477*^9, 
   3.742139469390884*^9}, {3.742139718760641*^9, 3.7421397617150297`*^9}, {
   3.742140042827243*^9, 3.742140055962159*^9}, {3.742140164998035*^9, 
   3.7421401652012987`*^9}, {3.7421405615613832`*^9, 3.742140561947934*^9}, {
   3.7421407879203587`*^9, 3.7421407939248333`*^9}, {3.742140872852557*^9, 
   3.742141001352518*^9}, {3.742141066498968*^9, 3.742141067430344*^9}, {
   3.74214111336316*^9, 3.742141149719515*^9}, {3.742141294002537*^9, 
   3.742141585564451*^9}, {3.742141618669343*^9, 3.742141727268181*^9}, {
   3.742141758939032*^9, 3.742141882363162*^9}, {3.742141929684286*^9, 
   3.742142131229204*^9}}],

Cell[BoxData[
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}], ",", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"LabelStyle", "\[Rule]", 
       RowBox[{"Directive", "[", 
        RowBox[{"100", ",", "Black"}], "]"}]}], ","}], "*)"}], 
    RowBox[{"FrameTicks", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0.1", ",", "0.2"}], "}"}], ",", "None"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "Pi", ",", 
           RowBox[{"2", "Pi"}]}], "}"}], ",", "None"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<-\[Theta]    \>\"", ","}], "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"110", ",", "Black", ",", "Bold"}], "]"}]}], ",", 
    RowBox[{"Frame", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True", ",", "False", ",", "False"}], "}"}]}], ",", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<\>\"", ",", "110", ",", "Bold", ",", 
           RowBox[{"Background", "\[Rule]", "White"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.2", ",", "0.115"}], "}"}]}], "]"}], ",", 
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<\>\"", ",", "110", ",", "Bold", ",", 
           RowBox[{"Background", "\[Rule]", "White"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", " ", "Pi"}], ",", "0.035"}], "}"}]}], "]"}]}], 
      "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6485590465219183`*^9, 3.648559053111343*^9}, {
   3.648559092752021*^9, 3.648559137045835*^9}, {3.648559177476801*^9, 
   3.648559239190995*^9}, {3.648559419643278*^9, 3.6485594487395287`*^9}, {
   3.648559546257621*^9, 3.648559637553299*^9}, {3.6485598615167418`*^9, 
   3.648559866302928*^9}, {3.648559920029509*^9, 3.648559933644603*^9}, {
   3.648559966188198*^9, 3.6485600527773447`*^9}, 3.648560083323977*^9, {
   3.6485601693110437`*^9, 3.648560186584194*^9}, {3.648560218421454*^9, 
   3.648560266533884*^9}, {3.6485603124214582`*^9, 3.648560314380642*^9}, {
   3.6486362258301573`*^9, 3.6486363126805353`*^9}, {3.653976857226797*^9, 
   3.653976925766159*^9}, {3.653976985327063*^9, 3.653977054857614*^9}, {
   3.653977208017205*^9, 3.6539772268180323`*^9}, {3.653977314199946*^9, 
   3.653977316081292*^9}, 3.653977353327655*^9, {3.653977614497242*^9, 
   3.6539778553753366`*^9}, {3.653977907325851*^9, 3.653977957610896*^9}, {
   3.653978094679985*^9, 3.653978120972522*^9}, {3.653978176945641*^9, 
   3.653978191822813*^9}, {3.653979626745661*^9, 3.653979627450313*^9}, {
   3.653980124319441*^9, 3.6539801266730413`*^9}, 3.653980258482604*^9, {
   3.6541067244661016`*^9, 3.654106759865501*^9}, 3.654106877345358*^9, {
   3.654106985537045*^9, 3.654107015710679*^9}, 3.6541070457752542`*^9, {
   3.654107108242694*^9, 3.654107244987192*^9}, 3.654107357889427*^9, {
   3.654107706644525*^9, 3.654107708359571*^9}, 3.654341087318555*^9, {
   3.654341209571054*^9, 3.6543412584386587`*^9}, {3.654341318631177*^9, 
   3.654341320942432*^9}, {3.6543414618046293`*^9, 3.65434146577387*^9}, {
   3.6543415058199663`*^9, 3.654341531799667*^9}, {3.6543415628065643`*^9, 
   3.654341576995955*^9}, 3.654341613082398*^9, {3.654341644405992*^9, 
   3.654341646264318*^9}, {3.65434172897412*^9, 3.654341741602716*^9}, {
   3.654341808505887*^9, 3.654341813599106*^9}, 3.6543418553294477`*^9, 
   3.6544273045704947`*^9, {3.657452149244158*^9, 3.657452150826066*^9}, {
   3.657452277711927*^9, 3.657452278867517*^9}, 3.742138738098597*^9, {
   3.742138995400206*^9, 3.742138998331518*^9}, {3.74213903071587*^9, 
   3.742139063903084*^9}, {3.742140270672511*^9, 3.7421402716024017`*^9}, {
   3.742140362636531*^9, 3.742140405859866*^9}, {3.7421405002486687`*^9, 
   3.742140500512911*^9}, {3.7421424778588257`*^9, 3.7421425054161377`*^9}, {
   3.742142599796652*^9, 3.7421426124441643`*^9}, {3.7421426756611013`*^9, 
   3.742142675945744*^9}, {3.742142768112966*^9, 3.742142768627222*^9}, {
   3.742142825387662*^9, 3.742142852985085*^9}, {3.742142913942569*^9, 
   3.7421429570837317`*^9}, 3.742142987434577*^9, 3.742144334569034*^9, {
   3.742144368383478*^9, 3.742144369620262*^9}, {3.742144457882986*^9, 
   3.7421444860234337`*^9}, 3.742144521787504*^9, 3.74214462127956*^9, {
   3.742144662385795*^9, 3.7421446875489407`*^9}, {3.7421447179798203`*^9, 
   3.7421447949831247`*^9}, {3.742144833253914*^9, 3.742144851605036*^9}, {
   3.742144882081992*^9, 3.74214493464627*^9}, 3.742145056654104*^9, {
   3.74214511207267*^9, 3.7421452516805964`*^9}, {3.742210874611397*^9, 
   3.742211081338835*^9}, {3.742211168561016*^9, 3.742211174583013*^9}, {
   3.742211228162916*^9, 3.742211250461994*^9}, {3.742211286493896*^9, 
   3.742211406577242*^9}, {3.742211536181838*^9, 3.742211598471199*^9}, {
   3.7423162631536083`*^9, 3.7423162661469173`*^9}, {3.742316322675334*^9, 
   3.742316326347755*^9}, 3.7423246338169622`*^9, {3.7423341405424633`*^9, 
   3.7423341587005568`*^9}}],

Cell[BoxData[
 StyleBox[
  RowBox[{"Expand", " ", "in", " ", "partial", " ", "waves", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Sin", " ", "&"}], " ", "Cos"}], ")"}], " ", "on", " ", "a", " ",
    "ring", " ", "with", "  ", "radius", " ", "R"}], "Subsubtitle"]], "Input",\

 CellChangeTimes->{{3.650897596394082*^9, 3.650897596395741*^9}, {
   3.650897636317545*^9, 3.650897723616489*^9}, 3.650898154792191*^9}],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"showDetailsAndPlots", "\[Equal]", "True"}], ",", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"Consider", " ", "'"}], 
      RowBox[{"constant", "'"}], " ", "cos"}], "-", 
     RowBox[{"waves", " ", "on", " ", "a", " ", "ring"}]}], "*)"}], 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"nrW", "=", "10"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ringWavelet", "[", 
       RowBox[{"x_", ",", "t_", ",", "n_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{"I", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "*", "n"}], "-", 
           RowBox[{
            RowBox[{"oo", "[", "n", "]"}], "*", "t"}]}], ")"}]}], "]"}], "/", 
       
       RowBox[{"Sqrt", "[", "Pi", "]"}]}]}], ";", "\n", 
     RowBox[{
      RowBox[{"CosRingWavelet", "[", 
       RowBox[{"x_", ",", "t_", ",", "n_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"Cos", "[", 
        RowBox[{
         RowBox[{"x", "*", "n"}], "-", 
         RowBox[{
          RowBox[{"oo", "[", "n", "]"}], "*", "t"}]}], "]"}], "/", 
       RowBox[{"Sqrt", "[", "Pi", "]"}]}]}], ";", "\n", 
     RowBox[{
      RowBox[{"SinRingWavelet", "[", 
       RowBox[{"x_", ",", "t_", ",", "n_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"x", "*", "n"}], "-", 
         RowBox[{
          RowBox[{"oo", "[", "n", "]"}], "*", "t"}]}], "]"}], "/", 
       RowBox[{"Sqrt", "[", "Pi", "]"}]}]}], ";", "\n", 
     RowBox[{
      RowBox[{"crW", "[", "0", "]"}], "=", 
      RowBox[{
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"ringWavelet", "[", 
           RowBox[{"x", ",", "0", ",", "0"}], "]"}], "*", 
          RowBox[{
           RowBox[{"Wf", "[", 
            RowBox[{"x", ",", 
             RowBox[{"0", "*", "nN", "*", 
              RowBox[{"3", "/", "4"}], "*", 
              RowBox[{
               RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "/", 
           "2"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "0", ",", 
           RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
         RowBox[{"AccuracyGoal", "\[Rule]", "4"}]}], "]"}], "//", "Chop"}]}], 
     ";", "\n", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"coeffn", "=", 
          RowBox[{"NIntegrate", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"ringWavelet", "[", 
              RowBox[{"x", ",", "0", ",", "n"}], "]"}], "*", 
             RowBox[{"Wf", "[", 
              RowBox[{"x", ",", 
               RowBox[{"0", "*", "nN", "*", 
                RowBox[{"3", "/", "4"}], "*", 
                RowBox[{
                 RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"x", ",", "0", ",", 
              RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
            RowBox[{"AccuracyGoal", "\[Rule]", "4"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"crW", "[", "n", "]"}], "=", 
          RowBox[{"Re", "[", 
           RowBox[{"coeffn", "//", "Chop"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"srW", "[", "n", "]"}], "=", 
          RowBox[{"Im", "[", 
           RowBox[{"coeffn", "//", "Chop"}], "]"}]}], ",", 
         RowBox[{"timePrint", "[", 
          RowBox[{"crW", "[", "n", "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "nrW"}], "}"}]}], "]"}], ";", "\n", 
     "\[IndentingNewLine]", 
     RowBox[{"Show", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"ListPlot", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Abs", "[", 
             RowBox[{"crW", "[", "n", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "0", ",", "nrW"}], "}"}]}], "]"}], ",", 
          RowBox[{"Filling", "\[Rule]", "Axis"}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"PointSize", "[", "0.05", "]"}]}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
          RowBox[{"AxesOrigin", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}]}], "]"}], ",", 
        RowBox[{"ListPlot", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Abs", "[", 
             RowBox[{"srW", "[", "n", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "0", ",", "nrW"}], "}"}]}], "]"}], ",", 
          RowBox[{"Filling", "\[Rule]", "Axis"}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"Red", ",", 
             RowBox[{"PointSize", "[", "0.05", "]"}]}], "}"}]}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "}"}], "]"}], 
     ";", "\n", "\[IndentingNewLine]", 
     RowBox[{"negCurvatureOfCos", "=", 
      RowBox[{"-", "1"}]}], ";", "\n", 
     RowBox[{"\[Kappa]", "=", 
      RowBox[{"negCurvatureOfCos", "*", 
       RowBox[{
        RowBox[{
         RowBox[{"LAMBDA", "^", "2"}], "/", "4"}], "/", 
        RowBox[{"R", "^", "2"}]}]}]}], ";", "\n", 
     RowBox[{"fiddleFactorForCurvatureInR", "=", "1"}], ";", "\n", 
     RowBox[{
      RowBox[{"oo", "[", "n_", "]"}], ":=", 
      RowBox[{"(", 
       RowBox[{"n", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "*", 
             RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "-", 
          RowBox[{"\[Kappa]", "*", 
           RowBox[{"n", "^", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"fiddleFactorForCurvatureInR", "*", "0.25"}]}], 
             ")"}]}]}]}], ")"}]}], ")"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"ringWave", "[", 
       RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"crW", "[", "n", "]"}], "*", 
          RowBox[{"CosRingWavelet", "[", 
           RowBox[{"x", ",", "t", ",", "n"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"srW", "[", "n", "]"}], "*", 
          RowBox[{"SinRingWavelet", "[", 
           RowBox[{"x", ",", "t", ",", "n"}], "]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "0", ",", "nrW"}], "}"}]}], "]"}]}], ";", "\n", 
     RowBox[{"ddt", "=", 
      RowBox[{"1", "/", "1"}]}], ";", "\n", 
     RowBox[{"Show", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Plot", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Re", "[", 
             RowBox[{"Wf", "[", 
              RowBox[{"x", ",", 
               RowBox[{"ddt", "*", "nN", "*", 
                RowBox[{"3", "/", "4"}], "*", 
                RowBox[{
                 RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "]"}],
             "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "0", ",", 
             RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
           RowBox[{"PlotStyle", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"Red", ",", 
              RowBox[{"Thickness", "[", "0.01", "]"}]}], "}"}]}]}], "]"}], 
         ",", 
         RowBox[{"Plot", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Re", "[", 
             RowBox[{"ringWave", "[", 
              RowBox[{"x", ",", 
               RowBox[{"ddt", "*", "nN", "*", 
                RowBox[{"3", "/", "4"}], "*", 
                RowBox[{
                 RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "]"}],
             "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "0", ",", 
             RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
           RowBox[{"PlotStyle", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"Cyan", ",", 
              RowBox[{"Thickness", "[", "0.007", "]"}], ",", "Dashed"}], 
             "}"}]}]}], "]"}]}], "}"}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ";"}], "}"}], ","}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.650897596394082*^9, 3.650897596395741*^9}, {
   3.650897636317545*^9, 3.6508977179893093`*^9}, {3.650897774063499*^9, 
   3.6508978267332077`*^9}, 3.6508978600357018`*^9, {3.6508981321989717`*^9, 
   3.650898137632465*^9}, {3.656008521371941*^9, 3.656008589966757*^9}, {
   3.656008709168024*^9, 3.656008740686084*^9}}],

Cell[BoxData[
 RowBox[{"XX", "=", "3.1"}]], "Input",
 CellChangeTimes->{{3.6481570495518427`*^9, 3.6481570613929043`*^9}, 
   3.648160095242963*^9, {3.654003071946785*^9, 3.654003078010356*^9}, {
   3.654003230820519*^9, 3.654003253412388*^9}, 3.655641921975995*^9, 
   3.742228790661786*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"initWfuncPlot", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{"x", ",", "p", ",", 
        RowBox[{"0", "*", 
         RowBox[{"TT", "/", "3"}]}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"MeshFunctions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "11", "}"}]}], ",", 
     RowBox[{"MeshStyle", "\[Rule]", 
      RowBox[{"Directive", "[", " ", 
       RowBox[{"White", ",", 
        RowBox[{"Thickness", "[", "0.003", "]"}]}], "]"}]}], ",", 
     RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "TricoloreColorFunc"}], 
     RowBox[{"(*", "TricoloreColorFunc", "*)"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "32"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"pts", "=", 
   RowBox[{"Cases", "[", 
    RowBox[{"initWfuncPlot", ",", 
     RowBox[{"x_GraphicsComplex", "\[RuleDelayed]", 
      RowBox[{"First", "@", "x"}]}], ",", "Infinity"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"ListPointPlot3D", "[", "pts", "]"}], ";"}], "\n", 
 RowBox[{"maxWF", "=", 
  RowBox[{
   RowBox[{"Max", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"pts", ",", "1"}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], " ", ".999"}]}], "\n", 
 RowBox[{"minWF", "=", 
  RowBox[{"Min", "[", 
   RowBox[{
    RowBox[{"Flatten", "[", 
     RowBox[{"pts", ",", "1"}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.647874059847856*^9, 3.647874112368532*^9}, {
   3.6478741434668694`*^9, 3.6478741647112417`*^9}, {3.6478741975307093`*^9, 
   3.647874316911936*^9}, {3.647883432849091*^9, 3.647883433695364*^9}, {
   3.6478836630474863`*^9, 3.64788371934129*^9}, {3.647883984364443*^9, 
   3.647884120788754*^9}, {3.647884153587347*^9, 3.6478842091789618`*^9}, {
   3.647884260014555*^9, 3.647884371553238*^9}, {3.647884459601219*^9, 
   3.6478845010979433`*^9}, {3.647943646745854*^9, 3.647943648342964*^9}, {
   3.6479436806104107`*^9, 3.64794370569802*^9}, {3.647943745210697*^9, 
   3.647943777849147*^9}, {3.648157536285483*^9, 3.648157563194174*^9}, 
   3.6540033329786873`*^9, {3.654003595425962*^9, 3.6540037158376713`*^9}, 
   3.654021068111121*^9, {3.654022077911805*^9, 3.65402210388743*^9}, {
   3.654022712238564*^9, 3.6540227143770323`*^9}, {3.657267548508017*^9, 
   3.6572675587656727`*^9}, {3.742137816729684*^9, 3.742137817641077*^9}, {
   3.7421379191070023`*^9, 3.742137930319669*^9}, {3.7421379679239397`*^9, 
   3.742137968472039*^9}, {3.742138258186582*^9, 3.742138265872287*^9}, 
   3.7422957753893623`*^9, {3.742296486793662*^9, 3.7422964952675*^9}, 
   3.742296580422143*^9, {3.74229699774212*^9, 3.742297006416286*^9}, 
   3.742297438375352*^9, {3.7423075445615273`*^9, 3.742307571514824*^9}, {
   3.74230801938922*^9, 3.742308117863529*^9}, 3.742312214110147*^9}],

Cell[BoxData[
 RowBox[{"quantumVsClassicalPlot", "=", 
  RowBox[{"GraphicsGrid", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"initWfuncPlot", ",", 
       RowBox[{"Show", "[", 
        RowBox[{"initWfuncPlot", ",", 
         RowBox[{"ViewPoint", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"5", ",", 
            RowBox[{"-", "10"}], ",", 
            RowBox[{"-", "0"}]}], "}"}]}]}], "]"}]}], "}"}], "}"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "666"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.647874059847856*^9, 3.647874112368532*^9}, {
   3.6478741434668694`*^9, 3.6478741647112417`*^9}, {3.6478741975307093`*^9, 
   3.647874316911936*^9}, {3.647883432849091*^9, 3.647883433695364*^9}, {
   3.6478836630474863`*^9, 3.64788371934129*^9}, {3.647883984364443*^9, 
   3.647884120788754*^9}, {3.647884153587347*^9, 3.6478842091789618`*^9}, {
   3.647884260014555*^9, 3.647884371553238*^9}, {3.647884459601219*^9, 
   3.6478845010979433`*^9}, {3.647943646745854*^9, 3.647943648342964*^9}, {
   3.6479436806104107`*^9, 3.64794370569802*^9}, {3.647943745210697*^9, 
   3.647943777849147*^9}, {3.648157536285483*^9, 3.648157563194174*^9}, 
   3.6540033329786873`*^9, {3.654003595425962*^9, 3.6540037158376713`*^9}, 
   3.654021068111121*^9, {3.654022077911805*^9, 3.65402210388743*^9}, {
   3.654022712238564*^9, 3.6540227143770323`*^9}, {3.657267548508017*^9, 
   3.657267631850408*^9}, {3.6572678082986403`*^9, 3.657267824297627*^9}, {
   3.657270496611582*^9, 3.6572705082421103`*^9}, {3.6572706228903303`*^9, 
   3.657270666915155*^9}, 3.6572707651333303`*^9, {3.657271023661446*^9, 
   3.6572711128624067`*^9}, {3.657271362895479*^9, 3.657271365831451*^9}, {
   3.742324546517046*^9, 3.742324567562934*^9}}],

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{"export$Directoy", ",", 
     RowBox[{"ToString", "[", " ", "stateCASE", "]"}], ",", 
     "\"\<__smear__\>\"", ",", 
     RowBox[{"ToString", "[", 
      RowBox[{"N", "[", 
       RowBox[{"ringSmear", ",", "2"}], "]"}], "]"}], ",", "\"\<.png\>\""}], 
    "]"}], ",", "quantumVsClassicalPlot"}], "]"}]], "Input",
 CellChangeTimes->{{3.647874059847856*^9, 3.647874112368532*^9}, {
   3.6478741434668694`*^9, 3.6478741647112417`*^9}, {3.6478741975307093`*^9, 
   3.647874316911936*^9}, {3.647883432849091*^9, 3.647883433695364*^9}, {
   3.6478836630474863`*^9, 3.64788371934129*^9}, {3.647883984364443*^9, 
   3.647884120788754*^9}, {3.647884153587347*^9, 3.6478842091789618`*^9}, {
   3.647884260014555*^9, 3.647884371553238*^9}, {3.647884459601219*^9, 
   3.6478845010979433`*^9}, {3.647943646745854*^9, 3.647943648342964*^9}, {
   3.6479436806104107`*^9, 3.64794370569802*^9}, {3.647943745210697*^9, 
   3.647943777849147*^9}, {3.648157536285483*^9, 3.648157563194174*^9}, 
   3.6540033329786873`*^9, {3.654003595425962*^9, 3.6540037158376713`*^9}, 
   3.654021068111121*^9, {3.654022077911805*^9, 3.65402210388743*^9}, {
   3.654022712238564*^9, 3.6540227143770323`*^9}, {3.657267548508017*^9, 
   3.657267631850408*^9}, {3.6572678082986403`*^9, 3.657267824297627*^9}, {
   3.657270496611582*^9, 3.6572705082421103`*^9}, {3.6572706228903303`*^9, 
   3.657270666915155*^9}, {3.6572707651333303`*^9, 3.65727080382154*^9}, 
   3.657270847951461*^9, {3.6572709695471*^9, 3.657270972547859*^9}, {
   3.657271706069788*^9, 3.6572717615317707`*^9}, 3.657271935619981*^9}],

Cell[BoxData[
 RowBox[{"initWfuncPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"initWfuncPlot", ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"x", ",", "p", ",", 
       RowBox[{"\"\<  \>\"", "W"}]}], "}"}]}], ",", 
    RowBox[{"Axes", "\[Rule]", "False"}], ",", 
    RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"20", ",", "Black", ",", "Bold"}], "]"}]}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "111"}], ",", 
    RowBox[{"TicksStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"White", ",", "White", ",", "White"}], "}"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.653980141917246*^9, 3.6539802427872*^9}, {
   3.65398029477639*^9, 3.653980315037592*^9}, {3.654003320970912*^9, 
   3.654003345995899*^9}, {3.654015014103475*^9, 3.654015027502697*^9}, {
   3.654019092654346*^9, 3.654019097134405*^9}, 3.654020385769669*^9, {
   3.654022127444009*^9, 3.6540221542681828`*^9}, {3.654022185546664*^9, 
   3.6540222173915863`*^9}, {3.654022309345478*^9, 3.654022311335836*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Export", "[", 
    RowBox[{
    "\"\</home/ole/Shared/Open/AA/Wignerflow/Kerr/Mathematica/initWfuncPlot.\
pdf\>\"", ",", "initWfuncPlot", ",", 
     RowBox[{"ImageResolution", "\[Rule]", "300"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Export", "[", 
    RowBox[{
    "\"\</home/ole/Shared/Open/AA/Wignerflow/Kerr/Mathematica/wfuncPlot.eps\>\
\"", ",", "wfuncPlot", ",", 
     RowBox[{"ImageResolution", "\[Rule]", "300"}]}], "]"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.653937744170443*^9, 3.6539378011017227`*^9}, {
  3.6539378383979607`*^9, 3.653937951455954*^9}, {3.65393808757485*^9, 
  3.6539380879202137`*^9}, {3.6539381627447233`*^9, 3.65393819228283*^9}, {
  3.6539382899847403`*^9, 3.653938310549165*^9}, {3.653938354058434*^9, 
  3.6539384077031727`*^9}, {3.653938517689156*^9, 3.653938551933887*^9}, {
  3.653977268025931*^9, 3.653977275808716*^9}, {3.653980342252273*^9, 
  3.653980378106472*^9}, {3.654003356067274*^9, 3.654003360345704*^9}, {
  3.654020516670911*^9, 3.65402052008887*^9}}],

Cell[BoxData[{
 RowBox[{"tt", "=", 
  RowBox[{
   RowBox[{"38.1975", "/", "2"}], "ttevol"}]}], "\[IndentingNewLine]", 
 RowBox[{"XX", "=", "2.51"}]}], "Input",
 CellChangeTimes->{
  3.647000109725974*^9, 3.647782070539196*^9, 3.647945536946357*^9, 
   3.6479457980431957`*^9, {3.648157093560257*^9, 3.648157095928442*^9}, {
   3.648157126312725*^9, 3.648157152975025*^9}, {3.648159218043338*^9, 
   3.648159228820607*^9}, 3.6481592994455423`*^9, 3.6481593436080303`*^9, 
   3.64815937973285*^9, {3.648319606292104*^9, 3.64831961543438*^9}, 
   3.6483198253195457`*^9, 3.6483271727755423`*^9, {3.6483567547017527`*^9, 
   3.64835676842693*^9}, {3.6483570421242437`*^9, 3.648357043061283*^9}, {
   3.648357088722649*^9, 3.648357143618578*^9}, 3.648357187000828*^9, {
   3.64835770424432*^9, 3.648357720727326*^9}, {3.6538263202535458`*^9, 
   3.6538263301372643`*^9}, {3.653977442988081*^9, 3.653977487836235*^9}, {
   3.6541043822721863`*^9, 3.654104437182547*^9}, {3.6556421656867323`*^9, 
   3.655642169753674*^9}, {3.742052914106802*^9, 3.742053003738249*^9}, {
   3.742053044035529*^9, 3.74205306843369*^9}, {3.7422279540354548`*^9, 
   3.7422279549397573`*^9}, 3.742231660051909*^9, {3.7423114679456787`*^9, 
   3.742311469990609*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"plotWF", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"MeshFunctions", "->", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "11", "}"}]}], ",", 
     RowBox[{"MeshStyle", "\[Rule]", 
      RowBox[{"Directive", "[", " ", 
       RowBox[{"White", ",", 
        RowBox[{"Thickness", "[", "0.0035", "]"}]}], "]"}]}], ",", 
     RowBox[{"ColorFunctionScaling", "->", "False"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "TricoloreColorFunc"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "43"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pts", "=", 
   RowBox[{"Cases", "[", 
    RowBox[{"plotWF", ",", 
     RowBox[{"x_GraphicsComplex", "\[RuleDelayed]", 
      RowBox[{"First", "@", "x"}]}], ",", "Infinity"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"ListPointPlot3D", "[", "pts", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"maxWF", "=", 
   RowBox[{
    RowBox[{"Max", "[", 
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{"pts", ",", "1"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], ".999"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"minWF", "=", 
   RowBox[{"Min", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"pts", ",", "1"}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{"Show", "[", 
  RowBox[{"plotWF", ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Min", "[", 
       RowBox[{
        RowBox[{"Flatten", "[", 
         RowBox[{"pts", ",", "1"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], ",", "maxWF"}], 
     "}"}]}], ",", 
   RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
   RowBox[{"Axes", "\[Rule]", "False"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"x", ",", "p", ",", "W"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.647000109725974*^9, 3.647782070539196*^9, 3.647945536946357*^9, 
   3.6479457980431957`*^9, {3.648157093560257*^9, 3.648157095928442*^9}, {
   3.648157126312725*^9, 3.648157152975025*^9}, {3.648159218043338*^9, 
   3.648159228820607*^9}, 3.6481592994455423`*^9, 3.6481593436080303`*^9, 
   3.64815937973285*^9, {3.648319606292104*^9, 3.64831961543438*^9}, 
   3.6483198253195457`*^9, 3.6483271727755423`*^9, {3.6483567547017527`*^9, 
   3.64835676842693*^9}, {3.6483570421242437`*^9, 3.648357043061283*^9}, {
   3.648357088722649*^9, 3.648357143618578*^9}, 3.648357187000828*^9, {
   3.64835770424432*^9, 3.648357720727326*^9}, 3.6538263202535458`*^9, 
   3.742138038851313*^9, {3.742138320154148*^9, 3.742138327611657*^9}, {
   3.742144967742916*^9, 3.742145015374515*^9}, {3.74221305202864*^9, 
   3.742213061114665*^9}, 3.742295777225556*^9, 3.742296582412019*^9, 
   3.742297070731251*^9, 3.7422974383500843`*^9, 3.7422978306656713`*^9, {
   3.742297882202826*^9, 3.742297885481818*^9}, 3.742297978936472*^9, 
   3.7423081756052837`*^9, {3.742312126444891*^9, 3.742312169630076*^9}, 
   3.742312987980901*^9}],

Cell[BoxData[
 RowBox[{"classicalWFplot", "=", 
  RowBox[{"ContourPlot", "[", 
   RowBox[{
    RowBox[{"Re", "[", 
     RowBox[{"WignerFunctionN", "[", 
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", "*", "p"}]}], ")"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "+", 
                RowBox[{"p", "^", "2"}]}], ")"}], "*", 
              RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
        "]"}], ",", 
       RowBox[{"Im", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", "*", "p"}]}], ")"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "+", 
                RowBox[{"p", "^", "2"}]}], ")"}], "*", 
              RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
        "]"}], ",", "0"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"p", ",", 
      RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
    RowBox[{"ColorFunction", "\[Rule]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Abs", "[", "#1", "]"}], ">", 
          RowBox[{"10", "^", 
           RowBox[{"(", 
            RowBox[{"-", "7"}], ")"}]}]}], ",", "White", ",", "Red"}], "]"}], 
       "&"}], ")"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.648158528228737*^9, 3.648158562221519*^9}, {
  3.6481585962231894`*^9, 3.6481586443363447`*^9}, {3.648158679360386*^9, 
  3.648158714246237*^9}, {3.648357632609377*^9, 3.648357639109188*^9}, {
  3.6483577001420183`*^9, 3.6483577012376003`*^9}}],

Cell[BoxData[{
 RowBox[{"XX", "=", "3.1"}], "\[IndentingNewLine]", 
 RowBox[{"classicalProbDensityPlot", "=", 
  RowBox[{"Plot3D", "[", 
   RowBox[{
    RowBox[{"Re", "[", 
     RowBox[{"WignerFunctionN", "[", 
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", "*", "p"}]}], ")"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "+", 
                RowBox[{"p", "^", "2"}]}], ")"}], "*", 
              RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
        "]"}], ",", 
       RowBox[{"Im", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", "*", "p"}]}], ")"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "+", 
                RowBox[{"p", "^", "2"}]}], ")"}], "*", 
              RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
        "]"}], ",", "0"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"p", ",", 
      RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"MeshStyle", "\[Rule]", 
     RowBox[{"Directive", "[", " ", 
      RowBox[{"White", ",", 
       RowBox[{"Thickness", "[", "0.003", "]"}]}], "]"}]}], ",", 
    RowBox[{"ColorFunctionScaling", "->", "False"}], ",", 
    RowBox[{"PlotPoints", "\[Rule]", 
     RowBox[{"86", "+", "81"}]}], ",", 
    RowBox[{"MaxRecursion", "\[Rule]", "1"}], ",", 
    RowBox[{"Axes", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], " ", ",", 
    RowBox[{"MeshFunctions", "->", 
     RowBox[{"{", 
      RowBox[{"#3", "&"}], "}"}]}], ",", 
    RowBox[{"Mesh", "\[Rule]", 
     RowBox[{"{", "11", "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"x", ",", "p", ",", "\[Rho]"}], "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"15", ",", "Black", ",", "Bold"}], "]"}]}], ",", 
    RowBox[{"ColorFunction", "\[Rule]", "TricoloreColorFunc"}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.648158528228737*^9, 3.648158562221519*^9}, {
   3.6481585962231894`*^9, 3.6481586443363447`*^9}, {3.648158679360386*^9, 
   3.648158750441286*^9}, 3.6481593697093353`*^9, {3.648160105049062*^9, 
   3.648160105740308*^9}, 3.648160196576582*^9, 3.648160725146158*^9, 
   3.653826397465179*^9, {3.653826455273937*^9, 3.653826468835475*^9}, {
   3.6538265104339523`*^9, 3.6538265326134567`*^9}, 3.653826589371234*^9, {
   3.6538266649826736`*^9, 3.653826667782432*^9}, 3.6539385665219727`*^9, 
   3.65393906725747*^9, 3.653980397167651*^9, {3.653980428063712*^9, 
   3.6539804327866993`*^9}, 3.742138039782545*^9, 3.742138431455933*^9, {
   3.742212673512568*^9, 3.7422126784418716`*^9}, {3.7422279681962433`*^9, 
   3.7422279799561*^9}, {3.742228955674879*^9, 3.742228956682856*^9}, {
   3.742229858851469*^9, 3.7422298932988033`*^9}, 3.742295548326805*^9, 
   3.742295778462696*^9, 3.7422965852309837`*^9, 3.742297073022677*^9, 
   3.7422974383588247`*^9, 3.742298010441639*^9, 3.742308175537159*^9, 
   3.7423122142736464`*^9}],

Cell[BoxData[
 RowBox[{"classicalProbDensityPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"classicalProbDensityPlot", ",", 
    RowBox[{"ViewPoint", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"3", ",", 
       RowBox[{"-", "6"}], ",", "6"}], "}"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<x  \>\"", ",", "Italic"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\< p\>\"", ",", "Italic"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<  \[Rho]\\n\\n\>\"", ",", "Italic"}], "]"}]}], "}"}]}], 
    ",", "\[IndentingNewLine]", 
    RowBox[{"Axes", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], ",", 
    RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"30", ",", "Black", ",", "Bold"}], "]"}]}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.6538266132166557`*^9, 3.653826687208727*^9}, {
   3.653937713230644*^9, 3.6539377283837147`*^9}, {3.653938463273615*^9, 
   3.6539384987609577`*^9}, 3.653938603903137*^9, 3.653938681020383*^9, {
   3.653938799528965*^9, 3.65393881397796*^9}, {3.653939000572496*^9, 
   3.653939025962329*^9}, {3.65393916817523*^9, 3.653939191443952*^9}, {
   3.653939250950494*^9, 3.653939285680676*^9}, {3.653980504536561*^9, 
   3.653980597548603*^9}, {3.6539806626249857`*^9, 3.653980696120268*^9}, {
   3.653980824142436*^9, 3.653980824402266*^9}, 3.6540216415001*^9, {
   3.742212692974655*^9, 3.742212694460801*^9}, {3.742227720933189*^9, 
   3.7422278295885963`*^9}, {3.742228907929948*^9, 3.742228908290687*^9}, {
   3.7422294018208933`*^9, 3.7422294936989183`*^9}, {3.7422295823302813`*^9, 
   3.742229627196534*^9}, 3.742231567983062*^9}],

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{
    "export$Directoy", ",", "\"\<classicalProbDensityPlot_(2).pdf\>\""}], 
    "]"}], ",", "classicalProbDensityPlot", ",", 
   RowBox[{"ImageResolution", "\[Rule]", "300"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.653937744170443*^9, 3.6539378011017227`*^9}, {
   3.6539378383979607`*^9, 3.653937951455954*^9}, {3.65393808757485*^9, 
   3.6539380879202137`*^9}, {3.6539381627447233`*^9, 3.65393819228283*^9}, {
   3.6539382899847403`*^9, 3.653938310549165*^9}, {3.653938354058434*^9, 
   3.6539384077031727`*^9}, {3.653938517689156*^9, 3.653938551933887*^9}, {
   3.65398079947305*^9, 3.653980811116146*^9}, {3.657453724127747*^9, 
   3.657453732293494*^9}, 3.742051811512761*^9, {3.742309287707466*^9, 
   3.74230929137821*^9}, 3.74230944782478*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"circTable", "=", 
   RowBox[{"Evaluate", "@", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"ParametricPlot3D", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"R", "*", 
           RowBox[{"Sin", "[", "u", "]"}]}], ",", 
          RowBox[{"R", "*", 
           RowBox[{"Cos", "[", "u", "]"}]}], ",", "maxWF"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"u", ",", "0", ",", 
          RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{"Directive", "[", 
          RowBox[{
           RowBox[{"RGBColor", "[", 
            RowBox[{
             RowBox[{"1", "-", "R"}], ",", 
             RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], ",", 
           RowBox[{"Thickness", "[", "0.005", "]"}]}], "]"}]}], ",", 
        RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"R", ",", "0.3", ",", "3.0", ",", "0.325"}], "}"}]}], 
     "]"}]}]}], ";", 
  RowBox[{"circTable", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Evaluate", "@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"ParametricPlot3D", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"R", "*", 
             RowBox[{"Sin", "[", "u", "]"}]}], ",", 
            RowBox[{"R", "*", 
             RowBox[{"Cos", "[", "u", "]"}]}], ",", "maxWF"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"u", ",", "0", ",", 
            RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"Directive", "[", 
            RowBox[{
             RowBox[{"RGBColor", "[", 
              RowBox[{
               RowBox[{"1", "-", "R"}], ",", 
               RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], ",", 
             RowBox[{"Thickness", "[", "0.005", "]"}]}], "]"}]}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"R", ",", "0.3", ",", "3.0", ",", "0.325"}], "}"}]}], 
       "]"}]}], ",", 
     RowBox[{"Evaluate", "@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"ParametricPlot3D", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"R", "*", 
             RowBox[{"Sin", "[", "u", "]"}]}], ",", 
            RowBox[{"R", "*", 
             RowBox[{"Cos", "[", "u", "]"}]}], ",", "maxWF"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"u", ",", "0", ",", 
            RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
          RowBox[{"ColorFunction", "->", 
           RowBox[{"Function", "[", 
            RowBox[{
             RowBox[{"{", "u", "}"}], ",", 
             RowBox[{"Hue", "[", "u", "]"}]}], "]"}]}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"R", ",", "RR", ",", "RR", ",", "0"}], "}"}]}], "]"}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.647638732469612*^9, 3.647638739359915*^9}, 
   3.6478661459964323`*^9, {3.647882937802672*^9, 3.647882953916353*^9}, {
   3.6478830346203747`*^9, 3.647883035129428*^9}, 3.6479436088338413`*^9, 
   3.6479438067579117`*^9, {3.6479461875307817`*^9, 3.6479462258032293`*^9}, {
   3.647946916371418*^9, 3.647946947241912*^9}, {3.647947125312501*^9, 
   3.647947129139003*^9}, 3.647948231910965*^9, {3.647949334456217*^9, 
   3.647949337276479*^9}, {3.647949389344603*^9, 3.647949398909251*^9}, {
   3.6479495254138327`*^9, 3.6479495266923237`*^9}, 3.6479495909939337`*^9, {
   3.64795055112781*^9, 3.647950566600129*^9}, {3.6479509114934683`*^9, 
   3.6479509159101152`*^9}, {3.6479539788903303`*^9, 3.647953990502781*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunction", "[", 
       RowBox[{"x", ",", "p", ",", 
        RowBox[{"TT", "*", "0"}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"ViewPoint", "\[Rule]", "VuPoi"}], ",", 
     RowBox[{"MeshFunctions", "->", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "11", "}"}]}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<TemperatureMap\>\""}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "ZZ"}], ",", "ZZ"}], "}"}]}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "numberOfPlotPoints"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}], "//", "Timing"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.615332338682863*^9, 3.6153323671264963`*^9}, {
   3.6153708404981537`*^9, 3.6153708442947683`*^9}, {3.615370993774354*^9, 
   3.6153709970605383`*^9}, {3.615371503594904*^9, 3.615371513169588*^9}, {
   3.615371566099598*^9, 3.6153715845516644`*^9}, {3.6153716985333223`*^9, 
   3.615371700155863*^9}, {3.615371792539176*^9, 3.615371794326886*^9}, {
   3.61537795545512*^9, 3.61537798494068*^9}, {3.6153780494292316`*^9, 
   3.615378092443664*^9}, 3.615378164538499*^9, {3.61537826459508*^9, 
   3.61537826653004*^9}, {3.615379816338554*^9, 3.615379823278825*^9}, {
   3.6153804154286327`*^9, 3.615380431346485*^9}, {3.615380908263824*^9, 
   3.615381002835142*^9}, {3.615577431830936*^9, 3.615577507511448*^9}, {
   3.615577657622074*^9, 3.615577690526105*^9}, 3.615577793267749*^9, {
   3.615577838637783*^9, 3.61557783958727*^9}, {3.615577900895199*^9, 
   3.615577905978784*^9}, {3.615582278512148*^9, 3.6155822838313217`*^9}, 
   3.615582393374818*^9, 3.615582565462751*^9, 3.615634786415193*^9, {
   3.6156398594325733`*^9, 3.61563990714559*^9}, 3.6156400083521547`*^9, {
   3.615640897890258*^9, 3.615640905313417*^9}, 3.615717823245494*^9, 
   3.615718472574972*^9, {3.61571850902551*^9, 3.615718513623602*^9}, {
   3.615718630466916*^9, 3.615718637460788*^9}, {3.6157188495094976`*^9, 
   3.6157188790367727`*^9}, {3.61571890921705*^9, 3.6157190656980677`*^9}, {
   3.615726320880335*^9, 3.615726371831237*^9}, {3.6157597966277122`*^9, 
   3.615759806308758*^9}, {3.615760537298394*^9, 3.615760539460875*^9}, {
   3.6157605754819813`*^9, 3.6157605989877567`*^9}, {3.615760669083221*^9, 
   3.615760678246271*^9}, {3.615760715064034*^9, 3.615760937770069*^9}, 
   3.615762128428687*^9, {3.615762226031069*^9, 3.6157622307856207`*^9}, {
   3.6160069364310207`*^9, 3.616007008122786*^9}, {3.616007161248086*^9, 
   3.616007292949643*^9}, {3.6160075615828733`*^9, 3.616007573991129*^9}, {
   3.616007606055682*^9, 3.616007607324213*^9}, 3.616043426011903*^9, {
   3.616043858617423*^9, 3.616043885096764*^9}, {3.6160439270698957`*^9, 
   3.616043936827976*^9}, 3.616043970825333*^9, {3.616044039486065*^9, 
   3.6160440424251337`*^9}, 3.616044261807308*^9, {3.616044294079385*^9, 
   3.616044334541947*^9}, {3.616044399698579*^9, 3.616044400344762*^9}, {
   3.646530671836835*^9, 3.646530672700842*^9}, {3.646554201008363*^9, 
   3.646554205319046*^9}, 3.7422974383656683`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"wfuncPlot2", "=", 
   RowBox[{"Show", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Show", "[", 
       RowBox[{"plotWF", ",", 
        RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
        RowBox[{"Axes", "\[Rule]", "False"}], ",", 
        RowBox[{"ImageSize", "\[Rule]", "666"}]}], "]"}], ",", 
      RowBox[{"ParametricPlot3D", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"RR", "*", 
           RowBox[{"Sin", "[", "u", "]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "RR"}], "*", 
           RowBox[{"Cos", "[", "u", "]"}]}], ",", 
          RowBox[{"0.002", "+", 
           RowBox[{"Re", "[", 
            RowBox[{"WignerFunctionN", "[", 
             RowBox[{
              RowBox[{"RR", "*", 
               RowBox[{"Sin", "[", "u", "]"}]}], ",", 
              RowBox[{
               RowBox[{"-", "RR"}], "*", 
               RowBox[{"Cos", "[", "u", "]"}]}], ",", "tt"}], "]"}], 
            "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"u", ",", "0", ",", 
          RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
        RowBox[{"ColorFunction", "->", 
         RowBox[{"Function", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", "Green"}], "]"}]}],
         ",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{"Thickness", "[", "0.02", "]"}]}], ",", 
        RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
        RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}]}], "}"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{"wfuncPlot2", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"wfuncPlot2", ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<      x\>\"", ",", "Italic"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<p\>\"", ",", "Italic"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<W\\n\\n\>\"", ",", "Italic"}], "]"}]}], "}"}]}], ",", 
    RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"50", ",", "Black", ",", "Bold"}], "]"}]}], ",", 
    RowBox[{"ViewPoint", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"6", ",", 
       RowBox[{"-", "10"}], ",", "15"}], "}"}]}], ",", 
    RowBox[{"Axes", "\[Rule]", "True"}], ",", 
    RowBox[{"TicksStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Directive", "[", 
        RowBox[{"White", ",", "12"}], "]"}], ",", 
       RowBox[{"Directive", "[", 
        RowBox[{"White", ",", "12"}], "]"}], ",", "White"}], "}"}]}]}], 
   "]"}]}], "\n", 
 RowBox[{
  RowBox[{"bImage", "=", 
   RowBox[{"GraphicsRow", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Show", "[", 
        RowBox[{
         RowBox[{"ImageCrop", "[", "wfuncPlot2", "]"}], ",", 
         RowBox[{"ImageSize", "\[Rule]", "1300"}]}], "]"}], ",", 
       RowBox[{"Show", "[", 
        RowBox[{"ringPlot", ",", 
         RowBox[{"ImageSize", "\[Rule]", "2900"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"-", "800"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "4444"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{"export$Directoy", ",", "\"\<Fig_2.pdf\>\""}], "]"}], ",", 
   RowBox[{"ImageCrop", "[", "bImage", "]"}], ",", 
   RowBox[{"ImageResolution", "\[Rule]", "900"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6485590465219183`*^9, 3.648559053111343*^9}, {
   3.648559092752021*^9, 3.648559137045835*^9}, {3.648559177476801*^9, 
   3.648559239190995*^9}, {3.648559419643278*^9, 3.6485594487395287`*^9}, {
   3.648559546257621*^9, 3.648559637553299*^9}, {3.6485598615167418`*^9, 
   3.648559866302928*^9}, {3.648559920029509*^9, 3.648559933644603*^9}, {
   3.648559966188198*^9, 3.6485600527773447`*^9}, 3.648560083323977*^9, {
   3.6485601693110437`*^9, 3.648560186584194*^9}, {3.648560218421454*^9, 
   3.648560266533884*^9}, {3.6485603124214582`*^9, 3.648560314380642*^9}, {
   3.6486362258301573`*^9, 3.6486363126805353`*^9}, {3.653976857226797*^9, 
   3.653976925766159*^9}, {3.653976985327063*^9, 3.653977054857614*^9}, {
   3.653977208017205*^9, 3.6539772268180323`*^9}, {3.653977314199946*^9, 
   3.653977316081292*^9}, 3.653977353327655*^9, {3.653977614497242*^9, 
   3.6539778553753366`*^9}, {3.653977907325851*^9, 3.653977957610896*^9}, {
   3.653978094679985*^9, 3.653978120972522*^9}, {3.653978176945641*^9, 
   3.653978191822813*^9}, {3.653979626745661*^9, 3.653979627450313*^9}, {
   3.653980124319441*^9, 3.6539801266730413`*^9}, 3.653980258482604*^9, {
   3.6541067244661016`*^9, 3.654106759865501*^9}, 3.654106877345358*^9, {
   3.654106985537045*^9, 3.654107015710679*^9}, 3.6541070457752542`*^9, {
   3.654107108242694*^9, 3.654107244987192*^9}, 3.654107357889427*^9, {
   3.654107706644525*^9, 3.654107708359571*^9}, 3.654341087318555*^9, {
   3.654341209571054*^9, 3.6543412584386587`*^9}, {3.654341318631177*^9, 
   3.654341320942432*^9}, {3.6543414618046293`*^9, 3.65434146577387*^9}, {
   3.6543415058199663`*^9, 3.654341531799667*^9}, {3.6543415628065643`*^9, 
   3.654341576995955*^9}, 3.654341613082398*^9, {3.654341644405992*^9, 
   3.654341646264318*^9}, {3.65434172897412*^9, 3.654341741602716*^9}, {
   3.654341808505887*^9, 3.654341813599106*^9}, 3.6543418553294477`*^9, 
   3.6544273045704947`*^9, {3.657452149244158*^9, 3.657452150826066*^9}, {
   3.657452277711927*^9, 3.657452278867517*^9}, 3.742138738098597*^9, {
   3.742138995400206*^9, 3.742138998331518*^9}, {3.74213903071587*^9, 
   3.742139063903084*^9}, {3.742140270672511*^9, 3.7421402716024017`*^9}, {
   3.742140362636531*^9, 3.742140405859866*^9}, {3.7421405002486687`*^9, 
   3.742140500512911*^9}, {3.7421424778588257`*^9, 3.7421425054161377`*^9}, {
   3.742142599796652*^9, 3.7421426124441643`*^9}, {3.7421426756611013`*^9, 
   3.742142675945744*^9}, {3.742142768112966*^9, 3.742142768627222*^9}, {
   3.742142825387662*^9, 3.742142852985085*^9}, {3.742142913942569*^9, 
   3.7421429570837317`*^9}, 3.742142987434577*^9, 3.742144334569034*^9, {
   3.742144368383478*^9, 3.742144369620262*^9}, {3.742144457882986*^9, 
   3.7421444860234337`*^9}, 3.742144521787504*^9, 3.74214462127956*^9, {
   3.742144662385795*^9, 3.7421446875489407`*^9}, {3.7421447179798203`*^9, 
   3.7421447949831247`*^9}, {3.742144833253914*^9, 3.742144851605036*^9}, {
   3.742144882081992*^9, 3.74214493464627*^9}, 3.742145056654104*^9, {
   3.74214511207267*^9, 3.7421452516805964`*^9}, {3.742210874611397*^9, 
   3.742210897631857*^9}, {3.742211457943129*^9, 3.742211504781809*^9}, {
   3.74221291567918*^9, 3.742212934043833*^9}, {3.742213104616263*^9, 
   3.742213125977688*^9}, {3.742213191374324*^9, 3.7422131987526207`*^9}, 
   3.742227706462267*^9, {3.7422980333397303`*^9, 3.742298034969694*^9}, {
   3.742299083066085*^9, 3.742299107168294*^9}, {3.742299419522505*^9, 
   3.74229949349971*^9}, 3.742309302346685*^9, 3.742309422832943*^9, {
   3.7423101222724237`*^9, 3.74231017533114*^9}, {3.742310208695114*^9, 
   3.7423102510826387`*^9}, {3.742310521765566*^9, 3.742310597867312*^9}, {
   3.7423106372846947`*^9, 3.742310661352025*^9}, 3.742310833392308*^9, {
   3.742311007982957*^9, 3.7423110246647387`*^9}, {3.742311060145501*^9, 
   3.742311060410727*^9}, 3.742311093126815*^9, {3.742311149202343*^9, 
   3.742311149671795*^9}, {3.742311183957704*^9, 3.742311223424152*^9}, 
   3.742311358228778*^9, {3.7423115442909613`*^9, 3.742311597534885*^9}, {
   3.742311636707163*^9, 3.742311657834074*^9}, 3.7423117660827293`*^9, 
   3.742312934293977*^9, 3.742312967053672*^9, {3.74233421779443*^9, 
   3.742334233949744*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"plotWF", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"MeshFunctions", "->", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "11", "}"}]}], ",", 
     RowBox[{"MeshStyle", "\[Rule]", 
      RowBox[{"Directive", "[", " ", 
       RowBox[{"White", ",", 
        RowBox[{"Thickness", "[", "0.003", "]"}]}], "]"}]}], ",", 
     RowBox[{"ColorFunctionScaling", "->", "False"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "TricoloreColorFunc"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "43"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6485590465219183`*^9, 3.648559053111343*^9}, {
   3.648559092752021*^9, 3.648559137045835*^9}, {3.648559177476801*^9, 
   3.648559239190995*^9}, {3.648559419643278*^9, 3.6485594487395287`*^9}, {
   3.648559546257621*^9, 3.648559637553299*^9}, {3.6485598615167418`*^9, 
   3.648559866302928*^9}, {3.648559920029509*^9, 3.648559933644603*^9}, {
   3.648559966188198*^9, 3.6485600527773447`*^9}, 3.648560083323977*^9, {
   3.6485601693110437`*^9, 3.648560186584194*^9}, {3.648560218421454*^9, 
   3.648560266533884*^9}, {3.6485603124214582`*^9, 3.648560314380642*^9}, {
   3.6486362258301573`*^9, 3.6486363126805353`*^9}, {3.653976857226797*^9, 
   3.653976925766159*^9}, {3.653976985327063*^9, 3.653977054857614*^9}, {
   3.653977208017205*^9, 3.6539772268180323`*^9}, {3.653977314199946*^9, 
   3.653977316081292*^9}, 3.653977353327655*^9, {3.653977614497242*^9, 
   3.6539778553753366`*^9}, {3.653977907325851*^9, 3.653977957610896*^9}, {
   3.653978094679985*^9, 3.653978120972522*^9}, {3.653978176945641*^9, 
   3.653978191822813*^9}, {3.653979626745661*^9, 3.653979627450313*^9}, {
   3.653980124319441*^9, 3.6539801266730413`*^9}, 3.653980258482604*^9, {
   3.6541067244661016`*^9, 3.654106759865501*^9}, 3.654106877345358*^9, {
   3.654106985537045*^9, 3.654107015710679*^9}, 3.6541070457752542`*^9, {
   3.654107108242694*^9, 3.654107244987192*^9}, 3.654107357889427*^9, {
   3.654107706644525*^9, 3.654107708359571*^9}, 3.654341087318555*^9, {
   3.654341209571054*^9, 3.6543412584386587`*^9}, {3.654341318631177*^9, 
   3.654341320942432*^9}, {3.6543414618046293`*^9, 3.65434146577387*^9}, {
   3.6543415058199663`*^9, 3.654341531799667*^9}, {3.6543415628065643`*^9, 
   3.654341576995955*^9}, 3.654341613082398*^9, {3.654341644405992*^9, 
   3.654341646264318*^9}, {3.65434172897412*^9, 3.654341741602716*^9}, {
   3.654341808505887*^9, 3.654341813599106*^9}, 3.6543418553294477`*^9, 
   3.6544273045704947`*^9, {3.657452149244158*^9, 3.657452150826066*^9}, {
   3.657452277711927*^9, 3.657452278867517*^9}, 3.742138738098597*^9, {
   3.742138995400206*^9, 3.742138998331518*^9}, {3.74213903071587*^9, 
   3.742139063903084*^9}, {3.742140270672511*^9, 3.7421402716024017`*^9}, {
   3.742140362636531*^9, 3.742140405859866*^9}, {3.7421405002486687`*^9, 
   3.742140500512911*^9}, {3.7421424778588257`*^9, 3.7421425054161377`*^9}, {
   3.742142599796652*^9, 3.7421426124441643`*^9}, {3.7421426756611013`*^9, 
   3.742142675945744*^9}, {3.742142768112966*^9, 3.742142768627222*^9}, {
   3.742142825387662*^9, 3.742142852985085*^9}, {3.742142913942569*^9, 
   3.7421429570837317`*^9}, 3.742142987434577*^9, 3.742144334569034*^9, {
   3.742144368383478*^9, 3.742144369620262*^9}, {3.742144457882986*^9, 
   3.7421444860234337`*^9}, 3.742144521787504*^9, 3.74214462127956*^9, {
   3.742144662385795*^9, 3.7421446875489407`*^9}, {3.7421447179798203`*^9, 
   3.7421447949831247`*^9}, {3.742144833253914*^9, 3.742144851605036*^9}, {
   3.742144882081992*^9, 3.74214493464627*^9}, 3.742145056654104*^9, {
   3.74214511207267*^9, 3.7421452516805964`*^9}, {3.742210874611397*^9, 
   3.742210897631857*^9}, {3.742211457943129*^9, 3.742211504781809*^9}, {
   3.74221291567918*^9, 3.742212934043833*^9}, {3.742213104616263*^9, 
   3.742213125977688*^9}, {3.742213191374324*^9, 3.7422131987526207`*^9}, 
   3.742227706462267*^9, {3.7422980333397303`*^9, 3.742298034969694*^9}, {
   3.742299083066085*^9, 3.742299107168294*^9}, {3.742299419522505*^9, 
   3.74229949349971*^9}, 3.742309302346685*^9, 3.742309422832943*^9, {
   3.7423101222724237`*^9, 3.74231017533114*^9}, {3.742310208695114*^9, 
   3.7423102510826387`*^9}, {3.742310521765566*^9, 3.742310597867312*^9}, {
   3.7423106372846947`*^9, 3.742310661352025*^9}, 3.742310833392308*^9, {
   3.742311007982957*^9, 3.7423110246647387`*^9}, {3.742311060145501*^9, 
   3.742311060410727*^9}, 3.742311093126815*^9, {3.742311149202343*^9, 
   3.742311149671795*^9}, {3.742311183957704*^9, 3.742311223424152*^9}, 
   3.742311358228778*^9, {3.7423115442909613`*^9, 3.742311597534885*^9}, {
   3.742311636707163*^9, 3.742311657834074*^9}, 3.7423117660827293`*^9, 
   3.7423129444420843`*^9, {3.742313026580103*^9, 3.742313048793202*^9}}],

Cell[BoxData[
 RowBox[{"wfuncPlot2", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Show", "[", 
      RowBox[{"plotWF", ",", 
       RowBox[{"LabelStyle", "\[Rule]", 
        RowBox[{"Directive", "[", 
         RowBox[{"30", ",", "Black", ",", "Bold"}], "]"}]}], ",", 
       RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
       RowBox[{"Axes", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], " ", ",", 
       RowBox[{"AxesEdge", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}]}], "}"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Ticks", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "0", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "0", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0.1", ",", "0.2"}], "}"}]}], "}"}]}], ",", 
       RowBox[{"AxesStyle", "\[Rule]", "Black"}], ",", "\[IndentingNewLine]", 
       
       RowBox[{"AxesLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<x  \>\"", ",", "Italic"}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<   p\>\"", ",", "Italic"}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<W\\n\\n\\n\>\"", ",", "Italic"}], "]"}]}], "}"}]}], 
       ",", 
       RowBox[{"LabelStyle", "\[Rule]", 
        RowBox[{"Directive", "[", 
         RowBox[{"15", ",", "Black", ",", "Bold"}], "]"}]}]}], "]"}], ",", 
     RowBox[{"ParametricPlot3D", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"RR", "*", 
          RowBox[{"Sin", "[", "u", "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "RR"}], "*", 
          RowBox[{"Cos", "[", "u", "]"}]}], ",", 
         RowBox[{"0.002", "+", 
          RowBox[{"Re", "[", 
           RowBox[{"WignerFunctionN", "[", 
            RowBox[{
             RowBox[{"RR", "*", 
              RowBox[{"Sin", "[", "u", "]"}]}], ",", 
             RowBox[{
              RowBox[{"-", "RR"}], "*", 
              RowBox[{"Cos", "[", "u", "]"}]}], ",", "tt"}], "]"}], "]"}]}]}],
         "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"u", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"ColorFunction", "->", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", "Green"}], "]"}]}], 
       ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "}"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.742213259107532*^9, 3.742213284153386*^9}, {
   3.742218781400899*^9, 3.742218828098901*^9}, {3.742218861994879*^9, 
   3.742218862894993*^9}, {3.742218902888925*^9, 3.7422189227176533`*^9}, {
   3.742218986752289*^9, 3.742219089254506*^9}, {3.742219133208385*^9, 
   3.742219156393695*^9}, {3.742219246199089*^9, 3.7422192562809467`*^9}, {
   3.7422193321508427`*^9, 3.7422195498918037`*^9}, 3.742227300823196*^9, {
   3.7422273369812803`*^9, 3.742227405703404*^9}, {3.7422275076369877`*^9, 
   3.742227566308584*^9}, {3.742227610303133*^9, 3.742227676309206*^9}, {
   3.7422286382367373`*^9, 3.742228638562584*^9}, {3.7422297155981293`*^9, 
   3.742229778580681*^9}, {3.74222982105112*^9, 3.742229822100243*^9}, {
   3.742229920394944*^9, 3.742229922529271*^9}, {3.742299216922162*^9, 
   3.74229923974727*^9}, {3.742299276875489*^9, 3.742299308581987*^9}, {
   3.742299344727427*^9, 3.742299347434038*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"bImage", "=", 
   RowBox[{"GraphicsRow", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"classicalProbDensityPlot", ",", 
       RowBox[{"Show", "[", "wfuncPlot2", "]"}]}], "}"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"fig1Plot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"bImage", ",", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"Show", "[", 
          RowBox[{"initWfuncPlot", ",", 
           RowBox[{"ImageSize", "\[Rule]", "300"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"400", ",", 
           RowBox[{"-", "135"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{
          "\"\<(b)                                 (a)                        \
    (c)\>\"", ",", "30", ",", "Bold"}], 
          RowBox[{"(*", 
           RowBox[{",", 
            RowBox[{"Background", "\[Rule]", "White"}]}], "*)"}], "]"}], ",", 
         
         RowBox[{"{", 
          RowBox[{"330", ",", 
           RowBox[{"-", "95"}]}], "}"}]}], "]"}]}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{"export$Directoy", ",", 
     RowBox[{"ToString", "[", " ", "stateCASE", "]"}], ",", 
     "\"\<__fig_1_(2).pdf\>\""}], "]"}], ",", 
   RowBox[{"ImageCrop", "[", "fig1Plot", "]"}], ",", 
   RowBox[{"ImageResolution", "\[Rule]", "1200"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{"export$Directoy", ",", 
     RowBox[{"ToString", "[", " ", "stateCASE", "]"}], ",", 
     "\"\<__fig_1_(2).png\>\""}], "]"}], ",", 
   RowBox[{"ImageCrop", "[", "fig1Plot", "]"}], ",", 
   RowBox[{"ImageResolution", "\[Rule]", "1200"}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.654021311891164*^9, 3.65402225065594*^9, {3.6541016234226294`*^9, 
   3.654101639993896*^9}, {3.654102019592784*^9, 3.6541020270471697`*^9}, 
   3.654102076595422*^9, {3.657452082204701*^9, 3.657452093906151*^9}, {
   3.7422126269841547`*^9, 3.742212641301606*^9}, {3.742212717030529*^9, 
   3.7422128121212883`*^9}, 3.742212859341935*^9, {3.7422129556989307`*^9, 
   3.742212960650578*^9}, 3.7422133037081823`*^9, {3.742228344180483*^9, 
   3.742228353156621*^9}, {3.742228385033085*^9, 3.742228448988532*^9}, {
   3.742228671163574*^9, 3.742228725432995*^9}, {3.742230197660028*^9, 
   3.742230263216123*^9}, {3.742230296787098*^9, 3.742230509960466*^9}, 
   3.742231450418461*^9, {3.742231485877706*^9, 3.742231524578046*^9}, {
   3.742292120864436*^9, 3.742292128256329*^9}, {3.742298837054853*^9, 
   3.742298845174458*^9}, {3.742298889114526*^9, 3.742298892703134*^9}, {
   3.7423092040687037`*^9, 3.742309220003942*^9}, {3.7423094478303967`*^9, 
   3.74230944783193*^9}}],

Cell[BoxData[
 RowBox[{"timePrint", "[", "TheEnd", "]"}]], "Input",
 CellChangeTimes->{{3.742145836331196*^9, 3.742145842051343*^9}}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1358, 713},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
PrintingOptions->{"PaperOrientation"->"Portrait",
"PaperSize"->{594.75, 842.25},
"PostScriptOutputFile"->"/home/ole/PDF/Kerr.pdf",
"PrintCellBrackets"->False,
"PrintMultipleHorizontalPages"->False,
"PrintRegistrationMarks"->False,
"PrintingMargins"->{{54, 54}, {72, 72}}},
CellProlog:>SelectionMove[
  EvaluationCell[], All, Cell],
FrontEndVersion->"9.0 for Linux x86 (64-bit) (February 7, 2013)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]]}, Visible -> False, 
  FrontEndVersion -> "9.0 for Linux x86 (64-bit) (February 7, 2013)", 
  StyleDefinitions -> "PrivateStylesheetFormatting.nb"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[422, 15, 566, 13, 109, "Title"],
Cell[991, 30, 7843, 147, 231, "Input"],
Cell[8837, 179, 1059, 29, 77, "Input"],
Cell[9899, 210, 14045, 271, 473, "Input"],
Cell[23947, 483, 12033, 337, 847, "Input"],
Cell[35983, 822, 3578, 110, 99, "Input"],
Cell[CellGroupData[{
Cell[39586, 936, 1648, 23, 50, "Subtitle"],
Cell[41237, 961, 4235, 110, 165, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45509, 1076, 1678, 24, 50, "Subtitle"],
Cell[47190, 1102, 5798, 108, 77, "Input"],
Cell[52991, 1212, 7508, 159, 187, "Input"],
Cell[60502, 1373, 4999, 98, 165, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65538, 1476, 386, 5, 50, "Subtitle"],
Cell[CellGroupData[{
Cell[65949, 1485, 8508, 216, 364, "Input"],
Cell[74460, 1703, 522, 12, 23, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[75031, 1721, 171, 2, 50, "Subtitle"],
Cell[75205, 1725, 1616, 45, 143, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[76858, 1775, 99, 1, 50, "Subtitle"],
Cell[76960, 1778, 6024, 155, 275, "Input"],
Cell[82987, 1935, 879, 15, 71, "Text"],
Cell[83869, 1952, 1174, 19, 71, "Text"],
Cell[CellGroupData[{
Cell[85068, 1975, 192, 2, 29, "Subsubtitle"],
Cell[85263, 1979, 3004, 69, 55, "Input"],
Cell[88270, 2050, 1506, 33, 55, "Input"],
Cell[89779, 2085, 3706, 94, 99, "Input"],
Cell[93488, 2181, 2766, 64, 104, "Input"],
Cell[96257, 2247, 1378, 39, 121, "Input"],
Cell[97638, 2288, 1302, 32, 99, "Input"],
Cell[98943, 2322, 3214, 92, 127, "Input"],
Cell[102160, 2416, 2990, 92, 127, "Input"],
Cell[105153, 2510, 450, 8, 68, "Text"],
Cell[105606, 2520, 211, 3, 32, "Chapter"],
Cell[105820, 2525, 1196, 34, 99, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[107065, 2565, 325, 4, 50, "Subtitle"],
Cell[107393, 2571, 5648, 115, 209, "Input"],
Cell[113044, 2688, 2449, 48, 55, "Input"],
Cell[115496, 2738, 4187, 91, 121, "Input"],
Cell[CellGroupData[{
Cell[119708, 2833, 298, 4, 43, "Subsubtitle"],
Cell[120009, 2839, 5273, 121, 253, "Input"],
Cell[125285, 2962, 617, 15, 32, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[125939, 2982, 117, 1, 29, "Subsubtitle"],
Cell[126059, 2985, 94, 1, 32, "Input"],
Cell[126156, 2988, 3166, 79, 205, "Input"],
Cell[129325, 3069, 2051, 56, 54, "Input"],
Cell[131379, 3127, 3206, 72, 121, "Input"],
Cell[134588, 3201, 1221, 22, 32, "Input"],
Cell[135812, 3225, 757, 14, 32, "Input"],
Cell[136572, 3241, 997, 22, 32, "Input"],
Cell[137572, 3265, 3415, 64, 99, "Input"],
Cell[140990, 3331, 1914, 34, 32, "Input"],
Cell[142907, 3367, 768, 14, 32, "Input"],
Cell[143678, 3383, 844, 19, 55, "Input"],
Cell[144525, 3404, 5029, 118, 275, "Input"],
Cell[149557, 3524, 4719, 119, 209, "Input"],
Cell[154279, 3645, 1583, 36, 77, "Input"],
Cell[155865, 3683, 662, 19, 32, "Input"],
Cell[156530, 3704, 2611, 59, 99, "Input"],
Cell[159144, 3765, 1598, 43, 99, "Input"],
Cell[160745, 3810, 3218, 78, 99, "Input"],
Cell[163966, 3890, 5679, 108, 99, "Input"],
Cell[169648, 4000, 419, 9, 36, "Input"],
Cell[170070, 4011, 8514, 225, 451, "Input"],
Cell[178587, 4238, 292, 5, 32, "Input"],
Cell[178882, 4245, 3451, 75, 165, "Input"],
Cell[182336, 4322, 1750, 31, 32, "Input"],
Cell[184089, 4355, 1659, 27, 55, "Input"],
Cell[185751, 4384, 1104, 23, 55, "Input"],
Cell[186858, 4409, 1073, 22, 55, "Input"],
Cell[187934, 4433, 1239, 20, 55, "Input"],
Cell[189176, 4455, 3637, 90, 187, "Input"],
Cell[192816, 4547, 2090, 59, 99, "Input"],
Cell[194909, 4608, 3605, 85, 143, "Input"],
Cell[198517, 4695, 1846, 37, 77, "Input"],
Cell[200366, 4734, 846, 15, 32, "Input"],
Cell[201215, 4751, 3831, 92, 231, "Input"],
Cell[205049, 4845, 3431, 61, 55, "Input"],
Cell[208483, 4908, 7696, 151, 209, "Input"],
Cell[216182, 5061, 5269, 84, 77, "Input"],
Cell[221454, 5147, 4017, 97, 165, "Input"],
Cell[225474, 5246, 2966, 69, 187, "Input"],
Cell[228443, 5317, 133, 2, 32, "Input"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> Figures/180801_151126_KERR__WFlow__Fig__3__M9.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    243067,       5656]
NotebookOptionsPosition[    238425,       5526]
NotebookOutlinePosition[    239358,       5556]
CellTagsIndexPosition[    239315,       5553]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Quantum Kerr Oscillator",
 "\n",
 Cell[BoxData[
  StyleBox[
   RowBox[{
   "Figures", ",", " ", "AppendixFigure", ",", " ", "Animations", ",", " ", 
    RowBox[{"Brumer", " ", "State"}]}], "SubsubitemParagraph"]], "Input",
  CellChangeTimes->{{3.656008349356085*^9, 3.656008382149452*^9}}]
}], "Title",
 CellChangeTimes->{{3.6149642069439497`*^9, 3.6149642195438023`*^9}, {
   3.615042293352717*^9, 3.6150422968241043`*^9}, 3.625311915921473*^9, 
   3.629566265496887*^9, {3.6481255432372704`*^9, 3.6481255440958643`*^9}, 
   3.656008420070451*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Quit", "[", "]"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";", 
    RowBox[{"Clear", "[", "Derivative", "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"SetOptions", "[", 
     RowBox[{
      RowBox[{"EvaluationNotebook", "[", "]"}], ",", 
      RowBox[{"CellProlog", "\[RuleDelayed]", 
       RowBox[{"SelectionMove", "[", 
        RowBox[{
         RowBox[{"EvaluationCell", "[", "]"}], ",", "All", ",", "Cell"}], 
        "]"}]}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"progressCount", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"showDetailsAndPlots", "=", "False"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"plotColorsList", "=", 
     RowBox[{"{", 
      RowBox[{"Blue", ",", "Purple", ",", 
       RowBox[{"Lighter", "[", "Blue", "]"}], ",", "Cyan", ",", "White", ",", 
       "White", ",", "White", ",", "Yellow", ",", "Orange", ",", "Red", ",", 
       "Red", ",", "Pink"}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"blueRedColorFunc", "=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Blend", "[", 
        RowBox[{"plotColorsList", ",", 
         RowBox[{"Rescale", "[", 
          RowBox[{"#3", ",", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.06"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], "]"}]}], 
        "]"}], "&"}], ")"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TricoloreColorsList", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Blue", "]"}], ",", "Blue", ",", "Blue", ",", 
       "Blue", ",", 
       RowBox[{"Lighter", "[", "Blue", "]"}], ",", 
       RowBox[{"Lighter", "[", "Blue", "]"}], ",", 
       RowBox[{"Lighter", "[", 
        RowBox[{"Lighter", "[", "Blue", "]"}], "]"}], ",", "White", ",", 
       RowBox[{"Lighter", "[", 
        RowBox[{"Lighter", "[", "Red", "]"}], "]"}], ",", 
       RowBox[{"Lighter", "[", "Red", "]"}], ",", 
       RowBox[{"Lighter", "[", "Red", "]"}], ",", 
       RowBox[{"Lighter", "[", "Red", "]"}], ",", 
       RowBox[{"Lighter", "[", "Red", "]"}], ",", "Red", ",", 
       RowBox[{"Darker", "[", 
        RowBox[{"Red", ",", "0.25"}], "]"}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"TricoloreColorFunc", "=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Blend", "[", 
        RowBox[{"TricoloreColorsList", ",", 
         RowBox[{"Rescale", "[", 
          RowBox[{"#3", ",", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.1"}], ",", 
           RowBox[{"2", "*", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "4"}], ",", "0.725"}], "}"}]}]}], 
          "]"}]}], "]"}], "&"}], ")"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.6156320458775873`*^9, 
   3.615632066333396*^9}, 3.6156331592048607`*^9, 3.6156331921326523`*^9, {
   3.61563347871996*^9, 3.615633504831564*^9}, {3.615633534974391*^9, 
   3.615633571018347*^9}, {3.615633637584827*^9, 3.615633656101695*^9}, {
   3.615633687291555*^9, 3.615633702998143*^9}, 3.615633767353943*^9, 
   3.615634260064809*^9, {3.615634516238912*^9, 3.6156345165996103`*^9}, {
   3.615640718301269*^9, 3.615640723993116*^9}, {3.615640965047326*^9, 
   3.6156409652607117`*^9}, {3.615641364047477*^9, 3.615641365896698*^9}, 
   3.615641846478875*^9, 3.6156420647131767`*^9, {3.615648084078582*^9, 
   3.6156481144810963`*^9}, 3.6156498327198343`*^9, 3.6157177256918793`*^9, {
   3.615717771202983*^9, 3.615717798779161*^9}, {3.6157181718105164`*^9, 
   3.615718282003779*^9}, {3.615719385664939*^9, 3.615719388771999*^9}, {
   3.615724780152248*^9, 3.615724787339726*^9}, {3.6157309564883137`*^9, 
   3.615731030826474*^9}, {3.615731074372919*^9, 3.61573114030761*^9}, {
   3.615731221093851*^9, 3.615731224848073*^9}, {3.6157314468020973`*^9, 
   3.615731470924478*^9}, {3.615731536071617*^9, 3.615731540499689*^9}, {
   3.615731607905945*^9, 3.615731623780262*^9}, {3.615731663309916*^9, 
   3.6157316861671352`*^9}, {3.615731718343873*^9, 3.615731738235317*^9}, {
   3.6157317701934967`*^9, 3.615731806749566*^9}, {3.6157318683178463`*^9, 
   3.615731882165018*^9}, {3.615731914516308*^9, 3.615731949377364*^9}, {
   3.6157319862071753`*^9, 3.615731994269411*^9}, {3.615732088833954*^9, 
   3.6157320902528753`*^9}, {3.6157321530526648`*^9, 3.61573217229843*^9}, {
   3.6157324153143797`*^9, 3.615732513813241*^9}, 3.615740661005199*^9, {
   3.615758274977693*^9, 3.615758276562348*^9}, {3.6157592315738153`*^9, 
   3.6157592323300734`*^9}, 3.615759981718157*^9, {3.6158225675164633`*^9, 
   3.6158225693822193`*^9}, {3.616045417246179*^9, 3.6160454257091827`*^9}, {
   3.616045531559072*^9, 3.616045531928966*^9}, {3.616067735438904*^9, 
   3.616067736005248*^9}, {3.61606851236817*^9, 3.616068514824626*^9}, {
   3.616070893498361*^9, 3.616070900398108*^9}, 3.616074615415929*^9, {
   3.616078112415565*^9, 3.616078113530233*^9}, 3.616079102974662*^9, {
   3.6165105547529297`*^9, 3.6165105719640102`*^9}, {3.6165108370872707`*^9, 
   3.6165108371121063`*^9}, {3.624955694060576*^9, 3.624955723011841*^9}, {
   3.625311042746018*^9, 3.625311042942409*^9}, {3.6253114467779493`*^9, 
   3.625311447056411*^9}, {3.625312009651863*^9, 3.625312014721457*^9}, {
   3.6253121746040087`*^9, 3.625312176561607*^9}, 3.625312517659998*^9, {
   3.646528237212318*^9, 3.646528240487083*^9}, {3.646528567067741*^9, 
   3.646528567630477*^9}, {3.646553033831624*^9, 3.646553041901435*^9}, {
   3.6465540283623657`*^9, 3.646554029653775*^9}, 3.646554974743787*^9, {
   3.6465551308370132`*^9, 3.6465552238336163`*^9}, {3.646992616136801*^9, 
   3.646992622216215*^9}, 3.6469926624627857`*^9, {3.646992815002122*^9, 
   3.646992826336493*^9}, 3.6469981390459223`*^9, {3.647097731410119*^9, 
   3.6470977450637074`*^9}, {3.6560092867529507`*^9, 
   3.6560092932770243`*^9}, {3.74205103708955*^9, 3.7420510381576557`*^9}, {
   3.742295989026023*^9, 3.742295993696061*^9}, {3.742296165740394*^9, 
   3.742296166700605*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"wfColors", "=", 
   RowBox[{"{", 
    RowBox[{
    "Blue", ",", "Blue", ",", "Purple", ",", "Cyan", ",", "White", ",", 
     "White", ",", "White", ",", "Yellow", ",", "Orange", ",", "Red", ",", 
     "Pink"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wfColorsFunction", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Blend", "[", 
      RowBox[{"wfColors", ",", 
       RowBox[{"Rescale", "[", 
        RowBox[{"#3", ",", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.03"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], "]"}]}], 
      "]"}], "&"}], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wfColors", "=", "TricoloreColorsList"}], ";"}]}], "Input",
 CellChangeTimes->{{3.742295740545905*^9, 3.742295747922028*^9}, {
  3.742296195544841*^9, 3.742296203275223*^9}, {3.742296680792679*^9, 
  3.7422967435310373`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"stateCASE", "=", "coherentState"}], " ", 
  RowBox[{"(*", "squeezedVacuumState", "*)"}], " ", 
  RowBox[{"(*", "twoStateSuperpostion", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"TrueQ", "[", 
     RowBox[{"stateCASE", "==", "squeezedVacuumState"}], "]"}], ",", 
    RowBox[{"(*", "squeezedState", "*)"}], 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"sQueeze", "=", 
       RowBox[{"1", "/", "3"}]}], " ", ";", 
      RowBox[{"stateParameter", "=", "sQueeze"}], ";", 
      RowBox[{"ttevol", ":=", 
       RowBox[{"TT", "/", "3"}]}], ";", 
      RowBox[{"smallLAMBDA", "=", "1"}], ";", 
      RowBox[{"NMAX", "=", "8"}], ";", 
      RowBox[{"RR", "=", 
       RowBox[{"16", "/", "10"}]}], ";"}], "}"}], ",", 
    RowBox[{"(*", "coherentState", "*)"}], 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Displace", "=", 
       RowBox[{"4", "/", "5"}]}], ",", 
      RowBox[{
       RowBox[{"stateParameter", "=", "Displace"}], ";", 
       RowBox[{"ttevol", ":=", 
        RowBox[{"TT", "/", "4"}]}], ";", 
       RowBox[{"smallLAMBDA", "=", 
        RowBox[{"1", "/", "4"}]}], ";", 
       RowBox[{"NMAX", "=", "8"}], ";", 
       RowBox[{"RR", "=", 
        RowBox[{"16", "/", "10"}]}], ";"}]}], "}"}]}], "]"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Displace", "=", 
       RowBox[{"7", "/", "12"}]}], ",", 
      RowBox[{
       RowBox[{"stateParameter", "=", "Displace"}], ";", 
       RowBox[{"ttevol", ":=", 
        RowBox[{"TT", "/", "4"}]}], ";", 
       RowBox[{"smallLAMBDA", "=", 
        RowBox[{"1", "/", "4"}]}], ";", 
       RowBox[{"NMAX", "=", "8"}], ";", 
       RowBox[{"RR", "=", 
        RowBox[{"9", "/", "10"}]}], ";"}]}], "}"}], "]"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"invertKerr", "=", "1"}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"=", 
    RowBox[{
     RowBox[{"1", ":", " ", 
      RowBox[{"not", " ", "inverted", "     ", "OR"}]}], "   ", "=", 
     RowBox[{"I", ":", " ", "Inverted"}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Hbar", "=", "1"}], ";", " ", 
   RowBox[{"M", "=", "1"}], ";", " ", 
   RowBox[{"K", "=", "1"}], ";", " ", 
   RowBox[{"mMixAngle", "=", 
    RowBox[{"Pi", "/", 
     RowBox[{"(", 
      RowBox[{"6", "+", "1"}], ")"}]}]}], ";", "  ", 
   RowBox[{"mMixAngle", "=", 
    RowBox[{"Pi", "/", 
     RowBox[{"(", "4", ")"}]}]}], ";", "  ", 
   RowBox[{"LAMBDA", "=", 
    RowBox[{"invertKerr", "*", "smallLAMBDA"}]}], ";", "  ", 
   RowBox[{"FixParameters", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"h", "->", "Hbar"}], ",", 
      RowBox[{"m", "->", "M"}], ",", 
      RowBox[{"k", "->", "K"}], ",", 
      RowBox[{"\[CapitalLambda]", "->", "LAMBDA"}], ",", 
      RowBox[{"\[Lambda]", "->", "LAMBDA"}]}], "}"}]}], " ", ";"}], " ", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TT", ":=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{
          RowBox[{"Pi", " ", "/", " ", 
           RowBox[{"Abs", "[", 
            RowBox[{"smallLAMBDA", "^", "2"}], "]"}]}], " ", "/", 
          RowBox[{"Abs", "[", 
           RowBox[{
            RowBox[{"E0", "[", "1", "]"}], "-", 
            RowBox[{"E0", "[", "0", "]"}]}], "]"}]}]}], ")"}], "/", "8"}], 
      " ", "/.", "FixParameters"}], ",", "4"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DTT", ":=", 
    RowBox[{"N", "[", 
     RowBox[{"TT", "/", "numberOfFrames"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ClearParameters", "=", 
    RowBox[{"ClearAll", "[", 
     RowBox[{
     "h", ",", "m", ",", "k", ",", "\[Lambda]", ",", "\[CapitalLambda]"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"labelPlot", "=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"TrueQ", "[", 
     RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], ",", 
    RowBox[{"StringJoin", "[", 
     RowBox[{"\"\<Squeeze=\>\"", ",", 
      RowBox[{"ToString", "[", 
       RowBox[{"N", "[", 
        RowBox[{"stateParameter", ",", "4"}], "]"}], "]"}]}], "]"}], ",", 
    RowBox[{"StringJoin", "[", 
     RowBox[{"\"\<Coherent=\>\"", ",", 
      RowBox[{"ToString", "[", 
       RowBox[{"N", "[", 
        RowBox[{"stateParameter", ",", "4"}], "]"}], "]"}]}], "]"}]}], 
   "]"}]}], "\n", 
 RowBox[{
  RowBox[{"VuPoi", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "4"}], ",", "5"}], "}"}]}], ";", " ", 
  RowBox[{"export$Directoy", "=", 
   RowBox[{"StringJoin", "[", 
    RowBox[{"\"\</home/ole/Shared/temp/\>\"", ",", 
     RowBox[{"ToString", "[", "stateCASE", "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{" ", 
  RowBox[{
   RowBox[{"animationCreation", "=", "True"}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{"numberOfFrames", "=", 
  RowBox[{"70", "-", "45"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"numberOfPlotPoints", "=", "31"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"imgRes", "=", "600"}]}], "Input",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.6156320458775873`*^9, 
   3.615632066333396*^9}, 3.6156331592048607`*^9, 3.6156331921326523`*^9, {
   3.61563347871996*^9, 3.615633504831564*^9}, {3.615633534974391*^9, 
   3.615633571018347*^9}, {3.615633637584827*^9, 3.615633656101695*^9}, {
   3.615633687291555*^9, 3.615633702998143*^9}, 3.615633767353943*^9, 
   3.615634260064809*^9, {3.615634516238912*^9, 3.6156345165996103`*^9}, {
   3.615640718301269*^9, 3.615640723993116*^9}, {3.615640965047326*^9, 
   3.6156409652607117`*^9}, {3.615641364047477*^9, 3.615641365896698*^9}, 
   3.615641846478875*^9, 3.6156420647131767`*^9, {3.615648084078582*^9, 
   3.6156481144810963`*^9}, 3.6156498327198343`*^9, 3.6157177256918793`*^9, {
   3.615717771202983*^9, 3.615717798779161*^9}, {3.6157181718105164`*^9, 
   3.615718282003779*^9}, {3.615719385664939*^9, 3.615719388771999*^9}, {
   3.615724780152248*^9, 3.615724787339726*^9}, {3.6157309564883137`*^9, 
   3.615731030826474*^9}, {3.615731074372919*^9, 3.61573114030761*^9}, {
   3.615731221093851*^9, 3.615731224848073*^9}, {3.6157314468020973`*^9, 
   3.615731470924478*^9}, {3.615731536071617*^9, 3.615731540499689*^9}, {
   3.615731607905945*^9, 3.615731623780262*^9}, {3.615731663309916*^9, 
   3.6157316861671352`*^9}, {3.615731718343873*^9, 3.615731738235317*^9}, {
   3.6157317701934967`*^9, 3.615731806749566*^9}, {3.6157318683178463`*^9, 
   3.615731882165018*^9}, {3.615731914516308*^9, 3.615731949377364*^9}, {
   3.6157319862071753`*^9, 3.615731994269411*^9}, {3.615732088833954*^9, 
   3.6157320902528753`*^9}, {3.6157321530526648`*^9, 3.61573217229843*^9}, {
   3.6157324153143797`*^9, 3.615732513813241*^9}, 3.615740661005199*^9, {
   3.615758274977693*^9, 3.615758276562348*^9}, {3.6157592315738153`*^9, 
   3.6157592323300734`*^9}, 3.615759981718157*^9, {3.6158225675164633`*^9, 
   3.6158225693822193`*^9}, {3.616045417246179*^9, 3.6160454257091827`*^9}, {
   3.616045531559072*^9, 3.616045531928966*^9}, {3.616067735438904*^9, 
   3.616067736005248*^9}, {3.61606851236817*^9, 3.616068514824626*^9}, {
   3.616070893498361*^9, 3.616070900398108*^9}, 3.616074615415929*^9, {
   3.616078112415565*^9, 3.616078113530233*^9}, 3.616079102974662*^9, {
   3.6165105547529297`*^9, 3.6165105719640102`*^9}, {3.6165108370872707`*^9, 
   3.6165108371121063`*^9}, {3.624955694060576*^9, 3.624955723011841*^9}, {
   3.625311042746018*^9, 3.625311042942409*^9}, {3.6253114467779493`*^9, 
   3.625311447056411*^9}, {3.625312009651863*^9, 3.625312014721457*^9}, {
   3.6253121746040087`*^9, 3.625312176561607*^9}, 3.625312517659998*^9, {
   3.646528237212318*^9, 3.646528240487083*^9}, {3.646528567067741*^9, 
   3.646528567630477*^9}, {3.646553033831624*^9, 3.646553041901435*^9}, {
   3.6465540283623657`*^9, 3.646554029653775*^9}, 3.646554974743787*^9, {
   3.6465551308370132`*^9, 3.6465552238336163`*^9}, {3.646992616136801*^9, 
   3.646992622216215*^9}, 3.6469926624627857`*^9, {3.646992815002122*^9, 
   3.646992826336493*^9}, 3.6469981390459223`*^9, {3.647097731410119*^9, 
   3.6470977711808157`*^9}, 3.647360477023466*^9, 3.6473623159039183`*^9, 
   3.647639486991949*^9, 3.647775743906917*^9, 3.647776081497377*^9, 
   3.647776862032036*^9, 3.6477810324993067`*^9, 3.647781147037665*^9, {
   3.647782110497978*^9, 3.647782113027494*^9}, {3.647941243590602*^9, 
   3.64794128585658*^9}, {3.647942322800074*^9, 3.6479423229765377`*^9}, {
   3.647942359387619*^9, 3.647942389854985*^9}, {3.647942973689354*^9, 
   3.6479429761961937`*^9}, {3.6479448159915323`*^9, 3.647944822222885*^9}, {
   3.6479451827971373`*^9, 3.647945198242318*^9}, 3.6479487683466263`*^9, {
   3.648121593649688*^9, 3.6481215947008877`*^9}, {3.648123654723319*^9, 
   3.648123693583171*^9}, {3.6481237975721817`*^9, 3.64812379839423*^9}, 
   3.648123869500578*^9, {3.648123963752718*^9, 3.648123987226544*^9}, {
   3.648124139183362*^9, 3.648124141762126*^9}, 3.648124385596273*^9, {
   3.648124450489668*^9, 3.648124470144237*^9}, {3.648125497539983*^9, 
   3.6481254980803022`*^9}, 3.648127207683023*^9, {3.648129733205455*^9, 
   3.64812973433359*^9}, {3.648131598587099*^9, 3.64813164436154*^9}, {
   3.648132790038649*^9, 3.6481327913054657`*^9}, 3.648135280197627*^9, {
   3.6481356487240334`*^9, 3.648135648877891*^9}, {3.648136022075742*^9, 
   3.648136025741894*^9}, 3.648136986947774*^9, 3.648137512475025*^9, 
   3.648138660203727*^9, 3.648139523582602*^9, {3.6481551655813503`*^9, 
   3.648155170975871*^9}, 3.648159439960387*^9, 3.648160762338786*^9, {
   3.648161149366193*^9, 3.6481611508060713`*^9}, 3.648162338766151*^9, {
   3.648198137495487*^9, 3.64819820905842*^9}, {3.648198359532854*^9, 
   3.6481983979523363`*^9}, {3.648198477337332*^9, 3.6481984788957777`*^9}, {
   3.648198925937114*^9, 3.648198934610105*^9}, 3.6481992392334223`*^9, {
   3.648212263091679*^9, 3.648212268924767*^9}, {3.648213281124625*^9, 
   3.648213281256587*^9}, {3.648215624999454*^9, 3.64821562866201*^9}, 
   3.648215821996347*^9, {3.648231932469376*^9, 3.648231938342593*^9}, {
   3.648242036189931*^9, 3.6482420810387383`*^9}, {3.64824211231628*^9, 
   3.648242118720455*^9}, {3.648320087568425*^9, 3.648320095223948*^9}, 
   3.64832548424756*^9, {3.648357230085614*^9, 3.6483573901263123`*^9}, 
   3.648357448782195*^9, 3.648357480766802*^9, {3.648357799253729*^9, 
   3.648357873870412*^9}, 3.6483579342341557`*^9, {3.6483580238104*^9, 
   3.648358027574563*^9}, 3.6484780796643133`*^9, {3.648478878529975*^9, 
   3.648478890957799*^9}, {3.648478938245063*^9, 3.648478942684215*^9}, 
   3.648481683308153*^9, {3.648484653043892*^9, 3.6484846545325336`*^9}, 
   3.648558200202774*^9, {3.648558529051745*^9, 3.648558529711141*^9}, 
   3.648566542907082*^9, {3.648595548006069*^9, 3.648595552163698*^9}, {
   3.648595608535007*^9, 3.6485956300909367`*^9}, 3.648596244953361*^9, {
   3.6486327691780367`*^9, 3.6486327704389343`*^9}, {3.653827115383219*^9, 
   3.653827130794415*^9}, 3.653979488449481*^9, {3.6539796997956944`*^9, 
   3.6539797076329117`*^9}, {3.654101323247204*^9, 3.654101324725233*^9}, 
   3.6541013648112307`*^9, {3.6541041865407467`*^9, 3.654104190469612*^9}, 
   3.654104523098547*^9, {3.654105139327928*^9, 3.654105192084413*^9}, {
   3.654106134008523*^9, 3.654106134285*^9}, {3.654340257913258*^9, 
   3.654340258366995*^9}, 3.654507455434484*^9, {3.655640891240521*^9, 
   3.655640891776668*^9}, {3.655641016656946*^9, 3.655641028537932*^9}, 
   3.655641134692958*^9, {3.6556412799551897`*^9, 3.65564129601861*^9}, 
   3.655641379926013*^9, {3.655641481984911*^9, 3.65564148438238*^9}, 
   3.655641588703174*^9, {3.6560044998370543`*^9, 3.6560045031922894`*^9}, {
   3.6560046257169447`*^9, 3.65600462928763*^9}, {3.656005408406949*^9, 
   3.656005429019431*^9}, {3.656005805553939*^9, 3.656005806362729*^9}, 
   3.6560058490939493`*^9, 3.656008638079142*^9, {3.65600927590808*^9, 
   3.656009278482408*^9}, {3.657268008360805*^9, 3.65726801935233*^9}, {
   3.6572714077676*^9, 3.657271420851448*^9}, {3.657272321112818*^9, 
   3.657272326383922*^9}, {3.657273311406228*^9, 3.657273320397456*^9}, {
   3.6572824949759912`*^9, 3.6572825039383593`*^9}, {3.657521679531212*^9, 
   3.657521746339992*^9}, 3.658061191060657*^9, {3.742308555576408*^9, 
   3.74230856430512*^9}, {3.742309071701375*^9, 3.742309072250309*^9}, {
   3.742309386056534*^9, 3.742309387098872*^9}, {3.7423131947877197`*^9, 
   3.742313195326483*^9}, {3.742313844008106*^9, 3.742313844599057*^9}, 
   3.7423186145441093`*^9, 3.7423349959245253`*^9, {3.7423376172133217`*^9, 
   3.742337622649975*^9}, 3.7423381484040728`*^9, 3.742338680520657*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"$t0", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"timePrint", ",", 
    RowBox[{"{", 
     RowBox[{"HoldAll", ",", "Listable"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"prn", "[", "arg_", "]"}], ":=", 
   RowBox[{"Print", "[", 
    RowBox[{
     RowBox[{"HoldForm", "[", "arg", "]"}], ",", "\"\< = \>\"", ",", "arg"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"timePrint", "[", "XX_", "]"}], ":=", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Time spent= \>\"", ",", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ",", "4"}], "]"}], 
      ",", "\"\< Seconds  = \>\"", ",", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ")"}], "/", 
         "60"}], ",", "4"}], "]"}], ",", "\"\< Minutes   for   \>\"", ",", 
      RowBox[{"HoldForm", "[", " ", "XX", "]"}], ",", "\"\< = \>\"", ",", 
      "XX"}], "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 

 RowBox[{
  RowBox[{"Derivative", "/:", 
   RowBox[{"MakeBoxes", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Derivative", "[", "\[Alpha]__", "]"}], "[", "wflow_", "]"}], 
      "[", "vars__Symbol", "]"}], ",", "TraditionalForm"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"bb", ",", "dd", ",", "sp"}], "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"MakeBoxes", "[", 
        RowBox[{"dd", ",", "_"}], "]"}], "^=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"{", "\[Alpha]", "}"}], "]"}], "\[Equal]", "1"}], ",", 
         "\"\<\[DifferentialD]\>\"", ",", "\"\<\[PartialD]\>\""}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"MakeBoxes", "[", 
        RowBox[{"sp", ",", "_"}], "]"}], "^=", "\"\<\[ThinSpace]\>\""}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"bb", "/:", 
       RowBox[{"MakeBoxes", "[", 
        RowBox[{
         RowBox[{"bb", "[", "x__", "]"}], ",", "_"}], "]"}], ":=", 
       RowBox[{"RowBox", "[", 
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"ToBoxes", "[", "#", "]"}], "&"}], ",", 
          RowBox[{"{", "x", "}"}]}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"FractionBox", "[", 
       RowBox[{
        RowBox[{"ToBoxes", "[", 
         RowBox[{"bb", "[", 
          RowBox[{
           RowBox[{"dd", "^", 
            RowBox[{"Plus", "[", "\[Alpha]", "]"}]}], ",", "wflow"}], "]"}], 
         "]"}], ",", 
        RowBox[{"ToBoxes", "[", 
         RowBox[{"Apply", "[", 
          RowBox[{"bb", ",", 
           RowBox[{"Riffle", "[", 
            RowBox[{
             RowBox[{"Map", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"bb", "[", 
                 RowBox[{"dd", ",", "#"}], "]"}], "&"}], ",", 
               RowBox[{"Select", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"{", "vars", "}"}], "^", 
                   RowBox[{"{", "\[Alpha]", "}"}]}], ")"}], ",", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"#", "=!=", "1"}], "&"}], ")"}]}], "]"}]}], "]"}], 
             ",", "sp"}], "]"}]}], "]"}], "]"}]}], "]"}]}]}], "]"}]}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Make", " ", "Derivative", " ", "Output", " ", "BEAUTIFUL", "    ", 
     RowBox[{"http", ":"}]}], "//", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"pages", ".", "uoregon", ".", "edu"}], "/", "noeckel"}], "/", 
       "computernotes"}], "/", "Mathematica"}], "/", 
     RowBox[{"EquationEditing", ".", "html"}]}]}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Make3d", "[", 
    RowBox[{"plot_", ",", "height_", ",", "opacity_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "newplot", "}"}], ",", 
     RowBox[{
      RowBox[{"newplot", "=", 
       RowBox[{"First", "@", 
        RowBox[{"Graphics", "[", "plot", "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"newplot", "=", 
       RowBox[{
        RowBox[{"N", "@", "newplot"}], "/.", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"x_", "?", "AtomQ"}], ",", 
           RowBox[{"y_", "?", "AtomQ"}]}], "}"}], "\[RuleDelayed]", 
         RowBox[{"{", 
          RowBox[{"x", ",", "y", ",", "height"}], "}"}]}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"newplot", "/.", 
       RowBox[{
        RowBox[{"GraphicsComplex", "[", "xx__", "]"}], "\[RuleDelayed]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Opacity", "[", "opacity", "]"}], ",", 
          RowBox[{"GraphicsComplex", "[", "xx", "]"}]}], "}"}]}]}]}]}], 
    "]"}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Show", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"plotWF", ",", 
        RowBox[{"Graphics3D", "[", 
         RowBox[{"Make3d", "[", 
          RowBox[{"streamInColor", ",", "maxWF", ",", ".75"}], "]"}], "]"}]}],
        "}"}], ",", 
      RowBox[{"ViewPoint", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "100"}], "}"}]}]}], "]"}], "  ", "does", 
    " ", "NOT", " ", "work"}], "*)"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"to3d", "[", 
     RowBox[{"plot_", ",", "height_", ",", "opacity_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "newplot", "}"}], ",", 
      RowBox[{
       RowBox[{"newplot", "=", 
        RowBox[{"First", "@", 
         RowBox[{"Graphics", "[", "plot", "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"newplot", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"N", "@", "newplot"}], "/.", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x_", "?", "AtomQ"}], ",", 
             RowBox[{"y_", "?", "AtomQ"}]}], "}"}], "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"x", ",", "y", ",", "height"}], "}"}]}]}], "/.", 
         RowBox[{
          RowBox[{"Arrowheads", "[", 
           RowBox[{"List", "[", 
            RowBox[{"List", "[", 
             RowBox[{"x_", ",", "y_", ",", "notz_"}], "]"}], "]"}], "]"}], 
          "\[Rule]", 
          RowBox[{"Arrowheads", "[", 
           RowBox[{"List", "[", 
            RowBox[{"List", "[", 
             RowBox[{"x", ",", "y"}], "]"}], "]"}], "]"}]}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"newplot", "/.", 
        RowBox[{
         RowBox[{"GraphicsComplex", "[", "xx__", "]"}], "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Opacity", "[", "opacity", "]"}], ",", 
           RowBox[{"GraphicsComplex", "[", "xx", "]"}]}], "}"}]}]}]}]}], 
     "]"}]}], ";"}], "\n", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"dChange", "[", 
    RowBox[{"expression", ",", 
     RowBox[{"{", "transformations", "}"}], ",", 
     RowBox[{"{", "oldVars", "}"}], ",", 
     RowBox[{"{", "newVars", "}"}], ",", 
     RowBox[{"{", "functions", "}"}]}], "]"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ClearAll", "[", "dChange", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dChange", "[", 
    RowBox[{
    "expr_", ",", "transformations_List", ",", "oldVars_List", ",", 
     "newVars_List", ",", "functions_List"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "pos", ",", "functionsReplacements", ",", "variablesReplacements", ",", 
       "arguments", ",", "heads", ",", "newVarsSolved"}], "}"}], ",", 
     RowBox[{
      RowBox[{"pos", "=", 
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{"Outer", "[", 
          RowBox[{"Position", ",", "functions", ",", "oldVars"}], "]"}], ",", 
         
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "2", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"3", ",", "4"}], "}"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"heads", "=", 
       RowBox[{"functions", "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "0"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"arguments", "=", 
       RowBox[{"List", "@@@", "functions"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"newVarsSolved", "=", 
       RowBox[{"newVars", "/.", 
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{"transformations", ",", "newVars"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"functionsReplacements", "=", 
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{"Function", "[", 
          RowBox[{"i", ",", 
           RowBox[{
            RowBox[{"heads", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Function", "[", 
                RowBox[{"#", ",", "#2"}], "]"}], "&"}], "[", 
              RowBox[{
               RowBox[{"arguments", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", 
               RowBox[{"ReplacePart", "[", 
                RowBox[{
                 RowBox[{"functions", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", 
                 RowBox[{"Thread", "[", 
                  RowBox[{
                   RowBox[{"pos", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
                   "newVarsSolved"}], "]"}]}], "]"}]}], "]"}], ")"}]}]}], 
          "]"}], ",", 
         RowBox[{"Range", "@", 
          RowBox[{"Length", "@", "functions"}]}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"variablesReplacements", "=", 
       RowBox[{
        RowBox[{"Solve", "[", 
         RowBox[{"transformations", ",", "oldVars"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"expr", "/.", "functionsReplacements"}], "/.", 
         "variablesReplacements"}], "//", "Simplify"}], "//", "Normal"}]}]}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"dChange", "[", 
   RowBox[{"expr_", ",", 
    RowBox[{"functions", ":", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"_", "[", "___", "]"}], "\[Equal]", "_"}], ")"}], ".."}], 
      "}"}]}]}], "]"}], ":=", 
  RowBox[{"expr", "/.", 
   RowBox[{"Replace", "[", 
    RowBox[{"functions", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"f_", "[", "vars__", "]"}], "\[Equal]", "body_"}], ")"}], 
      "\[RuleDelayed]", 
      RowBox[{"(", 
       RowBox[{"f", "\[Rule]", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", "vars", "}"}], ",", "body"}], "]"}]}], ")"}]}], ",", 
     RowBox[{"{", "1", "}"}]}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dChange", "[", 
    RowBox[{"expr_", ",", "x___"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"dChange", "[", 
      RowBox[{"expr", ",", "##"}], "]"}], "&"}], "@@", 
    RowBox[{"Replace", "[", 
     RowBox[{
      RowBox[{"{", "x", "}"}], ",", 
      RowBox[{
       RowBox[{"var", ":", 
        RowBox[{"Except", "[", "_List", "]"}]}], "\[RuleDelayed]", 
       RowBox[{"{", "var", "}"}]}], ",", 
      RowBox[{"{", "1", "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.646998142831975*^9, {3.6476413934824963`*^9, 3.647641439641926*^9}, 
   3.6476415793211184`*^9, {3.648198402668096*^9, 3.648198404464897*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"dChange", "[", 
    RowBox[{"expression", ",", 
     RowBox[{"{", "transformations", "}"}], ",", 
     RowBox[{"{", "oldVars", "}"}], ",", 
     RowBox[{"{", "newVars", "}"}], ",", 
     RowBox[{"{", "functions", "}"}]}], "]"}], "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{
   RowBox[{"dChange", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"u", "[", 
         RowBox[{"x", ",", "t"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "2"}], "}"}]}], "]"}], "\[Equal]", 
      RowBox[{
       RowBox[{"c", "^", "2"}], " ", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"u", "[", 
          RowBox[{"x", ",", "t"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "\[Equal]", 
        RowBox[{"x", "+", 
         RowBox[{"c", " ", "t"}]}]}], ",", 
       RowBox[{"r", "\[Equal]", 
        RowBox[{"x", "-", 
         RowBox[{"c", " ", "t"}]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "t"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "r"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", "[", 
       RowBox[{"x", ",", "t"}], "]"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
   
   RowBox[{"dChange", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"\[Eta]", "*", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"f", "[", "\[Eta]", "]"}], ",", "\[Eta]"}], "]"}]}], ",",
           "\[Eta]"}], "]"}], "/", "\[Eta]"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"s", "^", "2"}], "/", 
           RowBox[{"\[Eta]", "^", "2"}]}]}], ")"}], "*", 
        RowBox[{"f", "[", "\[Eta]", "]"}]}], "-", 
       RowBox[{
        RowBox[{"f", "[", "\[Eta]", "]"}], "^", "3"}]}], "\[Equal]", "0"}], 
     ",", 
     RowBox[{"\[Eta]", "\[Equal]", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "z"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}], "]"}]}], ",", "\[Eta]", ",", "z", 
     ",", 
     RowBox[{"f", "[", "\[Eta]", "]"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dChange", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"u", "[", 
           RowBox[{"x", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], "+", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"u", "[", 
          RowBox[{"x", ",", "t"}], "]"}], ",", 
         RowBox[{"{", "t", "}"}]}], "]"}], "-", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"x", " ", 
          RowBox[{"u", "[", 
           RowBox[{"x", ",", "t"}], "]"}]}], ",", 
         RowBox[{"{", "x", "}"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"u", "[", 
        RowBox[{"x", ",", "t"}], "]"}], "\[Equal]", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], " ", 
          RowBox[{"x", "^", "2"}]}], "]"}], " ", 
        RowBox[{"f", "[", "x", "]"}], " ", 
        RowBox[{"T", "[", "t", "]"}]}]}]}], "]"}], "//", 
    "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.647641475160035*^9, 3.647641498154008*^9}, {
   3.647641543282469*^9, 3.647641544305929*^9}, 3.647641592260879*^9}],

Cell[CellGroupData[{

Cell["Classical Eigenfunctions", "Subtitle",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630620536209*^9}, {
   3.615630656303398*^9, 3.6156306666273937`*^9}, {3.648462292665238*^9, 
   3.6484623020688343`*^9}}],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"showDetailsAndPlots", "\[Equal]", "True"}], ",", 
   RowBox[{"(*", 
    RowBox[{"Show", " ", "Brumer", " ", "Classical", " ", "Eigenfunctions"}], 
    "*)"}], 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"jj", "=", "2"}], ";", "\n", 
     RowBox[{"XX", "=", "2"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"p", "+", 
          RowBox[{"I", " ", "x"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"p", "-", 
          RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"jj", "/", "2"}], ")"}]}], ";", "\n", 
     RowBox[{"GraphicsRow", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Plot3D", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Re", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"p", "+", 
                  RowBox[{"I", " ", "x"}]}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{"p", "-", 
                  RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"jj", "/", "2"}], ")"}]}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", 
             RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"p", ",", 
             RowBox[{"-", "XX"}], ",", "XX"}], "}"}]}], "]"}], ",", 
         RowBox[{"Plot3D", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Im", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"p", "+", 
                  RowBox[{"I", " ", "x"}]}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{"p", "-", 
                  RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"jj", "/", "2"}], ")"}]}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", 
             RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"p", ",", 
             RowBox[{"-", "XX"}], ",", "XX"}], "}"}]}], "]"}], ",", 
         RowBox[{"Plot3D", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Re", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"p", "+", 
                   RowBox[{"I", " ", "x"}]}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"p", "-", 
                   RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{"jj", "/", "2"}], ")"}]}], "]"}], ",", 
             RowBox[{"Im", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"p", "+", 
                   RowBox[{"I", " ", "x"}]}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"p", "-", 
                   RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{"jj", "/", "2"}], ")"}]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", 
             RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"p", ",", 
             RowBox[{"-", "XX"}], ",", "XX"}], "}"}]}], "]"}]}], "}"}], ",", 
       RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}]}], "}"}], ","}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.6484623066456842`*^9, 3.648462313322529*^9}, {
  3.648462343757187*^9, 3.648462348946628*^9}, {3.648462414414464*^9, 
  3.648462423777483*^9}, {3.6484625700068913`*^9, 3.648462716605606*^9}, {
  3.648462751914608*^9, 3.648462870658814*^9}, {3.648476488978311*^9, 
  3.648476512262414*^9}, {3.648484803819274*^9, 3.648484809093198*^9}, {
  3.656005774012751*^9, 3.656005787163701*^9}, {3.65600846210395*^9, 
  3.656008465880529*^9}, {3.656008656017507*^9, 3.656008681777755*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Assignment of State: Squeezed Vacuum, Coherent State or 2-mode superposition\
\>", "Subtitle",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630620536209*^9}, {
   3.615630656303398*^9, 3.6156306666273937`*^9}, 3.656004695788188*^9}],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"TrueQ", "[", 
    RowBox[{"stateCASE", "==", "squeezedVacuumState"}], "]"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Squeezed", " ", "Vacuum"}], "*)"}], 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"n_", ",", "r_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"Mod", "[", 
        RowBox[{"n", ",", "2"}], "]"}]}], ")"}], "*", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", 
          RowBox[{"Tanh", "[", "r", "]"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"n", "/", "2"}], ")"}]}], "/", 
       RowBox[{"2", "^", 
        RowBox[{"(", 
         RowBox[{"n", "/", "2"}], ")"}]}]}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "/", "2"}], ")"}], "!"}]}], " ", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"n", "!"}], "/", 
       RowBox[{"Cosh", "[", "r", "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
   ",", 
   RowBox[{"(*", 
    RowBox[{"Coherent", " ", "State"}], "*)"}], 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"n_", ",", "r_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"r", "^", "2"}]}], "/", "2"}], "]"}], "*", 
     RowBox[{
      RowBox[{"r", "^", "n"}], "/", " ", 
      RowBox[{"Sqrt", "[", " ", 
       RowBox[{"n", "!"}], "]"}]}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.615630728652275*^9, 
   3.615630777189464*^9}, {3.61563081930855*^9, 3.615630829989641*^9}, {
   3.6156309214343233`*^9, 3.615630946955887*^9}, {3.615630977592058*^9, 
   3.6156310861637573`*^9}, {3.615631131220243*^9, 3.6156311872428627`*^9}, {
   3.615631230817059*^9, 3.6156312685815687`*^9}, {3.6156313480841846`*^9, 
   3.6156313901882677`*^9}, {3.615631486800911*^9, 3.615631487915812*^9}, {
   3.615631536011013*^9, 3.615631637816193*^9}, 3.615631868100024*^9, {
   3.615631924512506*^9, 3.6156319262381363`*^9}, {3.615631959743784*^9, 
   3.6156320368530083`*^9}, {3.615632218620048*^9, 3.6156322530705214`*^9}, {
   3.615632396608055*^9, 3.615632397442463*^9}, 3.615632441121344*^9, {
   3.615632513038216*^9, 3.6156325315957212`*^9}, 3.615632567448143*^9, {
   3.615632632047385*^9, 3.6156326781963997`*^9}, {3.6156327585698853`*^9, 
   3.6156327972272387`*^9}, {3.615632892706315*^9, 3.615632927673995*^9}, {
   3.61563302029067*^9, 3.615633021730453*^9}, {3.615633052247924*^9, 
   3.615633139391014*^9}, {3.615633250742509*^9, 3.615633252300255*^9}, {
   3.615633371965705*^9, 3.6156334715337543`*^9}, {3.615633521473732*^9, 
   3.615633523585849*^9}, {3.615633605978108*^9, 3.615633631917869*^9}, {
   3.6156338087883387`*^9, 3.615633870979003*^9}, {3.615634363709557*^9, 
   3.615634377815282*^9}, {3.6157191114523706`*^9, 3.615719118711396*^9}, {
   3.615719376199911*^9, 3.615719377060686*^9}, 3.615724760534513*^9, {
   3.647774676640965*^9, 3.647774946387105*^9}, {3.647774982276249*^9, 
   3.647775028150834*^9}, {3.6477751576146173`*^9, 3.647775272638075*^9}, 
   3.6477753802410517`*^9, {3.647775426490138*^9, 3.647775489004987*^9}, {
   3.64777555227553*^9, 3.647775553578343*^9}, 3.647775599297473*^9, {
   3.6477756710072947`*^9, 3.6477757161661587`*^9}, 3.64777579603017*^9, 
   3.6477758345738173`*^9, {3.647775875783554*^9, 3.647775888651189*^9}, 
   3.6477759673695087`*^9, {3.6477760165804253`*^9, 3.647776061173418*^9}, 
   3.6477809577883244`*^9, {3.648135481979289*^9, 3.648135570976281*^9}, {
   3.648135622784834*^9, 3.648135634006173*^9}, {3.648135671391283*^9, 
   3.6481357234700813`*^9}, {3.6481357703769617`*^9, 3.64813577096496*^9}, 
   3.6481370020405083`*^9, {3.6481375002486343`*^9, 3.648137500655303*^9}, {
   3.648138610690114*^9, 3.648138649438416*^9}, {3.648139474880383*^9, 
   3.648139476208766*^9}, {3.64816080585052*^9, 3.648160809050832*^9}, {
   3.648161090409831*^9, 3.648161135631425*^9}, {3.648198236272389*^9, 
   3.648198302347412*^9}, 3.648198346713374*^9, {3.6481987744837513`*^9, 
   3.648198787694199*^9}, {3.648198824809278*^9, 3.648198830944315*^9}, {
   3.648198861661236*^9, 3.648198895409309*^9}, 3.648358032439155*^9, {
   3.6560052263894167`*^9, 3.656005255450087*^9}, {3.656005502706415*^9, 
   3.656005524209649*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"schleichAm", "[", 
    RowBox[{"n_", ",", "squee_", ",", "displace_"}], "]"}], " ", "=", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"2", " ", "Pi", " ", "squee", " ", "*", 
       RowBox[{"(", 
        RowBox[{"n", "+", 
         RowBox[{"1", "/", "2"}], "-", 
         RowBox[{"displace", "^", "2"}]}], ")"}]}], "]"}]}], "*", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "+", 
         RowBox[{"1", "/", "2"}], "-", 
         RowBox[{"displace", "^", "2"}]}], ")"}], "/", "squee"}]}], "]"}]}]}], 
  RowBox[{"(*", 
   RowBox[{"schleich", "  ", 
    RowBox[{"(", 
     RowBox[{"4.43", "a"}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"n_", ",", "r_"}], "]"}], "=", 
    RowBox[{
     RowBox[{"Sqrt", "[", "2", "]"}], "*", 
     RowBox[{
      RowBox[{"schleichAm", "[", 
       RowBox[{"n", ",", "Squee", ",", "Displace"}], "]"}], "^", 
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}]}], "*", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", 
         RowBox[{"(", "n", ")"}]}], "*", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", "*", "Displace", "*", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"n", "+", 
            RowBox[{"1", "/", "2"}]}], "]"}]}], "]"}]}]}], ")"}]}]}], "*)"}], 
  
  RowBox[{"(*", 
   RowBox[{"Squeezed", " ", 
    RowBox[{"Coherent", ":", " ", 
     RowBox[{"schleich", " ", 
      RowBox[{"(", "4.47", ")"}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"sumRest", "[", 
      RowBox[{"r_", ",", "N_"}], "]"}], "=", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"c", "[", 
          RowBox[{"n", ",", "r"}], "]"}], "^", "2"}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", 
          RowBox[{"N", "+", "1"}], ",", "Infinity"}], "}"}]}], "]"}], "//", 
      "Simplify"}]}], ";"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"sumRest", "[", 
      RowBox[{"r", ",", 
       RowBox[{"Floor", "[", "nCutOff", "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0.01", ",", "1.7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"nCutOff", ",", "6", ",", "40"}], "}"}]}], "]"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nmax", "=", " ", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"sQueeze", "<", "0.75"}], ",", "4", ",", 
     RowBox[{"Ceiling", "[", 
      RowBox[{"Re", "[", 
       RowBox[{"nN", "/.", " ", 
        RowBox[{"FindRoot", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"sumRest", "[", 
             RowBox[{"sQueeze", ",", "nN"}], "]"}], "*", 
            RowBox[{"Conjugate", "[", 
             RowBox[{"sumRest", "[", 
              RowBox[{"sQueeze", ",", "nN"}], "]"}], "]"}]}], "\[Equal]", 
           RowBox[{"0.01", "^", "2"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"nN", ",", "1"}], "}"}]}], "]"}]}], "]"}], "]"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Cut-off at        Nmax = \>\"", ",", "Nmax"}], "]"}]}], "Input",\

 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.615630728652275*^9, 
   3.615630777189464*^9}, {3.61563081930855*^9, 3.615630829989641*^9}, {
   3.6156309214343233`*^9, 3.615630946955887*^9}, {3.615630977592058*^9, 
   3.6156310861637573`*^9}, {3.615631131220243*^9, 3.6156311872428627`*^9}, {
   3.615631230817059*^9, 3.6156312685815687`*^9}, {3.6156313480841846`*^9, 
   3.6156313901882677`*^9}, {3.615631486800911*^9, 3.615631487915812*^9}, {
   3.615631536011013*^9, 3.615631637816193*^9}, 3.615631868100024*^9, {
   3.615631924512506*^9, 3.6156319262381363`*^9}, {3.615631959743784*^9, 
   3.6156320368530083`*^9}, {3.615632218620048*^9, 3.6156322530705214`*^9}, {
   3.615632396608055*^9, 3.615632397442463*^9}, 3.615632441121344*^9, {
   3.615632513038216*^9, 3.6156325315957212`*^9}, 3.615632567448143*^9, {
   3.615632632047385*^9, 3.6156326781963997`*^9}, {3.6156327585698853`*^9, 
   3.6156327972272387`*^9}, {3.615632892706315*^9, 3.615632927673995*^9}, {
   3.61563302029067*^9, 3.615633021730453*^9}, {3.615633052247924*^9, 
   3.615633139391014*^9}, {3.615633250742509*^9, 3.615633252300255*^9}, {
   3.615633371965705*^9, 3.6156334715337543`*^9}, {3.615633521473732*^9, 
   3.615633523585849*^9}, {3.615633605978108*^9, 3.615633631917869*^9}, {
   3.6156338087883387`*^9, 3.615633870979003*^9}, {3.615634363709557*^9, 
   3.615634377815282*^9}, {3.6157191114523706`*^9, 3.615719118711396*^9}, {
   3.615719376199911*^9, 3.615719377060686*^9}, 3.615724760534513*^9, {
   3.647774676640965*^9, 3.647774946387105*^9}, {3.647774982276249*^9, 
   3.647775028150834*^9}, {3.6477751576146173`*^9, 3.647775272638075*^9}, 
   3.6477753802410517`*^9, {3.647775426490138*^9, 3.647775489004987*^9}, {
   3.64777555227553*^9, 3.647775553578343*^9}, 3.647775599297473*^9, {
   3.6477756710072947`*^9, 3.6477757161661587`*^9}, 3.64777579603017*^9, 
   3.6477758345738173`*^9, {3.647775875783554*^9, 3.647775888651189*^9}, 
   3.6477759673695087`*^9, {3.6477760165804253`*^9, 3.647776061173418*^9}, 
   3.6477809577883244`*^9, {3.648135481979289*^9, 3.648135570976281*^9}, {
   3.648135622784834*^9, 3.648135634006173*^9}, {3.648135671391283*^9, 
   3.6481357234700813`*^9}, {3.6481357703769617`*^9, 3.64813577096496*^9}, 
   3.6481370020405083`*^9, {3.6481375002486343`*^9, 3.648137500655303*^9}, {
   3.648138610690114*^9, 3.648138649438416*^9}, {3.648139474880383*^9, 
   3.648139476208766*^9}, {3.64816080585052*^9, 3.648160809050832*^9}, {
   3.648161090409831*^9, 3.648161135631425*^9}, {3.648198236272389*^9, 
   3.648198302347412*^9}, 3.648198346713374*^9, 3.6481987744837513`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Nmax", "=", "NMAX"}], "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Superposition", " ", "0"}], " ", "&"}], " ", "2"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"If", "[", " ", 
    RowBox[{
     RowBox[{"stateCASE", "==", "twoStateSuperpostion"}], ",", 
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"n_", ",", "r_"}], "]"}], ":=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"n", "<", "2"}], ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"n", "<", "1"}], ",", 
          RowBox[{"Cos", "[", "mMixAngle", "]"}], ",", 
          RowBox[{"Sin", "[", "mMixAngle", "]"}]}], "]"}], ",", "0"}], 
       "]"}]}], ","}], "]"}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{"sumC", "=", 
  RowBox[{
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"n", ",", "stateParameter"}], "]"}], "^", "2"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "Nmax"}], "}"}]}], "]"}], "//", 
   "N"}]}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n", ",", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{"c", "[", 
          RowBox[{"n", ",", "r"}], "]"}], "]"}], "/.", 
        RowBox[{"r", "\[Rule]", "stateParameter"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "Nmax"}], "}"}]}], "]"}], ",", 
   RowBox[{"Filling", "\[Rule]", "Axis"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"PointSize", "[", "Large", "]"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.615630728652275*^9, 
   3.615630761234407*^9}, {3.6156337325919237`*^9, 3.615633748118788*^9}, {
   3.6156337824151287`*^9, 3.615633791809537*^9}, 3.6156340162062902`*^9, {
   3.6156344340348043`*^9, 3.615634448277055*^9}, {3.615731495335596*^9, 
   3.615731496258127*^9}, {3.615731554159746*^9, 3.615731588995831*^9}, {
   3.615731645456256*^9, 3.615731650031377*^9}, {3.6157325652719793`*^9, 
   3.615732594288124*^9}, {3.616155043898801*^9, 3.616155049634276*^9}, {
   3.6161551558787947`*^9, 3.616155166172997*^9}, 3.616155224429307*^9, {
   3.625313289975685*^9, 3.625313291263955*^9}, {3.646529214381423*^9, 
   3.646529239106741*^9}, 3.6465529964404716`*^9, 3.6465550276634197`*^9, 
   3.646556773695417*^9, {3.646581692332983*^9, 3.6465817191043987`*^9}, {
   3.6469925942213173`*^9, 3.646992597246503*^9}, {3.6476358612452717`*^9, 
   3.647635861842379*^9}, 3.647635918718376*^9, {3.6476360408497066`*^9, 
   3.647636044244774*^9}, 3.64777529405916*^9, {3.647775399493689*^9, 
   3.6477754114587717`*^9}, {3.647775511734724*^9, 3.64777551381595*^9}, {
   3.647775570004334*^9, 3.6477755802211523`*^9}, {3.647775767127709*^9, 
   3.647775767601615*^9}, {3.647775807556218*^9, 3.647775812978774*^9}, {
   3.647775898460167*^9, 3.6477759024925117`*^9}, {3.647776718165799*^9, 
   3.647776735925946*^9}, 3.647780972797079*^9, {3.6477811193994617`*^9, 
   3.647781132601787*^9}, {3.648135741617066*^9, 3.64813574925666*^9}, {
   3.648161185974351*^9, 3.648161194319182*^9}, {3.6481989143068447`*^9, 
   3.64819891595432*^9}, {3.656005056969735*^9, 3.6560050927011414`*^9}, {
   3.6560057147009287`*^9, 3.656005737616598*^9}, 3.656005927631811*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["HOSc Wavefunctions Solve QHOSc and Kerr Hamiltonian ", "Subtitle",
 CellChangeTimes->{{3.614964414963908*^9, 3.6149644331540117`*^9}, {
  3.614964507388142*^9, 3.614964586068369*^9}, {3.6149646215863237`*^9, 
  3.614964625709463*^9}, {3.6149647479826317`*^9, 3.614964750427102*^9}, {
  3.614965548700951*^9, 3.61496556082316*^9}, {3.61532395486687*^9, 
  3.6153239833848543`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Alpha]", "=", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{"k", " ", "m"}], "]"}], "/", "h"}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Psi]", "[", 
   RowBox[{"n_", ",", "x_"}], "]"}], ":=", 
  RowBox[{
   SqrtBox[
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SuperscriptBox["2", "n"], " ", 
       RowBox[{"n", "!"}]}]], 
     SqrtBox[
      FractionBox["\[Alpha]", "\[Pi]"]]}]], 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["x", "2"], " ", "\[Alpha]"}], "2"]}]], " ", 
   RowBox[{"HermiteH", "[", 
    RowBox[{"n", ",", 
     RowBox[{"x", " ", 
      SqrtBox["\[Alpha]"]}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"XX", "=", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "@", 
    RowBox[{"Append", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Psi]", "[", 
           RowBox[{"n", ",", "x"}], "]"}], "+", "n", "+", 
          RowBox[{"1", "/", "2"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "0", ",", "Nmax"}], "}"}]}], "]"}], "/.", 
       "FixParameters"}], ",", 
      RowBox[{
       RowBox[{"x", "^", "2"}], "/", "2"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
   RowBox[{"Filling", "\[Rule]", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"n", "->", 
       RowBox[{"n", "-", 
        RowBox[{"1", "/", "2"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", 
        RowBox[{"1", "+", "Nmax"}]}], "}"}]}], "]"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"Nmax", "+", 
       RowBox[{"3", "/", "2"}]}]}], "}"}]}], ",", 
   RowBox[{"Epilog", "\[Rule]", 
    RowBox[{"Text", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{
        RowBox[{"ToExpression", "[", 
         RowBox[{"\"\<\\\\Psi s\>\"", ",", "TeXForm", ",", "HoldForm"}], 
         "]"}], ",", "Large"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"XX", "-", "1"}], ",", "Nmax"}], "}"}]}], "]"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<NormY[\>\"", ",", "n", ",", "\"\<]=\>\"", ",", 
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}], "^", "2"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", 
          RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}], ",", 
        RowBox[{"Assumptions", "\[Rule]", 
         RowBox[{
          RowBox[{"Re", "[", "\[Alpha]", "]"}], ">", "0"}]}]}], "]"}]}], 
     "]"}], ";", 
    RowBox[{"progressCount", "=", 
     RowBox[{"n", "/", "Nmax"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "0", ",", "3"}], "}"}]}], "]"}], "\n", 
 RowBox[{
  RowBox[{"SEq", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"h", "^", "2"}]}], "/", "2"}], " ", "/", "m"}], ")"}], " ", 
     RowBox[{"D", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"k", " ", "/", "2"}], " ", 
     RowBox[{"x", "^", "2"}], " ", "#"}]}], "&"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E0", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"n", "+", 
     RowBox[{"1", "/", "2"}]}], ")"}], "h", " ", 
   RowBox[{"Sqrt", "[", 
    RowBox[{"k", "/", "m"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EKerr", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      RowBox[{"\[CapitalLambda]", "^", "2"}], 
      RowBox[{"E0", "[", "n", "]"}]}]}], ")"}], 
   RowBox[{"E0", "[", "n", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SEqKerr", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"SEq", "[", "n", "]"}], "[", "#", " ", "]"}], "+", 
    RowBox[{
     RowBox[{"\[CapitalLambda]", "^", "2"}], 
     RowBox[{
      RowBox[{"SEq", "[", "n", "]"}], "[", 
      RowBox[{
       RowBox[{"SEq", "[", "n", "]"}], "[", "#", "]"}], "]"}]}]}], " ", 
   "&"}]}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<Schroedinger Equation [\>\"", ",", "n", ",", "\"\<]  =  \>\"", ",", 
     RowBox[{"Simplify", " ", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"SEq", "[", "n", "]"}], "[", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}], "]"}], "-", 
        RowBox[{
         RowBox[{"E0", "[", "n", "]"}], " ", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}]}]}], ",", 
       RowBox[{"m", ">", "0"}]}], "]"}], ",", "\"\<  KerrSchroedinger = \>\"",
      ",", 
     RowBox[{"Simplify", " ", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"SEqKerr", "[", "n", "]"}], "[", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}], "]"}], "-", 
        RowBox[{
         RowBox[{"EKerr", "[", "n", "]"}], " ", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}]}]}], ",", 
       RowBox[{"m", ">", "0"}]}], "]"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6149712970450697`*^9, 3.6149713150958347`*^9}, {
   3.614971353000649*^9, 3.6149713551262617`*^9}, {3.614971389418667*^9, 
   3.614971394532563*^9}, {3.614971569897333*^9, 3.614971655105781*^9}, {
   3.6149717063260717`*^9, 3.614971740546277*^9}, {3.6149717716282673`*^9, 
   3.614971863352543*^9}, {3.614972167324223*^9, 3.6149721682640953`*^9}, {
   3.6149722101573257`*^9, 3.614972305568782*^9}, {3.6149723501856318`*^9, 
   3.61497235253734*^9}, {3.614972397727605*^9, 3.614972430994451*^9}, {
   3.614972461310595*^9, 3.6149724853912773`*^9}, {3.614972541476495*^9, 
   3.61497263572766*^9}, {3.614973051987741*^9, 3.614973101858994*^9}, {
   3.614973161834687*^9, 3.6149732224471083`*^9}, {3.614973325384207*^9, 
   3.614973354540308*^9}, {3.614974089425714*^9, 3.6149741679898376`*^9}, {
   3.615036620444438*^9, 3.615036629665597*^9}, {3.615036689801827*^9, 
   3.615036755536851*^9}, {3.615038199251889*^9, 3.615038228542738*^9}, 
   3.615038280800419*^9, {3.615038318536511*^9, 3.615038352499639*^9}, {
   3.61503840371795*^9, 3.61503842887295*^9}, 3.615038571277171*^9, {
   3.6150386047327642`*^9, 3.615038621093993*^9}, 3.615038659580532*^9, 
   3.615038708858124*^9, {3.615115432860112*^9, 3.6151155170432463`*^9}, {
   3.61512073113266*^9, 3.615120847596033*^9}, {3.615287243583329*^9, 
   3.615287303942059*^9}, {3.615287368497786*^9, 3.615287379087604*^9}, {
   3.615287411698729*^9, 3.615287412838089*^9}, {3.615287764848983*^9, 
   3.615287779263331*^9}, {3.61528783711241*^9, 3.6152878404579563`*^9}, {
   3.615287889615262*^9, 3.6152878937792807`*^9}, {3.615287948211751*^9, 
   3.615287954320362*^9}, {3.6152880211708117`*^9, 3.6152880565529757`*^9}, {
   3.615288089213471*^9, 3.615288129554603*^9}, {3.615288230420476*^9, 
   3.6152882384160423`*^9}, 3.615288299840619*^9, {3.615312421831871*^9, 
   3.615312430032889*^9}, 3.615312517420349*^9, {3.615312550279986*^9, 
   3.615312599789455*^9}, {3.6153126308524227`*^9, 3.6153127096748667`*^9}, 
   3.61531275535991*^9, {3.615312810930678*^9, 3.615312856923562*^9}, {
   3.615313690496354*^9, 3.6153137563833437`*^9}, {3.615313815075828*^9, 
   3.615313816953742*^9}, {3.615313853944314*^9, 3.615313898246543*^9}, {
   3.615313935717043*^9, 3.6153139610936747`*^9}, 3.615314031927821*^9, {
   3.615323045097859*^9, 3.6153230712209263`*^9}, {3.615323112092744*^9, 
   3.615323207639126*^9}, {3.615323238695693*^9, 3.615323260844934*^9}, {
   3.615323363383919*^9, 3.6153236204357567`*^9}, {3.615323661199132*^9, 
   3.615323672706085*^9}, {3.615323791679906*^9, 3.615323900962809*^9}, {
   3.615375674168036*^9, 3.615375682837879*^9}, {3.6153757579686117`*^9, 
   3.615375817873116*^9}, {3.615624518020364*^9, 3.615624530107736*^9}, 
   3.6156302418856897`*^9, {3.615633886870707*^9, 3.615633915728862*^9}, 
   3.615633988416417*^9, {3.615732755499036*^9, 3.615732786733766*^9}, {
   3.6157565088817663`*^9, 3.615756515898457*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Schroedinger Equation [\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\"]  =  \"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"  KerrSchroedinger = \"\>", "\[InvisibleSpace]", 
   "0"}],
  SequenceForm[
  "Schroedinger Equation [", 8, "]  =  ", 0, "  KerrSchroedinger = ", 0],
  Editable->False]], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{3.742316279283338*^9, 3.742323488502849*^9, 
  3.742323533900655*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Dissipation", "Subtitle",
 CellChangeTimes->{{3.615037249391127*^9, 3.615037256084381*^9}, {
  3.6557078688372602`*^9, 3.655707871612699*^9}}],

Cell[BoxData[{
 RowBox[{"omega", ":=", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"k", "/", "m"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Anni", "[", 
   RowBox[{"x_", ",", "p_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Sqrt", "[", 
    RowBox[{"m", " ", 
     RowBox[{
      RowBox[{"omega", "/", " ", "2"}], "/", "h"}]}], "]"}], " ", 
   RowBox[{"(", " ", 
    RowBox[{"x", "+", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"I", " ", "/", "m"}], " ", "/", " ", "omega"}], " ", "p"}]}], 
    "  ", ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CreA", "[", 
   RowBox[{"x_", ",", "p_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Sqrt", "[", 
    RowBox[{"m", " ", 
     RowBox[{
      RowBox[{"omega", "/", " ", "2"}], "/", "h"}]}], "]"}], " ", 
   RowBox[{"(", " ", 
    RowBox[{"x", "-", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"I", " ", "/", "m"}], " ", "/", " ", "omega"}], " ", "p"}]}], 
    "  ", ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Anni", "[", 
  RowBox[{"x", ",", "p"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"CreA", "[", 
  RowBox[{"x", ",", "p"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LindbladTerm", "[", 
   RowBox[{"x_", ",", "p_", ",", "\[Gamma]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"\[Gamma]", "/", "2"}], " ", 
   RowBox[{"(", "1", ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.625479872163656*^9, 3.625479875424397*^9}, {
   3.625480075398456*^9, 3.6254802279213877`*^9}, {3.625480283282508*^9, 
   3.62548037346877*^9}, {3.6254804166783543`*^9, 3.625480506102989*^9}, {
   3.6254805386991043`*^9, 3.6254806184136467`*^9}, 3.625481408546853*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Moyal Bracket", "Subtitle",
 CellChangeTimes->{{3.615037249391127*^9, 3.615037256084381*^9}}],

Cell[BoxData[{
 RowBox[{"InnerBracket", ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"h", "/", "2"}], 
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"#", ",", "X"}], "]"}], ",", "p"}], "]"}], "-", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"#", ",", "P"}], "]"}], ",", "x"}], "]"}]}], ")"}]}], 
   "&"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NestedInnerBracket", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Nest", "[", 
    RowBox[{"InnerBracket", ",", "#", ",", "n"}], "]"}], "&"}]}], "\n", 
 RowBox[{
  RowBox[{"F", "[", 
   RowBox[{"x_", ",", "p_", ",", "X_", ",", "P_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WF", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}], 
   RowBox[{"H", "[", 
    RowBox[{"X", ",", "P"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"H", "[", 
   RowBox[{"X_", ",", "P_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"P", "^", "2"}], "/", "2"}], "/", "m"}], "+", 
   RowBox[{
    RowBox[{"X", "^", "2"}], 
    RowBox[{"k", "/", "2"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[CapitalLambda]", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"P", "^", "2"}], "/", "2"}], "/", "m"}]}], "+", 
      RowBox[{"\[Lambda]", " ", 
       RowBox[{"X", "^", "2"}], 
       RowBox[{"k", "/", "2"}]}]}], ")"}], "^", 
    "2"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<H = \>\"", ",", 
   RowBox[{"H", "[", 
    RowBox[{"X", ",", "P"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MoyalBracket", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"2", "/", "h"}], " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"NestedInnerBracket", "[", 
             RowBox[{
              RowBox[{"2", "n"}], "+", "1"}], "]"}], "[", 
            RowBox[{"F", "[", 
             RowBox[{"x", ",", "p", ",", "X", ",", "P"}], "]"}], "]"}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"n", "+", "1"}], ")"}]}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "n"}], "+", "1"}], ")"}], "!"}], ")"}]}]}], ",", 
          
          RowBox[{"{", 
           RowBox[{"n", ",", "0", ",", "2"}], "}"}]}], "]"}]}], "/.", 
       RowBox[{"X", "\[Rule]", "x"}]}], "/.", 
      RowBox[{"P", "\[Rule]", "p"}]}], "//", "Simplify"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"//", "TraditionalForm"}], "*)"}]}], "\n", 
 RowBox[{"MoyalKerrFinest", "=", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"ExpandAll", "[", "MoyalBracket", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"Derivative", ",", "\[CapitalLambda]", ",", "\[Lambda]"}], 
      "}"}]}], "]"}], "//", "TraditionalForm"}]}], "\n", 
 RowBox[{
  RowBox[{"MoyalKerr", "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"MoyalBracket", ",", 
      RowBox[{"{", 
       RowBox[{"Derivative", ",", "\[CapitalLambda]"}], "}"}]}], "]"}], "//", 
    "InputForm"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"MoyalKerr", "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"MoyalBracket", ",", 
      RowBox[{"{", 
       RowBox[{"Derivative", ",", "\[CapitalLambda]"}], "}"}]}], "]"}], "//", 
    "OutputForm"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MoyalKerr", "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"MoyalBracket", ",", 
      RowBox[{"{", 
       RowBox[{"Derivative", ",", "\[CapitalLambda]"}], "}"}]}], "]"}], "//", 
    "StandardForm"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"MoyalKerrFinest", " ", "/.", 
     RowBox[{"m", "\[Rule]", "M"}]}], "/.", 
    RowBox[{"h", "\[Rule]", "hbar"}]}], "//", " ", "TeXForm"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.615018982555271*^9, 3.615019021654953*^9}, {
   3.615019056637583*^9, 3.615019169814467*^9}, {3.6150347639203367`*^9, 
   3.615034807348419*^9}, {3.615034842867296*^9, 3.6150348491357813`*^9}, {
   3.615034918050912*^9, 3.615034921839909*^9}, {3.615034994191354*^9, 
   3.6150350361348677`*^9}, {3.615035111811181*^9, 3.615035224682994*^9}, {
   3.6150353043096*^9, 3.615035307723707*^9}, {3.615035422051449*^9, 
   3.615035437183424*^9}, {3.6150355659644957`*^9, 3.61503557086731*^9}, {
   3.615035671902892*^9, 3.615035674277556*^9}, {3.615035736571361*^9, 
   3.615035750951644*^9}, {3.61503588209053*^9, 3.615035896819859*^9}, 
   3.615036820773353*^9, {3.615036919919993*^9, 3.615036921954317*^9}, {
   3.6150404378473043`*^9, 3.6150405653034973`*^9}, {3.615040653180766*^9, 
   3.615040703612061*^9}, 3.615042219086753*^9, 3.615042351355496*^9, {
   3.615115699963099*^9, 3.615115713448882*^9}, {3.6151157565216637`*^9, 
   3.615115763350399*^9}, {3.61511584473072*^9, 3.615115847424518*^9}, {
   3.615116160872566*^9, 3.61511616303062*^9}, {3.615117232161532*^9, 
   3.615117246801209*^9}, {3.6151174123138514`*^9, 3.615117480822221*^9}, {
   3.615117670363701*^9, 3.615117671533584*^9}, {3.615117733481123*^9, 
   3.615117772716714*^9}, {3.615120594715362*^9, 3.615120604554988*^9}, {
   3.615121324725821*^9, 3.6151213386855993`*^9}, {3.615121746426581*^9, 
   3.6151217504028397`*^9}, {3.615122026428989*^9, 3.6151220489863787`*^9}, 
   3.615288162975751*^9, {3.615288505967013*^9, 3.6152886320253572`*^9}, {
   3.615288683852578*^9, 3.615288719262138*^9}, {3.6153002594534073`*^9, 
   3.615300270615068*^9}, {3.615300308841262*^9, 3.6153003101682377`*^9}, {
   3.615300491021636*^9, 3.6153004912098513`*^9}, 3.6157249031030083`*^9, {
   3.6157249844657373`*^9, 3.6157250052715683`*^9}, 3.6465633210574207`*^9, {
   3.647641836785802*^9, 3.647641839299685*^9}, 3.647642452862856*^9, {
   3.6479425054307003`*^9, 3.647942536508113*^9}}],

Cell["\<\
(*dChange[expression,{transformations},{oldVars},{newVars},{functions}]*)
MoyalKerr
Assuming[{r > 0, theta > 0, theta < Pi/2}, dChange[MoyalKerr, {r^2 == x^2 + \
p^2, theta == ArcTan[p/x]}, {x, p}, {r, theta}, {WF[x, p, \
t]}]](*/.C[1]\[Rule]0/2*)\
\>", "Text",
 CellChangeTimes->{{3.64764189070016*^9, 3.647642038077449*^9}, {
   3.647642073216033*^9, 3.647642075007023*^9}, {3.647642226926365*^9, 
   3.647642242204768*^9}, {3.6476423106307487`*^9, 3.6476423157109547`*^9}, {
   3.6476424868353786`*^9, 3.647642496174294*^9}, {3.647642582051828*^9, 
   3.647642591197427*^9}, {3.647642641523151*^9, 3.647642675232442*^9}, 
   3.6476427789152946`*^9, 3.6476428109958*^9, {3.647642926739524*^9, 
   3.647642933610669*^9}, {3.6476430635557117`*^9, 3.647643124757526*^9}, 
   3.647643174395816*^9, {3.6476444328497334`*^9, 3.647644493221175*^9}, 
   3.64794247885168*^9}],

Cell["\<\
MoyalKerr
MoyalKerr /. Derivative[n_, m_, 0][WF_][x_, p_, T_] :> D[WF[r*Cos[theta], \
r*Sin[theta], T], {r, n}, {theta, m}] // Simplify
(*rep=eqs/.Derivative[n_,m_][F_][x_,y_]\[RuleDelayed]D[F[x[s,t],y[s,t]],{s,n},\
{t,m}]*)\
\>", "Text",
 CellChangeTimes->{{3.64764189070016*^9, 3.647642038077449*^9}, {
   3.647642073216033*^9, 3.647642075007023*^9}, {3.647642226926365*^9, 
   3.647642242204768*^9}, {3.6476423106307487`*^9, 3.6476423157109547`*^9}, {
   3.6476424868353786`*^9, 3.647642496174294*^9}, {3.647642582051828*^9, 
   3.647642591197427*^9}, {3.647642641523151*^9, 3.647642675232442*^9}, 
   3.6476427789152946`*^9, 3.6476428109958*^9, {3.647642926739524*^9, 
   3.647642933610669*^9}, {3.6476430635557117`*^9, 3.647643124757526*^9}, {
   3.647643174395816*^9, 3.647643196544937*^9}, {3.64764323762572*^9, 
   3.6476432660230722`*^9}, {3.647643300170163*^9, 3.64764330349721*^9}, {
   3.6476439340798264`*^9, 3.64764395159424*^9}, {3.647643996506928*^9, 
   3.647644044494582*^9}, {3.647644081746207*^9, 3.647644126031889*^9}, {
   3.647644218202504*^9, 3.647644218546474*^9}, {3.647644355390951*^9, 
   3.6476443586883497`*^9}, 3.647942478854279*^9}],

Cell[CellGroupData[{

Cell["Assign Wigner Flow Components", "Subsubtitle",
 CellChangeTimes->{{3.615725032093897*^9, 3.615725044180377*^9}, 
   3.615725463701329*^9, {3.6157255135097227`*^9, 3.615725557342465*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"WFx", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", "4"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "switch", " ", "\[CapitalLambda]", " ", "\[Lambda]", " ", "k", " ", 
        RowBox[{"h", "^", "2"}], " ", "m", " ", "x", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"WF", "[", 
           RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "p", ",", "x"}], 
         "]"}]}], "+", " ", 
       RowBox[{"m", " ", "\[CapitalLambda]", " ", "\[Lambda]", " ", 
        RowBox[{"h", "^", "2"}], " ", "k", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "switch"}], ")"}], " ", "p", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"WF", "[", 
           RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", "2"}], "}"}]}], "]"}]}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"4", " ", "p", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "4"}], " ", "\[CapitalLambda]", " ", 
           "\[CapitalLambda]", " ", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"WF", "[", 
              RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"x", ",", "2"}], "}"}]}], "]"}], " ", 
           RowBox[{"h", "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"WF", "[", 
            RowBox[{"x", ",", "p", ",", "t"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalLambda]", " ", "\[CapitalLambda]", " ", 
                RowBox[{"p", "^", "2"}]}], "+", 
               RowBox[{"\[Lambda]", " ", "\[CapitalLambda]", " ", "k", " ", 
                RowBox[{"x", "^", "2"}], " ", "m"}]}], ")"}], "+", "m"}], 
            ")"}]}]}], ")"}]}]}], ")"}], "/", 
     RowBox[{"m", "^", "2"}]}]}], "/.", 
   RowBox[{"switch", "\[Rule]", "s"}]}]}]], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.6240441507393312`*^9}, 3.624044333965494*^9, {3.624868809299417*^9, 
   3.624868889248692*^9}, {3.624875377631196*^9, 3.624875380070023*^9}, {
   3.625310382407557*^9, 3.6253104128767033`*^9}, {3.6295663802678833`*^9, 
   3.6295663870851583`*^9}, {3.646563695716837*^9, 3.6465637860736237`*^9}, 
   3.6465663019076967`*^9, {3.64700669762381*^9, 3.6470067943761578`*^9}, {
   3.6470068254882402`*^9, 3.647007004726845*^9}}],

Cell[BoxData[{
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"WFx", "[", 
     RowBox[{"X", ",", "P", ",", "T", ",", "s"}], "]"}], "//", "ExpandAll"}], 
   ",", "s"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"WFx", "[", 
          RowBox[{"X", ",", "P", ",", "T", ",", "s"}], "]"}], "//", 
         "ExpandAll"}], ",", "s"}], "]"}], "/.", 
      RowBox[{"m", "\[Rule]", "MM"}]}], "/.", 
     RowBox[{"s", "\[Rule]", "0"}]}], "/.", 
    RowBox[{"h", "\[Rule]", "hbar"}]}], "//", "TraditionalForm"}], "//", 
  "TeXForm"}]}], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.6240441507393312`*^9}, 3.624044333965494*^9, {3.624868809299417*^9, 
   3.624868889248692*^9}, {3.624875377631196*^9, 3.624875380070023*^9}, {
   3.625310382407557*^9, 3.6253104128767033`*^9}, {3.6295663802678833`*^9, 
   3.6295663870851583`*^9}, {3.646563695716837*^9, 3.6465637860736237`*^9}, 
   3.6465663019076967`*^9, {3.64700669762381*^9, 3.647006751576983*^9}, 
   3.64700711983996*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WFp", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "4"}], " ", "switch", " ", "\[CapitalLambda]", " ", 
        "\[Lambda]", " ", 
        RowBox[{"h", "^", "2"}], " ", "p", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"WF", "[", 
           RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "1"}], "}"}]}], "]"}]}], "+", " ", 
       RowBox[{
        RowBox[{"1", "/", "4"}], 
        RowBox[{"h", "^", "2"}], "\[CapitalLambda]", " ", "\[Lambda]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "switch"}], ")"}], "x", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"WF", "[", 
           RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "4"}], "\[Lambda]", " ", "\[Lambda]", 
           " ", "k", " ", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"WF", "[", 
              RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"p", ",", "2"}], "}"}]}], "]"}], " ", 
           RowBox[{"h", "^", "2"}], " ", "m"}], "+", 
          RowBox[{
           RowBox[{"WF", "[", 
            RowBox[{"x", ",", "p", ",", "t"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalLambda]", " ", "\[Lambda]", " ", 
                RowBox[{"p", "^", "2"}]}], "+", 
               RowBox[{"\[Lambda]", " ", "\[Lambda]", " ", "k", " ", 
                RowBox[{"x", "^", "2"}], " ", "m"}]}], ")"}], "+", "m"}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], " ", 
    RowBox[{"k", "/", "m"}]}], "/.", 
   RowBox[{"switch", "\[Rule]", "s"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"WFp", "[", 
      RowBox[{"X", ",", "P", ",", "T", ",", "s"}], "]"}], "//", "ExpandAll"}],
     ",", "s"}], "]"}], "//", "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"WFp", "[", 
          RowBox[{"X", ",", "P", ",", "T", ",", "s"}], "]"}], "//", 
         "ExpandAll"}], ",", "s"}], "]"}], "/.", 
      RowBox[{"m", "\[Rule]", "MM"}]}], "/.", 
     RowBox[{"s", "\[Rule]", "0"}]}], "/.", 
    RowBox[{"h", "\[Rule]", "hbar"}]}], "//", "TraditionalForm"}], "//", 
  "TeXForm"}]}], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.624044116541326*^9}, {3.624044177273033*^9, 3.624044180116425*^9}, 
   3.624044299297868*^9, {3.6248689045480223`*^9, 3.624868909746416*^9}, {
   3.625310440565892*^9, 3.6253104547216988`*^9}, {3.629566365472601*^9, 
   3.629566368310835*^9}, {3.6465639009238157`*^9, 3.64656390479714*^9}, 
   3.646566375747611*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WFxClassical", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], ":=", 
  StyleBox[
   RowBox[{
    RowBox[{"k", " ", "\[Lambda]", " ", "\[CapitalLambda]", " ", "p", " ", 
     SuperscriptBox["x", "2"], " ", 
     RowBox[{
      RowBox[{"WF", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/", "m"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[CapitalLambda]", "2"], " ", 
     SuperscriptBox["p", "3"], " ", 
     RowBox[{
      RowBox[{"WF", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/", 
      SuperscriptBox["m", "2"]}]}], "+", 
    RowBox[{"p", " ", 
     RowBox[{
      RowBox[{"WF", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/", "m"}]}]}], 
   "Input"]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WFpClassical", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "k"}], " ", "x", " ", 
    RowBox[{"WF", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], "-", 
   RowBox[{
    SuperscriptBox["k", "2"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", 
    RowBox[{"WF", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], "-", 
   RowBox[{"k", " ", 
    SuperscriptBox["p", "2"], " ", "x", " ", "\[Lambda]", " ", 
    "\[CapitalLambda]", " ", 
    RowBox[{
     RowBox[{"WF", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/", 
     "m"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{"WFxClassical", "[", 
   RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{"WFpClassical", "[", 
   RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.6240441507393312`*^9}, 3.624044333965494*^9, {3.624868809299417*^9, 
   3.624868889248692*^9}, {3.624875377631196*^9, 3.624875380070023*^9}, {
   3.625310382407557*^9, 3.6253104128767033`*^9}, {3.6295663802678833`*^9, 
   3.6295663870851583`*^9}, {3.646563695716837*^9, 3.6465637860736237`*^9}, 
   3.6465663019076967`*^9, {3.64700669762381*^9, 3.6470067943761578`*^9}, {
   3.6470068254882402`*^9, 3.647007004726845*^9}, {3.647007058254902*^9, 
   3.6470070970415173`*^9}, {3.647007143267346*^9, 3.647007165496517*^9}, {
   3.647007209389969*^9, 3.6470072267167*^9}, {3.647007353332209*^9, 
   3.647007363590686*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WFxQuantum", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WFx", 
    StyleBox["[", "Input"], 
    RowBox[{
     StyleBox["x", "Input"], 
     StyleBox[",", "Input"], 
     StyleBox["p", "Input"], 
     StyleBox[",", "Input"], 
     StyleBox["t", "Input"], ",", "s"}], "]"}], "-", 
   RowBox[{"WFxClassical", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WFpQuantum", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WFp", 
    StyleBox["[", "Input"], 
    RowBox[{
     StyleBox["x", "Input"], 
     StyleBox[",", "Input"], 
     StyleBox["p", "Input"], 
     StyleBox[",", "Input"], 
     StyleBox["t", "Input"], ",", "s"}], "]"}], "-", 
   RowBox[{"WFpClassical", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{"WFxQuantum", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "]"}], "//", 
  "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{"WFpQuantum", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "]"}], "//", 
  "TraditionalForm"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.6470082568713923`*^9, 3.6470083858823757`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Term1", "=", "MoyalBracket"}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Term2", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"WFx", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "S"}], "]"}], ",", "x"}], "]"}],
      "+", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"WFp", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ",", "p"}], 
      "]"}]}], ")"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"thatDifference", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Term1", "-", "Term2"}], "/.", 
     RowBox[{"S", "\[Rule]", "s"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", "thatDifference", "]"}]}], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.624044116541326*^9}, {3.624044177273033*^9, 3.624044180116425*^9}, 
   3.624044299297868*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WFx$s", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WFx", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
   RowBox[{"WFx", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "0"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFx$s", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "//", "Simplify"}], "//",
   "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      FormBox[
       FormBox[
        RowBox[{
         SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
         "\[CapitalLambda]", " ", "s", " "}],
        TraditionalForm],
       TraditionalForm], "/", "4"}], "/", "m"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"x", " ", 
         RowBox[{"WF", "[", 
          RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "+", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"p", " ", 
         RowBox[{"WF", "[", 
          RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "2"}], "}"}]}], "]"}]}], ")"}]}], "//", 
   "HoldForm"}], "//", "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WFxsElegant", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     FormBox[
      FormBox[
       RowBox[{
        SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
        "\[CapitalLambda]", " ", "s", " "}],
       TraditionalForm],
      TraditionalForm], "/", "4"}], "/", "m"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"x", " ", 
        RowBox[{"WF", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "+", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"p", " ", 
        RowBox[{"WF", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "2"}], "}"}]}], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFx$s", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
   RowBox[{"WFxsElegant", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}]}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.624176466042376*^9, 3.62417683252396*^9}, {
   3.624176924608576*^9, 3.624177220730056*^9}, 3.6241772821715097`*^9, 
   3.6241776849862747`*^9, {3.624177874394723*^9, 3.624177932802676*^9}, {
   3.6241779663616858`*^9, 3.624178013709126*^9}, {3.624178101207879*^9, 
   3.6241781636421223`*^9}, {3.6241814797152777`*^9, 3.624181521896975*^9}, {
   3.624181574795165*^9, 3.624181650453536*^9}, {3.624181769765004*^9, 
   3.624181951890307*^9}, {3.6247890313855333`*^9, 3.624789100674017*^9}, {
   3.6247891335910873`*^9, 3.624789134396093*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"WFp$s", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"WFp", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
    RowBox[{"WFp", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "0"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFp$s", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "//", "Simplify"}], "//",
   "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FormBox[
        FormBox[
         RowBox[{
          SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
          "\[CapitalLambda]", " ", "s", " "}],
         TraditionalForm],
        TraditionalForm]}], "/", "4"}], "/", "m"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"p", " ", 
         RowBox[{"WF", "[", 
          RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "+", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"x", " ", 
         RowBox[{"WF", "[", 
          RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], ")"}]}], "//", 
   "HoldForm"}], "//", "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WFpsElegant", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FormBox[
       FormBox[
        RowBox[{
         SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
         "\[CapitalLambda]", " ", "s", " "}],
        TraditionalForm],
       TraditionalForm]}], "/", "4"}], "/", "m"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"p", " ", 
        RowBox[{"WF", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "+", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"x", " ", 
        RowBox[{"WF", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"WFp$s", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
    RowBox[{"WFpsElegant", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}]}], "//", "Simplify"}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.6247891570460873`*^9, 3.624789170168043*^9}, {
   3.624789210102661*^9, 3.624789234886491*^9}, 3.624789267740053*^9, {
   3.624789300635976*^9, 3.624789338496626*^9}, 3.647942604731247*^9, 
   3.647942641228479*^9}],

Cell["\<\
timePrint[WFx[x, p, t, 0] // Expand // TraditionalForm]
timePrint[WFx[x, p, t, 1] // Expand // TraditionalForm]
timePrint[WFx[x, p, t, s] - WFx[x, p, t, 0] // Expand // TraditionalForm]\
\>", "Text",
 CellChangeTimes->{{3.624182264794106*^9, 3.6241823053134117`*^9}, {
   3.624182794619049*^9, 3.624182800937439*^9}, {3.6241832838527193`*^9, 
   3.62418330201934*^9}, {3.624788510144264*^9, 3.624788524779582*^9}, 
   3.647942653237974*^9}],

Cell[TextData[StyleBox["Continuity Equation (Moyal bracket only!)", \
"Subsection"]], "Chapter",
 CellChangeTimes->{{3.624954279811018*^9, 3.624954286338881*^9}, {
  3.624954573355047*^9, 3.624954587867218*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"wfuncDt", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}], "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"WF", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "t"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"continuityEquationFullfilled", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"0", "*", 
        RowBox[{"wfuncDt", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], "+", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"WFx", "[", 
          RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ",", "x"}], 
        "]"}], "+", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"WFp", "[", 
          RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ",", "p"}], 
        "]"}], "-", "MoyalBracket"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "p", ",", "t"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", "continuityEquationFullfilled", "]"}]}], "Input",
 CellChangeTimes->{{3.62495440060717*^9, 3.624954467685678*^9}, {
  3.624954536592366*^9, 3.62495456697657*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Assignment of State", "Subtitle",
 CellChangeTimes->{{3.615311702645843*^9, 3.615311707246711*^9}, {
   3.615311745926982*^9, 3.61531180732405*^9}, {3.6153119459079247`*^9, 
   3.615311949238516*^9}, {3.615312183516096*^9, 3.6153122039492273`*^9}, 
   3.615725910850113*^9, {3.655709732053796*^9, 3.65570973598133*^9}}],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", 
  RowBox[{"i", ",", "ii", ",", "j"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Energy", "[", "i_", "]"}], ":=", 
    RowBox[{"E0", "[", "i", "]"}]}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Energy", "[", "i_", "]"}], ":=", 
   RowBox[{"EKerr", "[", "i", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Xi]", "[", 
    RowBox[{"x_", ",", "t_", ",", "\[Tau]_"}], "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"ii", ",", "stateParameter"}], "]"}], 
      RowBox[{"\[Psi]", "[", 
       RowBox[{"ii", ",", "x"}], "]"}], 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "I"}], " ", "t", " ", 
        RowBox[{
         RowBox[{"Energy", "[", "ii", "]"}], "/", "h"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Xi]conj", "[", 
     RowBox[{"x_", ",", "t_", ",", "\[Tau]_"}], "]"}], ":=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Conjugate", "[", 
        RowBox[{"c", "[", 
         RowBox[{"ii", ",", "stateParameter"}], "]"}], "]"}], 
       RowBox[{"\[Psi]", "[", 
        RowBox[{"ii", ",", "x"}], "]"}], 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"+", "I"}], " ", "t", " ", 
         RowBox[{
          RowBox[{"Energy", "[", "ii", "]"}], "/", "h"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SEQ$Fullfilled", "=", 
   RowBox[{"Simplify", " ", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"SEqKerr", "[", "n", "]"}], "[", 
       RowBox[{"\[Xi]", "[", 
        RowBox[{"x", ",", "t", ",", "\[Tau]"}], "]"}], "]"}], "-", 
      RowBox[{"I", "  ", "h", " ", 
       RowBox[{"D", "[", " ", 
        RowBox[{
         RowBox[{"\[Xi]", "[", 
          RowBox[{"x", ",", "t", ",", "\[Tau]"}], "]"}], ",", "t"}], 
        "]"}]}]}], ",", 
     RowBox[{"m", ">", "0"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", "SEQ$Fullfilled", "]"}]}], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, 
   3.615328385704236*^9, {3.615328744378584*^9, 3.6153287799687347`*^9}, {
   3.615328987316884*^9, 3.615328990741791*^9}, 3.615329097580762*^9, 
   3.615329253855715*^9, {3.615330658311314*^9, 3.6153307498683777`*^9}, 
   3.615330921555663*^9, 3.61533204568215*^9, 3.615332563209057*^9, {
   3.615634190510241*^9, 3.615634239773162*^9}, {3.615634478087792*^9, 
   3.615634481089449*^9}, {3.615634623602338*^9, 3.615634626481221*^9}, 
   3.615641438572461*^9, {3.6157395944797697`*^9, 3.615739665757576*^9}, {
   3.615739734213461*^9, 3.615739768659885*^9}, {3.615739881661104*^9, 
   3.615739933286222*^9}, {3.615740011872445*^9, 3.615740025625989*^9}, {
   3.615740073397553*^9, 3.615740091891831*^9}, {3.615740325925481*^9, 
   3.615740330470478*^9}, {3.615742891394403*^9, 3.615742894679743*^9}, {
   3.6157430310993*^9, 3.615743099122088*^9}, {3.615743150179474*^9, 
   3.615743151709302*^9}, {3.615743187251524*^9, 3.615743248189742*^9}, 
   3.615753975574485*^9, {3.6157540161118097`*^9, 3.615754050815352*^9}, {
   3.615754172481432*^9, 3.615754177655167*^9}, {3.615754208084609*^9, 
   3.6157542161206903`*^9}, {3.615754360004344*^9, 3.615754453254593*^9}, {
   3.6157545277695637`*^9, 3.615754530994121*^9}, {3.615754603679699*^9, 
   3.6157546264101057`*^9}, {3.615754658937257*^9, 3.615754666490737*^9}, 
   3.615754772231031*^9, 3.615756984538136*^9, {3.61575701896502*^9, 
   3.615757019682733*^9}, {3.615757052182633*^9, 3.615757072552759*^9}, {
   3.615757114785241*^9, 3.615757157415572*^9}, 3.6157575403076963`*^9, {
   3.61575802427798*^9, 3.6157580594924707`*^9}, {3.615758113186903*^9, 
   3.6157581138698463`*^9}, {3.6157582108072777`*^9, 
   3.6157582272845507`*^9}, {3.61575844149684*^9, 3.615758456106846*^9}, {
   3.61575852021458*^9, 3.615758528087078*^9}, {3.615758566212085*^9, 
   3.615758595340784*^9}, {3.6157586264375668`*^9, 3.615758750434924*^9}, {
   3.615758786466999*^9, 3.615758872009001*^9}, {3.6157589587577133`*^9, 
   3.6157589711151867`*^9}, {3.616510649457903*^9, 3.6165106690543203`*^9}, 
   3.6165126623992863`*^9, {3.616512830402712*^9, 3.616512847525229*^9}, 
   3.616513151884907*^9, {3.624955013589396*^9, 3.624955014059816*^9}, {
   3.624955483923208*^9, 3.624955484050034*^9}, {3.625313264593042*^9, 
   3.625313270599378*^9}, {3.647774620968156*^9, 3.6477746546056023`*^9}, {
   3.647776763745688*^9, 3.647776794945004*^9}, {3.647780994301491*^9, 
   3.647781020161085*^9}, {3.648135803297061*^9, 3.64813587557316*^9}, 
   3.64815521172173*^9, {3.648161225895842*^9, 3.6481612315676413`*^9}, 
   3.648198445210218*^9, {3.6483575377569513`*^9, 3.648357562584592*^9}, {
   3.648558416509809*^9, 3.648558416590852*^9}, {3.648558449387416*^9, 
   3.6485584527321167`*^9}, {3.648558502147355*^9, 3.648558502216867*^9}, {
   3.655639466358261*^9, 3.6556395229621058`*^9}, {3.655640366223472*^9, 
   3.655640375964715*^9}, 3.656005686185204*^9, 3.6560061666285267`*^9, 
   3.656006236914651*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPsi]", "[", 
    RowBox[{"x_", ",", "t_", ",", "\[Tau]_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"x", "^", "2"}]}], " ", 
      RowBox[{"\[Alpha]", "/", "2"}]}], "]"}], 
    RowBox[{"Simplify", "[", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"Expand", "[", 
        RowBox[{
         RowBox[{"\[Xi]", "[", 
          RowBox[{"x", ",", "t", ",", "\[Tau]"}], "]"}], 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"x", "^", "2"}], " ", 
           RowBox[{"\[Alpha]", "/", "2"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "Exp"}], "}"}]}], "]"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{"timePrint", "[", 
  RowBox[{"\[CapitalPsi]", "[", 
   RowBox[{"X", ",", "T", ",", "mMixAngle"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, 
   3.615328385704236*^9, {3.615328744378584*^9, 3.6153287799687347`*^9}, {
   3.615328987316884*^9, 3.615328990741791*^9}, 3.615329097580762*^9, 
   3.615329253855715*^9, {3.615330658311314*^9, 3.6153307498683777`*^9}, 
   3.615330921555663*^9, 3.61533204568215*^9, 3.615332563209057*^9, {
   3.615634190510241*^9, 3.615634239773162*^9}, {3.615634478087792*^9, 
   3.615634481089449*^9}, {3.615634623602338*^9, 3.615634626481221*^9}, 
   3.615641438572461*^9, {3.6157395944797697`*^9, 3.615739665757576*^9}, {
   3.615739734213461*^9, 3.615739768659885*^9}, {3.615739881661104*^9, 
   3.615739933286222*^9}, {3.615740011872445*^9, 3.615740025625989*^9}, {
   3.615740073397553*^9, 3.615740091891831*^9}, {3.615740325925481*^9, 
   3.615740330470478*^9}, {3.615742891394403*^9, 3.615742894679743*^9}, {
   3.6157430310993*^9, 3.6157430890337467`*^9}, {3.615757787600575*^9, 
   3.615757840711211*^9}, 3.6157580200698843`*^9, {3.6157610777939367`*^9, 
   3.615761081009884*^9}, {3.6157611392790956`*^9, 3.615761157137271*^9}, 
   3.616043059537681*^9, 3.6483581381488113`*^9, 3.6485582002313557`*^9, {
   3.648558416614324*^9, 3.64855841662016*^9}, {3.648558502242507*^9, 
   3.648558502248784*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]", "[", 
    RowBox[{"x_", ",", "y_", ",", "t_", ",", "\[Tau]_"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Xi]conj", "[", 
      RowBox[{
       RowBox[{"x", "+", "y"}], ",", 
       RowBox[{"+", "t"}], ",", "\[Tau]"}], "]"}], " ", 
     RowBox[{"\[CapitalPsi]", "[", 
      RowBox[{
       RowBox[{"x", "-", "y"}], ",", "t", ",", "\[Tau]"}], "]"}]}], "/.", 
    "FixParameters"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"timePrint", "[", 
   RowBox[{"\[Rho]", "[", 
    RowBox[{"x", ",", "y", ",", "t", ",", "\[Tau]"}], "]"}], "]"}], 
  RowBox[{"(*", " ", 
   RowBox[{"DW", "=", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Rho]", "[", 
         RowBox[{"x", ",", "y", ",", "t", ",", "\[Tau]"}], "]"}], 
        RowBox[{"Exp", "[", 
         RowBox[{"I", " ", "2", " ", "y", " ", "p"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", 
         RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}]}], "]"}], " ", 
     "Prohibitively", " ", 
     RowBox[{"SLOW", "!"}]}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WignerFunction", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"FourierTransform", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"\[Rho]", "[", 
          RowBox[{"x", ",", " ", 
           RowBox[{"y", "/", "2"}], ",", "t", ",", "\[Tau]"}], "]"}], "/", 
         "h"}], "/", "Pi"}], ",", "y", ",", "p"}], "]"}], "/.", 
     RowBox[{"h", "\[Rule]", "1"}]}], "/.", 
    RowBox[{"\[Tau]", "\[Rule]", "mMixAngle"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"timePrint", "[", "WignerFunction", 
   RowBox[{"(*", 
    RowBox[{"[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}], "*)"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Count", "[", 
  RowBox[{
   RowBox[{"Expand", "[", 
    RowBox[{"WignerFunction", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], ",", 
   RowBox[{"+", "_"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, {
   3.615328385704236*^9, 3.61532842127243*^9}, {3.615328452177451*^9, 
   3.615328700955434*^9}, {3.61532913868193*^9, 3.615329140662854*^9}, {
   3.615329209708338*^9, 3.615329231643388*^9}, {3.615329538017696*^9, 
   3.6153295577324953`*^9}, {3.615330828281961*^9, 3.615330837113493*^9}, {
   3.6156389980699053`*^9, 3.615639089290873*^9}, {3.615639143068521*^9, 
   3.615639253553862*^9}, {3.6156393013390093`*^9, 3.6156393105481*^9}, {
   3.615639351484426*^9, 3.6156393555923357`*^9}, {3.615639410246297*^9, 
   3.615639423347652*^9}, {3.6156395121911697`*^9, 3.61563951611325*^9}, 
   3.615640096430455*^9, {3.615640442620921*^9, 3.615640460798748*^9}, {
   3.6156405179817133`*^9, 3.615640518330245*^9}, {3.6157256355018253`*^9, 
   3.61572563566157*^9}, {3.615725679695396*^9, 3.615725689107225*^9}, {
   3.615725903901721*^9, 3.6157259246853333`*^9}, {3.6157328388913403`*^9, 
   3.6157328561011133`*^9}, {3.615732897391026*^9, 3.615732919763029*^9}, {
   3.6157330434262857`*^9, 3.615733051956244*^9}, {3.615739058818254*^9, 
   3.6157390844150867`*^9}, {3.6157401863675337`*^9, 
   3.6157402093576937`*^9}, {3.6157402648349543`*^9, 3.615740267420556*^9}, 
   3.6157403380019217`*^9, 3.61574046647064*^9, {3.6157572043922*^9, 
   3.6157572085762463`*^9}, 3.615759117066454*^9, 3.615759196823285*^9, {
   3.6157595390100737`*^9, 3.615759545973748*^9}, {3.615759579691811*^9, 
   3.615759627921238*^9}, {3.624955394225871*^9, 3.624955466609825*^9}, 
   3.646557129686454*^9, 3.646993253447712*^9, 3.646993310004129*^9, {
   3.647776823505705*^9, 3.6477768270301523`*^9}, 3.64855820024431*^9, {
   3.6485584166304073`*^9, 3.648558416801186*^9}, {3.6485585022595387`*^9, 
   3.6485585022693167`*^9}}],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Wigner Flow analytical with Continuity Equation (\
\[Lambda] ->\[CapitalLambda])", "Section"]], "Subsubtitle",
 CellChangeTimes->{{3.615725928887197*^9, 3.615725936711233*^9}, {
  3.624966082984323*^9, 3.6249661051841717`*^9}, {3.624966855615535*^9, 
  3.6249668724076*^9}}],

Cell[BoxData[{
 RowBox[{"ss", "=", "1"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"wfxAnalytical", "[", 
     RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"WFx", "[", 
       RowBox[{"x", ",", "p", ",", "t", ",", "ss"}], "]"}], "/.", 
      RowBox[{"WF", "\[Rule]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"WignerFunction", "[", 
          RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.",
      "FixParameters"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Count", "[", 
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{"wfxAnalytical", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], ",", 
     RowBox[{"+", "_"}]}], "]"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"wfpAnalytical", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"WFp", "[", 
      RowBox[{"x", ",", "p", ",", "t", ",", "ss"}], "]"}], "/.", 
     RowBox[{"WF", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"WignerFunction", "[", 
         RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.", 
    "FixParameters"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"wfAnalytical", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"wfxAnalytical", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "x"}], "]"}], "+", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"wfpAnalytical", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "p"}], "]"}]}]}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"timePrint", "[", 
     RowBox[{"Simplify", "[", 
      RowBox[{"wfAnalytical", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], "]"}], ";"}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"wfuncDt", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}], "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"WignerFunction", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "t"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"timePrint", "[", 
     RowBox[{"Simplify", "[", 
      RowBox[{"wfuncDt", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], "]"}], ";", "\n", 
    RowBox[{"continuityEquation", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"wfuncDt", "[", 
            RowBox[{"x", ",", "p", ",", "t"}], "]"}], "+", 
           RowBox[{"wfAnalytical", "[", 
            RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "p", ",", "t"}], "}"}]}], "]"}], "/.", 
        RowBox[{"\[Lambda]", "\[Rule]", "\[CapitalLambda]"}]}], ",", 
       RowBox[{"m", ">", "0"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "*)"}], 
  RowBox[{"timePrint", "[", "continuityEquation", "]"}]}]}], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, {
   3.615328385704236*^9, 3.61532842127243*^9}, {3.615328452177451*^9, 
   3.615328700955434*^9}, {3.61532913868193*^9, 3.615329140662854*^9}, {
   3.615329209708338*^9, 3.615329231643388*^9}, {3.615329538017696*^9, 
   3.6153295577324953`*^9}, {3.615330828281961*^9, 3.615330837113493*^9}, {
   3.6156389980699053`*^9, 3.615639089290873*^9}, {3.615639143068521*^9, 
   3.615639253553862*^9}, {3.6156393013390093`*^9, 3.6156393105481*^9}, {
   3.615639351484426*^9, 3.6156393555923357`*^9}, {3.615639410246297*^9, 
   3.615639423347652*^9}, {3.6156395121911697`*^9, 3.61563951611325*^9}, 
   3.615640096430455*^9, {3.615640442620921*^9, 3.615640460798748*^9}, {
   3.6156405179817133`*^9, 3.615640518330245*^9}, {3.6157256355018253`*^9, 
   3.61572563566157*^9}, {3.615725679695396*^9, 3.615725689107225*^9}, {
   3.615725903901721*^9, 3.615726007983356*^9}, {3.615726223510936*^9, 
   3.615726227431016*^9}, {3.6157420001868467`*^9, 3.615742006151602*^9}, {
   3.615742040590849*^9, 3.615742122827833*^9}, {3.615742195261923*^9, 
   3.615742230972183*^9}, {3.6157423951717777`*^9, 3.615742460213076*^9}, {
   3.615757446793147*^9, 3.6157574620257597`*^9}, {3.6160431623304577`*^9, 
   3.616043189595357*^9}, {3.616043254953803*^9, 3.616043293541442*^9}, {
   3.616043328990443*^9, 3.616043342309023*^9}, {3.6165110851208897`*^9, 
   3.616511091061223*^9}, {3.616511154796013*^9, 3.6165111776629868`*^9}, {
   3.6249537488892117`*^9, 3.6249537623589153`*^9}, {3.624954672091284*^9, 
   3.62495469089832*^9}, 3.624954847418378*^9, {3.6249550855471573`*^9, 
   3.624955091287768*^9}, {3.624955198841002*^9, 3.624955200431562*^9}, {
   3.6249552316841373`*^9, 3.624955336120886*^9}, {3.625311379870614*^9, 
   3.625311400913364*^9}, {3.646552860600666*^9, 3.6465528738692007`*^9}, {
   3.6465533062612543`*^9, 3.646553316266013*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"continuityEquation", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"wfuncDt", "[", 
        RowBox[{"x", ",", "p", ",", "t"}], "]"}], "+", 
       RowBox[{"wfAnalytical", "[", 
        RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], "/.", 
      RowBox[{"\[Lambda]", "\[Rule]", "\[CapitalLambda]"}]}], ",", 
     RowBox[{"m", ">", "0"}]}], "]"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.6249549163991737`*^9, 3.6249549664723883`*^9}, {
  3.624955610626749*^9, 3.624955612449327*^9}, {3.646553395032299*^9, 
  3.646553398280514*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Wigner Functions numerical", "Subsubtitle",
 CellChangeTimes->{{3.6157257941396627`*^9, 3.615725802449313*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6482018763316507`*^9, 3.648201892820087*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"schneller", "=", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "-", 
          FractionBox["y", "2"]}], ")"}], "2"]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "+", 
          FractionBox["y", "2"]}], ")"}], "2"]}]}]], "*", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"TrueQ", "[", 
       RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], ",", 
      "1", ",", 
      FractionBox[
       RowBox[{"Exp", "[", 
        RowBox[{"-", 
         RowBox[{"stateParameter", "^", "2"}]}], "]"}], 
       RowBox[{"Sqrt", "[", "Pi", "]"}]]}], "]"}], 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{"ExpToTrig", "[", 
       RowBox[{"Expand", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Rho]", "[", 
           RowBox[{"x", ",", " ", 
            RowBox[{"y", "/", "2"}], ",", "t", ",", "\[Tau]"}], "]"}], "/", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"x", "-", 
                FractionBox["y", "2"]}], ")"}], "2"]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"x", "+", 
                FractionBox["y", "2"]}], ")"}], "2"]}]}]]}], 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"TrueQ", "[", 
            RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], 
           ",", "1", ",", 
           RowBox[{
            RowBox[{"Sqrt", "[", "Pi", "]"}], 
            RowBox[{"Exp", "[", 
             RowBox[{"stateParameter", "^", "2"}], "]"}]}]}], "]"}]}], "]"}], 
       "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"Cos", ",", "Sin", ",", "x", ",", "y", ",", 
        RowBox[{"Tanh", "[", "sQueeze", "]"}]}], "}"}], ",", "Simplify"}], 
     "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.646998863656547*^9, 3.6469988970106173`*^9}, {
   3.646998930205627*^9, 3.6469989309873*^9}, {3.6469989932264843`*^9, 
   3.646999003185061*^9}, 3.646999104456258*^9, {3.646999187017742*^9, 
   3.6469992156515512`*^9}, 3.6481984689124804`*^9, {3.6481990124878798`*^9, 
   3.6481990254258633`*^9}, {3.648199055806405*^9, 3.648199075951848*^9}, {
   3.648199124652779*^9, 3.6481991630356092`*^9}, {3.648199194657393*^9, 
   3.648199195112032*^9}, {3.648201525992984*^9, 3.6482016180359163`*^9}, {
   3.648201665663186*^9, 3.648201688647642*^9}, {3.648201723774685*^9, 
   3.648201759259985*^9}, {3.648201863088166*^9, 3.648201929222324*^9}, {
   3.648202010019573*^9, 3.6482020394994802`*^9}, {3.648202073422988*^9, 
   3.648202079263936*^9}, {3.6482030209246607`*^9, 3.648203037396947*^9}, 
   3.648321115919221*^9, {3.648358038759696*^9, 3.648358039805983*^9}, 
   3.648558416818645*^9, 3.648558502273623*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"schneller", "=", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", 
           FractionBox["y", "2"]}], ")"}], "2"]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "+", 
           FractionBox["y", "2"]}], ")"}], "2"]}]}]], 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"ExpandAll", "[", 
        RowBox[{
         RowBox[{"\[Rho]", "[", 
          RowBox[{"x", ",", " ", 
           RowBox[{"y", "/", "2"}], ",", "t", ",", "\[Tau]"}], "]"}], "/", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"x", "-", 
               FractionBox["y", "2"]}], ")"}], "2"]}], "-", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"x", "+", 
               FractionBox["y", "2"]}], ")"}], "2"]}]}]]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"x", "+", 
          RowBox[{"y", "/", "2"}]}], ",", 
         RowBox[{"x", "-", 
          RowBox[{"y", "/", "2"}]}]}], "}"}]}], "]"}]}]}], ";"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.6156396826593037`*^9, 3.61563969949319*^9}, {
   3.615639736750227*^9, 3.615639759554955*^9}, {3.615639801040518*^9, 
   3.615639819453103*^9}, 3.615639918063538*^9, 3.615639985693759*^9, 
   3.615640058820881*^9, 3.615725712794808*^9, {3.615725818044476*^9, 
   3.615725861303022*^9}, {3.646998745429996*^9, 3.646998779911813*^9}, {
   3.646998810819689*^9, 3.6469988468724213`*^9}, {3.646999059928638*^9, 
   3.6469990960710583`*^9}, 3.6469993038210793`*^9, 3.648558416982929*^9, 
   3.648558502276964*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"WignerFunction2", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"TrueQ", "[", 
        RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], ",", 
       "1", ",", 
       RowBox[{"Exp", "[", 
        RowBox[{"-", 
         RowBox[{"stateParameter", "^", "2"}]}], "]"}]}], "]"}], "/", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"x", "^", "2"}], "+", 
       RowBox[{"p", "^", "2"}]}], "]"}]}], "*", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Expand", "[", 
         RowBox[{
          RowBox[{"FourierTransform", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"schneller", "/", "h"}], "/", "Pi"}], ",", "y", ",", 
            "p"}], "]"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"x", "^", "2"}], "+", 
            RowBox[{"p", "^", "2"}]}], "]"}], "*", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"TrueQ", "[", 
             RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], 
            ",", "1", ",", 
            RowBox[{"Exp", "[", 
             RowBox[{"stateParameter", "^", "2"}], "]"}]}], "]"}]}], "]"}], "/.", 
        RowBox[{"h", "\[Rule]", "1"}]}], "/.", 
       RowBox[{"\[Tau]", "\[Rule]", "mMixAngle"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"_Sin", ",", "_Cos", ",", "p", ",", "Pi"}], "}"}]}], "]"}]}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "This", " ", "version", " ", "`WignerFunction2`", " ", "is", " ", "not", 
      " ", "faster", " ", "or", " ", "superior"}], "..."}], "."}], " ", 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.6156396826593037`*^9, 3.61563969949319*^9}, {
   3.615639736750227*^9, 3.615639759554955*^9}, {3.615639801040518*^9, 
   3.615639819453103*^9}, 3.615639918063538*^9, 3.615639985693759*^9, 
   3.615640058820881*^9, 3.615725712794808*^9, {3.615725818044476*^9, 
   3.615725861303022*^9}, {3.646998745429996*^9, 3.646998779911813*^9}, {
   3.646998810819689*^9, 3.6469988468724213`*^9}, {3.646999059928638*^9, 
   3.646999067744164*^9}, 3.6469991496276217`*^9, {3.646999222025188*^9, 
   3.646999245251965*^9}, {3.6469992771240807`*^9, 3.646999288567875*^9}, 
   3.6475176758241177`*^9, {3.64751772477182*^9, 3.6475177293399067`*^9}, 
   3.647517768952201*^9, {3.647517882542028*^9, 3.6475178837971363`*^9}, 
   3.64820250761485*^9, {3.648202541891608*^9, 3.648202545086802*^9}, {
   3.64820258713412*^9, 3.648202588817943*^9}, {3.648202656280497*^9, 
   3.648202704054236*^9}, {3.648202764170702*^9, 3.6482027707705107`*^9}, {
   3.648202817146748*^9, 3.648202825888348*^9}, {3.6482028740265493`*^9, 
   3.648202973266466*^9}, {3.648203330907611*^9, 3.6482034022900143`*^9}, {
   3.648203584317809*^9, 3.648203643549047*^9}, {3.64820377836712*^9, 
   3.648203789240973*^9}, {3.648203821493287*^9, 3.648203860747518*^9}, 
   3.6483211265674543`*^9, {3.6483580413634367`*^9, 3.648358042708568*^9}, 
   3.648558200259639*^9, 3.648558416998453*^9, 3.648558502281013*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"WignerFunctionN", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"WignerFunction2", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], "//", "N"}], "//", "Chop"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.6156396826593037`*^9, 3.61563969949319*^9}, {
   3.615639736750227*^9, 3.615639759554955*^9}, {3.615639801040518*^9, 
   3.615639819453103*^9}, 3.615639918063538*^9, 3.615639985693759*^9, 
   3.615640058820881*^9, 3.615725712794808*^9, {3.615725818044476*^9, 
   3.615725861303022*^9}, {3.646998745429996*^9, 3.646998779911813*^9}, {
   3.646998810819689*^9, 3.6469988468724213`*^9}, {3.646999059928638*^9, 
   3.646999067744164*^9}, 3.6469991496276217`*^9, {3.646999222025188*^9, 
   3.646999245251965*^9}, {3.6469992771240807`*^9, 3.646999288567875*^9}, 
   3.6475176758241177`*^9, {3.64751772477182*^9, 3.6475177293399067`*^9}, {
   3.647517768952201*^9, 3.6475178070296907`*^9}, {3.6475178607336407`*^9, 
   3.6475178752434196`*^9}, {3.647518392723646*^9, 3.647518422230047*^9}, 
   3.648202234883527*^9, {3.64820368070606*^9, 3.6482036895546017`*^9}, 
   3.648203907201837*^9, 3.6483211344555197`*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"intermediateWF", "=", 
   RowBox[{
    RowBox[{"WignerFunctionNN", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}], "//", "Chop"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.647517906158998*^9, 3.647517939357039*^9}, {
   3.6475179949655247`*^9, 3.6475180126816053`*^9}, {3.64751805715273*^9, 
   3.647518072936112*^9}, {3.647518113874671*^9, 3.647518119720194*^9}, {
   3.6475181555847*^9, 3.647518235568243*^9}, {3.647518266492424*^9, 
   3.647518267356043*^9}, {3.647518319911366*^9, 3.64751837224555*^9}, {
   3.6475184035329237`*^9, 3.647518410499648*^9}, 3.648202257313993*^9, {
   3.64820246290351*^9, 3.648202471564665*^9}, {3.648203701358893*^9, 
   3.648203721091221*^9}, 3.648203919589829*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"WignerFunctionN", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"intermediateWF", "//", "TrigReduce"}], "//", "Chop"}], ",", 
      RowBox[{"{", 
       RowBox[{"Cos", ",", "Sin"}], "}"}]}], "]"}], "/", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"x", "^", "2"}], "+", 
      RowBox[{"p", "^", "2"}]}], "]"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.647517906158998*^9, 3.647517939357039*^9}, {
   3.6475179949655247`*^9, 3.6475180126816053`*^9}, {3.64751805715273*^9, 
   3.647518072936112*^9}, {3.647518113874671*^9, 3.647518119720194*^9}, {
   3.6475181555847*^9, 3.647518235568243*^9}, {3.647518266492424*^9, 
   3.647518267356043*^9}, {3.647518319911366*^9, 3.64751837224555*^9}, {
   3.6475184035329237`*^9, 3.647518410499648*^9}, 3.648202257313993*^9, {
   3.64820246290351*^9, 3.648202471564665*^9}, 3.648203928851054*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"XX", "=", "2.05"}], ";", " ", 
   RowBox[{"ZZ", "=", 
    RowBox[{"1", "/", "Pi"}]}], ";"}], " ", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"TT", "=", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", 
           RowBox[{"Pi", " ", "/", 
            RowBox[{"Abs", "[", 
             RowBox[{
              RowBox[{"E0", "[", "1", "]"}], "-", 
              RowBox[{"E0", "[", "0", "]"}]}], "]"}]}]}], ")"}], "/", "8"}], 
        " ", "/.", "FixParameters"}], ",", "4"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"DTT", "=", 
     RowBox[{"N", "[", 
      RowBox[{"TT", "/", "numberOfFrames"}], "]"}]}], ";"}], "*)"}]}], "\n", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"\[Rho]", "[", 
    RowBox[{"x", ",", "0", ",", "0", ",", "mMixAngle"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
   RowBox[{"PlotPoints", "\[Rule]", "35"}], ",", 
   RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6153297092380342`*^9, 3.615329785168223*^9}, {
   3.6153298718801193`*^9, 3.615329874799344*^9}, {3.6153299515696983`*^9, 
   3.6153299721745977`*^9}, 3.615330108624568*^9, {3.615330402694769*^9, 
   3.615330511979083*^9}, {3.615330546916795*^9, 3.615330581365438*^9}, 
   3.615330757263938*^9, {3.6153310630027323`*^9, 3.615331063452479*^9}, {
   3.615331097970161*^9, 3.615331127003668*^9}, {3.615331164592587*^9, 
   3.615331214935355*^9}, {3.6153312498820887`*^9, 3.615331253403664*^9}, {
   3.615331384888257*^9, 3.615331388177849*^9}, 3.615331420023917*^9, {
   3.615331462795383*^9, 3.615331547535287*^9}, {3.615331589514385*^9, 
   3.615331591530878*^9}, 3.6153316705998783`*^9, {3.615331829539322*^9, 
   3.615331900829331*^9}, {3.6153321121144447`*^9, 3.615332155925251*^9}, {
   3.615332251773364*^9, 3.6153322946228037`*^9}, {3.615333272813233*^9, 
   3.6153332846333923`*^9}, {3.615333356658101*^9, 3.6153333919780197`*^9}, {
   3.615333552928935*^9, 3.615333598126939*^9}, {3.615372196785733*^9, 
   3.6153722132385063`*^9}, 3.61537225784061*^9, {3.615372853158967*^9, 
   3.615372855618018*^9}, 3.6153733745245743`*^9, {3.615373913756947*^9, 
   3.61537394734962*^9}, {3.615374317822193*^9, 3.615374319479198*^9}, {
   3.615374386474951*^9, 3.6153744150353727`*^9}, {3.615377778501686*^9, 
   3.615377782633802*^9}, {3.615480477870656*^9, 3.61548051491334*^9}, {
   3.615480876202793*^9, 3.615480883831133*^9}, 3.615568238076152*^9, {
   3.615568799836649*^9, 3.615568801130519*^9}, {3.615577558611709*^9, 
   3.615577559188532*^9}, 3.6155775932888308`*^9, {3.6155778732858953`*^9, 
   3.615577884700395*^9}, 3.615581879955368*^9, {3.615581914860889*^9, 
   3.615581915549979*^9}, {3.6156407018297853`*^9, 3.615640707757072*^9}, {
   3.6156411397255363`*^9, 3.615641155705331*^9}, {3.6157405984467154`*^9, 
   3.615740600551593*^9}, {3.6157419017671843`*^9, 3.615741960446138*^9}, {
   3.6157613353498573`*^9, 3.6157613478094053`*^9}, {3.616044089341208*^9, 
   3.616044144903419*^9}, {3.616044182440158*^9, 3.616044230438621*^9}, {
   3.616044368031839*^9, 3.6160443718347797`*^9}, {3.6469983335283203`*^9, 
   3.646998346034295*^9}, {3.647362266070788*^9, 3.647362270019891*^9}, 
   3.647941230568522*^9, 3.6485582002687817`*^9, 3.655641827476495*^9}],

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Time spent= \>\"", ",", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ",", "4"}], "]"}], 
   ",", "\"\< Seconds  = \>\"", ",", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ")"}], "/", "60"}], 
     ",", "4"}], "]"}], ",", "\"\< Minutes\>\""}], "]"}]], "Input",
 CellChangeTimes->{{3.615332338682863*^9, 3.6153323671264963`*^9}, {
   3.6153708404981537`*^9, 3.6153708442947683`*^9}, {3.615370993774354*^9, 
   3.6153709970605383`*^9}, {3.615371503594904*^9, 3.615371513169588*^9}, {
   3.615371566099598*^9, 3.6153715845516644`*^9}, {3.6153716985333223`*^9, 
   3.615371700155863*^9}, {3.615371792539176*^9, 3.615371794326886*^9}, {
   3.61537795545512*^9, 3.61537798494068*^9}, {3.6153780494292316`*^9, 
   3.615378092443664*^9}, 3.615378164538499*^9, {3.61537826459508*^9, 
   3.61537826653004*^9}, {3.615379816338554*^9, 3.615379823278825*^9}, {
   3.6153804154286327`*^9, 3.615380431346485*^9}, {3.615380908263824*^9, 
   3.615381002835142*^9}, {3.615577431830936*^9, 3.615577507511448*^9}, {
   3.615577657622074*^9, 3.615577690526105*^9}, 3.615577793267749*^9, {
   3.615577838637783*^9, 3.61557783958727*^9}, {3.615577900895199*^9, 
   3.615577905978784*^9}, {3.615582278512148*^9, 3.6155822838313217`*^9}, 
   3.615582393374818*^9, 3.615582565462751*^9, 3.615634786415193*^9, {
   3.6156398594325733`*^9, 3.61563990714559*^9}, 3.6156400083521547`*^9, {
   3.615640897890258*^9, 3.615640905313417*^9}, 3.615717823245494*^9, 
   3.615718472574972*^9, {3.61571850902551*^9, 3.615718513623602*^9}, {
   3.615718630466916*^9, 3.615718637460788*^9}, {3.6157188495094976`*^9, 
   3.6157188790367727`*^9}, {3.61571890921705*^9, 3.6157190656980677`*^9}, {
   3.615726320880335*^9, 3.615726344654138*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"colors2", "=", 
   RowBox[{"{", 
    RowBox[{
    "Red", ",", "Cyan", ",", "Cyan", ",", "Cyan", ",", "Cyan", ",", "Cyan", 
     ",", "Cyan", ",", "Cyan", ",", "Blue"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gradient2", "[", 
    RowBox[{
     RowBox[{"z_", "?", "NumericQ"}], ",", 
     RowBox[{"rest___", "?", "NumericQ"}]}], "]"}], ":=", 
   RowBox[{"Blend", "[", 
    RowBox[{"colors2", ",", "z"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6478176787642593`*^9, 3.647817704326685*^9}, {
   3.647817776773241*^9, 3.6478178261481533`*^9}, {3.6478178879233637`*^9, 
   3.647817925684845*^9}, {3.647817965999756*^9, 3.6478179723527527`*^9}, {
   3.647818023100072*^9, 3.647818041575585*^9}, 3.647818147719846*^9, {
   3.64781951577836*^9, 3.64781956942972*^9}, 3.647856409622579*^9}],

Cell[BoxData[{
 RowBox[{"R", "=", "RR"}], "\[IndentingNewLine]", 
 RowBox[{"nN", "=", "5"}], "\n", 
 RowBox[{"clockwiseClassicalFlow", "=", 
  RowBox[{"-", "1"}]}], "\[IndentingNewLine]", 
 RowBox[{"slower", "=", "1"}], "\[IndentingNewLine]", 
 RowBox[{"compensateForClassicalMovement", "=", 
  RowBox[{"+", "1"}]}], "\[IndentingNewLine]", "TT"}], "Input",
 CellChangeTimes->{{3.6478176787642593`*^9, 3.647817704326685*^9}, {
   3.647817776773241*^9, 3.6478178261481533`*^9}, {3.6478178879233637`*^9, 
   3.647817925684845*^9}, {3.647817965999756*^9, 3.6478179723527527`*^9}, {
   3.647818023100072*^9, 3.647818041575585*^9}, 3.647818147719846*^9, {
   3.64781951577836*^9, 3.64781956942972*^9}, 3.647856409622579*^9, {
   3.647946347467008*^9, 3.647946352970357*^9}, {3.647946384348001*^9, 
   3.64794641011197*^9}, 3.647948292280335*^9, {3.647948374064362*^9, 
   3.647948380541463*^9}, {3.647948507321512*^9, 3.647948541740152*^9}, {
   3.6479485727374687`*^9, 3.64794860646966*^9}, {3.6479495526641073`*^9, 
   3.647949557807835*^9}, 3.648137841394105*^9, {3.648155745555275*^9, 
   3.648155805115921*^9}, {3.648155853444354*^9, 3.6481558945294733`*^9}, {
   3.64835826029879*^9, 3.648358270187827*^9}, 3.64855541675072*^9, 
   3.648595596061872*^9, {3.653826134732232*^9, 3.653826157780237*^9}, {
   3.653979796976554*^9, 3.653979807991653*^9}, {3.653979852080027*^9, 
   3.653979880574848*^9}, {3.653979911797864*^9, 3.6539799291219673`*^9}, {
   3.6541053631340103`*^9, 3.6541053871801767`*^9}, {3.6541059068241377`*^9, 
   3.654105954919024*^9}, {3.654105991710649*^9, 3.654106009226643*^9}, {
   3.654106546087408*^9, 3.654106571175474*^9}, 3.654106615260579*^9, 
   3.654107498030134*^9, 3.6541076870526733`*^9, 3.654107744767465*^9, {
   3.654341376664727*^9, 3.654341381231179*^9}, {3.6543419563973103`*^9, 
   3.654341988355933*^9}, {3.654342135270645*^9, 3.654342140298518*^9}, 
   3.654425897334467*^9, 3.742297080778288*^9, 3.742308175597966*^9, 
   3.742312213942546*^9, 3.742314452010305*^9, 3.742314483538685*^9, {
   3.742314783380512*^9, 3.742314849814353*^9}, {3.742314961137981*^9, 
   3.742314961600442*^9}, {3.742319516412476*^9, 3.7423195274390907`*^9}, {
   3.742335086531475*^9, 3.7423350950942574`*^9}, {3.7423352068217297`*^9, 
   3.742335208367165*^9}, {3.742336488450637*^9, 3.742336607237362*^9}, 
   3.742336714411292*^9, {3.742336878818472*^9, 3.742336882597623*^9}, {
   3.742336966942747*^9, 3.742336971777729*^9}, 3.7423372557754908`*^9, 
   3.742337312241094*^9, {3.742337384350651*^9, 3.742337477601264*^9}, {
   3.742337517455058*^9, 3.742337522527698*^9}, 3.742337773741379*^9, 
   3.742337809788876*^9, 3.7423378424336147`*^9, {3.742337901853245*^9, 
   3.742337932530245*^9}, {3.742337962757257*^9, 3.7423380100410748`*^9}, {
   3.742338328040395*^9, 3.742338328374098*^9}, 3.742338359442068*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"WignerFunctionRing", "[", 
     RowBox[{"x_", ",", "p_", ",", "tt_"}], "]"}], ":=", 
    RowBox[{"Re", "[", 
     RowBox[{"WignerFunctionN", "[", 
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", "*", "p"}]}], ")"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "+", 
                RowBox[{"p", "^", "2"}]}], ")"}], "*", 
              RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
        "]"}], ",", 
       RowBox[{"Im", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", "*", "p"}]}], ")"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "+", 
                RowBox[{"p", "^", "2"}]}], ")"}], "*", 
              RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
        "]"}], ",", "2.67"}], "]"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Wf", "[", 
     RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
    RowBox[{"WignerFunctionN", "[", 
     RowBox[{
      RowBox[{"R", "*", 
       RowBox[{"Cos", "[", 
        RowBox[{"x", "+", 
         RowBox[{"compensateForClassicalMovement", "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "*", 
             RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
      ",", 
      RowBox[{"clockwiseClassicalFlow", "*", "R", "*", 
       RowBox[{"Sin", "[", 
        RowBox[{"x", "+", 
         RowBox[{"compensateForClassicalMovement", "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "*", 
             RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
      ",", "t"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Wf", "[", 
     RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
    RowBox[{"WignerFunctionRing", "[", 
     RowBox[{
      RowBox[{"R", "*", 
       RowBox[{"Cos", "[", 
        RowBox[{"x", "+", 
         RowBox[{"compensateForClassicalMovement", "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "*", 
             RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
      ",", 
      RowBox[{"clockwiseClassicalFlow", "*", "R", "*", 
       RowBox[{"Sin", "[", 
        RowBox[{"x", "+", 
         RowBox[{"compensateForClassicalMovement", "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "*", 
             RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
      ",", "t"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tableOfPlots2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"Wf", "[", 
        RowBox[{"x", ",", 
         RowBox[{"nT", "*", 
          RowBox[{
           RowBox[{"TT", "/", "slower"}], "/", "nN"}]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Thickness", "[", 
           RowBox[{"0.015", "*", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ")"}]}], "]"}], ",", 
          RowBox[{"Opacity", "[", 
           RowBox[{"1", "-", 
            RowBox[{"0", "*", "nT", "*", "0.3"}]}], "]"}], ",", 
          RowBox[{"Directive", "[", 
           RowBox[{"RGBColor", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"1", "/", "4"}], "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{
              RowBox[{"1", "/", "3"}], "-", 
              RowBox[{"nT", "/", "nN"}]}]}], "]"}], "]"}]}], "}"}]}]}], "]"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"10", ",", "Black"}], "]"}]}], ",", 
    RowBox[{
    "PlotLabel", "\[Rule]", "\"\<Classical Case fully compensated\>\""}]}], 
   RowBox[{"(*", 
    RowBox[{",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\[Theta]", ",", "W"}], "}"}]}]}], "*)"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.6478176787642593`*^9, 3.647817704326685*^9}, {
   3.647817776773241*^9, 3.6478178261481533`*^9}, {3.6478178879233637`*^9, 
   3.647817925684845*^9}, {3.647817965999756*^9, 3.6478179723527527`*^9}, {
   3.647818023100072*^9, 3.647818041575585*^9}, 3.647818147719846*^9, {
   3.64781951577836*^9, 3.64781956942972*^9}, 3.647856409622579*^9, {
   3.647946347467008*^9, 3.647946352970357*^9}, {3.647946384348001*^9, 
   3.64794641011197*^9}, 3.647948292280335*^9, {3.647948374064362*^9, 
   3.647948380541463*^9}, {3.647948507321512*^9, 3.647948541740152*^9}, {
   3.6479485727374687`*^9, 3.64794860646966*^9}, {3.6479495526641073`*^9, 
   3.647949557807835*^9}, 3.648137841394105*^9, {3.648155745555275*^9, 
   3.648155805115921*^9}, {3.648155853444354*^9, 3.6481558945294733`*^9}, {
   3.64835826029879*^9, 3.648358270187827*^9}, 3.64855541675072*^9, 
   3.648595596061872*^9, {3.653826134732232*^9, 3.653826157780237*^9}, {
   3.653979796976554*^9, 3.653979807991653*^9}, {3.653979852080027*^9, 
   3.653979880574848*^9}, {3.653979911797864*^9, 3.6539799291219673`*^9}, {
   3.6541053631340103`*^9, 3.6541053871801767`*^9}, {3.6541059068241377`*^9, 
   3.654105954919024*^9}, {3.654105991710649*^9, 3.654106009226643*^9}, {
   3.654106546087408*^9, 3.654106571175474*^9}, 3.654106615260579*^9, 
   3.654107498030134*^9, 3.6541076870526733`*^9, 3.654107744767465*^9, {
   3.654341376664727*^9, 3.654341381231179*^9}, {3.6543419563973103`*^9, 
   3.654341988355933*^9}, {3.654342135270645*^9, 3.654342140298518*^9}, 
   3.654425897334467*^9, 3.742297080778288*^9, 3.742308175597966*^9, 
   3.742312213942546*^9, 3.742314452010305*^9, 3.742314483538685*^9, {
   3.742314783380512*^9, 3.742314849814353*^9}, {3.742314961137981*^9, 
   3.742314961600442*^9}, {3.742319516412476*^9, 3.7423195274390907`*^9}, {
   3.742335086531475*^9, 3.7423350950942574`*^9}, {3.7423352068217297`*^9, 
   3.742335208367165*^9}, {3.742336488450637*^9, 3.742336607237362*^9}, 
   3.742336714411292*^9, {3.742336878818472*^9, 3.742336882597623*^9}, {
   3.742336966942747*^9, 3.742336971777729*^9}, 3.7423372557754908`*^9, 
   3.742337312241094*^9, {3.742337384350651*^9, 3.742337477601264*^9}, {
   3.742337517455058*^9, 3.742337522527698*^9}, 3.742337773741379*^9, 
   3.742337809788876*^9, 3.7423378424336147`*^9, {3.742337901853245*^9, 
   3.742337932530245*^9}, {3.742337962757257*^9, 3.7423380100410748`*^9}, {
   3.742338328040395*^9, 3.742338328374098*^9}, {3.742338359442068*^9, 
   3.7423383961586246`*^9}, {3.742338804966609*^9, 3.74233880737171*^9}, 
   3.742339002221245*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"WignerFunctionRing", "[", 
     RowBox[{"x_", ",", "p_", ",", "tt_"}], "]"}], "=", 
    RowBox[{"Re", "[", 
     RowBox[{"WignerFunctionN", "[", 
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", "*", "p"}]}], ")"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "+", 
                RowBox[{"p", "^", "2"}]}], ")"}], "*", 
              RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
        "]"}], ",", 
       RowBox[{"Im", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", "*", "p"}]}], ")"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "+", 
                RowBox[{"p", "^", "2"}]}], ")"}], "*", 
              RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
        "]"}], ",", "0"}], "]"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Wf", "[", 
     RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
    RowBox[{"WignerFunctionRing", "[", 
     RowBox[{
      RowBox[{"R", "*", 
       RowBox[{"Cos", "[", 
        RowBox[{"x", "+", 
         RowBox[{"compensateForClassicalMovement", "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "*", 
             RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
      ",", 
      RowBox[{"clockwiseClassicalFlow", "*", "R", "*", 
       RowBox[{"Sin", "[", 
        RowBox[{"x", "+", 
         RowBox[{"compensateForClassicalMovement", "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "*", 
             RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
      ",", "t"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Wf", "[", 
     RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
    RowBox[{"WignerFunctionN", "[", 
     RowBox[{
      RowBox[{"R", "*", 
       RowBox[{"Cos", "[", 
        RowBox[{"x", "+", 
         RowBox[{"compensateForClassicalMovement", "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "*", 
             RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
      ",", 
      RowBox[{"clockwiseClassicalFlow", "*", "R", "*", 
       RowBox[{"Sin", "[", 
        RowBox[{"x", "+", 
         RowBox[{"compensateForClassicalMovement", "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "*", 
             RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
      ",", "t"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tableOfPlots2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"Wf", "[", 
        RowBox[{"x", ",", 
         RowBox[{"nT", "*", 
          RowBox[{
           RowBox[{"TT", "/", "slower"}], "/", "nN"}]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Thickness", "[", 
           RowBox[{"0.015", "*", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ")"}]}], "]"}], ",", 
          RowBox[{"Opacity", "[", 
           RowBox[{"1", "-", 
            RowBox[{"0", "*", "nT", "*", "0.3"}]}], "]"}], ",", 
          RowBox[{"Directive", "[", 
           RowBox[{"RGBColor", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"1", "/", "4"}], "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{
              RowBox[{"1", "/", "3"}], "-", 
              RowBox[{"nT", "/", "nN"}]}]}], "]"}], "]"}]}], "}"}]}]}], "]"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"10", ",", "Black"}], "]"}]}], ",", 
    RowBox[{"PlotLabel", "\[Rule]", "\"\<Quantum Case \>\""}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "\[Theta]"}], ",", "W"}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", 
  RowBox[{"LAMBDA", "^", "2"}], "]"}]}], "Input",
 CellChangeTimes->{{3.6478176787642593`*^9, 3.647817704326685*^9}, {
   3.647817776773241*^9, 3.6478178261481533`*^9}, {3.6478178879233637`*^9, 
   3.647817925684845*^9}, {3.647817965999756*^9, 3.6478179723527527`*^9}, {
   3.647818023100072*^9, 3.647818041575585*^9}, 3.647818147719846*^9, {
   3.64781951577836*^9, 3.64781956942972*^9}, 3.647856409622579*^9, {
   3.647946347467008*^9, 3.647946352970357*^9}, {3.647946384348001*^9, 
   3.64794641011197*^9}, 3.647948292280335*^9, {3.647948374064362*^9, 
   3.647948380541463*^9}, {3.647948507321512*^9, 3.647948541740152*^9}, {
   3.6479485727374687`*^9, 3.64794860646966*^9}, {3.6479495526641073`*^9, 
   3.647949557807835*^9}, 3.648137841394105*^9, {3.648155745555275*^9, 
   3.648155805115921*^9}, {3.648155853444354*^9, 3.6481558945294733`*^9}, {
   3.64835826029879*^9, 3.648358270187827*^9}, 3.64855541675072*^9, 
   3.648595596061872*^9, {3.653826134732232*^9, 3.653826157780237*^9}, {
   3.653979796976554*^9, 3.653979807991653*^9}, {3.653979852080027*^9, 
   3.653979880574848*^9}, {3.653979911797864*^9, 3.6539799291219673`*^9}, {
   3.6541053631340103`*^9, 3.6541053871801767`*^9}, {3.6541059068241377`*^9, 
   3.654105954919024*^9}, {3.654105991710649*^9, 3.654106009226643*^9}, {
   3.654106546087408*^9, 3.654106571175474*^9}, 3.654106615260579*^9, 
   3.654107498030134*^9, 3.6541076870526733`*^9, 3.654107744767465*^9, {
   3.654341376664727*^9, 3.654341381231179*^9}, {3.6543419563973103`*^9, 
   3.654341988355933*^9}, {3.654342135270645*^9, 3.654342140298518*^9}, 
   3.654425897334467*^9, 3.742297080778288*^9, 3.742308175597966*^9, 
   3.742312213942546*^9, 3.742314452010305*^9, 3.742314483538685*^9, {
   3.742314783380512*^9, 3.742314849814353*^9}, {3.742314961137981*^9, 
   3.742314961600442*^9}, {3.742319516412476*^9, 3.7423195274390907`*^9}, {
   3.742335086531475*^9, 3.7423350950942574`*^9}, {3.7423352068217297`*^9, 
   3.742335208367165*^9}, {3.742336488450637*^9, 3.742336607237362*^9}, 
   3.742336714411292*^9, {3.742336878818472*^9, 3.742336882597623*^9}, {
   3.742336966942747*^9, 3.742336971777729*^9}, 3.7423372557754908`*^9, 
   3.742337312241094*^9, {3.742337384350651*^9, 3.742337477601264*^9}, {
   3.742337517455058*^9, 3.742337522527698*^9}, 3.742337773741379*^9, 
   3.742337809788876*^9, 3.7423378424336147`*^9, {3.742337901853245*^9, 
   3.742337932530245*^9}, {3.742337962757257*^9, 3.7423380100410748`*^9}, {
   3.742338328040395*^9, 3.742338328374098*^9}, {3.742338359442068*^9, 
   3.7423383961586246`*^9}, {3.742338494150675*^9, 3.742338496747167*^9}, {
   3.742338527362813*^9, 3.7423385606209517`*^9}, {3.742338630073619*^9, 
   3.7423386484509497`*^9}}],

Cell[BoxData[{
 RowBox[{"nN", "=", "8"}], "\[IndentingNewLine]", 
 RowBox[{"nn", "=", "7"}], "\[IndentingNewLine]", 
 RowBox[{"slower", "=", "1"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tableOfPlots2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Wf", "[", 
         RowBox[{"x", ",", 
          RowBox[{"nT", "*", 
           RowBox[{
            RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Thickness", "[", 
         RowBox[{"0.015", "*", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"nT", "/", "nn"}]}], ")"}]}], "]"}]}], ",", 
       RowBox[{"Axes", "\[Rule]", "True"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.6479584884642067`*^9, 3.647958542313592*^9}, {
   3.647958596051414*^9, 3.6479586031083403`*^9}, {3.6479586431142178`*^9, 
   3.647958693567768*^9}, {3.647958781123733*^9, 3.647958802846842*^9}, 
   3.647958866353325*^9, {3.6479592142106867`*^9, 3.6479592458556137`*^9}, {
   3.648155941969243*^9, 3.648155975059309*^9}, {3.648156107446306*^9, 
   3.648156114623598*^9}, {3.6481563367854147`*^9, 3.648156372012664*^9}, {
   3.648156611677099*^9, 3.648156642036955*^9}, 3.648159870152774*^9, {
   3.6544261984134197`*^9, 3.654426206513978*^9}, 3.6544266546291723`*^9, 
   3.6544274557917547`*^9, 3.7422971248468857`*^9, {3.742320360975038*^9, 
   3.7423203714019823`*^9}, {3.742320548102515*^9, 3.742320549182437*^9}, 
   3.7423394678895617`*^9}],

Cell[BoxData[
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}]}], 
   RowBox[{"(*", 
    RowBox[{",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\[Theta]", ",", "W"}], "}"}]}]}], "*)"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tableOfPlots2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Wf", "[", 
         RowBox[{"x", ",", 
          RowBox[{"nT", "*", 
           RowBox[{
            RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Thickness", "[", 
           RowBox[{"0.015", "*", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ")"}]}], "]"}], ",", 
          RowBox[{"Opacity", "[", 
           RowBox[{"1", "-", 
            RowBox[{"0", "*", "nT", "*", "0.3"}]}], "]"}], ",", 
          RowBox[{"Directive", "[", 
           RowBox[{"RGBColor", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"1", "/", "4"}], "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{
              RowBox[{"1", "/", "3"}], "-", 
              RowBox[{"nT", "/", "nN"}]}]}], "]"}], "]"}]}], "}"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.06"}], ",", "0.25"}], "}"}]}], ",", 
       RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
       RowBox[{"AspectRatio", "\[Rule]", 
        RowBox[{"1", "/", "3"}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6479584884642067`*^9, 3.647958542313592*^9}, {
   3.647958596051414*^9, 3.6479586031083403`*^9}, {3.6479586431142178`*^9, 
   3.647958693567768*^9}, {3.647958781123733*^9, 3.647958802846842*^9}, 
   3.647958866353325*^9, {3.6479592142106867`*^9, 3.6479592458556137`*^9}, {
   3.648155941969243*^9, 3.648155975059309*^9}, {3.648156107446306*^9, 
   3.648156114623598*^9}, {3.6481563367854147`*^9, 3.648156372012664*^9}, {
   3.648156611677099*^9, 3.648156642036955*^9}, 3.648159870152774*^9, {
   3.6544261984134197`*^9, 3.654426206513978*^9}, {3.654426264178012*^9, 
   3.654426280314992*^9}, {3.654426376374936*^9, 3.6544264366372423`*^9}, {
   3.654426527598617*^9, 3.654426617823125*^9}, {3.654426813201311*^9, 
   3.6544268495387506`*^9}, 3.6544268992783527`*^9, 3.654426932310829*^9, 
   3.654427450575445*^9, {3.742139570535427*^9, 3.742139573655169*^9}, 
   3.742141021453973*^9, 3.7422116555699253`*^9}],

Cell[BoxData[
 RowBox[{"tableOfPlots2", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"Wf", "[", 
       RowBox[{"x", ",", 
        RowBox[{"nT", "*", 
         RowBox[{
          RowBox[{"TT", "/", "slower"}], "/", "nN"}]}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", 
        RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Thickness", "[", 
          RowBox[{"0.015", "*", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"nT", "/", "nN"}]}], ")"}]}], "]"}], ",", 
         RowBox[{"Opacity", "[", 
          RowBox[{"1", "-", 
           RowBox[{"0", "*", "nT", "*", "0.3"}]}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"RGBColor", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"1", "/", "4"}], "-", 
             RowBox[{"nT", "/", "nN"}]}], ",", 
            RowBox[{"1", "-", 
             RowBox[{"nT", "/", "nN"}]}], ",", 
            RowBox[{
             RowBox[{"1", "/", "3"}], "-", 
             RowBox[{"nT", "/", "nN"}]}]}], "]"}], "]"}]}], "}"}]}]}], "]"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.654426017873945*^9, 3.654427112058428*^9, {3.742139494678892*^9, 
   3.742139501842379*^9}, {3.742139576923485*^9, 3.742139579834168*^9}, 
   3.742141013245913*^9, 3.7422116624720984`*^9, 3.742297129800466*^9, {
   3.7423149928781433`*^9, 3.742314993261916*^9}, 3.742319566391979*^9}],

Cell[BoxData[
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}], ",", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"LabelStyle", "\[Rule]", 
       RowBox[{"Directive", "[", 
        RowBox[{"100", ",", "Black"}], "]"}]}], ","}], "*)"}], 
    RowBox[{"Ticks", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "Pi", ",", 
         RowBox[{"2", "Pi"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.05", ",", "0.1"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<\>\"", ",", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<\>\"", ",", "Italic"}], "]"}]}], "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"10", ",", "Black", ",", "Bold"}], "]"}]}], ",", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"Epilog", "\[Rule]", 
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"0", ",", "10", ",", "Bold", ",", 
           RowBox[{"Background", "\[Rule]", "White"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.2"}], ",", 
           RowBox[{"-", "0.0001"}]}], "}"}]}], "]"}]}], ","}], "*)"}], 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"W", ",", "15", ",", "Bold", ",", 
           RowBox[{"Background", "\[Rule]", "White"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.2", ",", "0.115"}], "}"}]}], "]"}], ",", 
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"-", "\[Theta]"}], ",", "15", ",", "Bold", ",", 
           RowBox[{"Background", "\[Rule]", "White"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1.9510", " ", "Pi"}], ",", "0.035"}], "}"}]}], "]"}]}], 
      "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.654427486031385*^9, 3.6544274881901217`*^9}, 
   3.742139178868293*^9, {3.7421392596650963`*^9, 3.742139323815464*^9}, {
   3.742139391018107*^9, 3.742139416918151*^9}, {3.742139451096477*^9, 
   3.742139469390884*^9}, {3.742139718760641*^9, 3.7421397617150297`*^9}, {
   3.742140042827243*^9, 3.742140055962159*^9}, {3.742140164998035*^9, 
   3.7421401652012987`*^9}, {3.7421405615613832`*^9, 3.742140561947934*^9}, {
   3.7421407879203587`*^9, 3.7421407939248333`*^9}, {3.742140872852557*^9, 
   3.742141001352518*^9}, {3.742141066498968*^9, 3.742141067430344*^9}, {
   3.74214111336316*^9, 3.742141149719515*^9}, {3.742141294002537*^9, 
   3.742141585564451*^9}, {3.742141618669343*^9, 3.742141727268181*^9}, {
   3.742141758939032*^9, 3.742141882363162*^9}, {3.742141929684286*^9, 
   3.742142131229204*^9}, 3.74233953827573*^9, {3.7423395701986523`*^9, 
   3.7423395737138453`*^9}}],

Cell[BoxData[
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}], ",", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"LabelStyle", "\[Rule]", 
       RowBox[{"Directive", "[", 
        RowBox[{"100", ",", "Black"}], "]"}]}], ","}], "*)"}], 
    RowBox[{"FrameTicks", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0.1", ",", "0.2"}], "}"}], ",", "None"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "Pi", ",", 
           RowBox[{"2", "Pi"}]}], "}"}], ",", "None"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<-\[Theta]    \>\"", ","}], "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"110", ",", "Black", ",", "Bold"}], "]"}]}], ",", 
    RowBox[{"Frame", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True", ",", "False", ",", "False"}], "}"}]}], ",", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<\>\"", ",", "110", ",", "Bold", ",", 
           RowBox[{"Background", "\[Rule]", "White"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.2", ",", "0.115"}], "}"}]}], "]"}], ",", 
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<\>\"", ",", "110", ",", "Bold", ",", 
           RowBox[{"Background", "\[Rule]", "White"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", " ", "Pi"}], ",", "0.035"}], "}"}]}], "]"}]}], 
      "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6485590465219183`*^9, 3.648559053111343*^9}, {
   3.648559092752021*^9, 3.648559137045835*^9}, {3.648559177476801*^9, 
   3.648559239190995*^9}, {3.648559419643278*^9, 3.6485594487395287`*^9}, {
   3.648559546257621*^9, 3.648559637553299*^9}, {3.6485598615167418`*^9, 
   3.648559866302928*^9}, {3.648559920029509*^9, 3.648559933644603*^9}, {
   3.648559966188198*^9, 3.6485600527773447`*^9}, 3.648560083323977*^9, {
   3.6485601693110437`*^9, 3.648560186584194*^9}, {3.648560218421454*^9, 
   3.648560266533884*^9}, {3.6485603124214582`*^9, 3.648560314380642*^9}, {
   3.6486362258301573`*^9, 3.6486363126805353`*^9}, {3.653976857226797*^9, 
   3.653976925766159*^9}, {3.653976985327063*^9, 3.653977054857614*^9}, {
   3.653977208017205*^9, 3.6539772268180323`*^9}, {3.653977314199946*^9, 
   3.653977316081292*^9}, 3.653977353327655*^9, {3.653977614497242*^9, 
   3.6539778553753366`*^9}, {3.653977907325851*^9, 3.653977957610896*^9}, {
   3.653978094679985*^9, 3.653978120972522*^9}, {3.653978176945641*^9, 
   3.653978191822813*^9}, {3.653979626745661*^9, 3.653979627450313*^9}, {
   3.653980124319441*^9, 3.6539801266730413`*^9}, 3.653980258482604*^9, {
   3.6541067244661016`*^9, 3.654106759865501*^9}, 3.654106877345358*^9, {
   3.654106985537045*^9, 3.654107015710679*^9}, 3.6541070457752542`*^9, {
   3.654107108242694*^9, 3.654107244987192*^9}, 3.654107357889427*^9, {
   3.654107706644525*^9, 3.654107708359571*^9}, 3.654341087318555*^9, {
   3.654341209571054*^9, 3.6543412584386587`*^9}, {3.654341318631177*^9, 
   3.654341320942432*^9}, {3.6543414618046293`*^9, 3.65434146577387*^9}, {
   3.6543415058199663`*^9, 3.654341531799667*^9}, {3.6543415628065643`*^9, 
   3.654341576995955*^9}, 3.654341613082398*^9, {3.654341644405992*^9, 
   3.654341646264318*^9}, {3.65434172897412*^9, 3.654341741602716*^9}, {
   3.654341808505887*^9, 3.654341813599106*^9}, 3.6543418553294477`*^9, 
   3.6544273045704947`*^9, {3.657452149244158*^9, 3.657452150826066*^9}, {
   3.657452277711927*^9, 3.657452278867517*^9}, 3.742138738098597*^9, {
   3.742138995400206*^9, 3.742138998331518*^9}, {3.74213903071587*^9, 
   3.742139063903084*^9}, {3.742140270672511*^9, 3.7421402716024017`*^9}, {
   3.742140362636531*^9, 3.742140405859866*^9}, {3.7421405002486687`*^9, 
   3.742140500512911*^9}, {3.7421424778588257`*^9, 3.7421425054161377`*^9}, {
   3.742142599796652*^9, 3.7421426124441643`*^9}, {3.7421426756611013`*^9, 
   3.742142675945744*^9}, {3.742142768112966*^9, 3.742142768627222*^9}, {
   3.742142825387662*^9, 3.742142852985085*^9}, {3.742142913942569*^9, 
   3.7421429570837317`*^9}, 3.742142987434577*^9, 3.742144334569034*^9, {
   3.742144368383478*^9, 3.742144369620262*^9}, {3.742144457882986*^9, 
   3.7421444860234337`*^9}, 3.742144521787504*^9, 3.74214462127956*^9, {
   3.742144662385795*^9, 3.7421446875489407`*^9}, {3.7421447179798203`*^9, 
   3.7421447949831247`*^9}, {3.742144833253914*^9, 3.742144851605036*^9}, {
   3.742144882081992*^9, 3.74214493464627*^9}, 3.742145056654104*^9, {
   3.74214511207267*^9, 3.7421452516805964`*^9}, {3.742210874611397*^9, 
   3.742211081338835*^9}, {3.742211168561016*^9, 3.742211174583013*^9}, {
   3.742211228162916*^9, 3.742211250461994*^9}, {3.742211286493896*^9, 
   3.742211406577242*^9}, {3.742211536181838*^9, 3.742211598471199*^9}, {
   3.7423163627984056`*^9, 3.742316365348496*^9}}],

Cell[BoxData[
 StyleBox[
  RowBox[{"Expand", " ", "in", " ", "partial", " ", "waves", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Sin", " ", "&"}], " ", "Cos"}], ")"}], " ", "on", " ", "a", " ",
    "ring", " ", "with", "  ", "radius", " ", "R"}], "Subsubtitle"]], "Input",\

 CellChangeTimes->{{3.650897596394082*^9, 3.650897596395741*^9}, {
   3.650897636317545*^9, 3.650897723616489*^9}, 3.650898154792191*^9}],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"showDetailsAndPlots", "\[Equal]", "True"}], ",", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"Consider", " ", "'"}], 
      RowBox[{"constant", "'"}], " ", "cos"}], "-", 
     RowBox[{"waves", " ", "on", " ", "a", " ", "ring"}]}], "*)"}], 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"nrW", "=", "10"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ringWavelet", "[", 
       RowBox[{"x_", ",", "t_", ",", "n_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{"I", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "*", "n"}], "-", 
           RowBox[{
            RowBox[{"oo", "[", "n", "]"}], "*", "t"}]}], ")"}]}], "]"}], "/", 
       
       RowBox[{"Sqrt", "[", "Pi", "]"}]}]}], ";", "\n", 
     RowBox[{
      RowBox[{"CosRingWavelet", "[", 
       RowBox[{"x_", ",", "t_", ",", "n_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"Cos", "[", 
        RowBox[{
         RowBox[{"x", "*", "n"}], "-", 
         RowBox[{
          RowBox[{"oo", "[", "n", "]"}], "*", "t"}]}], "]"}], "/", 
       RowBox[{"Sqrt", "[", "Pi", "]"}]}]}], ";", "\n", 
     RowBox[{
      RowBox[{"SinRingWavelet", "[", 
       RowBox[{"x_", ",", "t_", ",", "n_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"x", "*", "n"}], "-", 
         RowBox[{
          RowBox[{"oo", "[", "n", "]"}], "*", "t"}]}], "]"}], "/", 
       RowBox[{"Sqrt", "[", "Pi", "]"}]}]}], ";", "\n", 
     RowBox[{
      RowBox[{"crW", "[", "0", "]"}], "=", 
      RowBox[{
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"ringWavelet", "[", 
           RowBox[{"x", ",", "0", ",", "0"}], "]"}], "*", 
          RowBox[{
           RowBox[{"Wf", "[", 
            RowBox[{"x", ",", 
             RowBox[{"0", "*", "nN", "*", 
              RowBox[{"3", "/", "4"}], "*", 
              RowBox[{
               RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "/", 
           "2"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "0", ",", 
           RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
         RowBox[{"AccuracyGoal", "\[Rule]", "4"}]}], "]"}], "//", "Chop"}]}], 
     ";", "\n", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"coeffn", "=", 
          RowBox[{"NIntegrate", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"ringWavelet", "[", 
              RowBox[{"x", ",", "0", ",", "n"}], "]"}], "*", 
             RowBox[{"Wf", "[", 
              RowBox[{"x", ",", 
               RowBox[{"0", "*", "nN", "*", 
                RowBox[{"3", "/", "4"}], "*", 
                RowBox[{
                 RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"x", ",", "0", ",", 
              RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
            RowBox[{"AccuracyGoal", "\[Rule]", "4"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"crW", "[", "n", "]"}], "=", 
          RowBox[{"Re", "[", 
           RowBox[{"coeffn", "//", "Chop"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"srW", "[", "n", "]"}], "=", 
          RowBox[{"Im", "[", 
           RowBox[{"coeffn", "//", "Chop"}], "]"}]}], ",", 
         RowBox[{"timePrint", "[", 
          RowBox[{"crW", "[", "n", "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "nrW"}], "}"}]}], "]"}], ";", "\n", 
     "\[IndentingNewLine]", 
     RowBox[{"Show", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"ListPlot", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Abs", "[", 
             RowBox[{"crW", "[", "n", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "0", ",", "nrW"}], "}"}]}], "]"}], ",", 
          RowBox[{"Filling", "\[Rule]", "Axis"}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"PointSize", "[", "0.05", "]"}]}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
          RowBox[{"AxesOrigin", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}]}], "]"}], ",", 
        RowBox[{"ListPlot", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Abs", "[", 
             RowBox[{"srW", "[", "n", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "0", ",", "nrW"}], "}"}]}], "]"}], ",", 
          RowBox[{"Filling", "\[Rule]", "Axis"}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"Red", ",", 
             RowBox[{"PointSize", "[", "0.05", "]"}]}], "}"}]}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "}"}], "]"}], 
     ";", "\n", "\[IndentingNewLine]", 
     RowBox[{"negCurvatureOfCos", "=", 
      RowBox[{"-", "1"}]}], ";", "\n", 
     RowBox[{"\[Kappa]", "=", 
      RowBox[{"negCurvatureOfCos", "*", 
       RowBox[{
        RowBox[{
         RowBox[{"LAMBDA", "^", "2"}], "/", "4"}], "/", 
        RowBox[{"R", "^", "2"}]}]}]}], ";", "\n", 
     RowBox[{"fiddleFactorForCurvatureInR", "=", "1"}], ";", "\n", 
     RowBox[{
      RowBox[{"oo", "[", "n_", "]"}], ":=", 
      RowBox[{"(", 
       RowBox[{"n", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "*", 
             RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "-", 
          RowBox[{"\[Kappa]", "*", 
           RowBox[{"n", "^", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"fiddleFactorForCurvatureInR", "*", "0.25"}]}], 
             ")"}]}]}]}], ")"}]}], ")"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"ringWave", "[", 
       RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"crW", "[", "n", "]"}], "*", 
          RowBox[{"CosRingWavelet", "[", 
           RowBox[{"x", ",", "t", ",", "n"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"srW", "[", "n", "]"}], "*", 
          RowBox[{"SinRingWavelet", "[", 
           RowBox[{"x", ",", "t", ",", "n"}], "]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "0", ",", "nrW"}], "}"}]}], "]"}]}], ";", "\n", 
     RowBox[{"ddt", "=", 
      RowBox[{"1", "/", "1"}]}], ";", "\n", 
     RowBox[{"Show", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Plot", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Re", "[", 
             RowBox[{"Wf", "[", 
              RowBox[{"x", ",", 
               RowBox[{"ddt", "*", "nN", "*", 
                RowBox[{"3", "/", "4"}], "*", 
                RowBox[{
                 RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "]"}],
             "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "0", ",", 
             RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
           RowBox[{"PlotStyle", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"Red", ",", 
              RowBox[{"Thickness", "[", "0.01", "]"}]}], "}"}]}]}], "]"}], 
         ",", 
         RowBox[{"Plot", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Re", "[", 
             RowBox[{"ringWave", "[", 
              RowBox[{"x", ",", 
               RowBox[{"ddt", "*", "nN", "*", 
                RowBox[{"3", "/", "4"}], "*", 
                RowBox[{
                 RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "]"}],
             "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "0", ",", 
             RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
           RowBox[{"PlotStyle", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"Cyan", ",", 
              RowBox[{"Thickness", "[", "0.007", "]"}], ",", "Dashed"}], 
             "}"}]}]}], "]"}]}], "}"}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ";"}], "}"}], ","}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.650897596394082*^9, 3.650897596395741*^9}, {
   3.650897636317545*^9, 3.6508977179893093`*^9}, {3.650897774063499*^9, 
   3.6508978267332077`*^9}, 3.6508978600357018`*^9, {3.6508981321989717`*^9, 
   3.650898137632465*^9}, {3.656008521371941*^9, 3.656008589966757*^9}, {
   3.656008709168024*^9, 3.656008740686084*^9}}],

Cell[BoxData[
 RowBox[{"XX", "=", "3.1"}]], "Input",
 CellChangeTimes->{{3.6481570495518427`*^9, 3.6481570613929043`*^9}, 
   3.648160095242963*^9, {3.654003071946785*^9, 3.654003078010356*^9}, {
   3.654003230820519*^9, 3.654003253412388*^9}, 3.655641921975995*^9, 
   3.742228790661786*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"initWfuncPlot", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{"x", ",", "p", ",", 
        RowBox[{"0", "*", 
         RowBox[{"TT", "/", "3"}]}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"MeshFunctions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "11", "}"}]}], ",", 
     RowBox[{"MeshStyle", "\[Rule]", 
      RowBox[{"Directive", "[", " ", 
       RowBox[{"White", ",", 
        RowBox[{"Thickness", "[", "0.003", "]"}]}], "]"}]}], ",", 
     RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "TricoloreColorFunc"}], 
     RowBox[{"(*", "TricoloreColorFunc", "*)"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "32"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"pts", "=", 
   RowBox[{"Cases", "[", 
    RowBox[{"initWfuncPlot", ",", 
     RowBox[{"x_GraphicsComplex", "\[RuleDelayed]", 
      RowBox[{"First", "@", "x"}]}], ",", "Infinity"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"ListPointPlot3D", "[", "pts", "]"}], ";"}], "\n", 
 RowBox[{"maxWF", "=", 
  RowBox[{
   RowBox[{"Max", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"pts", ",", "1"}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], " ", ".999"}]}], "\n", 
 RowBox[{"minWF", "=", 
  RowBox[{"Min", "[", 
   RowBox[{
    RowBox[{"Flatten", "[", 
     RowBox[{"pts", ",", "1"}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.647874059847856*^9, 3.647874112368532*^9}, {
   3.6478741434668694`*^9, 3.6478741647112417`*^9}, {3.6478741975307093`*^9, 
   3.647874316911936*^9}, {3.647883432849091*^9, 3.647883433695364*^9}, {
   3.6478836630474863`*^9, 3.64788371934129*^9}, {3.647883984364443*^9, 
   3.647884120788754*^9}, {3.647884153587347*^9, 3.6478842091789618`*^9}, {
   3.647884260014555*^9, 3.647884371553238*^9}, {3.647884459601219*^9, 
   3.6478845010979433`*^9}, {3.647943646745854*^9, 3.647943648342964*^9}, {
   3.6479436806104107`*^9, 3.64794370569802*^9}, {3.647943745210697*^9, 
   3.647943777849147*^9}, {3.648157536285483*^9, 3.648157563194174*^9}, 
   3.6540033329786873`*^9, {3.654003595425962*^9, 3.6540037158376713`*^9}, 
   3.654021068111121*^9, {3.654022077911805*^9, 3.65402210388743*^9}, {
   3.654022712238564*^9, 3.6540227143770323`*^9}, {3.657267548508017*^9, 
   3.6572675587656727`*^9}, {3.742137816729684*^9, 3.742137817641077*^9}, {
   3.7421379191070023`*^9, 3.742137930319669*^9}, {3.7421379679239397`*^9, 
   3.742137968472039*^9}, {3.742138258186582*^9, 3.742138265872287*^9}, 
   3.7422957753893623`*^9, {3.742296486793662*^9, 3.7422964952675*^9}, 
   3.742296580422143*^9, {3.74229699774212*^9, 3.742297006416286*^9}, 
   3.742297438375352*^9, {3.7423075445615273`*^9, 3.742307571514824*^9}, {
   3.74230801938922*^9, 3.742308117863529*^9}, 3.742312214110147*^9}],

Cell[BoxData[
 RowBox[{"quantumVsClassicalPlot", "=", 
  RowBox[{"GraphicsGrid", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"initWfuncPlot", ",", 
       RowBox[{"Show", "[", 
        RowBox[{"initWfuncPlot", ",", 
         RowBox[{"ViewPoint", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"5", ",", 
            RowBox[{"-", "10"}], ",", 
            RowBox[{"-", "0"}]}], "}"}]}]}], "]"}]}], "}"}], "}"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "666"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.647874059847856*^9, 3.647874112368532*^9}, {
   3.6478741434668694`*^9, 3.6478741647112417`*^9}, {3.6478741975307093`*^9, 
   3.647874316911936*^9}, {3.647883432849091*^9, 3.647883433695364*^9}, {
   3.6478836630474863`*^9, 3.64788371934129*^9}, {3.647883984364443*^9, 
   3.647884120788754*^9}, {3.647884153587347*^9, 3.6478842091789618`*^9}, {
   3.647884260014555*^9, 3.647884371553238*^9}, {3.647884459601219*^9, 
   3.6478845010979433`*^9}, {3.647943646745854*^9, 3.647943648342964*^9}, {
   3.6479436806104107`*^9, 3.64794370569802*^9}, {3.647943745210697*^9, 
   3.647943777849147*^9}, {3.648157536285483*^9, 3.648157563194174*^9}, 
   3.6540033329786873`*^9, {3.654003595425962*^9, 3.6540037158376713`*^9}, 
   3.654021068111121*^9, {3.654022077911805*^9, 3.65402210388743*^9}, {
   3.654022712238564*^9, 3.6540227143770323`*^9}, {3.657267548508017*^9, 
   3.657267631850408*^9}, {3.6572678082986403`*^9, 3.657267824297627*^9}, {
   3.657270496611582*^9, 3.6572705082421103`*^9}, {3.6572706228903303`*^9, 
   3.657270666915155*^9}, 3.6572707651333303`*^9, {3.657271023661446*^9, 
   3.6572711128624067`*^9}, {3.657271362895479*^9, 3.657271365831451*^9}}],

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{"export$Directoy", ",", 
     RowBox[{"ToString", "[", " ", "stateCASE", "]"}], ",", 
     "\"\<__smear__\>\"", ",", 
     RowBox[{"ToString", "[", 
      RowBox[{"N", "[", 
       RowBox[{"ringSmear", ",", "2"}], "]"}], "]"}], ",", "\"\<.png\>\""}], 
    "]"}], ",", "quantumVsClassicalPlot"}], "]"}]], "Input",
 CellChangeTimes->{{3.647874059847856*^9, 3.647874112368532*^9}, {
   3.6478741434668694`*^9, 3.6478741647112417`*^9}, {3.6478741975307093`*^9, 
   3.647874316911936*^9}, {3.647883432849091*^9, 3.647883433695364*^9}, {
   3.6478836630474863`*^9, 3.64788371934129*^9}, {3.647883984364443*^9, 
   3.647884120788754*^9}, {3.647884153587347*^9, 3.6478842091789618`*^9}, {
   3.647884260014555*^9, 3.647884371553238*^9}, {3.647884459601219*^9, 
   3.6478845010979433`*^9}, {3.647943646745854*^9, 3.647943648342964*^9}, {
   3.6479436806104107`*^9, 3.64794370569802*^9}, {3.647943745210697*^9, 
   3.647943777849147*^9}, {3.648157536285483*^9, 3.648157563194174*^9}, 
   3.6540033329786873`*^9, {3.654003595425962*^9, 3.6540037158376713`*^9}, 
   3.654021068111121*^9, {3.654022077911805*^9, 3.65402210388743*^9}, {
   3.654022712238564*^9, 3.6540227143770323`*^9}, {3.657267548508017*^9, 
   3.657267631850408*^9}, {3.6572678082986403`*^9, 3.657267824297627*^9}, {
   3.657270496611582*^9, 3.6572705082421103`*^9}, {3.6572706228903303`*^9, 
   3.657270666915155*^9}, {3.6572707651333303`*^9, 3.65727080382154*^9}, 
   3.657270847951461*^9, {3.6572709695471*^9, 3.657270972547859*^9}, {
   3.657271706069788*^9, 3.6572717615317707`*^9}, 3.657271935619981*^9}],

Cell[BoxData[
 RowBox[{"initWfuncPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"initWfuncPlot", ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"x", ",", "p", ",", 
       RowBox[{"\"\<  \>\"", "W"}]}], "}"}]}], ",", 
    RowBox[{"Axes", "\[Rule]", "False"}], ",", 
    RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"20", ",", "Black", ",", "Bold"}], "]"}]}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "111"}], ",", 
    RowBox[{"TicksStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"White", ",", "White", ",", "White"}], "}"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.653980141917246*^9, 3.6539802427872*^9}, {
   3.65398029477639*^9, 3.653980315037592*^9}, {3.654003320970912*^9, 
   3.654003345995899*^9}, {3.654015014103475*^9, 3.654015027502697*^9}, {
   3.654019092654346*^9, 3.654019097134405*^9}, 3.654020385769669*^9, {
   3.654022127444009*^9, 3.6540221542681828`*^9}, {3.654022185546664*^9, 
   3.6540222173915863`*^9}, {3.654022309345478*^9, 3.654022311335836*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Export", "[", 
    RowBox[{
    "\"\</home/ole/Shared/Open/AA/Wignerflow/Kerr/Mathematica/initWfuncPlot.\
pdf\>\"", ",", "initWfuncPlot", ",", 
     RowBox[{"ImageResolution", "\[Rule]", "300"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Export", "[", 
    RowBox[{
    "\"\</home/ole/Shared/Open/AA/Wignerflow/Kerr/Mathematica/wfuncPlot.eps\>\
\"", ",", "wfuncPlot", ",", 
     RowBox[{"ImageResolution", "\[Rule]", "300"}]}], "]"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.653937744170443*^9, 3.6539378011017227`*^9}, {
  3.6539378383979607`*^9, 3.653937951455954*^9}, {3.65393808757485*^9, 
  3.6539380879202137`*^9}, {3.6539381627447233`*^9, 3.65393819228283*^9}, {
  3.6539382899847403`*^9, 3.653938310549165*^9}, {3.653938354058434*^9, 
  3.6539384077031727`*^9}, {3.653938517689156*^9, 3.653938551933887*^9}, {
  3.653977268025931*^9, 3.653977275808716*^9}, {3.653980342252273*^9, 
  3.653980378106472*^9}, {3.654003356067274*^9, 3.654003360345704*^9}, {
  3.654020516670911*^9, 3.65402052008887*^9}}],

Cell[BoxData[{
 RowBox[{"tt", "=", 
  RowBox[{"TT", "*", "0.4"}]}], "\[IndentingNewLine]", 
 RowBox[{"XX", "=", "2.651"}]}], "Input",
 CellChangeTimes->{
  3.647000109725974*^9, 3.647782070539196*^9, 3.647945536946357*^9, 
   3.6479457980431957`*^9, {3.648157093560257*^9, 3.648157095928442*^9}, {
   3.648157126312725*^9, 3.648157152975025*^9}, {3.648159218043338*^9, 
   3.648159228820607*^9}, 3.6481592994455423`*^9, 3.6481593436080303`*^9, 
   3.64815937973285*^9, {3.648319606292104*^9, 3.64831961543438*^9}, 
   3.6483198253195457`*^9, 3.6483271727755423`*^9, {3.6483567547017527`*^9, 
   3.64835676842693*^9}, {3.6483570421242437`*^9, 3.648357043061283*^9}, {
   3.648357088722649*^9, 3.648357143618578*^9}, 3.648357187000828*^9, {
   3.64835770424432*^9, 3.648357720727326*^9}, {3.6538263202535458`*^9, 
   3.6538263301372643`*^9}, {3.653977442988081*^9, 3.653977487836235*^9}, {
   3.6541043822721863`*^9, 3.654104437182547*^9}, {3.6556421656867323`*^9, 
   3.655642169753674*^9}, {3.742052914106802*^9, 3.742053003738249*^9}, {
   3.742053044035529*^9, 3.74205306843369*^9}, {3.7422279540354548`*^9, 
   3.7422279549397573`*^9}, 3.742231660051909*^9, {3.7423114679456787`*^9, 
   3.742311469990609*^9}, {3.742314030079207*^9, 3.742314045656753*^9}, {
   3.742316131803121*^9, 3.742316158010765*^9}, {3.742339239518869*^9, 
   3.742339242477386*^9}, 3.7423393760406427`*^9, {3.742339936912758*^9, 
   3.742339951132427*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"plotWF", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"MeshFunctions", "->", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "11", "}"}]}], ",", 
     RowBox[{"MeshStyle", "\[Rule]", 
      RowBox[{"Directive", "[", " ", 
       RowBox[{"White", ",", 
        RowBox[{"Thickness", "[", "0.0035", "]"}]}], "]"}]}], ",", 
     RowBox[{"ColorFunctionScaling", "->", "False"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "TricoloreColorFunc"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "43"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pts", "=", 
   RowBox[{"Cases", "[", 
    RowBox[{"plotWF", ",", 
     RowBox[{"x_GraphicsComplex", "\[RuleDelayed]", 
      RowBox[{"First", "@", "x"}]}], ",", "Infinity"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"ListPointPlot3D", "[", "pts", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"maxWF", "=", 
   RowBox[{
    RowBox[{"Max", "[", 
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{"pts", ",", "1"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], ".999"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"minWF", "=", 
   RowBox[{"Min", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"pts", ",", "1"}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{"Show", "[", 
  RowBox[{"plotWF", ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Min", "[", 
       RowBox[{
        RowBox[{"Flatten", "[", 
         RowBox[{"pts", ",", "1"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], ",", "maxWF"}], 
     "}"}]}], ",", 
   RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
   RowBox[{"Axes", "\[Rule]", "False"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"x", ",", "p", ",", "W"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.647000109725974*^9, 3.647782070539196*^9, 3.647945536946357*^9, 
   3.6479457980431957`*^9, {3.648157093560257*^9, 3.648157095928442*^9}, {
   3.648157126312725*^9, 3.648157152975025*^9}, {3.648159218043338*^9, 
   3.648159228820607*^9}, 3.6481592994455423`*^9, 3.6481593436080303`*^9, 
   3.64815937973285*^9, {3.648319606292104*^9, 3.64831961543438*^9}, 
   3.6483198253195457`*^9, 3.6483271727755423`*^9, {3.6483567547017527`*^9, 
   3.64835676842693*^9}, {3.6483570421242437`*^9, 3.648357043061283*^9}, {
   3.648357088722649*^9, 3.648357143618578*^9}, 3.648357187000828*^9, {
   3.64835770424432*^9, 3.648357720727326*^9}, 3.6538263202535458`*^9, 
   3.742138038851313*^9, {3.742138320154148*^9, 3.742138327611657*^9}, {
   3.742144967742916*^9, 3.742145015374515*^9}, {3.74221305202864*^9, 
   3.742213061114665*^9}, 3.742295777225556*^9, 3.742296582412019*^9, 
   3.742297070731251*^9, 3.7422974383500843`*^9, 3.7422978306656713`*^9, {
   3.742297882202826*^9, 3.742297885481818*^9}, 3.742297978936472*^9, 
   3.7423081756052837`*^9, {3.742312126444891*^9, 3.742312169630076*^9}, 
   3.742312987980901*^9}],

Cell[BoxData[
 RowBox[{"classicalWFplot", "=", 
  RowBox[{"ContourPlot", "[", 
   RowBox[{
    RowBox[{"Re", "[", 
     RowBox[{"WignerFunctionN", "[", 
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", "*", "p"}]}], ")"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "+", 
                RowBox[{"p", "^", "2"}]}], ")"}], "*", 
              RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
        "]"}], ",", 
       RowBox[{"Im", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", "*", "p"}]}], ")"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "+", 
                RowBox[{"p", "^", "2"}]}], ")"}], "*", 
              RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
        "]"}], ",", "0"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"p", ",", 
      RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
    RowBox[{"ColorFunction", "\[Rule]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Abs", "[", "#1", "]"}], ">", 
          RowBox[{"10", "^", 
           RowBox[{"(", 
            RowBox[{"-", "7"}], ")"}]}]}], ",", "White", ",", "Red"}], "]"}], 
       "&"}], ")"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.648158528228737*^9, 3.648158562221519*^9}, {
  3.6481585962231894`*^9, 3.6481586443363447`*^9}, {3.648158679360386*^9, 
  3.648158714246237*^9}, {3.648357632609377*^9, 3.648357639109188*^9}, {
  3.6483577001420183`*^9, 3.6483577012376003`*^9}}],

Cell[BoxData[{
 RowBox[{"XX", "=", "3.1"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"classicalProbDensityPlot", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "p"}]}], ")"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x", "^", "2"}], "+", 
                 RowBox[{"p", "^", "2"}]}], ")"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
         "]"}], ",", 
        RowBox[{"Im", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "p"}]}], ")"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x", "^", "2"}], "+", 
                 RowBox[{"p", "^", "2"}]}], ")"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
         "]"}], ",", "0"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"MeshStyle", "\[Rule]", 
      RowBox[{"Directive", "[", " ", 
       RowBox[{"White", ",", 
        RowBox[{"Thickness", "[", "0.003", "]"}]}], "]"}]}], ",", 
     RowBox[{"ColorFunctionScaling", "->", "False"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", 
      RowBox[{"86", "+", "81"}]}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "1"}], ",", 
     RowBox[{"Axes", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], " ", ",", 
     RowBox[{"MeshFunctions", "->", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "11", "}"}]}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"x", ",", "p", ",", "\[Rho]"}], "}"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"15", ",", "Black", ",", "Bold"}], "]"}]}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "TricoloreColorFunc"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.648158528228737*^9, 3.648158562221519*^9}, {
   3.6481585962231894`*^9, 3.6481586443363447`*^9}, {3.648158679360386*^9, 
   3.648158750441286*^9}, 3.6481593697093353`*^9, {3.648160105049062*^9, 
   3.648160105740308*^9}, 3.648160196576582*^9, 3.648160725146158*^9, 
   3.653826397465179*^9, {3.653826455273937*^9, 3.653826468835475*^9}, {
   3.6538265104339523`*^9, 3.6538265326134567`*^9}, 3.653826589371234*^9, {
   3.6538266649826736`*^9, 3.653826667782432*^9}, 3.6539385665219727`*^9, 
   3.65393906725747*^9, 3.653980397167651*^9, {3.653980428063712*^9, 
   3.6539804327866993`*^9}, 3.742138039782545*^9, 3.742138431455933*^9, {
   3.742212673512568*^9, 3.7422126784418716`*^9}, {3.7422279681962433`*^9, 
   3.7422279799561*^9}, {3.742228955674879*^9, 3.742228956682856*^9}, {
   3.742229858851469*^9, 3.7422298932988033`*^9}, 3.742295548326805*^9, 
   3.742295778462696*^9, 3.7422965852309837`*^9, 3.742297073022677*^9, 
   3.7422974383588247`*^9, 3.742298010441639*^9, 3.742308175537159*^9, 
   3.7423122142736464`*^9, 3.74233911388405*^9}],

Cell[BoxData[
 RowBox[{"classicalProbDensityPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"classicalProbDensityPlot", ",", 
    RowBox[{"ViewPoint", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"3", ",", 
       RowBox[{"-", "6"}], ",", "6"}], "}"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<x  \>\"", ",", "Italic"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\< p\>\"", ",", "Italic"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<  \[Rho]\\n\\n\>\"", ",", "Italic"}], "]"}]}], "}"}]}], 
    ",", "\[IndentingNewLine]", 
    RowBox[{"Axes", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], ",", 
    RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"30", ",", "Black", ",", "Bold"}], "]"}]}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.6538266132166557`*^9, 3.653826687208727*^9}, {
   3.653937713230644*^9, 3.6539377283837147`*^9}, {3.653938463273615*^9, 
   3.6539384987609577`*^9}, 3.653938603903137*^9, 3.653938681020383*^9, {
   3.653938799528965*^9, 3.65393881397796*^9}, {3.653939000572496*^9, 
   3.653939025962329*^9}, {3.65393916817523*^9, 3.653939191443952*^9}, {
   3.653939250950494*^9, 3.653939285680676*^9}, {3.653980504536561*^9, 
   3.653980597548603*^9}, {3.6539806626249857`*^9, 3.653980696120268*^9}, {
   3.653980824142436*^9, 3.653980824402266*^9}, 3.6540216415001*^9, {
   3.742212692974655*^9, 3.742212694460801*^9}, {3.742227720933189*^9, 
   3.7422278295885963`*^9}, {3.742228907929948*^9, 3.742228908290687*^9}, {
   3.7422294018208933`*^9, 3.7422294936989183`*^9}, {3.7422295823302813`*^9, 
   3.742229627196534*^9}, 3.742231567983062*^9}],

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{
    "export$Directoy", ",", "\"\<classicalProbDensityPlot_(3).pdf\>\""}], 
    "]"}], ",", "classicalProbDensityPlot", ",", 
   RowBox[{"ImageResolution", "\[Rule]", "300"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.653937744170443*^9, 3.6539378011017227`*^9}, {
   3.6539378383979607`*^9, 3.653937951455954*^9}, {3.65393808757485*^9, 
   3.6539380879202137`*^9}, {3.6539381627447233`*^9, 3.65393819228283*^9}, {
   3.6539382899847403`*^9, 3.653938310549165*^9}, {3.653938354058434*^9, 
   3.6539384077031727`*^9}, {3.653938517689156*^9, 3.653938551933887*^9}, {
   3.65398079947305*^9, 3.653980811116146*^9}, {3.657453724127747*^9, 
   3.657453732293494*^9}, 3.742051811512761*^9, {3.742309287707466*^9, 
   3.74230929137821*^9}, 3.74230944782478*^9, 3.7423131802447577`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"circTable", "=", 
   RowBox[{"Evaluate", "@", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"ParametricPlot3D", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"R", "*", 
           RowBox[{"Sin", "[", "u", "]"}]}], ",", 
          RowBox[{"R", "*", 
           RowBox[{"Cos", "[", "u", "]"}]}], ",", "maxWF"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"u", ",", "0", ",", 
          RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{"Directive", "[", 
          RowBox[{
           RowBox[{"RGBColor", "[", 
            RowBox[{
             RowBox[{"1", "-", "R"}], ",", 
             RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], ",", 
           RowBox[{"Thickness", "[", "0.005", "]"}]}], "]"}]}], ",", 
        RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"R", ",", "0.3", ",", "3.0", ",", "0.325"}], "}"}]}], 
     "]"}]}]}], ";", 
  RowBox[{"circTable", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Evaluate", "@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"ParametricPlot3D", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"R", "*", 
             RowBox[{"Sin", "[", "u", "]"}]}], ",", 
            RowBox[{"R", "*", 
             RowBox[{"Cos", "[", "u", "]"}]}], ",", "maxWF"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"u", ",", "0", ",", 
            RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"Directive", "[", 
            RowBox[{
             RowBox[{"RGBColor", "[", 
              RowBox[{
               RowBox[{"1", "-", "R"}], ",", 
               RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], ",", 
             RowBox[{"Thickness", "[", "0.005", "]"}]}], "]"}]}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"R", ",", "0.3", ",", "3.0", ",", "0.325"}], "}"}]}], 
       "]"}]}], ",", 
     RowBox[{"Evaluate", "@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"ParametricPlot3D", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"R", "*", 
             RowBox[{"Sin", "[", "u", "]"}]}], ",", 
            RowBox[{"R", "*", 
             RowBox[{"Cos", "[", "u", "]"}]}], ",", "maxWF"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"u", ",", "0", ",", 
            RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
          RowBox[{"ColorFunction", "->", 
           RowBox[{"Function", "[", 
            RowBox[{
             RowBox[{"{", "u", "}"}], ",", 
             RowBox[{"Hue", "[", "u", "]"}]}], "]"}]}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"R", ",", "RR", ",", "RR", ",", "0"}], "}"}]}], "]"}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.647638732469612*^9, 3.647638739359915*^9}, 
   3.6478661459964323`*^9, {3.647882937802672*^9, 3.647882953916353*^9}, {
   3.6478830346203747`*^9, 3.647883035129428*^9}, 3.6479436088338413`*^9, 
   3.6479438067579117`*^9, {3.6479461875307817`*^9, 3.6479462258032293`*^9}, {
   3.647946916371418*^9, 3.647946947241912*^9}, {3.647947125312501*^9, 
   3.647947129139003*^9}, 3.647948231910965*^9, {3.647949334456217*^9, 
   3.647949337276479*^9}, {3.647949389344603*^9, 3.647949398909251*^9}, {
   3.6479495254138327`*^9, 3.6479495266923237`*^9}, 3.6479495909939337`*^9, {
   3.64795055112781*^9, 3.647950566600129*^9}, {3.6479509114934683`*^9, 
   3.6479509159101152`*^9}, {3.6479539788903303`*^9, 3.647953990502781*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunction", "[", 
       RowBox[{"x", ",", "p", ",", 
        RowBox[{"TT", "*", "0"}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"ViewPoint", "\[Rule]", "VuPoi"}], ",", 
     RowBox[{"MeshFunctions", "->", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "11", "}"}]}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<TemperatureMap\>\""}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "ZZ"}], ",", "ZZ"}], "}"}]}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "numberOfPlotPoints"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}], "//", "Timing"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.615332338682863*^9, 3.6153323671264963`*^9}, {
   3.6153708404981537`*^9, 3.6153708442947683`*^9}, {3.615370993774354*^9, 
   3.6153709970605383`*^9}, {3.615371503594904*^9, 3.615371513169588*^9}, {
   3.615371566099598*^9, 3.6153715845516644`*^9}, {3.6153716985333223`*^9, 
   3.615371700155863*^9}, {3.615371792539176*^9, 3.615371794326886*^9}, {
   3.61537795545512*^9, 3.61537798494068*^9}, {3.6153780494292316`*^9, 
   3.615378092443664*^9}, 3.615378164538499*^9, {3.61537826459508*^9, 
   3.61537826653004*^9}, {3.615379816338554*^9, 3.615379823278825*^9}, {
   3.6153804154286327`*^9, 3.615380431346485*^9}, {3.615380908263824*^9, 
   3.615381002835142*^9}, {3.615577431830936*^9, 3.615577507511448*^9}, {
   3.615577657622074*^9, 3.615577690526105*^9}, 3.615577793267749*^9, {
   3.615577838637783*^9, 3.61557783958727*^9}, {3.615577900895199*^9, 
   3.615577905978784*^9}, {3.615582278512148*^9, 3.6155822838313217`*^9}, 
   3.615582393374818*^9, 3.615582565462751*^9, 3.615634786415193*^9, {
   3.6156398594325733`*^9, 3.61563990714559*^9}, 3.6156400083521547`*^9, {
   3.615640897890258*^9, 3.615640905313417*^9}, 3.615717823245494*^9, 
   3.615718472574972*^9, {3.61571850902551*^9, 3.615718513623602*^9}, {
   3.615718630466916*^9, 3.615718637460788*^9}, {3.6157188495094976`*^9, 
   3.6157188790367727`*^9}, {3.61571890921705*^9, 3.6157190656980677`*^9}, {
   3.615726320880335*^9, 3.615726371831237*^9}, {3.6157597966277122`*^9, 
   3.615759806308758*^9}, {3.615760537298394*^9, 3.615760539460875*^9}, {
   3.6157605754819813`*^9, 3.6157605989877567`*^9}, {3.615760669083221*^9, 
   3.615760678246271*^9}, {3.615760715064034*^9, 3.615760937770069*^9}, 
   3.615762128428687*^9, {3.615762226031069*^9, 3.6157622307856207`*^9}, {
   3.6160069364310207`*^9, 3.616007008122786*^9}, {3.616007161248086*^9, 
   3.616007292949643*^9}, {3.6160075615828733`*^9, 3.616007573991129*^9}, {
   3.616007606055682*^9, 3.616007607324213*^9}, 3.616043426011903*^9, {
   3.616043858617423*^9, 3.616043885096764*^9}, {3.6160439270698957`*^9, 
   3.616043936827976*^9}, 3.616043970825333*^9, {3.616044039486065*^9, 
   3.6160440424251337`*^9}, 3.616044261807308*^9, {3.616044294079385*^9, 
   3.616044334541947*^9}, {3.616044399698579*^9, 3.616044400344762*^9}, {
   3.646530671836835*^9, 3.646530672700842*^9}, {3.646554201008363*^9, 
   3.646554205319046*^9}, 3.7422974383656683`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"wfuncPlot2", "=", 
   RowBox[{"Show", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Show", "[", 
       RowBox[{"plotWF", ",", 
        RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
        RowBox[{"Axes", "\[Rule]", "False"}], ",", 
        RowBox[{"ImageSize", "\[Rule]", "666"}]}], "]"}], ",", 
      RowBox[{"ParametricPlot3D", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"RR", "*", 
           RowBox[{"Sin", "[", "u", "]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "RR"}], "*", 
           RowBox[{"Cos", "[", "u", "]"}]}], ",", 
          RowBox[{"0.002", "+", 
           RowBox[{"Re", "[", 
            RowBox[{"WignerFunctionN", "[", 
             RowBox[{
              RowBox[{"RR", "*", 
               RowBox[{"Sin", "[", "u", "]"}]}], ",", 
              RowBox[{
               RowBox[{"-", "RR"}], "*", 
               RowBox[{"Cos", "[", "u", "]"}]}], ",", "tt"}], "]"}], 
            "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"u", ",", "0", ",", 
          RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
        RowBox[{"ColorFunction", "->", 
         RowBox[{"Function", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
           RowBox[{"Darker", "[", "Green", "]"}]}], "]"}]}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{"Thickness", "[", "0.02", "]"}]}], ",", 
        RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
        RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}]}], "}"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{"wfuncPlot2", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"wfuncPlot2", ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<      x\>\"", ",", "Italic"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<p\>\"", ",", "Italic"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<W\\n\>\"", ",", "Italic"}], "]"}]}], "}"}]}], ",", 
    RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"50", ",", "Black", ",", "Bold"}], "]"}]}], ",", 
    RowBox[{"ViewPoint", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"12", ",", 
       RowBox[{"-", "10"}], ",", "15"}], "}"}]}], ",", 
    RowBox[{"Axes", "\[Rule]", "True"}], ",", 
    RowBox[{"TicksStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Directive", "[", 
        RowBox[{"White", ",", "12"}], "]"}], ",", 
       RowBox[{"Directive", "[", 
        RowBox[{"White", ",", "12"}], "]"}], ",", "White"}], "}"}]}]}], 
   "]"}]}], "\n", 
 RowBox[{
  RowBox[{"bImage", "=", 
   RowBox[{"GraphicsRow", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Show", "[", 
        RowBox[{
         RowBox[{"ImageCrop", "[", "wfuncPlot2", "]"}], ",", 
         RowBox[{"ImageSize", "\[Rule]", "1300"}]}], "]"}], ",", 
       RowBox[{"Show", "[", 
        RowBox[{"ringPlot", ",", 
         RowBox[{"ImageSize", "\[Rule]", "2900"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"-", "900"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "4444"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{"export$Directoy", ",", "\"\<Fig_3.pdf\>\""}], "]"}], ",", 
   RowBox[{"ImageCrop", "[", "bImage", "]"}], ",", 
   RowBox[{"ImageResolution", "\[Rule]", "900"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6485590465219183`*^9, 3.648559053111343*^9}, {
   3.648559092752021*^9, 3.648559137045835*^9}, {3.648559177476801*^9, 
   3.648559239190995*^9}, {3.648559419643278*^9, 3.6485594487395287`*^9}, {
   3.648559546257621*^9, 3.648559637553299*^9}, {3.6485598615167418`*^9, 
   3.648559866302928*^9}, {3.648559920029509*^9, 3.648559933644603*^9}, {
   3.648559966188198*^9, 3.6485600527773447`*^9}, 3.648560083323977*^9, {
   3.6485601693110437`*^9, 3.648560186584194*^9}, {3.648560218421454*^9, 
   3.648560266533884*^9}, {3.6485603124214582`*^9, 3.648560314380642*^9}, {
   3.6486362258301573`*^9, 3.6486363126805353`*^9}, {3.653976857226797*^9, 
   3.653976925766159*^9}, {3.653976985327063*^9, 3.653977054857614*^9}, {
   3.653977208017205*^9, 3.6539772268180323`*^9}, {3.653977314199946*^9, 
   3.653977316081292*^9}, 3.653977353327655*^9, {3.653977614497242*^9, 
   3.6539778553753366`*^9}, {3.653977907325851*^9, 3.653977957610896*^9}, {
   3.653978094679985*^9, 3.653978120972522*^9}, {3.653978176945641*^9, 
   3.653978191822813*^9}, {3.653979626745661*^9, 3.653979627450313*^9}, {
   3.653980124319441*^9, 3.6539801266730413`*^9}, 3.653980258482604*^9, {
   3.6541067244661016`*^9, 3.654106759865501*^9}, 3.654106877345358*^9, {
   3.654106985537045*^9, 3.654107015710679*^9}, 3.6541070457752542`*^9, {
   3.654107108242694*^9, 3.654107244987192*^9}, 3.654107357889427*^9, {
   3.654107706644525*^9, 3.654107708359571*^9}, 3.654341087318555*^9, {
   3.654341209571054*^9, 3.6543412584386587`*^9}, {3.654341318631177*^9, 
   3.654341320942432*^9}, {3.6543414618046293`*^9, 3.65434146577387*^9}, {
   3.6543415058199663`*^9, 3.654341531799667*^9}, {3.6543415628065643`*^9, 
   3.654341576995955*^9}, 3.654341613082398*^9, {3.654341644405992*^9, 
   3.654341646264318*^9}, {3.65434172897412*^9, 3.654341741602716*^9}, {
   3.654341808505887*^9, 3.654341813599106*^9}, 3.6543418553294477`*^9, 
   3.6544273045704947`*^9, {3.657452149244158*^9, 3.657452150826066*^9}, {
   3.657452277711927*^9, 3.657452278867517*^9}, 3.742138738098597*^9, {
   3.742138995400206*^9, 3.742138998331518*^9}, {3.74213903071587*^9, 
   3.742139063903084*^9}, {3.742140270672511*^9, 3.7421402716024017`*^9}, {
   3.742140362636531*^9, 3.742140405859866*^9}, {3.7421405002486687`*^9, 
   3.742140500512911*^9}, {3.7421424778588257`*^9, 3.7421425054161377`*^9}, {
   3.742142599796652*^9, 3.7421426124441643`*^9}, {3.7421426756611013`*^9, 
   3.742142675945744*^9}, {3.742142768112966*^9, 3.742142768627222*^9}, {
   3.742142825387662*^9, 3.742142852985085*^9}, {3.742142913942569*^9, 
   3.7421429570837317`*^9}, 3.742142987434577*^9, 3.742144334569034*^9, {
   3.742144368383478*^9, 3.742144369620262*^9}, {3.742144457882986*^9, 
   3.7421444860234337`*^9}, 3.742144521787504*^9, 3.74214462127956*^9, {
   3.742144662385795*^9, 3.7421446875489407`*^9}, {3.7421447179798203`*^9, 
   3.7421447949831247`*^9}, {3.742144833253914*^9, 3.742144851605036*^9}, {
   3.742144882081992*^9, 3.74214493464627*^9}, 3.742145056654104*^9, {
   3.74214511207267*^9, 3.7421452516805964`*^9}, {3.742210874611397*^9, 
   3.742210897631857*^9}, {3.742211457943129*^9, 3.742211504781809*^9}, {
   3.74221291567918*^9, 3.742212934043833*^9}, {3.742213104616263*^9, 
   3.742213125977688*^9}, {3.742213191374324*^9, 3.7422131987526207`*^9}, 
   3.742227706462267*^9, {3.7422980333397303`*^9, 3.742298034969694*^9}, {
   3.742299083066085*^9, 3.742299107168294*^9}, {3.742299419522505*^9, 
   3.74229949349971*^9}, 3.742309302346685*^9, 3.742309422832943*^9, {
   3.7423101222724237`*^9, 3.74231017533114*^9}, {3.742310208695114*^9, 
   3.7423102510826387`*^9}, {3.742310521765566*^9, 3.742310597867312*^9}, {
   3.7423106372846947`*^9, 3.742310661352025*^9}, 3.742310833392308*^9, {
   3.742311007982957*^9, 3.7423110246647387`*^9}, {3.742311060145501*^9, 
   3.742311060410727*^9}, 3.742311093126815*^9, {3.742311149202343*^9, 
   3.742311149671795*^9}, {3.742311183957704*^9, 3.742311223424152*^9}, 
   3.742311358228778*^9, {3.7423115442909613`*^9, 3.742311597534885*^9}, {
   3.742311636707163*^9, 3.742311657834074*^9}, 3.7423117660827293`*^9, 
   3.742312934293977*^9, 3.742312967053672*^9, 3.742313163447928*^9, {
   3.742316003114581*^9, 3.742316011050598*^9}, {3.742316050432148*^9, 
   3.742316106716523*^9}, {3.7423397663329153`*^9, 3.742339779544776*^9}, {
   3.742339895196981*^9, 3.742339897991786*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"plotWF", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"MeshFunctions", "->", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "11", "}"}]}], ",", 
     RowBox[{"MeshStyle", "\[Rule]", 
      RowBox[{"Directive", "[", " ", 
       RowBox[{"White", ",", 
        RowBox[{"Thickness", "[", "0.003", "]"}]}], "]"}]}], ",", 
     RowBox[{"ColorFunctionScaling", "->", "False"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "TricoloreColorFunc"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "43"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6485590465219183`*^9, 3.648559053111343*^9}, {
   3.648559092752021*^9, 3.648559137045835*^9}, {3.648559177476801*^9, 
   3.648559239190995*^9}, {3.648559419643278*^9, 3.6485594487395287`*^9}, {
   3.648559546257621*^9, 3.648559637553299*^9}, {3.6485598615167418`*^9, 
   3.648559866302928*^9}, {3.648559920029509*^9, 3.648559933644603*^9}, {
   3.648559966188198*^9, 3.6485600527773447`*^9}, 3.648560083323977*^9, {
   3.6485601693110437`*^9, 3.648560186584194*^9}, {3.648560218421454*^9, 
   3.648560266533884*^9}, {3.6485603124214582`*^9, 3.648560314380642*^9}, {
   3.6486362258301573`*^9, 3.6486363126805353`*^9}, {3.653976857226797*^9, 
   3.653976925766159*^9}, {3.653976985327063*^9, 3.653977054857614*^9}, {
   3.653977208017205*^9, 3.6539772268180323`*^9}, {3.653977314199946*^9, 
   3.653977316081292*^9}, 3.653977353327655*^9, {3.653977614497242*^9, 
   3.6539778553753366`*^9}, {3.653977907325851*^9, 3.653977957610896*^9}, {
   3.653978094679985*^9, 3.653978120972522*^9}, {3.653978176945641*^9, 
   3.653978191822813*^9}, {3.653979626745661*^9, 3.653979627450313*^9}, {
   3.653980124319441*^9, 3.6539801266730413`*^9}, 3.653980258482604*^9, {
   3.6541067244661016`*^9, 3.654106759865501*^9}, 3.654106877345358*^9, {
   3.654106985537045*^9, 3.654107015710679*^9}, 3.6541070457752542`*^9, {
   3.654107108242694*^9, 3.654107244987192*^9}, 3.654107357889427*^9, {
   3.654107706644525*^9, 3.654107708359571*^9}, 3.654341087318555*^9, {
   3.654341209571054*^9, 3.6543412584386587`*^9}, {3.654341318631177*^9, 
   3.654341320942432*^9}, {3.6543414618046293`*^9, 3.65434146577387*^9}, {
   3.6543415058199663`*^9, 3.654341531799667*^9}, {3.6543415628065643`*^9, 
   3.654341576995955*^9}, 3.654341613082398*^9, {3.654341644405992*^9, 
   3.654341646264318*^9}, {3.65434172897412*^9, 3.654341741602716*^9}, {
   3.654341808505887*^9, 3.654341813599106*^9}, 3.6543418553294477`*^9, 
   3.6544273045704947`*^9, {3.657452149244158*^9, 3.657452150826066*^9}, {
   3.657452277711927*^9, 3.657452278867517*^9}, 3.742138738098597*^9, {
   3.742138995400206*^9, 3.742138998331518*^9}, {3.74213903071587*^9, 
   3.742139063903084*^9}, {3.742140270672511*^9, 3.7421402716024017`*^9}, {
   3.742140362636531*^9, 3.742140405859866*^9}, {3.7421405002486687`*^9, 
   3.742140500512911*^9}, {3.7421424778588257`*^9, 3.7421425054161377`*^9}, {
   3.742142599796652*^9, 3.7421426124441643`*^9}, {3.7421426756611013`*^9, 
   3.742142675945744*^9}, {3.742142768112966*^9, 3.742142768627222*^9}, {
   3.742142825387662*^9, 3.742142852985085*^9}, {3.742142913942569*^9, 
   3.7421429570837317`*^9}, 3.742142987434577*^9, 3.742144334569034*^9, {
   3.742144368383478*^9, 3.742144369620262*^9}, {3.742144457882986*^9, 
   3.7421444860234337`*^9}, 3.742144521787504*^9, 3.74214462127956*^9, {
   3.742144662385795*^9, 3.7421446875489407`*^9}, {3.7421447179798203`*^9, 
   3.7421447949831247`*^9}, {3.742144833253914*^9, 3.742144851605036*^9}, {
   3.742144882081992*^9, 3.74214493464627*^9}, 3.742145056654104*^9, {
   3.74214511207267*^9, 3.7421452516805964`*^9}, {3.742210874611397*^9, 
   3.742210897631857*^9}, {3.742211457943129*^9, 3.742211504781809*^9}, {
   3.74221291567918*^9, 3.742212934043833*^9}, {3.742213104616263*^9, 
   3.742213125977688*^9}, {3.742213191374324*^9, 3.7422131987526207`*^9}, 
   3.742227706462267*^9, {3.7422980333397303`*^9, 3.742298034969694*^9}, {
   3.742299083066085*^9, 3.742299107168294*^9}, {3.742299419522505*^9, 
   3.74229949349971*^9}, 3.742309302346685*^9, 3.742309422832943*^9, {
   3.7423101222724237`*^9, 3.74231017533114*^9}, {3.742310208695114*^9, 
   3.7423102510826387`*^9}, {3.742310521765566*^9, 3.742310597867312*^9}, {
   3.7423106372846947`*^9, 3.742310661352025*^9}, 3.742310833392308*^9, {
   3.742311007982957*^9, 3.7423110246647387`*^9}, {3.742311060145501*^9, 
   3.742311060410727*^9}, 3.742311093126815*^9, {3.742311149202343*^9, 
   3.742311149671795*^9}, {3.742311183957704*^9, 3.742311223424152*^9}, 
   3.742311358228778*^9, {3.7423115442909613`*^9, 3.742311597534885*^9}, {
   3.742311636707163*^9, 3.742311657834074*^9}, 3.7423117660827293`*^9, 
   3.7423129444420843`*^9, {3.742313026580103*^9, 3.742313048793202*^9}}],

Cell[BoxData[
 RowBox[{"wfuncPlot2", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Show", "[", 
      RowBox[{"plotWF", ",", 
       RowBox[{"LabelStyle", "\[Rule]", 
        RowBox[{"Directive", "[", 
         RowBox[{"30", ",", "Black", ",", "Bold"}], "]"}]}], ",", 
       RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
       RowBox[{"Axes", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], " ", ",", 
       RowBox[{"AxesEdge", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}]}], "}"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Ticks", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "0", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "0", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0.1", ",", "0.2"}], "}"}]}], "}"}]}], ",", 
       RowBox[{"AxesStyle", "\[Rule]", "Black"}], ",", "\[IndentingNewLine]", 
       
       RowBox[{"AxesLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<x  \>\"", ",", "Italic"}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<   p\>\"", ",", "Italic"}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<W\\n\\n\\n\>\"", ",", "Italic"}], "]"}]}], "}"}]}], 
       ",", 
       RowBox[{"LabelStyle", "\[Rule]", 
        RowBox[{"Directive", "[", 
         RowBox[{"15", ",", "Black", ",", "Bold"}], "]"}]}]}], "]"}], ",", 
     RowBox[{"ParametricPlot3D", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"RR", "*", 
          RowBox[{"Sin", "[", "u", "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "RR"}], "*", 
          RowBox[{"Cos", "[", "u", "]"}]}], ",", 
         RowBox[{"0.002", "+", 
          RowBox[{"Re", "[", 
           RowBox[{"WignerFunctionN", "[", 
            RowBox[{
             RowBox[{"RR", "*", 
              RowBox[{"Sin", "[", "u", "]"}]}], ",", 
             RowBox[{
              RowBox[{"-", "RR"}], "*", 
              RowBox[{"Cos", "[", "u", "]"}]}], ",", "tt"}], "]"}], "]"}]}]}],
         "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"u", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"ColorFunction", "->", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
          RowBox[{"Darker", "[", "Green", "]"}]}], "]"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "}"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.742213259107532*^9, 3.742213284153386*^9}, {
   3.742218781400899*^9, 3.742218828098901*^9}, {3.742218861994879*^9, 
   3.742218862894993*^9}, {3.742218902888925*^9, 3.7422189227176533`*^9}, {
   3.742218986752289*^9, 3.742219089254506*^9}, {3.742219133208385*^9, 
   3.742219156393695*^9}, {3.742219246199089*^9, 3.7422192562809467`*^9}, {
   3.7422193321508427`*^9, 3.7422195498918037`*^9}, 3.742227300823196*^9, {
   3.7422273369812803`*^9, 3.742227405703404*^9}, {3.7422275076369877`*^9, 
   3.742227566308584*^9}, {3.742227610303133*^9, 3.742227676309206*^9}, {
   3.7422286382367373`*^9, 3.742228638562584*^9}, {3.7422297155981293`*^9, 
   3.742229778580681*^9}, {3.74222982105112*^9, 3.742229822100243*^9}, {
   3.742229920394944*^9, 3.742229922529271*^9}, {3.742299216922162*^9, 
   3.74229923974727*^9}, {3.742299276875489*^9, 3.742299308581987*^9}, {
   3.742299344727427*^9, 3.742299347434038*^9}, 3.742339840278872*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"bImage", "=", 
   RowBox[{"GraphicsRow", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"classicalProbDensityPlot", ",", 
       RowBox[{"Show", "[", "wfuncPlot2", "]"}]}], "}"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"fig1Plot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"bImage", ",", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"Show", "[", 
          RowBox[{"initWfuncPlot", ",", 
           RowBox[{"ImageSize", "\[Rule]", "300"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"400", ",", 
           RowBox[{"-", "135"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{
          "\"\<(b)                                 (a)                        \
    (c)\>\"", ",", "30", ",", "Bold"}], 
          RowBox[{"(*", 
           RowBox[{",", 
            RowBox[{"Background", "\[Rule]", "White"}]}], "*)"}], "]"}], ",", 
         
         RowBox[{"{", 
          RowBox[{"330", ",", 
           RowBox[{"-", "95"}]}], "}"}]}], "]"}]}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{"export$Directoy", ",", 
     RowBox[{"ToString", "[", " ", "stateCASE", "]"}], ",", 
     "\"\<__fig_1_(3).pdf\>\""}], "]"}], ",", 
   RowBox[{"ImageCrop", "[", "fig1Plot", "]"}], ",", 
   RowBox[{"ImageResolution", "\[Rule]", "1200"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{"export$Directoy", ",", 
     RowBox[{"ToString", "[", " ", "stateCASE", "]"}], ",", 
     "\"\<__fig_1_(3).png\>\""}], "]"}], ",", 
   RowBox[{"ImageCrop", "[", "fig1Plot", "]"}], ",", 
   RowBox[{"ImageResolution", "\[Rule]", "1200"}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.654021311891164*^9, 3.65402225065594*^9, {3.6541016234226294`*^9, 
   3.654101639993896*^9}, {3.654102019592784*^9, 3.6541020270471697`*^9}, 
   3.654102076595422*^9, {3.657452082204701*^9, 3.657452093906151*^9}, {
   3.7422126269841547`*^9, 3.742212641301606*^9}, {3.742212717030529*^9, 
   3.7422128121212883`*^9}, 3.742212859341935*^9, {3.7422129556989307`*^9, 
   3.742212960650578*^9}, 3.7422133037081823`*^9, {3.742228344180483*^9, 
   3.742228353156621*^9}, {3.742228385033085*^9, 3.742228448988532*^9}, {
   3.742228671163574*^9, 3.742228725432995*^9}, {3.742230197660028*^9, 
   3.742230263216123*^9}, {3.742230296787098*^9, 3.742230509960466*^9}, 
   3.742231450418461*^9, {3.742231485877706*^9, 3.742231524578046*^9}, {
   3.742292120864436*^9, 3.742292128256329*^9}, {3.742298837054853*^9, 
   3.742298845174458*^9}, {3.742298889114526*^9, 3.742298892703134*^9}, {
   3.7423092040687037`*^9, 3.742309220003942*^9}, {3.7423094478303967`*^9, 
   3.74230944783193*^9}, {3.7423131802552767`*^9, 3.7423131802616453`*^9}}],

Cell[BoxData[
 RowBox[{"timePrint", "[", "TheEnd", "]"}]], "Input",
 CellChangeTimes->{{3.742145836331196*^9, 3.742145842051343*^9}}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1358, 713},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
PrintingOptions->{"PaperOrientation"->"Portrait",
"PaperSize"->{594.75, 842.25},
"PostScriptOutputFile"->"/home/ole/PDF/Kerr.pdf",
"PrintCellBrackets"->False,
"PrintMultipleHorizontalPages"->False,
"PrintRegistrationMarks"->False,
"PrintingMargins"->{{54, 54}, {72, 72}}},
CellProlog:>SelectionMove[
  EvaluationCell[], All, Cell],
FrontEndVersion->"9.0 for Linux x86 (64-bit) (February 7, 2013)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]]}, Visible -> False, 
  FrontEndVersion -> "9.0 for Linux x86 (64-bit) (February 7, 2013)", 
  StyleDefinitions -> "PrivateStylesheetFormatting.nb"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 566, 13, 109, "Title"],
Cell[1148, 37, 7843, 147, 231, "Input"],
Cell[8994, 186, 1059, 29, 77, "Input"],
Cell[10056, 217, 14332, 275, 473, "Input"],
Cell[24391, 494, 12033, 337, 847, "Input"],
Cell[36427, 833, 3578, 110, 99, "Input"],
Cell[CellGroupData[{
Cell[40030, 947, 1648, 23, 50, "Subtitle"],
Cell[41681, 972, 4235, 110, 165, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45953, 1087, 1678, 24, 50, "Subtitle"],
Cell[47634, 1113, 5798, 108, 77, "Input"],
Cell[53435, 1223, 7508, 159, 187, "Input"],
Cell[60946, 1384, 4999, 98, 165, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65982, 1487, 386, 5, 50, "Subtitle"],
Cell[CellGroupData[{
Cell[66393, 1496, 8508, 216, 364, "Input"],
Cell[74904, 1714, 522, 12, 23, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[75475, 1732, 148, 2, 50, "Subtitle"],
Cell[75626, 1736, 1616, 45, 143, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[77279, 1786, 99, 1, 50, "Subtitle"],
Cell[77381, 1789, 6024, 155, 275, "Input"],
Cell[83408, 1946, 879, 15, 71, "Text"],
Cell[84290, 1963, 1174, 19, 71, "Text"],
Cell[CellGroupData[{
Cell[85489, 1986, 192, 2, 29, "Subsubtitle"],
Cell[85684, 1990, 3004, 69, 55, "Input"],
Cell[88691, 2061, 1506, 33, 55, "Input"],
Cell[90200, 2096, 3706, 94, 99, "Input"],
Cell[93909, 2192, 2766, 64, 104, "Input"],
Cell[96678, 2258, 1378, 39, 121, "Input"],
Cell[98059, 2299, 1302, 32, 99, "Input"],
Cell[99364, 2333, 3214, 92, 127, "Input"],
Cell[102581, 2427, 2990, 92, 127, "Input"],
Cell[105574, 2521, 450, 8, 68, "Text"],
Cell[106027, 2531, 211, 3, 32, "Chapter"],
Cell[106241, 2536, 1196, 34, 99, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[107486, 2576, 325, 4, 50, "Subtitle"],
Cell[107814, 2582, 5648, 115, 209, "Input"],
Cell[113465, 2699, 2449, 48, 55, "Input"],
Cell[115917, 2749, 4187, 91, 121, "Input"],
Cell[CellGroupData[{
Cell[120129, 2844, 298, 4, 43, "Subsubtitle"],
Cell[120430, 2850, 5273, 121, 253, "Input"],
Cell[125706, 2973, 617, 15, 32, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[126360, 2993, 117, 1, 29, "Subsubtitle"],
Cell[126480, 2996, 94, 1, 32, "Input"],
Cell[126577, 2999, 3166, 79, 205, "Input"],
Cell[129746, 3080, 2051, 56, 54, "Input"],
Cell[131800, 3138, 3206, 72, 121, "Input"],
Cell[135009, 3212, 1221, 22, 32, "Input"],
Cell[136233, 3236, 757, 14, 32, "Input"],
Cell[136993, 3252, 997, 22, 32, "Input"],
Cell[137993, 3276, 3415, 64, 99, "Input"],
Cell[141411, 3342, 1914, 34, 32, "Input"],
Cell[143328, 3378, 844, 19, 55, "Input"],
Cell[144175, 3399, 2840, 41, 143, "Input"],
Cell[147018, 3442, 8090, 196, 363, "Input"],
Cell[155111, 3640, 8215, 198, 363, "Input"],
Cell[163329, 3840, 1763, 39, 99, "Input"],
Cell[165095, 3881, 662, 19, 32, "Input"],
Cell[165760, 3902, 2611, 59, 99, "Input"],
Cell[168374, 3963, 1624, 43, 99, "Input"],
Cell[170001, 4008, 3321, 80, 99, "Input"],
Cell[173325, 4090, 5549, 106, 99, "Input"],
Cell[178877, 4198, 419, 9, 36, "Input"],
Cell[179299, 4209, 8514, 225, 451, "Input"],
Cell[187816, 4436, 292, 5, 32, "Input"],
Cell[188111, 4443, 3451, 75, 165, "Input"],
Cell[191565, 4520, 1700, 30, 32, "Input"],
Cell[193268, 4552, 1659, 27, 55, "Input"],
Cell[194930, 4581, 1104, 23, 55, "Input"],
Cell[196037, 4606, 1073, 22, 55, "Input"],
Cell[197113, 4630, 1433, 22, 55, "Input"],
Cell[198549, 4654, 3637, 90, 187, "Input"],
Cell[202189, 4746, 2090, 59, 99, "Input"],
Cell[204282, 4807, 3710, 86, 143, "Input"],
Cell[207995, 4895, 1846, 37, 77, "Input"],
Cell[209844, 4934, 870, 15, 32, "Input"],
Cell[210717, 4951, 3831, 92, 231, "Input"],
Cell[214551, 5045, 3431, 61, 55, "Input"],
Cell[217985, 5108, 7898, 153, 209, "Input"],
Cell[225886, 5263, 5269, 84, 77, "Input"],
Cell[231158, 5349, 4072, 97, 165, "Input"],
Cell[235233, 5448, 3016, 69, 187, "Input"],
Cell[238252, 5519, 133, 2, 32, "Input"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> Figures/180801_151126_KERR__WFlow__Fig__4__M9_.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    246905,       5841]
NotebookOptionsPosition[    241928,       5700]
NotebookOutlinePosition[    242861,       5730]
CellTagsIndexPosition[    242818,       5727]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Quantum Kerr Oscillator",
 "\n",
 Cell[BoxData[
  StyleBox[
   RowBox[{
   "Figures", ",", " ", "AppendixFigure", ",", " ", "Animations", ",", " ", 
    RowBox[{"Brumer", " ", "State"}]}], "SubsubitemParagraph"]], "Input",
  CellChangeTimes->{{3.656008349356085*^9, 3.656008382149452*^9}}]
}], "Title",
 CellChangeTimes->{{3.6149642069439497`*^9, 3.6149642195438023`*^9}, {
   3.615042293352717*^9, 3.6150422968241043`*^9}, 3.625311915921473*^9, 
   3.629566265496887*^9, {3.6481255432372704`*^9, 3.6481255440958643`*^9}, 
   3.656008420070451*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Quit", "[", "]"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";", 
    RowBox[{"Clear", "[", "Derivative", "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"SetOptions", "[", 
     RowBox[{
      RowBox[{"EvaluationNotebook", "[", "]"}], ",", 
      RowBox[{"CellProlog", "\[RuleDelayed]", 
       RowBox[{"SelectionMove", "[", 
        RowBox[{
         RowBox[{"EvaluationCell", "[", "]"}], ",", "All", ",", "Cell"}], 
        "]"}]}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"progressCount", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"showDetailsAndPlots", "=", "False"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"plotColorsList", "=", 
     RowBox[{"{", 
      RowBox[{"Blue", ",", "Purple", ",", 
       RowBox[{"Lighter", "[", "Blue", "]"}], ",", "Cyan", ",", "White", ",", 
       "White", ",", "White", ",", "Yellow", ",", "Orange", ",", "Red", ",", 
       "Red", ",", "Pink"}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"blueRedColorFunc", "=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Blend", "[", 
        RowBox[{"plotColorsList", ",", 
         RowBox[{"Rescale", "[", 
          RowBox[{"#3", ",", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.06"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], "]"}]}], 
        "]"}], "&"}], ")"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TricoloreColorsList", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Blue", "]"}], ",", "Blue", ",", "Blue", ",", 
       "Blue", ",", 
       RowBox[{"Lighter", "[", "Blue", "]"}], ",", 
       RowBox[{"Lighter", "[", "Blue", "]"}], ",", 
       RowBox[{"Lighter", "[", 
        RowBox[{"Lighter", "[", "Blue", "]"}], "]"}], ",", "White", ",", 
       RowBox[{"Lighter", "[", 
        RowBox[{"Lighter", "[", "Red", "]"}], "]"}], ",", 
       RowBox[{"Lighter", "[", "Red", "]"}], ",", 
       RowBox[{"Lighter", "[", "Red", "]"}], ",", 
       RowBox[{"Lighter", "[", "Red", "]"}], ",", 
       RowBox[{"Lighter", "[", "Red", "]"}], ",", "Red", ",", 
       RowBox[{"Darker", "[", 
        RowBox[{"Red", ",", "0.25"}], "]"}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"TricoloreColorFunc", "=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Blend", "[", 
        RowBox[{"TricoloreColorsList", ",", 
         RowBox[{"Rescale", "[", 
          RowBox[{"#3", ",", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.1"}], ",", 
           RowBox[{"2", "*", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "4"}], ",", "0.725"}], "}"}]}]}], 
          "]"}]}], "]"}], "&"}], ")"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.6156320458775873`*^9, 
   3.615632066333396*^9}, 3.6156331592048607`*^9, 3.6156331921326523`*^9, {
   3.61563347871996*^9, 3.615633504831564*^9}, {3.615633534974391*^9, 
   3.615633571018347*^9}, {3.615633637584827*^9, 3.615633656101695*^9}, {
   3.615633687291555*^9, 3.615633702998143*^9}, 3.615633767353943*^9, 
   3.615634260064809*^9, {3.615634516238912*^9, 3.6156345165996103`*^9}, {
   3.615640718301269*^9, 3.615640723993116*^9}, {3.615640965047326*^9, 
   3.6156409652607117`*^9}, {3.615641364047477*^9, 3.615641365896698*^9}, 
   3.615641846478875*^9, 3.6156420647131767`*^9, {3.615648084078582*^9, 
   3.6156481144810963`*^9}, 3.6156498327198343`*^9, 3.6157177256918793`*^9, {
   3.615717771202983*^9, 3.615717798779161*^9}, {3.6157181718105164`*^9, 
   3.615718282003779*^9}, {3.615719385664939*^9, 3.615719388771999*^9}, {
   3.615724780152248*^9, 3.615724787339726*^9}, {3.6157309564883137`*^9, 
   3.615731030826474*^9}, {3.615731074372919*^9, 3.61573114030761*^9}, {
   3.615731221093851*^9, 3.615731224848073*^9}, {3.6157314468020973`*^9, 
   3.615731470924478*^9}, {3.615731536071617*^9, 3.615731540499689*^9}, {
   3.615731607905945*^9, 3.615731623780262*^9}, {3.615731663309916*^9, 
   3.6157316861671352`*^9}, {3.615731718343873*^9, 3.615731738235317*^9}, {
   3.6157317701934967`*^9, 3.615731806749566*^9}, {3.6157318683178463`*^9, 
   3.615731882165018*^9}, {3.615731914516308*^9, 3.615731949377364*^9}, {
   3.6157319862071753`*^9, 3.615731994269411*^9}, {3.615732088833954*^9, 
   3.6157320902528753`*^9}, {3.6157321530526648`*^9, 3.61573217229843*^9}, {
   3.6157324153143797`*^9, 3.615732513813241*^9}, 3.615740661005199*^9, {
   3.615758274977693*^9, 3.615758276562348*^9}, {3.6157592315738153`*^9, 
   3.6157592323300734`*^9}, 3.615759981718157*^9, {3.6158225675164633`*^9, 
   3.6158225693822193`*^9}, {3.616045417246179*^9, 3.6160454257091827`*^9}, {
   3.616045531559072*^9, 3.616045531928966*^9}, {3.616067735438904*^9, 
   3.616067736005248*^9}, {3.61606851236817*^9, 3.616068514824626*^9}, {
   3.616070893498361*^9, 3.616070900398108*^9}, 3.616074615415929*^9, {
   3.616078112415565*^9, 3.616078113530233*^9}, 3.616079102974662*^9, {
   3.6165105547529297`*^9, 3.6165105719640102`*^9}, {3.6165108370872707`*^9, 
   3.6165108371121063`*^9}, {3.624955694060576*^9, 3.624955723011841*^9}, {
   3.625311042746018*^9, 3.625311042942409*^9}, {3.6253114467779493`*^9, 
   3.625311447056411*^9}, {3.625312009651863*^9, 3.625312014721457*^9}, {
   3.6253121746040087`*^9, 3.625312176561607*^9}, 3.625312517659998*^9, {
   3.646528237212318*^9, 3.646528240487083*^9}, {3.646528567067741*^9, 
   3.646528567630477*^9}, {3.646553033831624*^9, 3.646553041901435*^9}, {
   3.6465540283623657`*^9, 3.646554029653775*^9}, 3.646554974743787*^9, {
   3.6465551308370132`*^9, 3.6465552238336163`*^9}, {3.646992616136801*^9, 
   3.646992622216215*^9}, 3.6469926624627857`*^9, {3.646992815002122*^9, 
   3.646992826336493*^9}, 3.6469981390459223`*^9, {3.647097731410119*^9, 
   3.6470977450637074`*^9}, {3.6560092867529507`*^9, 
   3.6560092932770243`*^9}, {3.74205103708955*^9, 3.7420510381576557`*^9}, {
   3.742295989026023*^9, 3.742295993696061*^9}, {3.742296165740394*^9, 
   3.742296166700605*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"wfColors", "=", 
   RowBox[{"{", 
    RowBox[{
    "Blue", ",", "Blue", ",", "Purple", ",", "Cyan", ",", "White", ",", 
     "White", ",", "White", ",", "Yellow", ",", "Orange", ",", "Red", ",", 
     "Pink"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wfColorsFunction", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Blend", "[", 
      RowBox[{"wfColors", ",", 
       RowBox[{"Rescale", "[", 
        RowBox[{"#3", ",", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.03"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], "]"}]}], 
      "]"}], "&"}], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wfColors", "=", "TricoloreColorsList"}], ";"}]}], "Input",
 CellChangeTimes->{{3.742295740545905*^9, 3.742295747922028*^9}, {
  3.742296195544841*^9, 3.742296203275223*^9}, {3.742296680792679*^9, 
  3.7422967435310373`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"stateCASE", "=", 
   RowBox[{"(*", "coherentState", "*)"}], " ", "squeezedVacuumState"}], " ", 
  RowBox[{"(*", "twoStateSuperpostion", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"TrueQ", "[", 
     RowBox[{"stateCASE", "==", "squeezedVacuumState"}], "]"}], ",", 
    RowBox[{"(*", "squeezedState", "*)"}], 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"sQueeze", "=", 
       RowBox[{"1", "/", "3"}]}], " ", ";", 
      RowBox[{"stateParameter", "=", "sQueeze"}], ";", 
      RowBox[{"ttevol", ":=", 
       RowBox[{"TT", "/", "3"}]}], ";", 
      RowBox[{"smallLAMBDA", "=", "1"}], ";", 
      RowBox[{"NMAX", "=", "8"}], ";", 
      RowBox[{"RR", "=", 
       RowBox[{"16", "/", "10"}]}], ";"}], "}"}], ",", 
    RowBox[{"(*", "coherentState", "*)"}], 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Displace", "=", 
       RowBox[{"4", "/", "5"}]}], ",", 
      RowBox[{
       RowBox[{"stateParameter", "=", "Displace"}], ";", 
       RowBox[{"ttevol", ":=", 
        RowBox[{"TT", "/", "4"}]}], ";", 
       RowBox[{"smallLAMBDA", "=", 
        RowBox[{"1", "/", "4"}]}], ";", 
       RowBox[{"NMAX", "=", "8"}], ";", 
       RowBox[{"RR", "=", 
        RowBox[{"16", "/", "10"}]}], ";"}]}], "}"}]}], "]"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Displace", "=", 
       RowBox[{"7", "/", "12"}]}], ",", 
      RowBox[{
       RowBox[{"stateParameter", "=", "Displace"}], ";", 
       RowBox[{"ttevol", ":=", 
        RowBox[{"TT", "/", "4"}]}], ";", 
       RowBox[{"smallLAMBDA", "=", 
        RowBox[{"1", "/", "4"}]}], ";", 
       RowBox[{"NMAX", "=", "8"}], ";", 
       RowBox[{"RR", "=", 
        RowBox[{"9", "/", "10"}]}], ";"}]}], "}"}], "]"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"invertKerr", "=", "1"}], ";", 
   RowBox[{"(*", 
    RowBox[{"=", 
     RowBox[{
      RowBox[{"1", ":", " ", 
       RowBox[{"not", " ", "inverted", "     ", "OR"}]}], "   ", "=", 
      RowBox[{"I", ":", " ", "Inverted"}]}]}], "*)"}], "\[IndentingNewLine]", 
   
   RowBox[{"Hbar", "=", "1"}], ";", " ", 
   RowBox[{"M", "=", "1"}], ";", " ", 
   RowBox[{"K", "=", "1"}], ";", " ", 
   RowBox[{"mMixAngle", "=", 
    RowBox[{"Pi", "/", 
     RowBox[{"(", 
      RowBox[{"6", "+", "1"}], ")"}]}]}], ";", "  ", 
   RowBox[{"mMixAngle", "=", 
    RowBox[{"Pi", "/", 
     RowBox[{"(", "4", ")"}]}]}], ";", "  ", 
   RowBox[{"LAMBDA", "=", 
    RowBox[{"invertKerr", "*", "smallLAMBDA"}]}], ";", "  ", 
   RowBox[{"FixParameters", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"h", "->", "Hbar"}], ",", 
      RowBox[{"m", "->", "M"}], ",", 
      RowBox[{"k", "->", "K"}], ",", 
      RowBox[{"\[CapitalLambda]", "->", "LAMBDA"}], ",", 
      RowBox[{"\[Lambda]", "->", "LAMBDA"}]}], "}"}]}], " ", ";"}], " ", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TT", ":=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{
          RowBox[{"Pi", " ", "/", " ", 
           RowBox[{"smallLAMBDA", "^", "2"}]}], " ", "/", 
          RowBox[{"Abs", "[", 
           RowBox[{
            RowBox[{"E0", "[", "1", "]"}], "-", 
            RowBox[{"E0", "[", "0", "]"}]}], "]"}]}]}], ")"}], "/", "8"}], 
      " ", "/.", "FixParameters"}], ",", "4"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DTT", ":=", 
    RowBox[{"N", "[", 
     RowBox[{"TT", "/", "numberOfFrames"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ClearParameters", "=", 
    RowBox[{"ClearAll", "[", 
     RowBox[{
     "h", ",", "m", ",", "k", ",", "\[Lambda]", ",", "\[CapitalLambda]"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"labelPlot", "=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"TrueQ", "[", 
     RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], ",", 
    RowBox[{"StringJoin", "[", 
     RowBox[{"\"\<Squeeze=\>\"", ",", 
      RowBox[{"ToString", "[", 
       RowBox[{"N", "[", 
        RowBox[{"stateParameter", ",", "4"}], "]"}], "]"}]}], "]"}], ",", 
    RowBox[{"StringJoin", "[", 
     RowBox[{"\"\<Coherent=\>\"", ",", 
      RowBox[{"ToString", "[", 
       RowBox[{"N", "[", 
        RowBox[{"stateParameter", ",", "4"}], "]"}], "]"}]}], "]"}]}], 
   "]"}]}], "\n", 
 RowBox[{
  RowBox[{"VuPoi", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "4"}], ",", "5"}], "}"}]}], ";", " ", 
  RowBox[{"export$Directoy", "=", 
   RowBox[{"StringJoin", "[", 
    RowBox[{"\"\</home/ole/Shared/temp/\>\"", ",", 
     RowBox[{"ToString", "[", "stateCASE", "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{" ", 
  RowBox[{
   RowBox[{"animationCreation", "=", "True"}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{"numberOfFrames", "=", 
  RowBox[{"70", "-", "45"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"numberOfPlotPoints", "=", "31"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"imgRes", "=", "600"}]}], "Input",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.6156320458775873`*^9, 
   3.615632066333396*^9}, 3.6156331592048607`*^9, 3.6156331921326523`*^9, {
   3.61563347871996*^9, 3.615633504831564*^9}, {3.615633534974391*^9, 
   3.615633571018347*^9}, {3.615633637584827*^9, 3.615633656101695*^9}, {
   3.615633687291555*^9, 3.615633702998143*^9}, 3.615633767353943*^9, 
   3.615634260064809*^9, {3.615634516238912*^9, 3.6156345165996103`*^9}, {
   3.615640718301269*^9, 3.615640723993116*^9}, {3.615640965047326*^9, 
   3.6156409652607117`*^9}, {3.615641364047477*^9, 3.615641365896698*^9}, 
   3.615641846478875*^9, 3.6156420647131767`*^9, {3.615648084078582*^9, 
   3.6156481144810963`*^9}, 3.6156498327198343`*^9, 3.6157177256918793`*^9, {
   3.615717771202983*^9, 3.615717798779161*^9}, {3.6157181718105164`*^9, 
   3.615718282003779*^9}, {3.615719385664939*^9, 3.615719388771999*^9}, {
   3.615724780152248*^9, 3.615724787339726*^9}, {3.6157309564883137`*^9, 
   3.615731030826474*^9}, {3.615731074372919*^9, 3.61573114030761*^9}, {
   3.615731221093851*^9, 3.615731224848073*^9}, {3.6157314468020973`*^9, 
   3.615731470924478*^9}, {3.615731536071617*^9, 3.615731540499689*^9}, {
   3.615731607905945*^9, 3.615731623780262*^9}, {3.615731663309916*^9, 
   3.6157316861671352`*^9}, {3.615731718343873*^9, 3.615731738235317*^9}, {
   3.6157317701934967`*^9, 3.615731806749566*^9}, {3.6157318683178463`*^9, 
   3.615731882165018*^9}, {3.615731914516308*^9, 3.615731949377364*^9}, {
   3.6157319862071753`*^9, 3.615731994269411*^9}, {3.615732088833954*^9, 
   3.6157320902528753`*^9}, {3.6157321530526648`*^9, 3.61573217229843*^9}, {
   3.6157324153143797`*^9, 3.615732513813241*^9}, 3.615740661005199*^9, {
   3.615758274977693*^9, 3.615758276562348*^9}, {3.6157592315738153`*^9, 
   3.6157592323300734`*^9}, 3.615759981718157*^9, {3.6158225675164633`*^9, 
   3.6158225693822193`*^9}, {3.616045417246179*^9, 3.6160454257091827`*^9}, {
   3.616045531559072*^9, 3.616045531928966*^9}, {3.616067735438904*^9, 
   3.616067736005248*^9}, {3.61606851236817*^9, 3.616068514824626*^9}, {
   3.616070893498361*^9, 3.616070900398108*^9}, 3.616074615415929*^9, {
   3.616078112415565*^9, 3.616078113530233*^9}, 3.616079102974662*^9, {
   3.6165105547529297`*^9, 3.6165105719640102`*^9}, {3.6165108370872707`*^9, 
   3.6165108371121063`*^9}, {3.624955694060576*^9, 3.624955723011841*^9}, {
   3.625311042746018*^9, 3.625311042942409*^9}, {3.6253114467779493`*^9, 
   3.625311447056411*^9}, {3.625312009651863*^9, 3.625312014721457*^9}, {
   3.6253121746040087`*^9, 3.625312176561607*^9}, 3.625312517659998*^9, {
   3.646528237212318*^9, 3.646528240487083*^9}, {3.646528567067741*^9, 
   3.646528567630477*^9}, {3.646553033831624*^9, 3.646553041901435*^9}, {
   3.6465540283623657`*^9, 3.646554029653775*^9}, 3.646554974743787*^9, {
   3.6465551308370132`*^9, 3.6465552238336163`*^9}, {3.646992616136801*^9, 
   3.646992622216215*^9}, 3.6469926624627857`*^9, {3.646992815002122*^9, 
   3.646992826336493*^9}, 3.6469981390459223`*^9, {3.647097731410119*^9, 
   3.6470977711808157`*^9}, 3.647360477023466*^9, 3.6473623159039183`*^9, 
   3.647639486991949*^9, 3.647775743906917*^9, 3.647776081497377*^9, 
   3.647776862032036*^9, 3.6477810324993067`*^9, 3.647781147037665*^9, {
   3.647782110497978*^9, 3.647782113027494*^9}, {3.647941243590602*^9, 
   3.64794128585658*^9}, {3.647942322800074*^9, 3.6479423229765377`*^9}, {
   3.647942359387619*^9, 3.647942389854985*^9}, {3.647942973689354*^9, 
   3.6479429761961937`*^9}, {3.6479448159915323`*^9, 3.647944822222885*^9}, {
   3.6479451827971373`*^9, 3.647945198242318*^9}, 3.6479487683466263`*^9, {
   3.648121593649688*^9, 3.6481215947008877`*^9}, {3.648123654723319*^9, 
   3.648123693583171*^9}, {3.6481237975721817`*^9, 3.64812379839423*^9}, 
   3.648123869500578*^9, {3.648123963752718*^9, 3.648123987226544*^9}, {
   3.648124139183362*^9, 3.648124141762126*^9}, 3.648124385596273*^9, {
   3.648124450489668*^9, 3.648124470144237*^9}, {3.648125497539983*^9, 
   3.6481254980803022`*^9}, 3.648127207683023*^9, {3.648129733205455*^9, 
   3.64812973433359*^9}, {3.648131598587099*^9, 3.64813164436154*^9}, {
   3.648132790038649*^9, 3.6481327913054657`*^9}, 3.648135280197627*^9, {
   3.6481356487240334`*^9, 3.648135648877891*^9}, {3.648136022075742*^9, 
   3.648136025741894*^9}, 3.648136986947774*^9, 3.648137512475025*^9, 
   3.648138660203727*^9, 3.648139523582602*^9, {3.6481551655813503`*^9, 
   3.648155170975871*^9}, 3.648159439960387*^9, 3.648160762338786*^9, {
   3.648161149366193*^9, 3.6481611508060713`*^9}, 3.648162338766151*^9, {
   3.648198137495487*^9, 3.64819820905842*^9}, {3.648198359532854*^9, 
   3.6481983979523363`*^9}, {3.648198477337332*^9, 3.6481984788957777`*^9}, {
   3.648198925937114*^9, 3.648198934610105*^9}, 3.6481992392334223`*^9, {
   3.648212263091679*^9, 3.648212268924767*^9}, {3.648213281124625*^9, 
   3.648213281256587*^9}, {3.648215624999454*^9, 3.64821562866201*^9}, 
   3.648215821996347*^9, {3.648231932469376*^9, 3.648231938342593*^9}, {
   3.648242036189931*^9, 3.6482420810387383`*^9}, {3.64824211231628*^9, 
   3.648242118720455*^9}, {3.648320087568425*^9, 3.648320095223948*^9}, 
   3.64832548424756*^9, {3.648357230085614*^9, 3.6483573901263123`*^9}, 
   3.648357448782195*^9, 3.648357480766802*^9, {3.648357799253729*^9, 
   3.648357873870412*^9}, 3.6483579342341557`*^9, {3.6483580238104*^9, 
   3.648358027574563*^9}, 3.6484780796643133`*^9, {3.648478878529975*^9, 
   3.648478890957799*^9}, {3.648478938245063*^9, 3.648478942684215*^9}, 
   3.648481683308153*^9, {3.648484653043892*^9, 3.6484846545325336`*^9}, 
   3.648558200202774*^9, {3.648558529051745*^9, 3.648558529711141*^9}, 
   3.648566542907082*^9, {3.648595548006069*^9, 3.648595552163698*^9}, {
   3.648595608535007*^9, 3.6485956300909367`*^9}, 3.648596244953361*^9, {
   3.6486327691780367`*^9, 3.6486327704389343`*^9}, {3.653827115383219*^9, 
   3.653827130794415*^9}, 3.653979488449481*^9, {3.6539796997956944`*^9, 
   3.6539797076329117`*^9}, {3.654101323247204*^9, 3.654101324725233*^9}, 
   3.6541013648112307`*^9, {3.6541041865407467`*^9, 3.654104190469612*^9}, 
   3.654104523098547*^9, {3.654105139327928*^9, 3.654105192084413*^9}, {
   3.654106134008523*^9, 3.654106134285*^9}, {3.654340257913258*^9, 
   3.654340258366995*^9}, 3.654507455434484*^9, {3.655640891240521*^9, 
   3.655640891776668*^9}, {3.655641016656946*^9, 3.655641028537932*^9}, 
   3.655641134692958*^9, {3.6556412799551897`*^9, 3.65564129601861*^9}, 
   3.655641379926013*^9, {3.655641481984911*^9, 3.65564148438238*^9}, 
   3.655641588703174*^9, {3.6560044998370543`*^9, 3.6560045031922894`*^9}, {
   3.6560046257169447`*^9, 3.65600462928763*^9}, {3.656005408406949*^9, 
   3.656005429019431*^9}, {3.656005805553939*^9, 3.656005806362729*^9}, 
   3.6560058490939493`*^9, 3.656008638079142*^9, {3.65600927590808*^9, 
   3.656009278482408*^9}, {3.657268008360805*^9, 3.65726801935233*^9}, {
   3.6572714077676*^9, 3.657271420851448*^9}, {3.657272321112818*^9, 
   3.657272326383922*^9}, {3.657273311406228*^9, 3.657273320397456*^9}, {
   3.6572824949759912`*^9, 3.6572825039383593`*^9}, {3.657521679531212*^9, 
   3.657521746339992*^9}, 3.658061191060657*^9, {3.742308555576408*^9, 
   3.74230856430512*^9}, {3.742309071701375*^9, 3.742309072250309*^9}, {
   3.742309386056534*^9, 3.742309387098872*^9}, {3.7423131947877197`*^9, 
   3.742313195326483*^9}, {3.742313844008106*^9, 3.742313844599057*^9}, 
   3.7423186145441093`*^9, {3.742321160615234*^9, 3.742321171738551*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"$t0", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"timePrint", ",", 
    RowBox[{"{", 
     RowBox[{"HoldAll", ",", "Listable"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"prn", "[", "arg_", "]"}], ":=", 
   RowBox[{"Print", "[", 
    RowBox[{
     RowBox[{"HoldForm", "[", "arg", "]"}], ",", "\"\< = \>\"", ",", "arg"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"timePrint", "[", "XX_", "]"}], ":=", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Time spent= \>\"", ",", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ",", "4"}], "]"}], 
      ",", "\"\< Seconds  = \>\"", ",", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ")"}], "/", 
         "60"}], ",", "4"}], "]"}], ",", "\"\< Minutes   for   \>\"", ",", 
      RowBox[{"HoldForm", "[", " ", "XX", "]"}], ",", "\"\< = \>\"", ",", 
      "XX"}], "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 

 RowBox[{
  RowBox[{"Derivative", "/:", 
   RowBox[{"MakeBoxes", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Derivative", "[", "\[Alpha]__", "]"}], "[", "wflow_", "]"}], 
      "[", "vars__Symbol", "]"}], ",", "TraditionalForm"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"bb", ",", "dd", ",", "sp"}], "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"MakeBoxes", "[", 
        RowBox[{"dd", ",", "_"}], "]"}], "^=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"{", "\[Alpha]", "}"}], "]"}], "\[Equal]", "1"}], ",", 
         "\"\<\[DifferentialD]\>\"", ",", "\"\<\[PartialD]\>\""}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"MakeBoxes", "[", 
        RowBox[{"sp", ",", "_"}], "]"}], "^=", "\"\<\[ThinSpace]\>\""}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"bb", "/:", 
       RowBox[{"MakeBoxes", "[", 
        RowBox[{
         RowBox[{"bb", "[", "x__", "]"}], ",", "_"}], "]"}], ":=", 
       RowBox[{"RowBox", "[", 
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"ToBoxes", "[", "#", "]"}], "&"}], ",", 
          RowBox[{"{", "x", "}"}]}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"FractionBox", "[", 
       RowBox[{
        RowBox[{"ToBoxes", "[", 
         RowBox[{"bb", "[", 
          RowBox[{
           RowBox[{"dd", "^", 
            RowBox[{"Plus", "[", "\[Alpha]", "]"}]}], ",", "wflow"}], "]"}], 
         "]"}], ",", 
        RowBox[{"ToBoxes", "[", 
         RowBox[{"Apply", "[", 
          RowBox[{"bb", ",", 
           RowBox[{"Riffle", "[", 
            RowBox[{
             RowBox[{"Map", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"bb", "[", 
                 RowBox[{"dd", ",", "#"}], "]"}], "&"}], ",", 
               RowBox[{"Select", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"{", "vars", "}"}], "^", 
                   RowBox[{"{", "\[Alpha]", "}"}]}], ")"}], ",", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"#", "=!=", "1"}], "&"}], ")"}]}], "]"}]}], "]"}], 
             ",", "sp"}], "]"}]}], "]"}], "]"}]}], "]"}]}]}], "]"}]}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Make", " ", "Derivative", " ", "Output", " ", "BEAUTIFUL", "    ", 
     RowBox[{"http", ":"}]}], "//", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"pages", ".", "uoregon", ".", "edu"}], "/", "noeckel"}], "/", 
       "computernotes"}], "/", "Mathematica"}], "/", 
     RowBox[{"EquationEditing", ".", "html"}]}]}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Make3d", "[", 
    RowBox[{"plot_", ",", "height_", ",", "opacity_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "newplot", "}"}], ",", 
     RowBox[{
      RowBox[{"newplot", "=", 
       RowBox[{"First", "@", 
        RowBox[{"Graphics", "[", "plot", "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"newplot", "=", 
       RowBox[{
        RowBox[{"N", "@", "newplot"}], "/.", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"x_", "?", "AtomQ"}], ",", 
           RowBox[{"y_", "?", "AtomQ"}]}], "}"}], "\[RuleDelayed]", 
         RowBox[{"{", 
          RowBox[{"x", ",", "y", ",", "height"}], "}"}]}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"newplot", "/.", 
       RowBox[{
        RowBox[{"GraphicsComplex", "[", "xx__", "]"}], "\[RuleDelayed]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Opacity", "[", "opacity", "]"}], ",", 
          RowBox[{"GraphicsComplex", "[", "xx", "]"}]}], "}"}]}]}]}]}], 
    "]"}]}], "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Show", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"plotWF", ",", 
        RowBox[{"Graphics3D", "[", 
         RowBox[{"Make3d", "[", 
          RowBox[{"streamInColor", ",", "maxWF", ",", ".75"}], "]"}], "]"}]}],
        "}"}], ",", 
      RowBox[{"ViewPoint", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "100"}], "}"}]}]}], "]"}], "  ", "does", 
    " ", "NOT", " ", "work"}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"to3d", "[", 
     RowBox[{"plot_", ",", "height_", ",", "opacity_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "newplot", "}"}], ",", 
      RowBox[{
       RowBox[{"newplot", "=", 
        RowBox[{"First", "@", 
         RowBox[{"Graphics", "[", "plot", "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"newplot", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"N", "@", "newplot"}], "/.", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x_", "?", "AtomQ"}], ",", 
             RowBox[{"y_", "?", "AtomQ"}]}], "}"}], "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"x", ",", "y", ",", "height"}], "}"}]}]}], "/.", 
         RowBox[{
          RowBox[{"Arrowheads", "[", 
           RowBox[{"List", "[", 
            RowBox[{"List", "[", 
             RowBox[{"x_", ",", "y_", ",", "notz_"}], "]"}], "]"}], "]"}], 
          "\[Rule]", 
          RowBox[{"Arrowheads", "[", 
           RowBox[{"List", "[", 
            RowBox[{"List", "[", 
             RowBox[{"x", ",", "y"}], "]"}], "]"}], "]"}]}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"newplot", "/.", 
        RowBox[{
         RowBox[{"GraphicsComplex", "[", "xx__", "]"}], "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Opacity", "[", "opacity", "]"}], ",", 
           RowBox[{"GraphicsComplex", "[", "xx", "]"}]}], "}"}]}]}]}]}], 
     "]"}]}], ";"}], "\[IndentingNewLine]", "\n", 
  RowBox[{"(*", 
   RowBox[{"dChange", "[", 
    RowBox[{"expression", ",", 
     RowBox[{"{", "transformations", "}"}], ",", 
     RowBox[{"{", "oldVars", "}"}], ",", 
     RowBox[{"{", "newVars", "}"}], ",", 
     RowBox[{"{", "functions", "}"}]}], "]"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ClearAll", "[", "dChange", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dChange", "[", 
    RowBox[{
    "expr_", ",", "transformations_List", ",", "oldVars_List", ",", 
     "newVars_List", ",", "functions_List"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "pos", ",", "functionsReplacements", ",", "variablesReplacements", ",", 
       "arguments", ",", "heads", ",", "newVarsSolved"}], "}"}], ",", 
     RowBox[{
      RowBox[{"pos", "=", 
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{"Outer", "[", 
          RowBox[{"Position", ",", "functions", ",", "oldVars"}], "]"}], ",", 
         
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "2", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"3", ",", "4"}], "}"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"heads", "=", 
       RowBox[{"functions", "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "0"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"arguments", "=", 
       RowBox[{"List", "@@@", "functions"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"newVarsSolved", "=", 
       RowBox[{"newVars", "/.", 
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{"transformations", ",", "newVars"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"functionsReplacements", "=", 
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{"Function", "[", 
          RowBox[{"i", ",", 
           RowBox[{
            RowBox[{"heads", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Function", "[", 
                RowBox[{"#", ",", "#2"}], "]"}], "&"}], "[", 
              RowBox[{
               RowBox[{"arguments", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", 
               RowBox[{"ReplacePart", "[", 
                RowBox[{
                 RowBox[{"functions", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", 
                 RowBox[{"Thread", "[", 
                  RowBox[{
                   RowBox[{"pos", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
                   "newVarsSolved"}], "]"}]}], "]"}]}], "]"}], ")"}]}]}], 
          "]"}], ",", 
         RowBox[{"Range", "@", 
          RowBox[{"Length", "@", "functions"}]}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"variablesReplacements", "=", 
       RowBox[{
        RowBox[{"Solve", "[", 
         RowBox[{"transformations", ",", "oldVars"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"expr", "/.", "functionsReplacements"}], "/.", 
         "variablesReplacements"}], "//", "Simplify"}], "//", "Normal"}]}]}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"dChange", "[", 
   RowBox[{"expr_", ",", 
    RowBox[{"functions", ":", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"_", "[", "___", "]"}], "\[Equal]", "_"}], ")"}], ".."}], 
      "}"}]}]}], "]"}], ":=", 
  RowBox[{"expr", "/.", 
   RowBox[{"Replace", "[", 
    RowBox[{"functions", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"f_", "[", "vars__", "]"}], "\[Equal]", "body_"}], ")"}], 
      "\[RuleDelayed]", 
      RowBox[{"(", 
       RowBox[{"f", "\[Rule]", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", "vars", "}"}], ",", "body"}], "]"}]}], ")"}]}], ",", 
     RowBox[{"{", "1", "}"}]}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dChange", "[", 
    RowBox[{"expr_", ",", "x___"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"dChange", "[", 
      RowBox[{"expr", ",", "##"}], "]"}], "&"}], "@@", 
    RowBox[{"Replace", "[", 
     RowBox[{
      RowBox[{"{", "x", "}"}], ",", 
      RowBox[{
       RowBox[{"var", ":", 
        RowBox[{"Except", "[", "_List", "]"}]}], "\[RuleDelayed]", 
       RowBox[{"{", "var", "}"}]}], ",", 
      RowBox[{"{", "1", "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.646998142831975*^9, {3.6476413934824963`*^9, 3.647641439641926*^9}, 
   3.6476415793211184`*^9, {3.648198402668096*^9, 3.648198404464897*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"dChange", "[", 
    RowBox[{"expression", ",", 
     RowBox[{"{", "transformations", "}"}], ",", 
     RowBox[{"{", "oldVars", "}"}], ",", 
     RowBox[{"{", "newVars", "}"}], ",", 
     RowBox[{"{", "functions", "}"}]}], "]"}], "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{
   RowBox[{"dChange", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"u", "[", 
         RowBox[{"x", ",", "t"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "2"}], "}"}]}], "]"}], "\[Equal]", 
      RowBox[{
       RowBox[{"c", "^", "2"}], " ", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"u", "[", 
          RowBox[{"x", ",", "t"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "\[Equal]", 
        RowBox[{"x", "+", 
         RowBox[{"c", " ", "t"}]}]}], ",", 
       RowBox[{"r", "\[Equal]", 
        RowBox[{"x", "-", 
         RowBox[{"c", " ", "t"}]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "t"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "r"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", "[", 
       RowBox[{"x", ",", "t"}], "]"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
   
   RowBox[{"dChange", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"\[Eta]", "*", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"f", "[", "\[Eta]", "]"}], ",", "\[Eta]"}], "]"}]}], ",",
           "\[Eta]"}], "]"}], "/", "\[Eta]"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"s", "^", "2"}], "/", 
           RowBox[{"\[Eta]", "^", "2"}]}]}], ")"}], "*", 
        RowBox[{"f", "[", "\[Eta]", "]"}]}], "-", 
       RowBox[{
        RowBox[{"f", "[", "\[Eta]", "]"}], "^", "3"}]}], "\[Equal]", "0"}], 
     ",", 
     RowBox[{"\[Eta]", "\[Equal]", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "z"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}], "]"}]}], ",", "\[Eta]", ",", "z", 
     ",", 
     RowBox[{"f", "[", "\[Eta]", "]"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dChange", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"u", "[", 
           RowBox[{"x", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], "+", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"u", "[", 
          RowBox[{"x", ",", "t"}], "]"}], ",", 
         RowBox[{"{", "t", "}"}]}], "]"}], "-", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"x", " ", 
          RowBox[{"u", "[", 
           RowBox[{"x", ",", "t"}], "]"}]}], ",", 
         RowBox[{"{", "x", "}"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"u", "[", 
        RowBox[{"x", ",", "t"}], "]"}], "\[Equal]", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], " ", 
          RowBox[{"x", "^", "2"}]}], "]"}], " ", 
        RowBox[{"f", "[", "x", "]"}], " ", 
        RowBox[{"T", "[", "t", "]"}]}]}]}], "]"}], "//", 
    "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.647641475160035*^9, 3.647641498154008*^9}, {
   3.647641543282469*^9, 3.647641544305929*^9}, 3.647641592260879*^9}],

Cell[CellGroupData[{

Cell["Classical Eigenfunctions", "Subtitle",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630620536209*^9}, {
   3.615630656303398*^9, 3.6156306666273937`*^9}, {3.648462292665238*^9, 
   3.6484623020688343`*^9}}],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"showDetailsAndPlots", "\[Equal]", "True"}], ",", 
   RowBox[{"(*", 
    RowBox[{"Show", " ", "Brumer", " ", "Classical", " ", "Eigenfunctions"}], 
    "*)"}], 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"jj", "=", "2"}], ";", "\n", 
     RowBox[{"XX", "=", "2"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"p", "+", 
          RowBox[{"I", " ", "x"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"p", "-", 
          RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"jj", "/", "2"}], ")"}]}], ";", "\n", 
     RowBox[{"GraphicsRow", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Plot3D", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Re", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"p", "+", 
                  RowBox[{"I", " ", "x"}]}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{"p", "-", 
                  RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"jj", "/", "2"}], ")"}]}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", 
             RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"p", ",", 
             RowBox[{"-", "XX"}], ",", "XX"}], "}"}]}], "]"}], ",", 
         RowBox[{"Plot3D", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Im", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"p", "+", 
                  RowBox[{"I", " ", "x"}]}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{"p", "-", 
                  RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"jj", "/", "2"}], ")"}]}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", 
             RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"p", ",", 
             RowBox[{"-", "XX"}], ",", "XX"}], "}"}]}], "]"}], ",", 
         RowBox[{"Plot3D", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Re", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"p", "+", 
                   RowBox[{"I", " ", "x"}]}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"p", "-", 
                   RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{"jj", "/", "2"}], ")"}]}], "]"}], ",", 
             RowBox[{"Im", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"p", "+", 
                   RowBox[{"I", " ", "x"}]}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"p", "-", 
                   RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{"jj", "/", "2"}], ")"}]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", 
             RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"p", ",", 
             RowBox[{"-", "XX"}], ",", "XX"}], "}"}]}], "]"}]}], "}"}], ",", 
       RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}]}], "}"}], ","}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.6484623066456842`*^9, 3.648462313322529*^9}, {
  3.648462343757187*^9, 3.648462348946628*^9}, {3.648462414414464*^9, 
  3.648462423777483*^9}, {3.6484625700068913`*^9, 3.648462716605606*^9}, {
  3.648462751914608*^9, 3.648462870658814*^9}, {3.648476488978311*^9, 
  3.648476512262414*^9}, {3.648484803819274*^9, 3.648484809093198*^9}, {
  3.656005774012751*^9, 3.656005787163701*^9}, {3.65600846210395*^9, 
  3.656008465880529*^9}, {3.656008656017507*^9, 3.656008681777755*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Assignment of State: Squeezed Vacuum, Coherent State or 2-mode superposition\
\>", "Subtitle",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630620536209*^9}, {
   3.615630656303398*^9, 3.6156306666273937`*^9}, 3.656004695788188*^9}],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"TrueQ", "[", 
    RowBox[{"stateCASE", "==", "squeezedVacuumState"}], "]"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Squeezed", " ", "Vacuum"}], "*)"}], 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"n_", ",", "r_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"Mod", "[", 
        RowBox[{"n", ",", "2"}], "]"}]}], ")"}], "*", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", 
          RowBox[{"Tanh", "[", "r", "]"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"n", "/", "2"}], ")"}]}], "/", 
       RowBox[{"2", "^", 
        RowBox[{"(", 
         RowBox[{"n", "/", "2"}], ")"}]}]}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "/", "2"}], ")"}], "!"}]}], " ", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"n", "!"}], "/", 
       RowBox[{"Cosh", "[", "r", "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
   ",", 
   RowBox[{"(*", 
    RowBox[{"Coherent", " ", "State"}], "*)"}], 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"n_", ",", "r_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"r", "^", "2"}]}], "/", "2"}], "]"}], "*", 
     RowBox[{
      RowBox[{"r", "^", "n"}], "/", " ", 
      RowBox[{"Sqrt", "[", " ", 
       RowBox[{"n", "!"}], "]"}]}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.615630728652275*^9, 
   3.615630777189464*^9}, {3.61563081930855*^9, 3.615630829989641*^9}, {
   3.6156309214343233`*^9, 3.615630946955887*^9}, {3.615630977592058*^9, 
   3.6156310861637573`*^9}, {3.615631131220243*^9, 3.6156311872428627`*^9}, {
   3.615631230817059*^9, 3.6156312685815687`*^9}, {3.6156313480841846`*^9, 
   3.6156313901882677`*^9}, {3.615631486800911*^9, 3.615631487915812*^9}, {
   3.615631536011013*^9, 3.615631637816193*^9}, 3.615631868100024*^9, {
   3.615631924512506*^9, 3.6156319262381363`*^9}, {3.615631959743784*^9, 
   3.6156320368530083`*^9}, {3.615632218620048*^9, 3.6156322530705214`*^9}, {
   3.615632396608055*^9, 3.615632397442463*^9}, 3.615632441121344*^9, {
   3.615632513038216*^9, 3.6156325315957212`*^9}, 3.615632567448143*^9, {
   3.615632632047385*^9, 3.6156326781963997`*^9}, {3.6156327585698853`*^9, 
   3.6156327972272387`*^9}, {3.615632892706315*^9, 3.615632927673995*^9}, {
   3.61563302029067*^9, 3.615633021730453*^9}, {3.615633052247924*^9, 
   3.615633139391014*^9}, {3.615633250742509*^9, 3.615633252300255*^9}, {
   3.615633371965705*^9, 3.6156334715337543`*^9}, {3.615633521473732*^9, 
   3.615633523585849*^9}, {3.615633605978108*^9, 3.615633631917869*^9}, {
   3.6156338087883387`*^9, 3.615633870979003*^9}, {3.615634363709557*^9, 
   3.615634377815282*^9}, {3.6157191114523706`*^9, 3.615719118711396*^9}, {
   3.615719376199911*^9, 3.615719377060686*^9}, 3.615724760534513*^9, {
   3.647774676640965*^9, 3.647774946387105*^9}, {3.647774982276249*^9, 
   3.647775028150834*^9}, {3.6477751576146173`*^9, 3.647775272638075*^9}, 
   3.6477753802410517`*^9, {3.647775426490138*^9, 3.647775489004987*^9}, {
   3.64777555227553*^9, 3.647775553578343*^9}, 3.647775599297473*^9, {
   3.6477756710072947`*^9, 3.6477757161661587`*^9}, 3.64777579603017*^9, 
   3.6477758345738173`*^9, {3.647775875783554*^9, 3.647775888651189*^9}, 
   3.6477759673695087`*^9, {3.6477760165804253`*^9, 3.647776061173418*^9}, 
   3.6477809577883244`*^9, {3.648135481979289*^9, 3.648135570976281*^9}, {
   3.648135622784834*^9, 3.648135634006173*^9}, {3.648135671391283*^9, 
   3.6481357234700813`*^9}, {3.6481357703769617`*^9, 3.64813577096496*^9}, 
   3.6481370020405083`*^9, {3.6481375002486343`*^9, 3.648137500655303*^9}, {
   3.648138610690114*^9, 3.648138649438416*^9}, {3.648139474880383*^9, 
   3.648139476208766*^9}, {3.64816080585052*^9, 3.648160809050832*^9}, {
   3.648161090409831*^9, 3.648161135631425*^9}, {3.648198236272389*^9, 
   3.648198302347412*^9}, 3.648198346713374*^9, {3.6481987744837513`*^9, 
   3.648198787694199*^9}, {3.648198824809278*^9, 3.648198830944315*^9}, {
   3.648198861661236*^9, 3.648198895409309*^9}, 3.648358032439155*^9, {
   3.6560052263894167`*^9, 3.656005255450087*^9}, {3.656005502706415*^9, 
   3.656005524209649*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"schleichAm", "[", 
    RowBox[{"n_", ",", "squee_", ",", "displace_"}], "]"}], " ", "=", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"2", " ", "Pi", " ", "squee", " ", "*", 
       RowBox[{"(", 
        RowBox[{"n", "+", 
         RowBox[{"1", "/", "2"}], "-", 
         RowBox[{"displace", "^", "2"}]}], ")"}]}], "]"}]}], "*", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "+", 
         RowBox[{"1", "/", "2"}], "-", 
         RowBox[{"displace", "^", "2"}]}], ")"}], "/", "squee"}]}], "]"}]}]}], 
  RowBox[{"(*", 
   RowBox[{"schleich", "  ", 
    RowBox[{"(", 
     RowBox[{"4.43", "a"}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"n_", ",", "r_"}], "]"}], "=", 
    RowBox[{
     RowBox[{"Sqrt", "[", "2", "]"}], "*", 
     RowBox[{
      RowBox[{"schleichAm", "[", 
       RowBox[{"n", ",", "Squee", ",", "Displace"}], "]"}], "^", 
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}]}], "*", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", 
         RowBox[{"(", "n", ")"}]}], "*", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", "*", "Displace", "*", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"n", "+", 
            RowBox[{"1", "/", "2"}]}], "]"}]}], "]"}]}]}], ")"}]}]}], "*)"}], 
  
  RowBox[{"(*", 
   RowBox[{"Squeezed", " ", 
    RowBox[{"Coherent", ":", " ", 
     RowBox[{"schleich", " ", 
      RowBox[{"(", "4.47", ")"}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"sumRest", "[", 
      RowBox[{"r_", ",", "N_"}], "]"}], "=", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"c", "[", 
          RowBox[{"n", ",", "r"}], "]"}], "^", "2"}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", 
          RowBox[{"N", "+", "1"}], ",", "Infinity"}], "}"}]}], "]"}], "//", 
      "Simplify"}]}], ";"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"sumRest", "[", 
      RowBox[{"r", ",", 
       RowBox[{"Floor", "[", "nCutOff", "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0.01", ",", "1.7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"nCutOff", ",", "6", ",", "40"}], "}"}]}], "]"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nmax", "=", " ", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"sQueeze", "<", "0.75"}], ",", "4", ",", 
     RowBox[{"Ceiling", "[", 
      RowBox[{"Re", "[", 
       RowBox[{"nN", "/.", " ", 
        RowBox[{"FindRoot", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"sumRest", "[", 
             RowBox[{"sQueeze", ",", "nN"}], "]"}], "*", 
            RowBox[{"Conjugate", "[", 
             RowBox[{"sumRest", "[", 
              RowBox[{"sQueeze", ",", "nN"}], "]"}], "]"}]}], "\[Equal]", 
           RowBox[{"0.01", "^", "2"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"nN", ",", "1"}], "}"}]}], "]"}]}], "]"}], "]"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Cut-off at        Nmax = \>\"", ",", "Nmax"}], "]"}]}], "Input",\

 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.615630728652275*^9, 
   3.615630777189464*^9}, {3.61563081930855*^9, 3.615630829989641*^9}, {
   3.6156309214343233`*^9, 3.615630946955887*^9}, {3.615630977592058*^9, 
   3.6156310861637573`*^9}, {3.615631131220243*^9, 3.6156311872428627`*^9}, {
   3.615631230817059*^9, 3.6156312685815687`*^9}, {3.6156313480841846`*^9, 
   3.6156313901882677`*^9}, {3.615631486800911*^9, 3.615631487915812*^9}, {
   3.615631536011013*^9, 3.615631637816193*^9}, 3.615631868100024*^9, {
   3.615631924512506*^9, 3.6156319262381363`*^9}, {3.615631959743784*^9, 
   3.6156320368530083`*^9}, {3.615632218620048*^9, 3.6156322530705214`*^9}, {
   3.615632396608055*^9, 3.615632397442463*^9}, 3.615632441121344*^9, {
   3.615632513038216*^9, 3.6156325315957212`*^9}, 3.615632567448143*^9, {
   3.615632632047385*^9, 3.6156326781963997`*^9}, {3.6156327585698853`*^9, 
   3.6156327972272387`*^9}, {3.615632892706315*^9, 3.615632927673995*^9}, {
   3.61563302029067*^9, 3.615633021730453*^9}, {3.615633052247924*^9, 
   3.615633139391014*^9}, {3.615633250742509*^9, 3.615633252300255*^9}, {
   3.615633371965705*^9, 3.6156334715337543`*^9}, {3.615633521473732*^9, 
   3.615633523585849*^9}, {3.615633605978108*^9, 3.615633631917869*^9}, {
   3.6156338087883387`*^9, 3.615633870979003*^9}, {3.615634363709557*^9, 
   3.615634377815282*^9}, {3.6157191114523706`*^9, 3.615719118711396*^9}, {
   3.615719376199911*^9, 3.615719377060686*^9}, 3.615724760534513*^9, {
   3.647774676640965*^9, 3.647774946387105*^9}, {3.647774982276249*^9, 
   3.647775028150834*^9}, {3.6477751576146173`*^9, 3.647775272638075*^9}, 
   3.6477753802410517`*^9, {3.647775426490138*^9, 3.647775489004987*^9}, {
   3.64777555227553*^9, 3.647775553578343*^9}, 3.647775599297473*^9, {
   3.6477756710072947`*^9, 3.6477757161661587`*^9}, 3.64777579603017*^9, 
   3.6477758345738173`*^9, {3.647775875783554*^9, 3.647775888651189*^9}, 
   3.6477759673695087`*^9, {3.6477760165804253`*^9, 3.647776061173418*^9}, 
   3.6477809577883244`*^9, {3.648135481979289*^9, 3.648135570976281*^9}, {
   3.648135622784834*^9, 3.648135634006173*^9}, {3.648135671391283*^9, 
   3.6481357234700813`*^9}, {3.6481357703769617`*^9, 3.64813577096496*^9}, 
   3.6481370020405083`*^9, {3.6481375002486343`*^9, 3.648137500655303*^9}, {
   3.648138610690114*^9, 3.648138649438416*^9}, {3.648139474880383*^9, 
   3.648139476208766*^9}, {3.64816080585052*^9, 3.648160809050832*^9}, {
   3.648161090409831*^9, 3.648161135631425*^9}, {3.648198236272389*^9, 
   3.648198302347412*^9}, 3.648198346713374*^9, 3.6481987744837513`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Nmax", "=", "NMAX"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Superposition", " ", "0"}], " ", "&"}], " ", "2"}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"If", "[", " ", 
    RowBox[{
     RowBox[{"stateCASE", "==", "twoStateSuperpostion"}], ",", 
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"n_", ",", "r_"}], "]"}], ":=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"n", "<", "2"}], ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"n", "<", "1"}], ",", 
          RowBox[{"Cos", "[", "mMixAngle", "]"}], ",", 
          RowBox[{"Sin", "[", "mMixAngle", "]"}]}], "]"}], ",", "0"}], 
       "]"}]}], ","}], "]"}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{"sumC", "=", 
  RowBox[{
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"n", ",", "stateParameter"}], "]"}], "^", "2"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "Nmax"}], "}"}]}], "]"}], "//", 
   "N"}]}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n", ",", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{"c", "[", 
          RowBox[{"n", ",", "r"}], "]"}], "]"}], "/.", 
        RowBox[{"r", "\[Rule]", "stateParameter"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "Nmax"}], "}"}]}], "]"}], ",", 
   RowBox[{"Filling", "\[Rule]", "Axis"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"PointSize", "[", "Large", "]"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.615630728652275*^9, 
   3.615630761234407*^9}, {3.6156337325919237`*^9, 3.615633748118788*^9}, {
   3.6156337824151287`*^9, 3.615633791809537*^9}, 3.6156340162062902`*^9, {
   3.6156344340348043`*^9, 3.615634448277055*^9}, {3.615731495335596*^9, 
   3.615731496258127*^9}, {3.615731554159746*^9, 3.615731588995831*^9}, {
   3.615731645456256*^9, 3.615731650031377*^9}, {3.6157325652719793`*^9, 
   3.615732594288124*^9}, {3.616155043898801*^9, 3.616155049634276*^9}, {
   3.6161551558787947`*^9, 3.616155166172997*^9}, 3.616155224429307*^9, {
   3.625313289975685*^9, 3.625313291263955*^9}, {3.646529214381423*^9, 
   3.646529239106741*^9}, 3.6465529964404716`*^9, 3.6465550276634197`*^9, 
   3.646556773695417*^9, {3.646581692332983*^9, 3.6465817191043987`*^9}, {
   3.6469925942213173`*^9, 3.646992597246503*^9}, {3.6476358612452717`*^9, 
   3.647635861842379*^9}, 3.647635918718376*^9, {3.6476360408497066`*^9, 
   3.647636044244774*^9}, 3.64777529405916*^9, {3.647775399493689*^9, 
   3.6477754114587717`*^9}, {3.647775511734724*^9, 3.64777551381595*^9}, {
   3.647775570004334*^9, 3.6477755802211523`*^9}, {3.647775767127709*^9, 
   3.647775767601615*^9}, {3.647775807556218*^9, 3.647775812978774*^9}, {
   3.647775898460167*^9, 3.6477759024925117`*^9}, {3.647776718165799*^9, 
   3.647776735925946*^9}, 3.647780972797079*^9, {3.6477811193994617`*^9, 
   3.647781132601787*^9}, {3.648135741617066*^9, 3.64813574925666*^9}, {
   3.648161185974351*^9, 3.648161194319182*^9}, {3.6481989143068447`*^9, 
   3.64819891595432*^9}, {3.656005056969735*^9, 3.6560050927011414`*^9}, {
   3.6560057147009287`*^9, 3.656005737616598*^9}, 3.656005927631811*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["HOSc Wavefunctions Solve QHOSc and Kerr Hamiltonian ", "Subtitle",
 CellChangeTimes->{{3.614964414963908*^9, 3.6149644331540117`*^9}, {
  3.614964507388142*^9, 3.614964586068369*^9}, {3.6149646215863237`*^9, 
  3.614964625709463*^9}, {3.6149647479826317`*^9, 3.614964750427102*^9}, {
  3.614965548700951*^9, 3.61496556082316*^9}, {3.61532395486687*^9, 
  3.6153239833848543`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Alpha]", "=", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{"k", " ", "m"}], "]"}], "/", "h"}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Psi]", "[", 
   RowBox[{"n_", ",", "x_"}], "]"}], ":=", 
  RowBox[{
   SqrtBox[
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SuperscriptBox["2", "n"], " ", 
       RowBox[{"n", "!"}]}]], 
     SqrtBox[
      FractionBox["\[Alpha]", "\[Pi]"]]}]], 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["x", "2"], " ", "\[Alpha]"}], "2"]}]], " ", 
   RowBox[{"HermiteH", "[", 
    RowBox[{"n", ",", 
     RowBox[{"x", " ", 
      SqrtBox["\[Alpha]"]}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"XX", "=", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "@", 
    RowBox[{"Append", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Psi]", "[", 
           RowBox[{"n", ",", "x"}], "]"}], "+", "n", "+", 
          RowBox[{"1", "/", "2"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "0", ",", "Nmax"}], "}"}]}], "]"}], "/.", 
       "FixParameters"}], ",", 
      RowBox[{
       RowBox[{"x", "^", "2"}], "/", "2"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
   RowBox[{"Filling", "\[Rule]", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"n", "->", 
       RowBox[{"n", "-", 
        RowBox[{"1", "/", "2"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", 
        RowBox[{"1", "+", "Nmax"}]}], "}"}]}], "]"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"Nmax", "+", 
       RowBox[{"3", "/", "2"}]}]}], "}"}]}], ",", 
   RowBox[{"Epilog", "\[Rule]", 
    RowBox[{"Text", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{
        RowBox[{"ToExpression", "[", 
         RowBox[{"\"\<\\\\Psi s\>\"", ",", "TeXForm", ",", "HoldForm"}], 
         "]"}], ",", "Large"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"XX", "-", "1"}], ",", "Nmax"}], "}"}]}], "]"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<NormY[\>\"", ",", "n", ",", "\"\<]=\>\"", ",", 
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}], "^", "2"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", 
          RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}], ",", 
        RowBox[{"Assumptions", "\[Rule]", 
         RowBox[{
          RowBox[{"Re", "[", "\[Alpha]", "]"}], ">", "0"}]}]}], "]"}]}], 
     "]"}], ";", 
    RowBox[{"progressCount", "=", 
     RowBox[{"n", "/", "Nmax"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "0", ",", "3"}], "}"}]}], "]"}], "\n", 
 RowBox[{
  RowBox[{"SEq", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"h", "^", "2"}]}], "/", "2"}], " ", "/", "m"}], ")"}], " ", 
     RowBox[{"D", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"k", " ", "/", "2"}], " ", 
     RowBox[{"x", "^", "2"}], " ", "#"}]}], "&"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E0", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"n", "+", 
     RowBox[{"1", "/", "2"}]}], ")"}], "h", " ", 
   RowBox[{"Sqrt", "[", 
    RowBox[{"k", "/", "m"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EKerr", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      RowBox[{"\[CapitalLambda]", "^", "2"}], 
      RowBox[{"E0", "[", "n", "]"}]}]}], ")"}], 
   RowBox[{"E0", "[", "n", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SEqKerr", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"SEq", "[", "n", "]"}], "[", "#", " ", "]"}], "+", 
    RowBox[{
     RowBox[{"\[CapitalLambda]", "^", "2"}], 
     RowBox[{
      RowBox[{"SEq", "[", "n", "]"}], "[", 
      RowBox[{
       RowBox[{"SEq", "[", "n", "]"}], "[", "#", "]"}], "]"}]}]}], " ", 
   "&"}]}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<Schroedinger Equation [\>\"", ",", "n", ",", "\"\<]  =  \>\"", ",", 
     RowBox[{"Simplify", " ", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"SEq", "[", "n", "]"}], "[", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}], "]"}], "-", 
        RowBox[{
         RowBox[{"E0", "[", "n", "]"}], " ", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}]}]}], ",", 
       RowBox[{"m", ">", "0"}]}], "]"}], ",", "\"\<  KerrSchroedinger = \>\"",
      ",", 
     RowBox[{"Simplify", " ", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"SEqKerr", "[", "n", "]"}], "[", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}], "]"}], "-", 
        RowBox[{
         RowBox[{"EKerr", "[", "n", "]"}], " ", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}]}]}], ",", 
       RowBox[{"m", ">", "0"}]}], "]"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6149712970450697`*^9, 3.6149713150958347`*^9}, {
   3.614971353000649*^9, 3.6149713551262617`*^9}, {3.614971389418667*^9, 
   3.614971394532563*^9}, {3.614971569897333*^9, 3.614971655105781*^9}, {
   3.6149717063260717`*^9, 3.614971740546277*^9}, {3.6149717716282673`*^9, 
   3.614971863352543*^9}, {3.614972167324223*^9, 3.6149721682640953`*^9}, {
   3.6149722101573257`*^9, 3.614972305568782*^9}, {3.6149723501856318`*^9, 
   3.61497235253734*^9}, {3.614972397727605*^9, 3.614972430994451*^9}, {
   3.614972461310595*^9, 3.6149724853912773`*^9}, {3.614972541476495*^9, 
   3.61497263572766*^9}, {3.614973051987741*^9, 3.614973101858994*^9}, {
   3.614973161834687*^9, 3.6149732224471083`*^9}, {3.614973325384207*^9, 
   3.614973354540308*^9}, {3.614974089425714*^9, 3.6149741679898376`*^9}, {
   3.615036620444438*^9, 3.615036629665597*^9}, {3.615036689801827*^9, 
   3.615036755536851*^9}, {3.615038199251889*^9, 3.615038228542738*^9}, 
   3.615038280800419*^9, {3.615038318536511*^9, 3.615038352499639*^9}, {
   3.61503840371795*^9, 3.61503842887295*^9}, 3.615038571277171*^9, {
   3.6150386047327642`*^9, 3.615038621093993*^9}, 3.615038659580532*^9, 
   3.615038708858124*^9, {3.615115432860112*^9, 3.6151155170432463`*^9}, {
   3.61512073113266*^9, 3.615120847596033*^9}, {3.615287243583329*^9, 
   3.615287303942059*^9}, {3.615287368497786*^9, 3.615287379087604*^9}, {
   3.615287411698729*^9, 3.615287412838089*^9}, {3.615287764848983*^9, 
   3.615287779263331*^9}, {3.61528783711241*^9, 3.6152878404579563`*^9}, {
   3.615287889615262*^9, 3.6152878937792807`*^9}, {3.615287948211751*^9, 
   3.615287954320362*^9}, {3.6152880211708117`*^9, 3.6152880565529757`*^9}, {
   3.615288089213471*^9, 3.615288129554603*^9}, {3.615288230420476*^9, 
   3.6152882384160423`*^9}, 3.615288299840619*^9, {3.615312421831871*^9, 
   3.615312430032889*^9}, 3.615312517420349*^9, {3.615312550279986*^9, 
   3.615312599789455*^9}, {3.6153126308524227`*^9, 3.6153127096748667`*^9}, 
   3.61531275535991*^9, {3.615312810930678*^9, 3.615312856923562*^9}, {
   3.615313690496354*^9, 3.6153137563833437`*^9}, {3.615313815075828*^9, 
   3.615313816953742*^9}, {3.615313853944314*^9, 3.615313898246543*^9}, {
   3.615313935717043*^9, 3.6153139610936747`*^9}, 3.615314031927821*^9, {
   3.615323045097859*^9, 3.6153230712209263`*^9}, {3.615323112092744*^9, 
   3.615323207639126*^9}, {3.615323238695693*^9, 3.615323260844934*^9}, {
   3.615323363383919*^9, 3.6153236204357567`*^9}, {3.615323661199132*^9, 
   3.615323672706085*^9}, {3.615323791679906*^9, 3.615323900962809*^9}, {
   3.615375674168036*^9, 3.615375682837879*^9}, {3.6153757579686117`*^9, 
   3.615375817873116*^9}, {3.615624518020364*^9, 3.615624530107736*^9}, 
   3.6156302418856897`*^9, {3.615633886870707*^9, 3.615633915728862*^9}, 
   3.615633988416417*^9, {3.615732755499036*^9, 3.615732786733766*^9}, {
   3.6157565088817663`*^9, 3.615756515898457*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Brumer Distribution", "Subtitle",
 CellChangeTimes->{{3.615037249391127*^9, 3.615037256084381*^9}, {
  3.655707848941453*^9, 3.6557078559647284`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"XX", "=", "2.1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ringNorm", "[", 
    RowBox[{"R_", ",", "ringWidth_"}], "]"}], ":=", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"2", "*", "Pi", "*", "r", "*", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"r", "-", "R"}], ")"}], "^", "2"}]}], "/", 
        RowBox[{"ringWidth", "^", "2"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "Infinity"}], "}"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"A", ">", "0"}]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"ringNorm", "[", 
  RowBox[{"rRadius", ",", "ringWidth"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ringFct", "[", 
    RowBox[{
    "deltaN_", ",", "x_", ",", "p_", ",", "rRadius_", ",", "ringWidth_"}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{"x", "^", "2"}], "+", 
             RowBox[{"p", "^", "2"}]}], "]"}], "-", "rRadius"}], ")"}], "^", 
         "2"}]}], "/", 
       RowBox[{"ringWidth", "^", "2"}]}], "+", 
      RowBox[{"deltaN", "*", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", "*", "p"}]}], ")"}], "/", 
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"x", "^", "2"}], "+", 
           RowBox[{"p", "^", "2"}]}], "]"}]}], "]"}]}]}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"E", "^", 
          RowBox[{"(", 
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"rRadius", "^", "2"}], "/", 
              RowBox[{"ringWidth", "^", "2"}]}], ")"}]}], ")"}]}], " ", 
         RowBox[{"ringWidth", "^", "2"}]}], "+", 
        RowBox[{
         RowBox[{"Sqrt", "[", "\[Pi]", "]"}], " ", "ringWidth", " ", 
         "rRadius"}], "+", 
        RowBox[{
         RowBox[{"Sqrt", "[", "\[Pi]", "]"}], " ", "ringWidth", " ", 
         "rRadius", " ", 
         RowBox[{"Erf", "[", 
          RowBox[{"rRadius", "/", "ringWidth"}], "]"}]}]}], ")"}]}], 
     ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"R", "[", 
    RowBox[{"mm_", ",", "nn_"}], "]"}], ":=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"mm", "+", "nn"}], ")"}], "+", 
     RowBox[{"1", "/", "2"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"ringSmear", "=", 
   RowBox[{"1", "/", "20"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"pBrumerRing", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"ringFct", "[", 
       RowBox[{"8", ",", "x", ",", "p", ",", 
        RowBox[{"R", "[", 
         RowBox[{"0", ",", "2"}], "]"}], ",", "ringSmear"}], "]"}], "]"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "80"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"Show", "[", "pBrumerRing", "]"}]}], "Input",
 CellChangeTimes->{{3.655707831078267*^9, 3.6557078310918016`*^9}, {
   3.65570788363424*^9, 3.655707884836645*^9}, 3.655707928699367*^9, {
   3.655708173397049*^9, 3.6557081736192923`*^9}, {3.6572673098005857`*^9, 
   3.657267310304142*^9}, {3.6572711907210903`*^9, 3.657271192705525*^9}, 
   3.6572719889294777`*^9, {3.657272045210252*^9, 3.657272060574123*^9}, 
   3.657272922976207*^9, 3.657274493265964*^9, {3.6572825201672993`*^9, 
   3.657282520515811*^9}, 3.657282637221245*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"c", "[", 
      RowBox[{"ii", ",", "stateParameter"}], "]"}], " ", 
     RowBox[{"\[Psi]", "[", 
      RowBox[{"ii", ",", "x"}], "]"}], " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "I"}], " ", "t", " ", 
       RowBox[{
        RowBox[{"Energy", "[", "ii", "]"}], "/", "h"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"ii", ",", "0", ",", "Nmax"}], "}"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"semiClassicalRingState", "[", 
   RowBox[{"x_", ",", "p_", ",", "ringWidth_", ",", "time_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Abs", "[", 
        RowBox[{
         RowBox[{"c", "[", 
          RowBox[{"ii", ",", "stateParameter"}], "]"}], "*", 
         RowBox[{"c", "[", 
          RowBox[{"jj", ",", "stateParameter"}], "]"}]}], "]"}], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"ii", "-", "jj"}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Arg", "[", 
             RowBox[{"x", "+", 
              RowBox[{"I", "*", "p"}]}], "]"}], "-", 
            RowBox[{"time", "*", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                RowBox[{"LAMBDA", "^", "2"}], "*", 
                RowBox[{
                 RowBox[{"R", "[", 
                  RowBox[{"ii", ",", "jj"}], "]"}], "^", "2"}]}]}], ")"}]}]}],
            ")"}]}], "+", 
         RowBox[{"Arg", "[", 
          RowBox[{
           RowBox[{"c", "[", 
            RowBox[{"ii", ",", "stateParameter"}], "]"}], "*", 
           RowBox[{"c", "[", 
            RowBox[{"jj", ",", "stateParameter"}], "]"}]}], "]"}]}], "]"}], 
       " ", 
       RowBox[{"ringFct", "[", 
        RowBox[{"0", ",", "x", ",", "p", ",", 
         RowBox[{"R", "[", 
          RowBox[{"ii", ",", "jj"}], "]"}], ",", "ringSmear"}], "]"}]}], ",", 
      
      RowBox[{"{", 
       RowBox[{"jj", ",", "0", ",", "ii"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"ii", ",", "0", ",", "5"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"tt", "=", 
  RowBox[{"0", "*", "Pi", "*", 
   RowBox[{"5", "/", "2"}]}]}], "\n", 
 RowBox[{
  RowBox[{"semiClassicalRingStatePlot", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"semiClassicalRingState", "[", 
      RowBox[{"x", ",", "p", ",", "ringSmear", ",", "tt"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "40"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"semiClassicalRingStatePlot", ",", 
   RowBox[{"ImageSize", "\[Rule]", "644"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.65570790050244*^9, 3.655707924748292*^9}, {
  3.657266593079729*^9, 3.6572666226832047`*^9}, {3.657266753063018*^9, 
  3.657266766541291*^9}, {3.657268064180068*^9, 3.657268065760645*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Dissipation", "Subtitle",
 CellChangeTimes->{{3.615037249391127*^9, 3.615037256084381*^9}, {
  3.6557078688372602`*^9, 3.655707871612699*^9}}],

Cell[BoxData[{
 RowBox[{"omega", ":=", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"k", "/", "m"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Anni", "[", 
   RowBox[{"x_", ",", "p_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Sqrt", "[", 
    RowBox[{"m", " ", 
     RowBox[{
      RowBox[{"omega", "/", " ", "2"}], "/", "h"}]}], "]"}], " ", 
   RowBox[{"(", " ", 
    RowBox[{"x", "+", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"I", " ", "/", "m"}], " ", "/", " ", "omega"}], " ", "p"}]}], 
    "  ", ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CreA", "[", 
   RowBox[{"x_", ",", "p_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Sqrt", "[", 
    RowBox[{"m", " ", 
     RowBox[{
      RowBox[{"omega", "/", " ", "2"}], "/", "h"}]}], "]"}], " ", 
   RowBox[{"(", " ", 
    RowBox[{"x", "-", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"I", " ", "/", "m"}], " ", "/", " ", "omega"}], " ", "p"}]}], 
    "  ", ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Anni", "[", 
  RowBox[{"x", ",", "p"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"CreA", "[", 
  RowBox[{"x", ",", "p"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LindbladTerm", "[", 
   RowBox[{"x_", ",", "p_", ",", "\[Gamma]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"\[Gamma]", "/", "2"}], " ", 
   RowBox[{"(", "1", ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.625479872163656*^9, 3.625479875424397*^9}, {
   3.625480075398456*^9, 3.6254802279213877`*^9}, {3.625480283282508*^9, 
   3.62548037346877*^9}, {3.6254804166783543`*^9, 3.625480506102989*^9}, {
   3.6254805386991043`*^9, 3.6254806184136467`*^9}, 3.625481408546853*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Moyal Bracket", "Subtitle",
 CellChangeTimes->{{3.615037249391127*^9, 3.615037256084381*^9}}],

Cell[BoxData[{
 RowBox[{"InnerBracket", ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"h", "/", "2"}], 
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"#", ",", "X"}], "]"}], ",", "p"}], "]"}], "-", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"#", ",", "P"}], "]"}], ",", "x"}], "]"}]}], ")"}]}], 
   "&"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NestedInnerBracket", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Nest", "[", 
    RowBox[{"InnerBracket", ",", "#", ",", "n"}], "]"}], "&"}]}], "\n", 
 RowBox[{
  RowBox[{"F", "[", 
   RowBox[{"x_", ",", "p_", ",", "X_", ",", "P_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WF", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}], 
   RowBox[{"H", "[", 
    RowBox[{"X", ",", "P"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"H", "[", 
   RowBox[{"X_", ",", "P_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"P", "^", "2"}], "/", "2"}], "/", "m"}], "+", 
   RowBox[{
    RowBox[{"X", "^", "2"}], 
    RowBox[{"k", "/", "2"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[CapitalLambda]", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"P", "^", "2"}], "/", "2"}], "/", "m"}]}], "+", 
      RowBox[{"\[Lambda]", " ", 
       RowBox[{"X", "^", "2"}], 
       RowBox[{"k", "/", "2"}]}]}], ")"}], "^", 
    "2"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<H = \>\"", ",", 
   RowBox[{"H", "[", 
    RowBox[{"X", ",", "P"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MoyalBracket", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"2", "/", "h"}], " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"NestedInnerBracket", "[", 
             RowBox[{
              RowBox[{"2", "n"}], "+", "1"}], "]"}], "[", 
            RowBox[{"F", "[", 
             RowBox[{"x", ",", "p", ",", "X", ",", "P"}], "]"}], "]"}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"n", "+", "1"}], ")"}]}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "n"}], "+", "1"}], ")"}], "!"}], ")"}]}]}], ",", 
          
          RowBox[{"{", 
           RowBox[{"n", ",", "0", ",", "2"}], "}"}]}], "]"}]}], "/.", 
       RowBox[{"X", "\[Rule]", "x"}]}], "/.", 
      RowBox[{"P", "\[Rule]", "p"}]}], "//", "Simplify"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"//", "TraditionalForm"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"MoyalKerrFinest", "=", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"ExpandAll", "[", "MoyalBracket", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"Derivative", ",", "\[CapitalLambda]", ",", "\[Lambda]"}], 
      "}"}]}], "]"}], "//", "TraditionalForm"}]}], "\n", 
 RowBox[{
  RowBox[{"MoyalKerr", "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"MoyalBracket", ",", 
      RowBox[{"{", 
       RowBox[{"Derivative", ",", "\[CapitalLambda]"}], "}"}]}], "]"}], "//", 
    "InputForm"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"MoyalKerr", "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"MoyalBracket", ",", 
      RowBox[{"{", 
       RowBox[{"Derivative", ",", "\[CapitalLambda]"}], "}"}]}], "]"}], "//", 
    "OutputForm"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MoyalKerr", "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"MoyalBracket", ",", 
      RowBox[{"{", 
       RowBox[{"Derivative", ",", "\[CapitalLambda]"}], "}"}]}], "]"}], "//", 
    "StandardForm"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"MoyalKerrFinest", " ", "/.", 
     RowBox[{"m", "\[Rule]", "M"}]}], "/.", 
    RowBox[{"h", "\[Rule]", "hbar"}]}], "//", " ", "TeXForm"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.615018982555271*^9, 3.615019021654953*^9}, {
   3.615019056637583*^9, 3.615019169814467*^9}, {3.6150347639203367`*^9, 
   3.615034807348419*^9}, {3.615034842867296*^9, 3.6150348491357813`*^9}, {
   3.615034918050912*^9, 3.615034921839909*^9}, {3.615034994191354*^9, 
   3.6150350361348677`*^9}, {3.615035111811181*^9, 3.615035224682994*^9}, {
   3.6150353043096*^9, 3.615035307723707*^9}, {3.615035422051449*^9, 
   3.615035437183424*^9}, {3.6150355659644957`*^9, 3.61503557086731*^9}, {
   3.615035671902892*^9, 3.615035674277556*^9}, {3.615035736571361*^9, 
   3.615035750951644*^9}, {3.61503588209053*^9, 3.615035896819859*^9}, 
   3.615036820773353*^9, {3.615036919919993*^9, 3.615036921954317*^9}, {
   3.6150404378473043`*^9, 3.6150405653034973`*^9}, {3.615040653180766*^9, 
   3.615040703612061*^9}, 3.615042219086753*^9, 3.615042351355496*^9, {
   3.615115699963099*^9, 3.615115713448882*^9}, {3.6151157565216637`*^9, 
   3.615115763350399*^9}, {3.61511584473072*^9, 3.615115847424518*^9}, {
   3.615116160872566*^9, 3.61511616303062*^9}, {3.615117232161532*^9, 
   3.615117246801209*^9}, {3.6151174123138514`*^9, 3.615117480822221*^9}, {
   3.615117670363701*^9, 3.615117671533584*^9}, {3.615117733481123*^9, 
   3.615117772716714*^9}, {3.615120594715362*^9, 3.615120604554988*^9}, {
   3.615121324725821*^9, 3.6151213386855993`*^9}, {3.615121746426581*^9, 
   3.6151217504028397`*^9}, {3.615122026428989*^9, 3.6151220489863787`*^9}, 
   3.615288162975751*^9, {3.615288505967013*^9, 3.6152886320253572`*^9}, {
   3.615288683852578*^9, 3.615288719262138*^9}, {3.6153002594534073`*^9, 
   3.615300270615068*^9}, {3.615300308841262*^9, 3.6153003101682377`*^9}, {
   3.615300491021636*^9, 3.6153004912098513`*^9}, 3.6157249031030083`*^9, {
   3.6157249844657373`*^9, 3.6157250052715683`*^9}, 3.6465633210574207`*^9, {
   3.647641836785802*^9, 3.647641839299685*^9}, 3.647642452862856*^9, {
   3.6479425054307003`*^9, 3.647942536508113*^9}}],

Cell["\<\
(*dChange[expression,{transformations},{oldVars},{newVars},{functions}]*)
MoyalKerr
Assuming[{r > 0, theta > 0, theta < Pi/2}, dChange[MoyalKerr, {r^2 == x^2 + \
p^2, theta == ArcTan[p/x]}, {x, p}, {r, theta}, {WF[x, p, \
t]}]](*/.C[1]\[Rule]0/2*)\
\>", "Text",
 CellChangeTimes->{{3.64764189070016*^9, 3.647642038077449*^9}, {
   3.647642073216033*^9, 3.647642075007023*^9}, {3.647642226926365*^9, 
   3.647642242204768*^9}, {3.6476423106307487`*^9, 3.6476423157109547`*^9}, {
   3.6476424868353786`*^9, 3.647642496174294*^9}, {3.647642582051828*^9, 
   3.647642591197427*^9}, {3.647642641523151*^9, 3.647642675232442*^9}, 
   3.6476427789152946`*^9, 3.6476428109958*^9, {3.647642926739524*^9, 
   3.647642933610669*^9}, {3.6476430635557117`*^9, 3.647643124757526*^9}, 
   3.647643174395816*^9, {3.6476444328497334`*^9, 3.647644493221175*^9}, 
   3.64794247885168*^9}],

Cell["\<\
MoyalKerr
MoyalKerr /. Derivative[n_, m_, 0][WF_][x_, p_, T_] :> D[WF[r*Cos[theta], \
r*Sin[theta], T], {r, n}, {theta, m}] // Simplify
(*rep=eqs/.Derivative[n_,m_][F_][x_,y_]\[RuleDelayed]D[F[x[s,t],y[s,t]],{s,n},\
{t,m}]*)\
\>", "Text",
 CellChangeTimes->{{3.64764189070016*^9, 3.647642038077449*^9}, {
   3.647642073216033*^9, 3.647642075007023*^9}, {3.647642226926365*^9, 
   3.647642242204768*^9}, {3.6476423106307487`*^9, 3.6476423157109547`*^9}, {
   3.6476424868353786`*^9, 3.647642496174294*^9}, {3.647642582051828*^9, 
   3.647642591197427*^9}, {3.647642641523151*^9, 3.647642675232442*^9}, 
   3.6476427789152946`*^9, 3.6476428109958*^9, {3.647642926739524*^9, 
   3.647642933610669*^9}, {3.6476430635557117`*^9, 3.647643124757526*^9}, {
   3.647643174395816*^9, 3.647643196544937*^9}, {3.64764323762572*^9, 
   3.6476432660230722`*^9}, {3.647643300170163*^9, 3.64764330349721*^9}, {
   3.6476439340798264`*^9, 3.64764395159424*^9}, {3.647643996506928*^9, 
   3.647644044494582*^9}, {3.647644081746207*^9, 3.647644126031889*^9}, {
   3.647644218202504*^9, 3.647644218546474*^9}, {3.647644355390951*^9, 
   3.6476443586883497`*^9}, 3.647942478854279*^9}],

Cell[CellGroupData[{

Cell["Assign Wigner Flow Components", "Subsubtitle",
 CellChangeTimes->{{3.615725032093897*^9, 3.615725044180377*^9}, 
   3.615725463701329*^9, {3.6157255135097227`*^9, 3.615725557342465*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"WFx", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", "4"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "switch", " ", "\[CapitalLambda]", " ", "\[Lambda]", " ", "k", " ", 
        RowBox[{"h", "^", "2"}], " ", "m", " ", "x", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"WF", "[", 
           RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "p", ",", "x"}], 
         "]"}]}], "+", " ", 
       RowBox[{"m", " ", "\[CapitalLambda]", " ", "\[Lambda]", " ", 
        RowBox[{"h", "^", "2"}], " ", "k", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "switch"}], ")"}], " ", "p", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"WF", "[", 
           RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", "2"}], "}"}]}], "]"}]}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"4", " ", "p", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "4"}], " ", "\[CapitalLambda]", " ", 
           "\[CapitalLambda]", " ", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"WF", "[", 
              RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"x", ",", "2"}], "}"}]}], "]"}], " ", 
           RowBox[{"h", "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"WF", "[", 
            RowBox[{"x", ",", "p", ",", "t"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalLambda]", " ", "\[CapitalLambda]", " ", 
                RowBox[{"p", "^", "2"}]}], "+", 
               RowBox[{"\[Lambda]", " ", "\[CapitalLambda]", " ", "k", " ", 
                RowBox[{"x", "^", "2"}], " ", "m"}]}], ")"}], "+", "m"}], 
            ")"}]}]}], ")"}]}]}], ")"}], "/", 
     RowBox[{"m", "^", "2"}]}]}], "/.", 
   RowBox[{"switch", "\[Rule]", "s"}]}]}]], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.6240441507393312`*^9}, 3.624044333965494*^9, {3.624868809299417*^9, 
   3.624868889248692*^9}, {3.624875377631196*^9, 3.624875380070023*^9}, {
   3.625310382407557*^9, 3.6253104128767033`*^9}, {3.6295663802678833`*^9, 
   3.6295663870851583`*^9}, {3.646563695716837*^9, 3.6465637860736237`*^9}, 
   3.6465663019076967`*^9, {3.64700669762381*^9, 3.6470067943761578`*^9}, {
   3.6470068254882402`*^9, 3.647007004726845*^9}}],

Cell[BoxData[{
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"WFx", "[", 
     RowBox[{"X", ",", "P", ",", "T", ",", "s"}], "]"}], "//", "ExpandAll"}], 
   ",", "s"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"WFx", "[", 
          RowBox[{"X", ",", "P", ",", "T", ",", "s"}], "]"}], "//", 
         "ExpandAll"}], ",", "s"}], "]"}], "/.", 
      RowBox[{"m", "\[Rule]", "MM"}]}], "/.", 
     RowBox[{"s", "\[Rule]", "0"}]}], "/.", 
    RowBox[{"h", "\[Rule]", "hbar"}]}], "//", "TraditionalForm"}], "//", 
  "TeXForm"}]}], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.6240441507393312`*^9}, 3.624044333965494*^9, {3.624868809299417*^9, 
   3.624868889248692*^9}, {3.624875377631196*^9, 3.624875380070023*^9}, {
   3.625310382407557*^9, 3.6253104128767033`*^9}, {3.6295663802678833`*^9, 
   3.6295663870851583`*^9}, {3.646563695716837*^9, 3.6465637860736237`*^9}, 
   3.6465663019076967`*^9, {3.64700669762381*^9, 3.647006751576983*^9}, 
   3.64700711983996*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WFp", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "4"}], " ", "switch", " ", "\[CapitalLambda]", " ", 
        "\[Lambda]", " ", 
        RowBox[{"h", "^", "2"}], " ", "p", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"WF", "[", 
           RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "1"}], "}"}]}], "]"}]}], "+", " ", 
       RowBox[{
        RowBox[{"1", "/", "4"}], 
        RowBox[{"h", "^", "2"}], "\[CapitalLambda]", " ", "\[Lambda]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "switch"}], ")"}], "x", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"WF", "[", 
           RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "4"}], "\[Lambda]", " ", "\[Lambda]", 
           " ", "k", " ", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"WF", "[", 
              RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"p", ",", "2"}], "}"}]}], "]"}], " ", 
           RowBox[{"h", "^", "2"}], " ", "m"}], "+", 
          RowBox[{
           RowBox[{"WF", "[", 
            RowBox[{"x", ",", "p", ",", "t"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalLambda]", " ", "\[Lambda]", " ", 
                RowBox[{"p", "^", "2"}]}], "+", 
               RowBox[{"\[Lambda]", " ", "\[Lambda]", " ", "k", " ", 
                RowBox[{"x", "^", "2"}], " ", "m"}]}], ")"}], "+", "m"}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], " ", 
    RowBox[{"k", "/", "m"}]}], "/.", 
   RowBox[{"switch", "\[Rule]", "s"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"WFp", "[", 
      RowBox[{"X", ",", "P", ",", "T", ",", "s"}], "]"}], "//", "ExpandAll"}],
     ",", "s"}], "]"}], "//", "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"WFp", "[", 
          RowBox[{"X", ",", "P", ",", "T", ",", "s"}], "]"}], "//", 
         "ExpandAll"}], ",", "s"}], "]"}], "/.", 
      RowBox[{"m", "\[Rule]", "MM"}]}], "/.", 
     RowBox[{"s", "\[Rule]", "0"}]}], "/.", 
    RowBox[{"h", "\[Rule]", "hbar"}]}], "//", "TraditionalForm"}], "//", 
  "TeXForm"}]}], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.624044116541326*^9}, {3.624044177273033*^9, 3.624044180116425*^9}, 
   3.624044299297868*^9, {3.6248689045480223`*^9, 3.624868909746416*^9}, {
   3.625310440565892*^9, 3.6253104547216988`*^9}, {3.629566365472601*^9, 
   3.629566368310835*^9}, {3.6465639009238157`*^9, 3.64656390479714*^9}, 
   3.646566375747611*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WFxClassical", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], ":=", 
  StyleBox[
   RowBox[{
    RowBox[{"k", " ", "\[Lambda]", " ", "\[CapitalLambda]", " ", "p", " ", 
     SuperscriptBox["x", "2"], " ", 
     RowBox[{
      RowBox[{"WF", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/", "m"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[CapitalLambda]", "2"], " ", 
     SuperscriptBox["p", "3"], " ", 
     RowBox[{
      RowBox[{"WF", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/", 
      SuperscriptBox["m", "2"]}]}], "+", 
    RowBox[{"p", " ", 
     RowBox[{
      RowBox[{"WF", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/", "m"}]}]}], 
   "Input"]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WFpClassical", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "k"}], " ", "x", " ", 
    RowBox[{"WF", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], "-", 
   RowBox[{
    SuperscriptBox["k", "2"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", 
    RowBox[{"WF", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], "-", 
   RowBox[{"k", " ", 
    SuperscriptBox["p", "2"], " ", "x", " ", "\[Lambda]", " ", 
    "\[CapitalLambda]", " ", 
    RowBox[{
     RowBox[{"WF", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/", 
     "m"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{"WFxClassical", "[", 
   RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{"WFpClassical", "[", 
   RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.6240441507393312`*^9}, 3.624044333965494*^9, {3.624868809299417*^9, 
   3.624868889248692*^9}, {3.624875377631196*^9, 3.624875380070023*^9}, {
   3.625310382407557*^9, 3.6253104128767033`*^9}, {3.6295663802678833`*^9, 
   3.6295663870851583`*^9}, {3.646563695716837*^9, 3.6465637860736237`*^9}, 
   3.6465663019076967`*^9, {3.64700669762381*^9, 3.6470067943761578`*^9}, {
   3.6470068254882402`*^9, 3.647007004726845*^9}, {3.647007058254902*^9, 
   3.6470070970415173`*^9}, {3.647007143267346*^9, 3.647007165496517*^9}, {
   3.647007209389969*^9, 3.6470072267167*^9}, {3.647007353332209*^9, 
   3.647007363590686*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WFxQuantum", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WFx", 
    StyleBox["[", "Input"], 
    RowBox[{
     StyleBox["x", "Input"], 
     StyleBox[",", "Input"], 
     StyleBox["p", "Input"], 
     StyleBox[",", "Input"], 
     StyleBox["t", "Input"], ",", "s"}], "]"}], "-", 
   RowBox[{"WFxClassical", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WFpQuantum", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WFp", 
    StyleBox["[", "Input"], 
    RowBox[{
     StyleBox["x", "Input"], 
     StyleBox[",", "Input"], 
     StyleBox["p", "Input"], 
     StyleBox[",", "Input"], 
     StyleBox["t", "Input"], ",", "s"}], "]"}], "-", 
   RowBox[{"WFpClassical", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{"WFxQuantum", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "]"}], "//", 
  "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{"WFpQuantum", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "]"}], "//", 
  "TraditionalForm"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.6470082568713923`*^9, 3.6470083858823757`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Term1", "=", "MoyalBracket"}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Term2", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"WFx", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "S"}], "]"}], ",", "x"}], "]"}],
      "+", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"WFp", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ",", "p"}], 
      "]"}]}], ")"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"thatDifference", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Term1", "-", "Term2"}], "/.", 
     RowBox[{"S", "\[Rule]", "s"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", "thatDifference", "]"}]}], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.624044116541326*^9}, {3.624044177273033*^9, 3.624044180116425*^9}, 
   3.624044299297868*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WFx$s", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WFx", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
   RowBox[{"WFx", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "0"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFx$s", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "//", "Simplify"}], "//",
   "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      FormBox[
       FormBox[
        RowBox[{
         SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
         "\[CapitalLambda]", " ", "s", " "}],
        TraditionalForm],
       TraditionalForm], "/", "4"}], "/", "m"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"x", " ", 
         RowBox[{"WF", "[", 
          RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "+", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"p", " ", 
         RowBox[{"WF", "[", 
          RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "2"}], "}"}]}], "]"}]}], ")"}]}], "//", 
   "HoldForm"}], "//", "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WFxsElegant", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     FormBox[
      FormBox[
       RowBox[{
        SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
        "\[CapitalLambda]", " ", "s", " "}],
       TraditionalForm],
      TraditionalForm], "/", "4"}], "/", "m"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"x", " ", 
        RowBox[{"WF", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "+", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"p", " ", 
        RowBox[{"WF", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "2"}], "}"}]}], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFx$s", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
   RowBox[{"WFxsElegant", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}]}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.624176466042376*^9, 3.62417683252396*^9}, {
   3.624176924608576*^9, 3.624177220730056*^9}, 3.6241772821715097`*^9, 
   3.6241776849862747`*^9, {3.624177874394723*^9, 3.624177932802676*^9}, {
   3.6241779663616858`*^9, 3.624178013709126*^9}, {3.624178101207879*^9, 
   3.6241781636421223`*^9}, {3.6241814797152777`*^9, 3.624181521896975*^9}, {
   3.624181574795165*^9, 3.624181650453536*^9}, {3.624181769765004*^9, 
   3.624181951890307*^9}, {3.6247890313855333`*^9, 3.624789100674017*^9}, {
   3.6247891335910873`*^9, 3.624789134396093*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"WFp$s", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"WFp", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
    RowBox[{"WFp", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "0"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFp$s", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "//", "Simplify"}], "//",
   "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FormBox[
        FormBox[
         RowBox[{
          SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
          "\[CapitalLambda]", " ", "s", " "}],
         TraditionalForm],
        TraditionalForm]}], "/", "4"}], "/", "m"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"p", " ", 
         RowBox[{"WF", "[", 
          RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "+", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"x", " ", 
         RowBox[{"WF", "[", 
          RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], ")"}]}], "//", 
   "HoldForm"}], "//", "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WFpsElegant", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FormBox[
       FormBox[
        RowBox[{
         SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
         "\[CapitalLambda]", " ", "s", " "}],
        TraditionalForm],
       TraditionalForm]}], "/", "4"}], "/", "m"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"p", " ", 
        RowBox[{"WF", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "+", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"x", " ", 
        RowBox[{"WF", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"WFp$s", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
    RowBox[{"WFpsElegant", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}]}], "//", "Simplify"}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.6247891570460873`*^9, 3.624789170168043*^9}, {
   3.624789210102661*^9, 3.624789234886491*^9}, 3.624789267740053*^9, {
   3.624789300635976*^9, 3.624789338496626*^9}, 3.647942604731247*^9, 
   3.647942641228479*^9}],

Cell["\<\
timePrint[WFx[x, p, t, 0] // Expand // TraditionalForm]
timePrint[WFx[x, p, t, 1] // Expand // TraditionalForm]
timePrint[WFx[x, p, t, s] - WFx[x, p, t, 0] // Expand // TraditionalForm]\
\>", "Text",
 CellChangeTimes->{{3.624182264794106*^9, 3.6241823053134117`*^9}, {
   3.624182794619049*^9, 3.624182800937439*^9}, {3.6241832838527193`*^9, 
   3.62418330201934*^9}, {3.624788510144264*^9, 3.624788524779582*^9}, 
   3.647942653237974*^9}],

Cell[TextData[StyleBox["Continuity Equation (Moyal bracket only!)", \
"Subsection"]], "Chapter",
 CellChangeTimes->{{3.624954279811018*^9, 3.624954286338881*^9}, {
  3.624954573355047*^9, 3.624954587867218*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"wfuncDt", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}], "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"WF", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "t"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"continuityEquationFullfilled", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"0", "*", 
        RowBox[{"wfuncDt", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], "+", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"WFx", "[", 
          RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ",", "x"}], 
        "]"}], "+", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"WFp", "[", 
          RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ",", "p"}], 
        "]"}], "-", "MoyalBracket"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "p", ",", "t"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", "continuityEquationFullfilled", "]"}]}], "Input",
 CellChangeTimes->{{3.62495440060717*^9, 3.624954467685678*^9}, {
  3.624954536592366*^9, 3.62495456697657*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Assignment of State", "Subtitle",
 CellChangeTimes->{{3.615311702645843*^9, 3.615311707246711*^9}, {
   3.615311745926982*^9, 3.61531180732405*^9}, {3.6153119459079247`*^9, 
   3.615311949238516*^9}, {3.615312183516096*^9, 3.6153122039492273`*^9}, 
   3.615725910850113*^9, {3.655709732053796*^9, 3.65570973598133*^9}}],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", 
  RowBox[{"i", ",", "ii", ",", "j"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Energy", "[", "i_", "]"}], ":=", 
    RowBox[{"E0", "[", "i", "]"}]}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Energy", "[", "i_", "]"}], ":=", 
   RowBox[{"EKerr", "[", "i", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Xi]", "[", 
    RowBox[{"x_", ",", "t_", ",", "\[Tau]_"}], "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"ii", ",", "stateParameter"}], "]"}], 
      RowBox[{"\[Psi]", "[", 
       RowBox[{"ii", ",", "x"}], "]"}], 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "I"}], " ", "t", " ", 
        RowBox[{
         RowBox[{"Energy", "[", "ii", "]"}], "/", "h"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Xi]conj", "[", 
     RowBox[{"x_", ",", "t_", ",", "\[Tau]_"}], "]"}], ":=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Conjugate", "[", 
        RowBox[{"c", "[", 
         RowBox[{"ii", ",", "stateParameter"}], "]"}], "]"}], 
       RowBox[{"\[Psi]", "[", 
        RowBox[{"ii", ",", "x"}], "]"}], 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"+", "I"}], " ", "t", " ", 
         RowBox[{
          RowBox[{"Energy", "[", "ii", "]"}], "/", "h"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SEQ$Fullfilled", "=", 
   RowBox[{"Simplify", " ", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"SEqKerr", "[", "n", "]"}], "[", 
       RowBox[{"\[Xi]", "[", 
        RowBox[{"x", ",", "t", ",", "\[Tau]"}], "]"}], "]"}], "-", 
      RowBox[{"I", "  ", "h", " ", 
       RowBox[{"D", "[", " ", 
        RowBox[{
         RowBox[{"\[Xi]", "[", 
          RowBox[{"x", ",", "t", ",", "\[Tau]"}], "]"}], ",", "t"}], 
        "]"}]}]}], ",", 
     RowBox[{"m", ">", "0"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", "SEQ$Fullfilled", "]"}]}], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, 
   3.615328385704236*^9, {3.615328744378584*^9, 3.6153287799687347`*^9}, {
   3.615328987316884*^9, 3.615328990741791*^9}, 3.615329097580762*^9, 
   3.615329253855715*^9, {3.615330658311314*^9, 3.6153307498683777`*^9}, 
   3.615330921555663*^9, 3.61533204568215*^9, 3.615332563209057*^9, {
   3.615634190510241*^9, 3.615634239773162*^9}, {3.615634478087792*^9, 
   3.615634481089449*^9}, {3.615634623602338*^9, 3.615634626481221*^9}, 
   3.615641438572461*^9, {3.6157395944797697`*^9, 3.615739665757576*^9}, {
   3.615739734213461*^9, 3.615739768659885*^9}, {3.615739881661104*^9, 
   3.615739933286222*^9}, {3.615740011872445*^9, 3.615740025625989*^9}, {
   3.615740073397553*^9, 3.615740091891831*^9}, {3.615740325925481*^9, 
   3.615740330470478*^9}, {3.615742891394403*^9, 3.615742894679743*^9}, {
   3.6157430310993*^9, 3.615743099122088*^9}, {3.615743150179474*^9, 
   3.615743151709302*^9}, {3.615743187251524*^9, 3.615743248189742*^9}, 
   3.615753975574485*^9, {3.6157540161118097`*^9, 3.615754050815352*^9}, {
   3.615754172481432*^9, 3.615754177655167*^9}, {3.615754208084609*^9, 
   3.6157542161206903`*^9}, {3.615754360004344*^9, 3.615754453254593*^9}, {
   3.6157545277695637`*^9, 3.615754530994121*^9}, {3.615754603679699*^9, 
   3.6157546264101057`*^9}, {3.615754658937257*^9, 3.615754666490737*^9}, 
   3.615754772231031*^9, 3.615756984538136*^9, {3.61575701896502*^9, 
   3.615757019682733*^9}, {3.615757052182633*^9, 3.615757072552759*^9}, {
   3.615757114785241*^9, 3.615757157415572*^9}, 3.6157575403076963`*^9, {
   3.61575802427798*^9, 3.6157580594924707`*^9}, {3.615758113186903*^9, 
   3.6157581138698463`*^9}, {3.6157582108072777`*^9, 
   3.6157582272845507`*^9}, {3.61575844149684*^9, 3.615758456106846*^9}, {
   3.61575852021458*^9, 3.615758528087078*^9}, {3.615758566212085*^9, 
   3.615758595340784*^9}, {3.6157586264375668`*^9, 3.615758750434924*^9}, {
   3.615758786466999*^9, 3.615758872009001*^9}, {3.6157589587577133`*^9, 
   3.6157589711151867`*^9}, {3.616510649457903*^9, 3.6165106690543203`*^9}, 
   3.6165126623992863`*^9, {3.616512830402712*^9, 3.616512847525229*^9}, 
   3.616513151884907*^9, {3.624955013589396*^9, 3.624955014059816*^9}, {
   3.624955483923208*^9, 3.624955484050034*^9}, {3.625313264593042*^9, 
   3.625313270599378*^9}, {3.647774620968156*^9, 3.6477746546056023`*^9}, {
   3.647776763745688*^9, 3.647776794945004*^9}, {3.647780994301491*^9, 
   3.647781020161085*^9}, {3.648135803297061*^9, 3.64813587557316*^9}, 
   3.64815521172173*^9, {3.648161225895842*^9, 3.6481612315676413`*^9}, 
   3.648198445210218*^9, {3.6483575377569513`*^9, 3.648357562584592*^9}, {
   3.648558416509809*^9, 3.648558416590852*^9}, {3.648558449387416*^9, 
   3.6485584527321167`*^9}, {3.648558502147355*^9, 3.648558502216867*^9}, {
   3.655639466358261*^9, 3.6556395229621058`*^9}, {3.655640366223472*^9, 
   3.655640375964715*^9}, 3.656005686185204*^9, 3.6560061666285267`*^9, 
   3.656006236914651*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPsi]", "[", 
    RowBox[{"x_", ",", "t_", ",", "\[Tau]_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"x", "^", "2"}]}], " ", 
      RowBox[{"\[Alpha]", "/", "2"}]}], "]"}], 
    RowBox[{"Simplify", "[", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"Expand", "[", 
        RowBox[{
         RowBox[{"\[Xi]", "[", 
          RowBox[{"x", ",", "t", ",", "\[Tau]"}], "]"}], 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"x", "^", "2"}], " ", 
           RowBox[{"\[Alpha]", "/", "2"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "Exp"}], "}"}]}], "]"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{"timePrint", "[", 
  RowBox[{"\[CapitalPsi]", "[", 
   RowBox[{"X", ",", "T", ",", "mMixAngle"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, 
   3.615328385704236*^9, {3.615328744378584*^9, 3.6153287799687347`*^9}, {
   3.615328987316884*^9, 3.615328990741791*^9}, 3.615329097580762*^9, 
   3.615329253855715*^9, {3.615330658311314*^9, 3.6153307498683777`*^9}, 
   3.615330921555663*^9, 3.61533204568215*^9, 3.615332563209057*^9, {
   3.615634190510241*^9, 3.615634239773162*^9}, {3.615634478087792*^9, 
   3.615634481089449*^9}, {3.615634623602338*^9, 3.615634626481221*^9}, 
   3.615641438572461*^9, {3.6157395944797697`*^9, 3.615739665757576*^9}, {
   3.615739734213461*^9, 3.615739768659885*^9}, {3.615739881661104*^9, 
   3.615739933286222*^9}, {3.615740011872445*^9, 3.615740025625989*^9}, {
   3.615740073397553*^9, 3.615740091891831*^9}, {3.615740325925481*^9, 
   3.615740330470478*^9}, {3.615742891394403*^9, 3.615742894679743*^9}, {
   3.6157430310993*^9, 3.6157430890337467`*^9}, {3.615757787600575*^9, 
   3.615757840711211*^9}, 3.6157580200698843`*^9, {3.6157610777939367`*^9, 
   3.615761081009884*^9}, {3.6157611392790956`*^9, 3.615761157137271*^9}, 
   3.616043059537681*^9, 3.6483581381488113`*^9, 3.6485582002313557`*^9, {
   3.648558416614324*^9, 3.64855841662016*^9}, {3.648558502242507*^9, 
   3.648558502248784*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]", "[", 
    RowBox[{"x_", ",", "y_", ",", "t_", ",", "\[Tau]_"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Xi]conj", "[", 
      RowBox[{
       RowBox[{"x", "+", "y"}], ",", 
       RowBox[{"+", "t"}], ",", "\[Tau]"}], "]"}], " ", 
     RowBox[{"\[CapitalPsi]", "[", 
      RowBox[{
       RowBox[{"x", "-", "y"}], ",", "t", ",", "\[Tau]"}], "]"}]}], "/.", 
    "FixParameters"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"timePrint", "[", 
   RowBox[{"\[Rho]", "[", 
    RowBox[{"x", ",", "y", ",", "t", ",", "\[Tau]"}], "]"}], "]"}], 
  RowBox[{"(*", " ", 
   RowBox[{"DW", "=", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Rho]", "[", 
         RowBox[{"x", ",", "y", ",", "t", ",", "\[Tau]"}], "]"}], 
        RowBox[{"Exp", "[", 
         RowBox[{"I", " ", "2", " ", "y", " ", "p"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", 
         RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}]}], "]"}], " ", 
     "Prohibitively", " ", 
     RowBox[{"SLOW", "!"}]}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WignerFunction", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"FourierTransform", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"\[Rho]", "[", 
          RowBox[{"x", ",", " ", 
           RowBox[{"y", "/", "2"}], ",", "t", ",", "\[Tau]"}], "]"}], "/", 
         "h"}], "/", "Pi"}], ",", "y", ",", "p"}], "]"}], "/.", 
     RowBox[{"h", "\[Rule]", "1"}]}], "/.", 
    RowBox[{"\[Tau]", "\[Rule]", "mMixAngle"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"timePrint", "[", "WignerFunction", 
   RowBox[{"(*", 
    RowBox[{"[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}], "*)"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Count", "[", 
  RowBox[{
   RowBox[{"Expand", "[", 
    RowBox[{"WignerFunction", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], ",", 
   RowBox[{"+", "_"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, {
   3.615328385704236*^9, 3.61532842127243*^9}, {3.615328452177451*^9, 
   3.615328700955434*^9}, {3.61532913868193*^9, 3.615329140662854*^9}, {
   3.615329209708338*^9, 3.615329231643388*^9}, {3.615329538017696*^9, 
   3.6153295577324953`*^9}, {3.615330828281961*^9, 3.615330837113493*^9}, {
   3.6156389980699053`*^9, 3.615639089290873*^9}, {3.615639143068521*^9, 
   3.615639253553862*^9}, {3.6156393013390093`*^9, 3.6156393105481*^9}, {
   3.615639351484426*^9, 3.6156393555923357`*^9}, {3.615639410246297*^9, 
   3.615639423347652*^9}, {3.6156395121911697`*^9, 3.61563951611325*^9}, 
   3.615640096430455*^9, {3.615640442620921*^9, 3.615640460798748*^9}, {
   3.6156405179817133`*^9, 3.615640518330245*^9}, {3.6157256355018253`*^9, 
   3.61572563566157*^9}, {3.615725679695396*^9, 3.615725689107225*^9}, {
   3.615725903901721*^9, 3.6157259246853333`*^9}, {3.6157328388913403`*^9, 
   3.6157328561011133`*^9}, {3.615732897391026*^9, 3.615732919763029*^9}, {
   3.6157330434262857`*^9, 3.615733051956244*^9}, {3.615739058818254*^9, 
   3.6157390844150867`*^9}, {3.6157401863675337`*^9, 
   3.6157402093576937`*^9}, {3.6157402648349543`*^9, 3.615740267420556*^9}, 
   3.6157403380019217`*^9, 3.61574046647064*^9, {3.6157572043922*^9, 
   3.6157572085762463`*^9}, 3.615759117066454*^9, 3.615759196823285*^9, {
   3.6157595390100737`*^9, 3.615759545973748*^9}, {3.615759579691811*^9, 
   3.615759627921238*^9}, {3.624955394225871*^9, 3.624955466609825*^9}, 
   3.646557129686454*^9, 3.646993253447712*^9, 3.646993310004129*^9, {
   3.647776823505705*^9, 3.6477768270301523`*^9}, 3.64855820024431*^9, {
   3.6485584166304073`*^9, 3.648558416801186*^9}, {3.6485585022595387`*^9, 
   3.6485585022693167`*^9}}],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Wigner Flow analytical with Continuity Equation (\
\[Lambda] ->\[CapitalLambda])", "Section"]], "Subsubtitle",
 CellChangeTimes->{{3.615725928887197*^9, 3.615725936711233*^9}, {
  3.624966082984323*^9, 3.6249661051841717`*^9}, {3.624966855615535*^9, 
  3.6249668724076*^9}}],

Cell[BoxData[{
 RowBox[{"ss", "=", "1"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"wfxAnalytical", "[", 
     RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"WFx", "[", 
       RowBox[{"x", ",", "p", ",", "t", ",", "ss"}], "]"}], "/.", 
      RowBox[{"WF", "\[Rule]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"WignerFunction", "[", 
          RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.",
      "FixParameters"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Count", "[", 
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{"wfxAnalytical", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], ",", 
     RowBox[{"+", "_"}]}], "]"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"wfpAnalytical", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"WFp", "[", 
      RowBox[{"x", ",", "p", ",", "t", ",", "ss"}], "]"}], "/.", 
     RowBox[{"WF", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"WignerFunction", "[", 
         RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.", 
    "FixParameters"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"wfAnalytical", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"wfxAnalytical", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "x"}], "]"}], "+", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"wfpAnalytical", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "p"}], "]"}]}]}], "\n", 
  
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"timePrint", "[", 
     RowBox[{"Simplify", "[", 
      RowBox[{"wfAnalytical", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], "]"}], ";"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"wfuncDt", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}], "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"WignerFunction", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "t"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"timePrint", "[", 
     RowBox[{"Simplify", "[", 
      RowBox[{"wfuncDt", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], "]"}], ";", "\n", 
    RowBox[{"continuityEquation", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"wfuncDt", "[", 
            RowBox[{"x", ",", "p", ",", "t"}], "]"}], "+", 
           RowBox[{"wfAnalytical", "[", 
            RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "p", ",", "t"}], "}"}]}], "]"}], "/.", 
        RowBox[{"\[Lambda]", "\[Rule]", "\[CapitalLambda]"}]}], ",", 
       RowBox[{"m", ">", "0"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "*)"}], 
  RowBox[{"timePrint", "[", "continuityEquation", "]"}]}]}], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, {
   3.615328385704236*^9, 3.61532842127243*^9}, {3.615328452177451*^9, 
   3.615328700955434*^9}, {3.61532913868193*^9, 3.615329140662854*^9}, {
   3.615329209708338*^9, 3.615329231643388*^9}, {3.615329538017696*^9, 
   3.6153295577324953`*^9}, {3.615330828281961*^9, 3.615330837113493*^9}, {
   3.6156389980699053`*^9, 3.615639089290873*^9}, {3.615639143068521*^9, 
   3.615639253553862*^9}, {3.6156393013390093`*^9, 3.6156393105481*^9}, {
   3.615639351484426*^9, 3.6156393555923357`*^9}, {3.615639410246297*^9, 
   3.615639423347652*^9}, {3.6156395121911697`*^9, 3.61563951611325*^9}, 
   3.615640096430455*^9, {3.615640442620921*^9, 3.615640460798748*^9}, {
   3.6156405179817133`*^9, 3.615640518330245*^9}, {3.6157256355018253`*^9, 
   3.61572563566157*^9}, {3.615725679695396*^9, 3.615725689107225*^9}, {
   3.615725903901721*^9, 3.615726007983356*^9}, {3.615726223510936*^9, 
   3.615726227431016*^9}, {3.6157420001868467`*^9, 3.615742006151602*^9}, {
   3.615742040590849*^9, 3.615742122827833*^9}, {3.615742195261923*^9, 
   3.615742230972183*^9}, {3.6157423951717777`*^9, 3.615742460213076*^9}, {
   3.615757446793147*^9, 3.6157574620257597`*^9}, {3.6160431623304577`*^9, 
   3.616043189595357*^9}, {3.616043254953803*^9, 3.616043293541442*^9}, {
   3.616043328990443*^9, 3.616043342309023*^9}, {3.6165110851208897`*^9, 
   3.616511091061223*^9}, {3.616511154796013*^9, 3.6165111776629868`*^9}, {
   3.6249537488892117`*^9, 3.6249537623589153`*^9}, {3.624954672091284*^9, 
   3.62495469089832*^9}, 3.624954847418378*^9, {3.6249550855471573`*^9, 
   3.624955091287768*^9}, {3.624955198841002*^9, 3.624955200431562*^9}, {
   3.6249552316841373`*^9, 3.624955336120886*^9}, {3.625311379870614*^9, 
   3.625311400913364*^9}, {3.646552860600666*^9, 3.6465528738692007`*^9}, {
   3.6465533062612543`*^9, 3.646553316266013*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"continuityEquation", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"wfuncDt", "[", 
        RowBox[{"x", ",", "p", ",", "t"}], "]"}], "+", 
       RowBox[{"wfAnalytical", "[", 
        RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], "/.", 
      RowBox[{"\[Lambda]", "\[Rule]", "\[CapitalLambda]"}]}], ",", 
     RowBox[{"m", ">", "0"}]}], "]"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.6249549163991737`*^9, 3.6249549664723883`*^9}, {
  3.624955610626749*^9, 3.624955612449327*^9}, {3.646553395032299*^9, 
  3.646553398280514*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Wigner Functions numerical", "Subsubtitle",
 CellChangeTimes->{{3.6157257941396627`*^9, 3.615725802449313*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6482018763316507`*^9, 3.648201892820087*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"schneller", "=", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "-", 
          FractionBox["y", "2"]}], ")"}], "2"]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "+", 
          FractionBox["y", "2"]}], ")"}], "2"]}]}]], "*", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"TrueQ", "[", 
       RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], ",", 
      "1", ",", 
      FractionBox[
       RowBox[{"Exp", "[", 
        RowBox[{"-", 
         RowBox[{"stateParameter", "^", "2"}]}], "]"}], 
       RowBox[{"Sqrt", "[", "Pi", "]"}]]}], "]"}], 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{"ExpToTrig", "[", 
       RowBox[{"Expand", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Rho]", "[", 
           RowBox[{"x", ",", " ", 
            RowBox[{"y", "/", "2"}], ",", "t", ",", "\[Tau]"}], "]"}], "/", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"x", "-", 
                FractionBox["y", "2"]}], ")"}], "2"]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"x", "+", 
                FractionBox["y", "2"]}], ")"}], "2"]}]}]]}], 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"TrueQ", "[", 
            RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], 
           ",", "1", ",", 
           RowBox[{
            RowBox[{"Sqrt", "[", "Pi", "]"}], 
            RowBox[{"Exp", "[", 
             RowBox[{"stateParameter", "^", "2"}], "]"}]}]}], "]"}]}], "]"}], 
       "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"Cos", ",", "Sin", ",", "x", ",", "y", ",", 
        RowBox[{"Tanh", "[", "sQueeze", "]"}]}], "}"}], ",", "Simplify"}], 
     "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.646998863656547*^9, 3.6469988970106173`*^9}, {
   3.646998930205627*^9, 3.6469989309873*^9}, {3.6469989932264843`*^9, 
   3.646999003185061*^9}, 3.646999104456258*^9, {3.646999187017742*^9, 
   3.6469992156515512`*^9}, 3.6481984689124804`*^9, {3.6481990124878798`*^9, 
   3.6481990254258633`*^9}, {3.648199055806405*^9, 3.648199075951848*^9}, {
   3.648199124652779*^9, 3.6481991630356092`*^9}, {3.648199194657393*^9, 
   3.648199195112032*^9}, {3.648201525992984*^9, 3.6482016180359163`*^9}, {
   3.648201665663186*^9, 3.648201688647642*^9}, {3.648201723774685*^9, 
   3.648201759259985*^9}, {3.648201863088166*^9, 3.648201929222324*^9}, {
   3.648202010019573*^9, 3.6482020394994802`*^9}, {3.648202073422988*^9, 
   3.648202079263936*^9}, {3.6482030209246607`*^9, 3.648203037396947*^9}, 
   3.648321115919221*^9, {3.648358038759696*^9, 3.648358039805983*^9}, 
   3.648558416818645*^9, 3.648558502273623*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"schneller", "=", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", 
           FractionBox["y", "2"]}], ")"}], "2"]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "+", 
           FractionBox["y", "2"]}], ")"}], "2"]}]}]], 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"ExpandAll", "[", 
        RowBox[{
         RowBox[{"\[Rho]", "[", 
          RowBox[{"x", ",", " ", 
           RowBox[{"y", "/", "2"}], ",", "t", ",", "\[Tau]"}], "]"}], "/", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"x", "-", 
               FractionBox["y", "2"]}], ")"}], "2"]}], "-", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"x", "+", 
               FractionBox["y", "2"]}], ")"}], "2"]}]}]]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"x", "+", 
          RowBox[{"y", "/", "2"}]}], ",", 
         RowBox[{"x", "-", 
          RowBox[{"y", "/", "2"}]}]}], "}"}]}], "]"}]}]}], ";"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.6156396826593037`*^9, 3.61563969949319*^9}, {
   3.615639736750227*^9, 3.615639759554955*^9}, {3.615639801040518*^9, 
   3.615639819453103*^9}, 3.615639918063538*^9, 3.615639985693759*^9, 
   3.615640058820881*^9, 3.615725712794808*^9, {3.615725818044476*^9, 
   3.615725861303022*^9}, {3.646998745429996*^9, 3.646998779911813*^9}, {
   3.646998810819689*^9, 3.6469988468724213`*^9}, {3.646999059928638*^9, 
   3.6469990960710583`*^9}, 3.6469993038210793`*^9, 3.648558416982929*^9, 
   3.648558502276964*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"WignerFunction2", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"TrueQ", "[", 
        RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], ",", 
       "1", ",", 
       RowBox[{"Exp", "[", 
        RowBox[{"-", 
         RowBox[{"stateParameter", "^", "2"}]}], "]"}]}], "]"}], "/", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"x", "^", "2"}], "+", 
       RowBox[{"p", "^", "2"}]}], "]"}]}], "*", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Expand", "[", 
         RowBox[{
          RowBox[{"FourierTransform", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"schneller", "/", "h"}], "/", "Pi"}], ",", "y", ",", 
            "p"}], "]"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"x", "^", "2"}], "+", 
            RowBox[{"p", "^", "2"}]}], "]"}], "*", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"TrueQ", "[", 
             RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], 
            ",", "1", ",", 
            RowBox[{"Exp", "[", 
             RowBox[{"stateParameter", "^", "2"}], "]"}]}], "]"}]}], "]"}], "/.", 
        RowBox[{"h", "\[Rule]", "1"}]}], "/.", 
       RowBox[{"\[Tau]", "\[Rule]", "mMixAngle"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"_Sin", ",", "_Cos", ",", "p", ",", "Pi"}], "}"}]}], "]"}]}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "This", " ", "version", " ", "`WignerFunction2`", " ", "is", " ", "not", 
      " ", "faster", " ", "or", " ", "superior"}], "..."}], "."}], " ", 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.6156396826593037`*^9, 3.61563969949319*^9}, {
   3.615639736750227*^9, 3.615639759554955*^9}, {3.615639801040518*^9, 
   3.615639819453103*^9}, 3.615639918063538*^9, 3.615639985693759*^9, 
   3.615640058820881*^9, 3.615725712794808*^9, {3.615725818044476*^9, 
   3.615725861303022*^9}, {3.646998745429996*^9, 3.646998779911813*^9}, {
   3.646998810819689*^9, 3.6469988468724213`*^9}, {3.646999059928638*^9, 
   3.646999067744164*^9}, 3.6469991496276217`*^9, {3.646999222025188*^9, 
   3.646999245251965*^9}, {3.6469992771240807`*^9, 3.646999288567875*^9}, 
   3.6475176758241177`*^9, {3.64751772477182*^9, 3.6475177293399067`*^9}, 
   3.647517768952201*^9, {3.647517882542028*^9, 3.6475178837971363`*^9}, 
   3.64820250761485*^9, {3.648202541891608*^9, 3.648202545086802*^9}, {
   3.64820258713412*^9, 3.648202588817943*^9}, {3.648202656280497*^9, 
   3.648202704054236*^9}, {3.648202764170702*^9, 3.6482027707705107`*^9}, {
   3.648202817146748*^9, 3.648202825888348*^9}, {3.6482028740265493`*^9, 
   3.648202973266466*^9}, {3.648203330907611*^9, 3.6482034022900143`*^9}, {
   3.648203584317809*^9, 3.648203643549047*^9}, {3.64820377836712*^9, 
   3.648203789240973*^9}, {3.648203821493287*^9, 3.648203860747518*^9}, 
   3.6483211265674543`*^9, {3.6483580413634367`*^9, 3.648358042708568*^9}, 
   3.648558200259639*^9, 3.648558416998453*^9, 3.648558502281013*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"WignerFunctionN", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"WignerFunction2", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], "//", "N"}], "//", "Chop"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.6156396826593037`*^9, 3.61563969949319*^9}, {
   3.615639736750227*^9, 3.615639759554955*^9}, {3.615639801040518*^9, 
   3.615639819453103*^9}, 3.615639918063538*^9, 3.615639985693759*^9, 
   3.615640058820881*^9, 3.615725712794808*^9, {3.615725818044476*^9, 
   3.615725861303022*^9}, {3.646998745429996*^9, 3.646998779911813*^9}, {
   3.646998810819689*^9, 3.6469988468724213`*^9}, {3.646999059928638*^9, 
   3.646999067744164*^9}, 3.6469991496276217`*^9, {3.646999222025188*^9, 
   3.646999245251965*^9}, {3.6469992771240807`*^9, 3.646999288567875*^9}, 
   3.6475176758241177`*^9, {3.64751772477182*^9, 3.6475177293399067`*^9}, {
   3.647517768952201*^9, 3.6475178070296907`*^9}, {3.6475178607336407`*^9, 
   3.6475178752434196`*^9}, {3.647518392723646*^9, 3.647518422230047*^9}, 
   3.648202234883527*^9, {3.64820368070606*^9, 3.6482036895546017`*^9}, 
   3.648203907201837*^9, 3.6483211344555197`*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"intermediateWF", "=", 
   RowBox[{
    RowBox[{"WignerFunctionNN", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}], "//", "Chop"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.647517906158998*^9, 3.647517939357039*^9}, {
   3.6475179949655247`*^9, 3.6475180126816053`*^9}, {3.64751805715273*^9, 
   3.647518072936112*^9}, {3.647518113874671*^9, 3.647518119720194*^9}, {
   3.6475181555847*^9, 3.647518235568243*^9}, {3.647518266492424*^9, 
   3.647518267356043*^9}, {3.647518319911366*^9, 3.64751837224555*^9}, {
   3.6475184035329237`*^9, 3.647518410499648*^9}, 3.648202257313993*^9, {
   3.64820246290351*^9, 3.648202471564665*^9}, {3.648203701358893*^9, 
   3.648203721091221*^9}, 3.648203919589829*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"WignerFunctionN", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"intermediateWF", "//", "TrigReduce"}], "//", "Chop"}], ",", 
      RowBox[{"{", 
       RowBox[{"Cos", ",", "Sin"}], "}"}]}], "]"}], "/", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"x", "^", "2"}], "+", 
      RowBox[{"p", "^", "2"}]}], "]"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.647517906158998*^9, 3.647517939357039*^9}, {
   3.6475179949655247`*^9, 3.6475180126816053`*^9}, {3.64751805715273*^9, 
   3.647518072936112*^9}, {3.647518113874671*^9, 3.647518119720194*^9}, {
   3.6475181555847*^9, 3.647518235568243*^9}, {3.647518266492424*^9, 
   3.647518267356043*^9}, {3.647518319911366*^9, 3.64751837224555*^9}, {
   3.6475184035329237`*^9, 3.647518410499648*^9}, 3.648202257313993*^9, {
   3.64820246290351*^9, 3.648202471564665*^9}, 3.648203928851054*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"XX", "=", "2.05"}], ";", " ", 
   RowBox[{"ZZ", "=", 
    RowBox[{"1", "/", "Pi"}]}], ";"}], " ", "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"TT", "=", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", 
           RowBox[{"Pi", " ", "/", 
            RowBox[{"Abs", "[", 
             RowBox[{
              RowBox[{"E0", "[", "1", "]"}], "-", 
              RowBox[{"E0", "[", "0", "]"}]}], "]"}]}]}], ")"}], "/", "8"}], 
        " ", "/.", "FixParameters"}], ",", "4"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"DTT", "=", 
     RowBox[{"N", "[", 
      RowBox[{"TT", "/", "numberOfFrames"}], "]"}]}], ";"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"\[Rho]", "[", 
    RowBox[{"x", ",", "0", ",", "0", ",", "mMixAngle"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
   RowBox[{"PlotPoints", "\[Rule]", "35"}], ",", 
   RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6153297092380342`*^9, 3.615329785168223*^9}, {
   3.6153298718801193`*^9, 3.615329874799344*^9}, {3.6153299515696983`*^9, 
   3.6153299721745977`*^9}, 3.615330108624568*^9, {3.615330402694769*^9, 
   3.615330511979083*^9}, {3.615330546916795*^9, 3.615330581365438*^9}, 
   3.615330757263938*^9, {3.6153310630027323`*^9, 3.615331063452479*^9}, {
   3.615331097970161*^9, 3.615331127003668*^9}, {3.615331164592587*^9, 
   3.615331214935355*^9}, {3.6153312498820887`*^9, 3.615331253403664*^9}, {
   3.615331384888257*^9, 3.615331388177849*^9}, 3.615331420023917*^9, {
   3.615331462795383*^9, 3.615331547535287*^9}, {3.615331589514385*^9, 
   3.615331591530878*^9}, 3.6153316705998783`*^9, {3.615331829539322*^9, 
   3.615331900829331*^9}, {3.6153321121144447`*^9, 3.615332155925251*^9}, {
   3.615332251773364*^9, 3.6153322946228037`*^9}, {3.615333272813233*^9, 
   3.6153332846333923`*^9}, {3.615333356658101*^9, 3.6153333919780197`*^9}, {
   3.615333552928935*^9, 3.615333598126939*^9}, {3.615372196785733*^9, 
   3.6153722132385063`*^9}, 3.61537225784061*^9, {3.615372853158967*^9, 
   3.615372855618018*^9}, 3.6153733745245743`*^9, {3.615373913756947*^9, 
   3.61537394734962*^9}, {3.615374317822193*^9, 3.615374319479198*^9}, {
   3.615374386474951*^9, 3.6153744150353727`*^9}, {3.615377778501686*^9, 
   3.615377782633802*^9}, {3.615480477870656*^9, 3.61548051491334*^9}, {
   3.615480876202793*^9, 3.615480883831133*^9}, 3.615568238076152*^9, {
   3.615568799836649*^9, 3.615568801130519*^9}, {3.615577558611709*^9, 
   3.615577559188532*^9}, 3.6155775932888308`*^9, {3.6155778732858953`*^9, 
   3.615577884700395*^9}, 3.615581879955368*^9, {3.615581914860889*^9, 
   3.615581915549979*^9}, {3.6156407018297853`*^9, 3.615640707757072*^9}, {
   3.6156411397255363`*^9, 3.615641155705331*^9}, {3.6157405984467154`*^9, 
   3.615740600551593*^9}, {3.6157419017671843`*^9, 3.615741960446138*^9}, {
   3.6157613353498573`*^9, 3.6157613478094053`*^9}, {3.616044089341208*^9, 
   3.616044144903419*^9}, {3.616044182440158*^9, 3.616044230438621*^9}, {
   3.616044368031839*^9, 3.6160443718347797`*^9}, {3.6469983335283203`*^9, 
   3.646998346034295*^9}, {3.647362266070788*^9, 3.647362270019891*^9}, 
   3.647941230568522*^9, 3.6485582002687817`*^9, 3.655641827476495*^9}],

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Time spent= \>\"", ",", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ",", "4"}], "]"}], 
   ",", "\"\< Seconds  = \>\"", ",", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ")"}], "/", "60"}], 
     ",", "4"}], "]"}], ",", "\"\< Minutes\>\""}], "]"}]], "Input",
 CellChangeTimes->{{3.615332338682863*^9, 3.6153323671264963`*^9}, {
   3.6153708404981537`*^9, 3.6153708442947683`*^9}, {3.615370993774354*^9, 
   3.6153709970605383`*^9}, {3.615371503594904*^9, 3.615371513169588*^9}, {
   3.615371566099598*^9, 3.6153715845516644`*^9}, {3.6153716985333223`*^9, 
   3.615371700155863*^9}, {3.615371792539176*^9, 3.615371794326886*^9}, {
   3.61537795545512*^9, 3.61537798494068*^9}, {3.6153780494292316`*^9, 
   3.615378092443664*^9}, 3.615378164538499*^9, {3.61537826459508*^9, 
   3.61537826653004*^9}, {3.615379816338554*^9, 3.615379823278825*^9}, {
   3.6153804154286327`*^9, 3.615380431346485*^9}, {3.615380908263824*^9, 
   3.615381002835142*^9}, {3.615577431830936*^9, 3.615577507511448*^9}, {
   3.615577657622074*^9, 3.615577690526105*^9}, 3.615577793267749*^9, {
   3.615577838637783*^9, 3.61557783958727*^9}, {3.615577900895199*^9, 
   3.615577905978784*^9}, {3.615582278512148*^9, 3.6155822838313217`*^9}, 
   3.615582393374818*^9, 3.615582565462751*^9, 3.615634786415193*^9, {
   3.6156398594325733`*^9, 3.61563990714559*^9}, 3.6156400083521547`*^9, {
   3.615640897890258*^9, 3.615640905313417*^9}, 3.615717823245494*^9, 
   3.615718472574972*^9, {3.61571850902551*^9, 3.615718513623602*^9}, {
   3.615718630466916*^9, 3.615718637460788*^9}, {3.6157188495094976`*^9, 
   3.6157188790367727`*^9}, {3.61571890921705*^9, 3.6157190656980677`*^9}, {
   3.615726320880335*^9, 3.615726344654138*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"compensateForClassicalMovement", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"LAMBDA", "^", "2"}]}], "/", 
    RowBox[{"Abs", "[", 
     RowBox[{"LAMBDA", "^", "2"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6473585226071367`*^9, 3.6473585510538*^9}, {
   3.647358682624426*^9, 3.647358724333336*^9}, {3.647358966650272*^9, 
   3.6473589944804153`*^9}, {3.647359118256459*^9, 3.647359124414003*^9}, {
   3.6473592030849333`*^9, 3.647359209485674*^9}, 3.647359270846427*^9, {
   3.647359339622357*^9, 3.647359340468686*^9}, {3.647362368325342*^9, 
   3.647362397854302*^9}, 3.647362525952918*^9, 3.653825926667109*^9, 
   3.653825957228842*^9, 3.6538259930721207`*^9, 3.742320464126173*^9, {
   3.7423204974186573`*^9, 3.742320522813718*^9}, 3.742322850991231*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"colors2", "=", 
   RowBox[{"{", 
    RowBox[{
    "Red", ",", "Cyan", ",", "Cyan", ",", "Cyan", ",", "Cyan", ",", "Cyan", 
     ",", "Cyan", ",", "Cyan", ",", "Blue"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gradient2", "[", 
    RowBox[{
     RowBox[{"z_", "?", "NumericQ"}], ",", 
     RowBox[{"rest___", "?", "NumericQ"}]}], "]"}], ":=", 
   RowBox[{"Blend", "[", 
    RowBox[{"colors2", ",", "z"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6478176787642593`*^9, 3.647817704326685*^9}, {
   3.647817776773241*^9, 3.6478178261481533`*^9}, {3.6478178879233637`*^9, 
   3.647817925684845*^9}, {3.647817965999756*^9, 3.6478179723527527`*^9}, {
   3.647818023100072*^9, 3.647818041575585*^9}, 3.647818147719846*^9, {
   3.64781951577836*^9, 3.64781956942972*^9}, 3.647856409622579*^9}],

Cell[BoxData[{
 RowBox[{"R", "=", "RR"}], "\[IndentingNewLine]", 
 RowBox[{"nN", "=", "5"}], "\n", 
 RowBox[{"slower", "=", 
  RowBox[{"3", "/", "3"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Wf", "[", 
    RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
   RowBox[{"WignerFunctionN", "[", 
    RowBox[{
     RowBox[{"R", "*", 
      RowBox[{"Cos", "[", 
       RowBox[{"x", "+", 
        RowBox[{"compensateForClassicalMovement", "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"R", "^", "2"}], "*", 
            RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
     ",", 
     RowBox[{"R", "*", 
      RowBox[{"Sin", "[", 
       RowBox[{"x", "+", 
        RowBox[{"compensateForClassicalMovement", "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"R", "^", "2"}], "*", 
            RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
     ",", "t"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tableOfPlots2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"Wf", "[", 
        RowBox[{"x", ",", 
         RowBox[{"nT", "*", 
          RowBox[{
           RowBox[{"TT", "/", "slower"}], "/", "nN"}]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Thickness", "[", 
           RowBox[{"0.015", "*", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ")"}]}], "]"}], ",", 
          RowBox[{"Opacity", "[", 
           RowBox[{"1", "-", 
            RowBox[{"0", "*", "nT", "*", "0.3"}]}], "]"}], ",", 
          RowBox[{"Directive", "[", 
           RowBox[{"RGBColor", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"1", "/", "4"}], "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{
              RowBox[{"1", "/", "3"}], "-", 
              RowBox[{"nT", "/", "nN"}]}]}], "]"}], "]"}]}], "}"}]}]}], "]"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"100", ",", "Black"}], "]"}]}]}], 
   RowBox[{"(*", 
    RowBox[{",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\[Theta]", ",", "W"}], "}"}]}]}], "*)"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.6478176787642593`*^9, 3.647817704326685*^9}, {
   3.647817776773241*^9, 3.6478178261481533`*^9}, {3.6478178879233637`*^9, 
   3.647817925684845*^9}, {3.647817965999756*^9, 3.6478179723527527`*^9}, {
   3.647818023100072*^9, 3.647818041575585*^9}, 3.647818147719846*^9, {
   3.64781951577836*^9, 3.64781956942972*^9}, 3.647856409622579*^9, {
   3.647946347467008*^9, 3.647946352970357*^9}, {3.647946384348001*^9, 
   3.64794641011197*^9}, 3.647948292280335*^9, {3.647948374064362*^9, 
   3.647948380541463*^9}, {3.647948507321512*^9, 3.647948541740152*^9}, {
   3.6479485727374687`*^9, 3.64794860646966*^9}, {3.6479495526641073`*^9, 
   3.647949557807835*^9}, 3.648137841394105*^9, {3.648155745555275*^9, 
   3.648155805115921*^9}, {3.648155853444354*^9, 3.6481558945294733`*^9}, {
   3.64835826029879*^9, 3.648358270187827*^9}, 3.64855541675072*^9, 
   3.648595596061872*^9, {3.653826134732232*^9, 3.653826157780237*^9}, {
   3.653979796976554*^9, 3.653979807991653*^9}, {3.653979852080027*^9, 
   3.653979880574848*^9}, {3.653979911797864*^9, 3.6539799291219673`*^9}, {
   3.6541053631340103`*^9, 3.6541053871801767`*^9}, {3.6541059068241377`*^9, 
   3.654105954919024*^9}, {3.654105991710649*^9, 3.654106009226643*^9}, {
   3.654106546087408*^9, 3.654106571175474*^9}, 3.654106615260579*^9, 
   3.654107498030134*^9, 3.6541076870526733`*^9, 3.654107744767465*^9, {
   3.654341376664727*^9, 3.654341381231179*^9}, {3.6543419563973103`*^9, 
   3.654341988355933*^9}, {3.654342135270645*^9, 3.654342140298518*^9}, 
   3.654425897334467*^9, 3.742297080778288*^9, 3.742308175597966*^9, 
   3.742312213942546*^9, 3.742314452010305*^9, 3.742314483538685*^9, {
   3.742314783380512*^9, 3.742314849814353*^9}, {3.742314961137981*^9, 
   3.742314961600442*^9}, {3.742319516412476*^9, 3.7423195274390907`*^9}}],

Cell[BoxData[{
 RowBox[{"dt", "=", 
  RowBox[{"1", 
   RowBox[{"TT", "/", "5.25"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"R", "=", "RR"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Wf", "[", 
    RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
   RowBox[{"WignerFunctionN", "[", 
    RowBox[{
     RowBox[{"R", "*", 
      RowBox[{"Cos", "[", 
       RowBox[{"x", "+", 
        RowBox[{"compensateForClassicalMovement", "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"R", "^", "2"}], "*", 
            RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
     ",", 
     RowBox[{"R", "*", 
      RowBox[{"Sin", "[", 
       RowBox[{"x", "+", 
        RowBox[{"compensateForClassicalMovement", "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"R", "^", "2"}], "*", 
            RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
     ",", "t"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Log", "[", 
    RowBox[{"Re", "[", 
     RowBox[{"Wf", "[", 
      RowBox[{"x", ",", "dt"}], "]"}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", 
     RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Thickness", "[", "0.015", "]"}], ",", "Red"}], "}"}]}], ",", 
   RowBox[{
   "PlotLabel", "\[Rule]", 
    "\"\<wf first goes negative (coherent State) after Finite [not 0] \
time\>\""}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"PlotPoints", "\[Rule]", "349"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6485557204453897`*^9, 3.648555994176511*^9}, {
   3.648596181585917*^9, 3.6485962246948223`*^9}, 3.6485963704303217`*^9, {
   3.648596546966732*^9, 3.648596979309573*^9}, {3.6485970221104813`*^9, 
   3.64859703183817*^9}, 3.648636027843534*^9, {3.64863633016646*^9, 
   3.6486364343772087`*^9}, {3.6508650888091288`*^9, 3.65086511498763*^9}, {
   3.7423139855201883`*^9, 3.742313985759975*^9}, 3.74231965209916*^9, 
   3.7423226789032917`*^9, 3.742322825008079*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"cfun", "[", 
    RowBox[{"x_", ",", "t_"}], "]"}], "=", 
   RowBox[{"Re", "[", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{
        RowBox[{"R", "*", 
         RowBox[{"Cos", "[", 
          RowBox[{"x", "+", 
           RowBox[{"compensateForClassicalMovement", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"R", "^", "2"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}],
         ",", 
        RowBox[{"R", "*", 
         RowBox[{"Sin", "[", 
          RowBox[{"x", "+", 
           RowBox[{"compensateForClassicalMovement", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"R", "^", "2"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}],
         ",", "t"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "2"}], "}"}]}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"cfun", "[", 
     RowBox[{"x_", ",", " ", "t_"}], "]"}], " ", "=", " ", 
    RowBox[{"Re", "[", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"WignerFunctionN", "[", 
        RowBox[{
         RowBox[{"R", "*", 
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"compensateForClassicalMovement", "*", "t", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"LAMBDA", "^", "2"}], "*", 
                RowBox[{"R", "^", "2"}]}], " ", "+", " ", "1"}], ")"}]}], " ",
             "+", " ", "x"}], "]"}]}], ",", " ", "\n", "      ", 
         RowBox[{"R", "*", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"compensateForClassicalMovement", "*", "t", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"LAMBDA", "^", "2"}], "*", 
                RowBox[{"R", "^", "2"}]}], " ", "+", " ", "1"}], ")"}]}], " ",
             "+", " ", "x"}], "]"}]}], ",", " ", "t"}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"x", ",", " ", "2"}], "}"}]}], "]"}], "]"}]}], ";"}], 
  " "}], "\n", 
 RowBox[{
  RowBox[{"myColorFunc", "[", 
   RowBox[{"x_", ",", " ", "t_"}], "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"colorRange", "[", 
    RowBox[{"55", "*", 
     RowBox[{"cfun", "[", 
      RowBox[{"x", ",", " ", "t"}], "]"}]}], "]"}], " ", "/.", " ", 
   RowBox[{"colorRange", " ", "->", " ", 
    RowBox[{"ColorData", "[", "\"\<GreenPinkTones\>\"", "]"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"myColorFunc", "[", 
   RowBox[{"x_", ",", " ", "t_"}], "]"}], " ", ":=", " ", 
  RowBox[{"gradient2", "[", 
   RowBox[{"4", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"cfun", "[", 
       RowBox[{"x", ",", " ", "t"}], "]"}], " ", "+", " ", "0.15"}], ")"}]}], 
   "]"}]}], "\n", 
 RowBox[{
  RowBox[{"myColorFunc2", "[", 
   RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"colorRange", "[", 
    RowBox[{"5", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"cfun", "[", 
        RowBox[{"x", ",", "t"}], "]"}], "+", "0.1005"}], ")"}]}], "]"}], "/.", 
   RowBox[{"colorRange", "\[Rule]", 
    RowBox[{"ColorData", "[", "\"\<RedGreenSplit\>\"", "]"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"myColorFunc", "[", 
   RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
  RowBox[{"gradient2", "[", 
   RowBox[{"5", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"cfun", "[", 
       RowBox[{"x", ",", "t"}], "]"}], "+", "0.1005"}], ")"}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.6478176787642593`*^9, 3.647817704326685*^9}, {
   3.647817776773241*^9, 3.6478178261481533`*^9}, {3.6478178879233637`*^9, 
   3.647817925684845*^9}, {3.647817965999756*^9, 3.6478179723527527`*^9}, {
   3.647818023100072*^9, 3.647818041575585*^9}, 3.647818147719846*^9, {
   3.64781951577836*^9, 3.64781956942972*^9}, 3.647856409622579*^9, {
   3.647946347467008*^9, 3.647946352970357*^9}, {3.647946384348001*^9, 
   3.64794641011197*^9}, 3.647948292280335*^9, {3.647948374064362*^9, 
   3.647948380541463*^9}, {3.647948507321512*^9, 3.647948541740152*^9}, {
   3.6479485727374687`*^9, 3.64794860646966*^9}, {3.647948677602337*^9, 
   3.647948684625163*^9}, 3.647953200843544*^9, 3.7423195887998743`*^9, 
   3.7423196422581472`*^9}],

Cell[BoxData[{
 RowBox[{"nN", "=", "8"}], "\[IndentingNewLine]", 
 RowBox[{"nn", "=", "7"}], "\[IndentingNewLine]", 
 RowBox[{"slower", "=", "1"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tableOfPlots2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Wf", "[", 
         RowBox[{"x", ",", 
          RowBox[{"nT", "*", 
           RowBox[{
            RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Thickness", "[", 
         RowBox[{"0.015", "*", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"nT", "/", "nn"}]}], ")"}]}], "]"}]}], ",", 
       RowBox[{"Axes", "\[Rule]", "True"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.6479584884642067`*^9, 3.647958542313592*^9}, {
   3.647958596051414*^9, 3.6479586031083403`*^9}, {3.6479586431142178`*^9, 
   3.647958693567768*^9}, {3.647958781123733*^9, 3.647958802846842*^9}, 
   3.647958866353325*^9, {3.6479592142106867`*^9, 3.6479592458556137`*^9}, {
   3.648155941969243*^9, 3.648155975059309*^9}, {3.648156107446306*^9, 
   3.648156114623598*^9}, {3.6481563367854147`*^9, 3.648156372012664*^9}, {
   3.648156611677099*^9, 3.648156642036955*^9}, 3.648159870152774*^9, {
   3.6544261984134197`*^9, 3.654426206513978*^9}, 3.6544266546291723`*^9, 
   3.6544274557917547`*^9, 3.7422971248468857`*^9, {3.742320360975038*^9, 
   3.7423203714019823`*^9}, {3.742320548102515*^9, 3.742320549182437*^9}, {
   3.742321917821979*^9, 3.742321927869597*^9}}],

Cell[BoxData[
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}]}], 
   RowBox[{"(*", 
    RowBox[{",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\[Theta]", ",", "W"}], "}"}]}]}], "*)"}], "]"}]}]], "Input"],

Cell[BoxData[{
 RowBox[{"nN", "=", "6"}], "\n", 
 RowBox[{"slower", "=", 
  RowBox[{"1", "/", "1"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Wf", "[", 
    RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
   RowBox[{"WignerFunctionN", "[", 
    RowBox[{
     RowBox[{"R", "*", 
      RowBox[{"Cos", "[", 
       RowBox[{"x", "+", 
        RowBox[{"compensateForClassicalMovement", "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"R", "^", "2"}], "*", 
            RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
     ",", 
     RowBox[{"R", "*", 
      RowBox[{"Sin", "[", 
       RowBox[{"x", "+", 
        RowBox[{"compensateForClassicalMovement", "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"R", "^", "2"}], "*", 
            RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
     ",", "t"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"tableOfPlots2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"Wf", "[", 
        RowBox[{
         RowBox[{"x", "+", "Pi", "+", 
          RowBox[{"0", "*", "nT", "*", 
           RowBox[{"13", "/", "16"}], "*", 
           RowBox[{
            RowBox[{"TT", "/", "slower"}], "/", 
            RowBox[{"(", "nN", ")"}]}]}]}], ",", 
         RowBox[{"nT", "*", 
          RowBox[{
           RowBox[{"TT", "/", "slower"}], "/", "nN"}]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"ColorFunction", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"myColorFunc", "[", 
             RowBox[{"#1", ",", 
              RowBox[{"nT", "*", 
               RowBox[{"TT", "/", 
                RowBox[{"(", "nN", ")"}]}]}]}], "]"}], "&"}], ")"}]}], ",", 
         RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ","}], "*)"}], 
       
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Thickness", "[", 
           RowBox[{"0.015", "*", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", 
               RowBox[{"(", 
                RowBox[{"nN", "+", "1"}], ")"}]}]}], ")"}]}], "]"}], ",", 
          RowBox[{"Opacity", "[", 
           RowBox[{"1", "-", 
            RowBox[{"0", "*", "nT", "*", "0.3"}]}], "]"}], ",", 
          RowBox[{"Directive", "[", 
           RowBox[{"RGBColor", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"1", "/", "4"}], "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{
              RowBox[{"1", "/", "3"}], "-", 
              RowBox[{"nT", "/", "nN"}]}]}], "]"}], "]"}]}], "}"}]}]}], "]"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"tableOfPlots2", "[", 
      RowBox[{"[", "mm", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"mm", ",", "1", ",", 
       RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", 
    RowBox[{"1", "/", "3"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7423225422081213`*^9, 3.742322542208547*^9}, 
   3.742322612441556*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"tableOfPlots2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Wf", "[", 
         RowBox[{"x", ",", 
          RowBox[{"nT", "*", 
           RowBox[{
            RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Thickness", "[", 
           RowBox[{"0.015", "*", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ")"}]}], "]"}], ",", 
          RowBox[{"Opacity", "[", 
           RowBox[{"1", "-", 
            RowBox[{"0", "*", "nT", "*", "0.3"}]}], "]"}], ",", 
          RowBox[{"Directive", "[", 
           RowBox[{"RGBColor", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"1", "/", "4"}], "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{
              RowBox[{"1", "/", "3"}], "-", 
              RowBox[{"nT", "/", "nN"}]}]}], "]"}], "]"}]}], "}"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.06"}], ",", "0.25"}], "}"}]}], ",", 
       RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
       RowBox[{"AspectRatio", "\[Rule]", 
        RowBox[{"1", "/", "3"}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6479584884642067`*^9, 3.647958542313592*^9}, {
   3.647958596051414*^9, 3.6479586031083403`*^9}, {3.6479586431142178`*^9, 
   3.647958693567768*^9}, {3.647958781123733*^9, 3.647958802846842*^9}, 
   3.647958866353325*^9, {3.6479592142106867`*^9, 3.6479592458556137`*^9}, {
   3.648155941969243*^9, 3.648155975059309*^9}, {3.648156107446306*^9, 
   3.648156114623598*^9}, {3.6481563367854147`*^9, 3.648156372012664*^9}, {
   3.648156611677099*^9, 3.648156642036955*^9}, 3.648159870152774*^9, {
   3.6544261984134197`*^9, 3.654426206513978*^9}, {3.654426264178012*^9, 
   3.654426280314992*^9}, {3.654426376374936*^9, 3.6544264366372423`*^9}, {
   3.654426527598617*^9, 3.654426617823125*^9}, {3.654426813201311*^9, 
   3.6544268495387506`*^9}, 3.6544268992783527`*^9, 3.654426932310829*^9, 
   3.654427450575445*^9, {3.742139570535427*^9, 3.742139573655169*^9}, 
   3.742141021453973*^9, 3.7422116555699253`*^9}],

Cell[BoxData[
 RowBox[{"tableOfPlots2", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"Wf", "[", 
       RowBox[{"x", ",", 
        RowBox[{"nT", "*", 
         RowBox[{
          RowBox[{"TT", "/", "slower"}], "/", "nN"}]}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", 
        RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Thickness", "[", 
          RowBox[{"0.015", "*", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"nT", "/", "nN"}]}], ")"}]}], "]"}], ",", 
         RowBox[{"Opacity", "[", 
          RowBox[{"1", "-", 
           RowBox[{"0", "*", "nT", "*", "0.3"}]}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"RGBColor", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"1", "/", "4"}], "-", 
             RowBox[{"nT", "/", "nN"}]}], ",", 
            RowBox[{"1", "-", 
             RowBox[{"nT", "/", "nN"}]}], ",", 
            RowBox[{
             RowBox[{"1", "/", "3"}], "-", 
             RowBox[{"nT", "/", "nN"}]}]}], "]"}], "]"}]}], "}"}]}]}], "]"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.654426017873945*^9, 3.654427112058428*^9, {3.742139494678892*^9, 
   3.742139501842379*^9}, {3.742139576923485*^9, 3.742139579834168*^9}, 
   3.742141013245913*^9, 3.7422116624720984`*^9, 3.742297129800466*^9, {
   3.7423149928781433`*^9, 3.742314993261916*^9}, 3.742319566391979*^9}],

Cell[BoxData[
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}], ",", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"LabelStyle", "\[Rule]", 
       RowBox[{"Directive", "[", 
        RowBox[{"100", ",", "Black"}], "]"}]}], ","}], "*)"}], 
    RowBox[{"Ticks", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "Pi", ",", 
         RowBox[{"2", "Pi"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.05", ",", "0.1"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<\>\"", ",", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<\>\"", ",", "Italic"}], "]"}]}], "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"10", ",", "Black", ",", "Bold"}], "]"}]}], ",", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"Epilog", "\[Rule]", 
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"0", ",", "10", ",", "Bold", ",", 
           RowBox[{"Background", "\[Rule]", "White"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.2"}], ",", 
           RowBox[{"-", "0.0001"}]}], "}"}]}], "]"}]}], ","}], "*)"}], 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"W", ",", "15", ",", "Bold", ",", 
           RowBox[{"Background", "\[Rule]", "White"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.2", ",", "0.115"}], "}"}]}], "]"}], ",", 
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\[Theta]", ",", "15", ",", "Bold", ",", 
           RowBox[{"Background", "\[Rule]", "White"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2.010", " ", "Pi"}], ",", "0.035"}], "}"}]}], "]"}]}], 
      "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.654427486031385*^9, 3.6544274881901217`*^9}, 
   3.742139178868293*^9, {3.7421392596650963`*^9, 3.742139323815464*^9}, {
   3.742139391018107*^9, 3.742139416918151*^9}, {3.742139451096477*^9, 
   3.742139469390884*^9}, {3.742139718760641*^9, 3.7421397617150297`*^9}, {
   3.742140042827243*^9, 3.742140055962159*^9}, {3.742140164998035*^9, 
   3.7421401652012987`*^9}, {3.7421405615613832`*^9, 3.742140561947934*^9}, {
   3.7421407879203587`*^9, 3.7421407939248333`*^9}, {3.742140872852557*^9, 
   3.742141001352518*^9}, {3.742141066498968*^9, 3.742141067430344*^9}, {
   3.74214111336316*^9, 3.742141149719515*^9}, {3.742141294002537*^9, 
   3.742141585564451*^9}, {3.742141618669343*^9, 3.742141727268181*^9}, {
   3.742141758939032*^9, 3.742141882363162*^9}, {3.742141929684286*^9, 
   3.742142131229204*^9}}],

Cell[BoxData[
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}], ",", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"LabelStyle", "\[Rule]", 
       RowBox[{"Directive", "[", 
        RowBox[{"100", ",", "Black"}], "]"}]}], ","}], "*)"}], 
    RowBox[{"FrameTicks", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0.1", ",", "0.2"}], "}"}], ",", "None"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "Pi", ",", 
           RowBox[{"2", "Pi"}]}], "}"}], ",", "None"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\[Theta]", ","}], "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"110", ",", "Black", ",", "Bold"}], "]"}]}], ",", 
    RowBox[{"Frame", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True", ",", "False", ",", "False"}], "}"}]}], ",", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<\>\"", ",", "110", ",", "Bold", ",", 
           RowBox[{"Background", "\[Rule]", "White"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.2", ",", "0.115"}], "}"}]}], "]"}], ",", 
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<\>\"", ",", "110", ",", "Bold", ",", 
           RowBox[{"Background", "\[Rule]", "White"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", " ", "Pi"}], ",", "0.035"}], "}"}]}], "]"}]}], 
      "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6485590465219183`*^9, 3.648559053111343*^9}, {
   3.648559092752021*^9, 3.648559137045835*^9}, {3.648559177476801*^9, 
   3.648559239190995*^9}, {3.648559419643278*^9, 3.6485594487395287`*^9}, {
   3.648559546257621*^9, 3.648559637553299*^9}, {3.6485598615167418`*^9, 
   3.648559866302928*^9}, {3.648559920029509*^9, 3.648559933644603*^9}, {
   3.648559966188198*^9, 3.6485600527773447`*^9}, 3.648560083323977*^9, {
   3.6485601693110437`*^9, 3.648560186584194*^9}, {3.648560218421454*^9, 
   3.648560266533884*^9}, {3.6485603124214582`*^9, 3.648560314380642*^9}, {
   3.6486362258301573`*^9, 3.6486363126805353`*^9}, {3.653976857226797*^9, 
   3.653976925766159*^9}, {3.653976985327063*^9, 3.653977054857614*^9}, {
   3.653977208017205*^9, 3.6539772268180323`*^9}, {3.653977314199946*^9, 
   3.653977316081292*^9}, 3.653977353327655*^9, {3.653977614497242*^9, 
   3.6539778553753366`*^9}, {3.653977907325851*^9, 3.653977957610896*^9}, {
   3.653978094679985*^9, 3.653978120972522*^9}, {3.653978176945641*^9, 
   3.653978191822813*^9}, {3.653979626745661*^9, 3.653979627450313*^9}, {
   3.653980124319441*^9, 3.6539801266730413`*^9}, 3.653980258482604*^9, {
   3.6541067244661016`*^9, 3.654106759865501*^9}, 3.654106877345358*^9, {
   3.654106985537045*^9, 3.654107015710679*^9}, 3.6541070457752542`*^9, {
   3.654107108242694*^9, 3.654107244987192*^9}, 3.654107357889427*^9, {
   3.654107706644525*^9, 3.654107708359571*^9}, 3.654341087318555*^9, {
   3.654341209571054*^9, 3.6543412584386587`*^9}, {3.654341318631177*^9, 
   3.654341320942432*^9}, {3.6543414618046293`*^9, 3.65434146577387*^9}, {
   3.6543415058199663`*^9, 3.654341531799667*^9}, {3.6543415628065643`*^9, 
   3.654341576995955*^9}, 3.654341613082398*^9, {3.654341644405992*^9, 
   3.654341646264318*^9}, {3.65434172897412*^9, 3.654341741602716*^9}, {
   3.654341808505887*^9, 3.654341813599106*^9}, 3.6543418553294477`*^9, 
   3.6544273045704947`*^9, {3.657452149244158*^9, 3.657452150826066*^9}, {
   3.657452277711927*^9, 3.657452278867517*^9}, 3.742138738098597*^9, {
   3.742138995400206*^9, 3.742138998331518*^9}, {3.74213903071587*^9, 
   3.742139063903084*^9}, {3.742140270672511*^9, 3.7421402716024017`*^9}, {
   3.742140362636531*^9, 3.742140405859866*^9}, {3.7421405002486687`*^9, 
   3.742140500512911*^9}, {3.7421424778588257`*^9, 3.7421425054161377`*^9}, {
   3.742142599796652*^9, 3.7421426124441643`*^9}, {3.7421426756611013`*^9, 
   3.742142675945744*^9}, {3.742142768112966*^9, 3.742142768627222*^9}, {
   3.742142825387662*^9, 3.742142852985085*^9}, {3.742142913942569*^9, 
   3.7421429570837317`*^9}, 3.742142987434577*^9, 3.742144334569034*^9, {
   3.742144368383478*^9, 3.742144369620262*^9}, {3.742144457882986*^9, 
   3.7421444860234337`*^9}, 3.742144521787504*^9, 3.74214462127956*^9, {
   3.742144662385795*^9, 3.7421446875489407`*^9}, {3.7421447179798203`*^9, 
   3.7421447949831247`*^9}, {3.742144833253914*^9, 3.742144851605036*^9}, {
   3.742144882081992*^9, 3.74214493464627*^9}, 3.742145056654104*^9, {
   3.74214511207267*^9, 3.7421452516805964`*^9}, {3.742210874611397*^9, 
   3.742211081338835*^9}, {3.742211168561016*^9, 3.742211174583013*^9}, {
   3.742211228162916*^9, 3.742211250461994*^9}, {3.742211286493896*^9, 
   3.742211406577242*^9}, {3.742211536181838*^9, 3.742211598471199*^9}, {
   3.7423163627984056`*^9, 3.742316365348496*^9}}],

Cell[BoxData[
 StyleBox[
  RowBox[{"Expand", " ", "in", " ", "partial", " ", "waves", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Sin", " ", "&"}], " ", "Cos"}], ")"}], " ", "on", " ", "a", " ",
    "ring", " ", "with", "  ", "radius", " ", "R"}], "Subsubtitle"]], "Input",\

 CellChangeTimes->{{3.650897596394082*^9, 3.650897596395741*^9}, {
   3.650897636317545*^9, 3.650897723616489*^9}, 3.650898154792191*^9}],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"showDetailsAndPlots", "\[Equal]", "True"}], ",", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"Consider", " ", "'"}], 
      RowBox[{"constant", "'"}], " ", "cos"}], "-", 
     RowBox[{"waves", " ", "on", " ", "a", " ", "ring"}]}], "*)"}], 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"nrW", "=", "10"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ringWavelet", "[", 
       RowBox[{"x_", ",", "t_", ",", "n_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{"I", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "*", "n"}], "-", 
           RowBox[{
            RowBox[{"oo", "[", "n", "]"}], "*", "t"}]}], ")"}]}], "]"}], "/", 
       
       RowBox[{"Sqrt", "[", "Pi", "]"}]}]}], ";", "\n", 
     RowBox[{
      RowBox[{"CosRingWavelet", "[", 
       RowBox[{"x_", ",", "t_", ",", "n_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"Cos", "[", 
        RowBox[{
         RowBox[{"x", "*", "n"}], "-", 
         RowBox[{
          RowBox[{"oo", "[", "n", "]"}], "*", "t"}]}], "]"}], "/", 
       RowBox[{"Sqrt", "[", "Pi", "]"}]}]}], ";", "\n", 
     RowBox[{
      RowBox[{"SinRingWavelet", "[", 
       RowBox[{"x_", ",", "t_", ",", "n_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"x", "*", "n"}], "-", 
         RowBox[{
          RowBox[{"oo", "[", "n", "]"}], "*", "t"}]}], "]"}], "/", 
       RowBox[{"Sqrt", "[", "Pi", "]"}]}]}], ";", "\n", 
     RowBox[{
      RowBox[{"crW", "[", "0", "]"}], "=", 
      RowBox[{
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"ringWavelet", "[", 
           RowBox[{"x", ",", "0", ",", "0"}], "]"}], "*", 
          RowBox[{
           RowBox[{"Wf", "[", 
            RowBox[{"x", ",", 
             RowBox[{"0", "*", "nN", "*", 
              RowBox[{"3", "/", "4"}], "*", 
              RowBox[{
               RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "/", 
           "2"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "0", ",", 
           RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
         RowBox[{"AccuracyGoal", "\[Rule]", "4"}]}], "]"}], "//", "Chop"}]}], 
     ";", "\n", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"coeffn", "=", 
          RowBox[{"NIntegrate", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"ringWavelet", "[", 
              RowBox[{"x", ",", "0", ",", "n"}], "]"}], "*", 
             RowBox[{"Wf", "[", 
              RowBox[{"x", ",", 
               RowBox[{"0", "*", "nN", "*", 
                RowBox[{"3", "/", "4"}], "*", 
                RowBox[{
                 RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"x", ",", "0", ",", 
              RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
            RowBox[{"AccuracyGoal", "\[Rule]", "4"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"crW", "[", "n", "]"}], "=", 
          RowBox[{"Re", "[", 
           RowBox[{"coeffn", "//", "Chop"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"srW", "[", "n", "]"}], "=", 
          RowBox[{"Im", "[", 
           RowBox[{"coeffn", "//", "Chop"}], "]"}]}], ",", 
         RowBox[{"timePrint", "[", 
          RowBox[{"crW", "[", "n", "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "nrW"}], "}"}]}], "]"}], ";", "\n", 
     "\[IndentingNewLine]", 
     RowBox[{"Show", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"ListPlot", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Abs", "[", 
             RowBox[{"crW", "[", "n", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "0", ",", "nrW"}], "}"}]}], "]"}], ",", 
          RowBox[{"Filling", "\[Rule]", "Axis"}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"PointSize", "[", "0.05", "]"}]}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
          RowBox[{"AxesOrigin", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}]}], "]"}], ",", 
        RowBox[{"ListPlot", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Abs", "[", 
             RowBox[{"srW", "[", "n", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "0", ",", "nrW"}], "}"}]}], "]"}], ",", 
          RowBox[{"Filling", "\[Rule]", "Axis"}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"Red", ",", 
             RowBox[{"PointSize", "[", "0.05", "]"}]}], "}"}]}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "}"}], "]"}], 
     ";", "\n", "\[IndentingNewLine]", 
     RowBox[{"negCurvatureOfCos", "=", 
      RowBox[{"-", "1"}]}], ";", "\n", 
     RowBox[{"\[Kappa]", "=", 
      RowBox[{"negCurvatureOfCos", "*", 
       RowBox[{
        RowBox[{
         RowBox[{"LAMBDA", "^", "2"}], "/", "4"}], "/", 
        RowBox[{"R", "^", "2"}]}]}]}], ";", "\n", 
     RowBox[{"fiddleFactorForCurvatureInR", "=", "1"}], ";", "\n", 
     RowBox[{
      RowBox[{"oo", "[", "n_", "]"}], ":=", 
      RowBox[{"(", 
       RowBox[{"n", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "*", 
             RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "-", 
          RowBox[{"\[Kappa]", "*", 
           RowBox[{"n", "^", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"fiddleFactorForCurvatureInR", "*", "0.25"}]}], 
             ")"}]}]}]}], ")"}]}], ")"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"ringWave", "[", 
       RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"crW", "[", "n", "]"}], "*", 
          RowBox[{"CosRingWavelet", "[", 
           RowBox[{"x", ",", "t", ",", "n"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"srW", "[", "n", "]"}], "*", 
          RowBox[{"SinRingWavelet", "[", 
           RowBox[{"x", ",", "t", ",", "n"}], "]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "0", ",", "nrW"}], "}"}]}], "]"}]}], ";", "\n", 
     RowBox[{"ddt", "=", 
      RowBox[{"1", "/", "1"}]}], ";", "\n", 
     RowBox[{"Show", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Plot", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Re", "[", 
             RowBox[{"Wf", "[", 
              RowBox[{"x", ",", 
               RowBox[{"ddt", "*", "nN", "*", 
                RowBox[{"3", "/", "4"}], "*", 
                RowBox[{
                 RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "]"}],
             "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "0", ",", 
             RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
           RowBox[{"PlotStyle", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"Red", ",", 
              RowBox[{"Thickness", "[", "0.01", "]"}]}], "}"}]}]}], "]"}], 
         ",", 
         RowBox[{"Plot", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Re", "[", 
             RowBox[{"ringWave", "[", 
              RowBox[{"x", ",", 
               RowBox[{"ddt", "*", "nN", "*", 
                RowBox[{"3", "/", "4"}], "*", 
                RowBox[{
                 RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "]"}],
             "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "0", ",", 
             RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
           RowBox[{"PlotStyle", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"Cyan", ",", 
              RowBox[{"Thickness", "[", "0.007", "]"}], ",", "Dashed"}], 
             "}"}]}]}], "]"}]}], "}"}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ";"}], "}"}], ","}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.650897596394082*^9, 3.650897596395741*^9}, {
   3.650897636317545*^9, 3.6508977179893093`*^9}, {3.650897774063499*^9, 
   3.6508978267332077`*^9}, 3.6508978600357018`*^9, {3.6508981321989717`*^9, 
   3.650898137632465*^9}, {3.656008521371941*^9, 3.656008589966757*^9}, {
   3.656008709168024*^9, 3.656008740686084*^9}}],

Cell[BoxData[
 RowBox[{"XX", "=", "3.1"}]], "Input",
 CellChangeTimes->{{3.6481570495518427`*^9, 3.6481570613929043`*^9}, 
   3.648160095242963*^9, {3.654003071946785*^9, 3.654003078010356*^9}, {
   3.654003230820519*^9, 3.654003253412388*^9}, 3.655641921975995*^9, 
   3.742228790661786*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"initWfuncPlot", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{"x", ",", "p", ",", 
        RowBox[{"0", "*", 
         RowBox[{"TT", "/", "3"}]}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"MeshFunctions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "11", "}"}]}], ",", 
     RowBox[{"MeshStyle", "\[Rule]", 
      RowBox[{"Directive", "[", " ", 
       RowBox[{"White", ",", 
        RowBox[{"Thickness", "[", "0.003", "]"}]}], "]"}]}], ",", 
     RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "TricoloreColorFunc"}], 
     RowBox[{"(*", "TricoloreColorFunc", "*)"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "32"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"pts", "=", 
   RowBox[{"Cases", "[", 
    RowBox[{"initWfuncPlot", ",", 
     RowBox[{"x_GraphicsComplex", "\[RuleDelayed]", 
      RowBox[{"First", "@", "x"}]}], ",", "Infinity"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"ListPointPlot3D", "[", "pts", "]"}], ";"}], "\n", 
 RowBox[{"maxWF", "=", 
  RowBox[{
   RowBox[{"Max", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"pts", ",", "1"}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], " ", ".999"}]}], "\n", 
 RowBox[{"minWF", "=", 
  RowBox[{"Min", "[", 
   RowBox[{
    RowBox[{"Flatten", "[", 
     RowBox[{"pts", ",", "1"}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.647874059847856*^9, 3.647874112368532*^9}, {
   3.6478741434668694`*^9, 3.6478741647112417`*^9}, {3.6478741975307093`*^9, 
   3.647874316911936*^9}, {3.647883432849091*^9, 3.647883433695364*^9}, {
   3.6478836630474863`*^9, 3.64788371934129*^9}, {3.647883984364443*^9, 
   3.647884120788754*^9}, {3.647884153587347*^9, 3.6478842091789618`*^9}, {
   3.647884260014555*^9, 3.647884371553238*^9}, {3.647884459601219*^9, 
   3.6478845010979433`*^9}, {3.647943646745854*^9, 3.647943648342964*^9}, {
   3.6479436806104107`*^9, 3.64794370569802*^9}, {3.647943745210697*^9, 
   3.647943777849147*^9}, {3.648157536285483*^9, 3.648157563194174*^9}, 
   3.6540033329786873`*^9, {3.654003595425962*^9, 3.6540037158376713`*^9}, 
   3.654021068111121*^9, {3.654022077911805*^9, 3.65402210388743*^9}, {
   3.654022712238564*^9, 3.6540227143770323`*^9}, {3.657267548508017*^9, 
   3.6572675587656727`*^9}, {3.742137816729684*^9, 3.742137817641077*^9}, {
   3.7421379191070023`*^9, 3.742137930319669*^9}, {3.7421379679239397`*^9, 
   3.742137968472039*^9}, {3.742138258186582*^9, 3.742138265872287*^9}, 
   3.7422957753893623`*^9, {3.742296486793662*^9, 3.7422964952675*^9}, 
   3.742296580422143*^9, {3.74229699774212*^9, 3.742297006416286*^9}, 
   3.742297438375352*^9, {3.7423075445615273`*^9, 3.742307571514824*^9}, {
   3.74230801938922*^9, 3.742308117863529*^9}, 3.742312214110147*^9}],

Cell[BoxData[
 RowBox[{"quantumVsClassicalPlot", "=", 
  RowBox[{"GraphicsGrid", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"initWfuncPlot", ",", "semiClassicalRingStatePlot"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Show", "[", 
         RowBox[{"initWfuncPlot", ",", 
          RowBox[{"ViewPoint", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"5", ",", 
             RowBox[{"-", "10"}], ",", 
             RowBox[{"-", "0"}]}], "}"}]}]}], "]"}], ",", 
        RowBox[{"Show", "[", 
         RowBox[{"semiClassicalRingStatePlot", ",", 
          RowBox[{"ViewPoint", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"5", ",", 
             RowBox[{"-", "10"}], ",", 
             RowBox[{"-", "0"}]}], "}"}]}]}], "]"}]}], "}"}]}], "}"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "666"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.647874059847856*^9, 3.647874112368532*^9}, {
   3.6478741434668694`*^9, 3.6478741647112417`*^9}, {3.6478741975307093`*^9, 
   3.647874316911936*^9}, {3.647883432849091*^9, 3.647883433695364*^9}, {
   3.6478836630474863`*^9, 3.64788371934129*^9}, {3.647883984364443*^9, 
   3.647884120788754*^9}, {3.647884153587347*^9, 3.6478842091789618`*^9}, {
   3.647884260014555*^9, 3.647884371553238*^9}, {3.647884459601219*^9, 
   3.6478845010979433`*^9}, {3.647943646745854*^9, 3.647943648342964*^9}, {
   3.6479436806104107`*^9, 3.64794370569802*^9}, {3.647943745210697*^9, 
   3.647943777849147*^9}, {3.648157536285483*^9, 3.648157563194174*^9}, 
   3.6540033329786873`*^9, {3.654003595425962*^9, 3.6540037158376713`*^9}, 
   3.654021068111121*^9, {3.654022077911805*^9, 3.65402210388743*^9}, {
   3.654022712238564*^9, 3.6540227143770323`*^9}, {3.657267548508017*^9, 
   3.657267631850408*^9}, {3.6572678082986403`*^9, 3.657267824297627*^9}, {
   3.657270496611582*^9, 3.6572705082421103`*^9}, {3.6572706228903303`*^9, 
   3.657270666915155*^9}, 3.6572707651333303`*^9, {3.657271023661446*^9, 
   3.6572711128624067`*^9}, {3.657271362895479*^9, 3.657271365831451*^9}}],

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{"export$Directoy", ",", 
     RowBox[{"ToString", "[", " ", "stateCASE", "]"}], ",", 
     "\"\<__smear__\>\"", ",", 
     RowBox[{"ToString", "[", 
      RowBox[{"N", "[", 
       RowBox[{"ringSmear", ",", "2"}], "]"}], "]"}], ",", "\"\<.png\>\""}], 
    "]"}], ",", "quantumVsClassicalPlot"}], "]"}]], "Input",
 CellChangeTimes->{{3.647874059847856*^9, 3.647874112368532*^9}, {
   3.6478741434668694`*^9, 3.6478741647112417`*^9}, {3.6478741975307093`*^9, 
   3.647874316911936*^9}, {3.647883432849091*^9, 3.647883433695364*^9}, {
   3.6478836630474863`*^9, 3.64788371934129*^9}, {3.647883984364443*^9, 
   3.647884120788754*^9}, {3.647884153587347*^9, 3.6478842091789618`*^9}, {
   3.647884260014555*^9, 3.647884371553238*^9}, {3.647884459601219*^9, 
   3.6478845010979433`*^9}, {3.647943646745854*^9, 3.647943648342964*^9}, {
   3.6479436806104107`*^9, 3.64794370569802*^9}, {3.647943745210697*^9, 
   3.647943777849147*^9}, {3.648157536285483*^9, 3.648157563194174*^9}, 
   3.6540033329786873`*^9, {3.654003595425962*^9, 3.6540037158376713`*^9}, 
   3.654021068111121*^9, {3.654022077911805*^9, 3.65402210388743*^9}, {
   3.654022712238564*^9, 3.6540227143770323`*^9}, {3.657267548508017*^9, 
   3.657267631850408*^9}, {3.6572678082986403`*^9, 3.657267824297627*^9}, {
   3.657270496611582*^9, 3.6572705082421103`*^9}, {3.6572706228903303`*^9, 
   3.657270666915155*^9}, {3.6572707651333303`*^9, 3.65727080382154*^9}, 
   3.657270847951461*^9, {3.6572709695471*^9, 3.657270972547859*^9}, {
   3.657271706069788*^9, 3.6572717615317707`*^9}, 3.657271935619981*^9}],

Cell[BoxData[
 RowBox[{"initWfuncPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"initWfuncPlot", ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"x", ",", "p", ",", 
       RowBox[{"\"\<  \>\"", "W"}]}], "}"}]}], ",", 
    RowBox[{"Axes", "\[Rule]", "False"}], ",", 
    RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"20", ",", "Black", ",", "Bold"}], "]"}]}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "111"}], ",", 
    RowBox[{"TicksStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"White", ",", "White", ",", "White"}], "}"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.653980141917246*^9, 3.6539802427872*^9}, {
   3.65398029477639*^9, 3.653980315037592*^9}, {3.654003320970912*^9, 
   3.654003345995899*^9}, {3.654015014103475*^9, 3.654015027502697*^9}, {
   3.654019092654346*^9, 3.654019097134405*^9}, 3.654020385769669*^9, {
   3.654022127444009*^9, 3.6540221542681828`*^9}, {3.654022185546664*^9, 
   3.6540222173915863`*^9}, {3.654022309345478*^9, 3.654022311335836*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Export", "[", 
    RowBox[{
    "\"\</home/ole/Shared/Open/AA/Wignerflow/Kerr/Mathematica/initWfuncPlot.\
pdf\>\"", ",", "initWfuncPlot", ",", 
     RowBox[{"ImageResolution", "\[Rule]", "300"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Export", "[", 
    RowBox[{
    "\"\</home/ole/Shared/Open/AA/Wignerflow/Kerr/Mathematica/wfuncPlot.eps\>\
\"", ",", "wfuncPlot", ",", 
     RowBox[{"ImageResolution", "\[Rule]", "300"}]}], "]"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.653937744170443*^9, 3.6539378011017227`*^9}, {
  3.6539378383979607`*^9, 3.653937951455954*^9}, {3.65393808757485*^9, 
  3.6539380879202137`*^9}, {3.6539381627447233`*^9, 3.65393819228283*^9}, {
  3.6539382899847403`*^9, 3.653938310549165*^9}, {3.653938354058434*^9, 
  3.6539384077031727`*^9}, {3.653938517689156*^9, 3.653938551933887*^9}, {
  3.653977268025931*^9, 3.653977275808716*^9}, {3.653980342252273*^9, 
  3.653980378106472*^9}, {3.654003356067274*^9, 3.654003360345704*^9}, {
  3.654020516670911*^9, 3.65402052008887*^9}}],

Cell[BoxData[{
 RowBox[{"tt", "=", 
  RowBox[{"2", "*", "4.7"}]}], "\[IndentingNewLine]", 
 RowBox[{"tt", "=", 
  RowBox[{"TT", "/", "2"}]}], "\[IndentingNewLine]", 
 RowBox[{"XX", "=", "2.651"}]}], "Input",
 CellChangeTimes->{
  3.647000109725974*^9, 3.647782070539196*^9, 3.647945536946357*^9, 
   3.6479457980431957`*^9, {3.648157093560257*^9, 3.648157095928442*^9}, {
   3.648157126312725*^9, 3.648157152975025*^9}, {3.648159218043338*^9, 
   3.648159228820607*^9}, 3.6481592994455423`*^9, 3.6481593436080303`*^9, 
   3.64815937973285*^9, {3.648319606292104*^9, 3.64831961543438*^9}, 
   3.6483198253195457`*^9, 3.6483271727755423`*^9, {3.6483567547017527`*^9, 
   3.64835676842693*^9}, {3.6483570421242437`*^9, 3.648357043061283*^9}, {
   3.648357088722649*^9, 3.648357143618578*^9}, 3.648357187000828*^9, {
   3.64835770424432*^9, 3.648357720727326*^9}, {3.6538263202535458`*^9, 
   3.6538263301372643`*^9}, {3.653977442988081*^9, 3.653977487836235*^9}, {
   3.6541043822721863`*^9, 3.654104437182547*^9}, {3.6556421656867323`*^9, 
   3.655642169753674*^9}, {3.742052914106802*^9, 3.742053003738249*^9}, {
   3.742053044035529*^9, 3.74205306843369*^9}, {3.7422279540354548`*^9, 
   3.7422279549397573`*^9}, 3.742231660051909*^9, {3.7423114679456787`*^9, 
   3.742311469990609*^9}, {3.742314030079207*^9, 3.742314045656753*^9}, {
   3.742316131803121*^9, 3.742316158010765*^9}, {3.742321963057551*^9, 
   3.742321968744916*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"plotWF", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"MeshFunctions", "->", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "11", "}"}]}], ",", 
     RowBox[{"MeshStyle", "\[Rule]", 
      RowBox[{"Directive", "[", " ", 
       RowBox[{"White", ",", 
        RowBox[{"Thickness", "[", "0.0035", "]"}]}], "]"}]}], ",", 
     RowBox[{"ColorFunctionScaling", "->", "False"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "TricoloreColorFunc"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "43"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pts", "=", 
   RowBox[{"Cases", "[", 
    RowBox[{"plotWF", ",", 
     RowBox[{"x_GraphicsComplex", "\[RuleDelayed]", 
      RowBox[{"First", "@", "x"}]}], ",", "Infinity"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"ListPointPlot3D", "[", "pts", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"maxWF", "=", 
   RowBox[{
    RowBox[{"Max", "[", 
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{"pts", ",", "1"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], ".999"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"minWF", "=", 
   RowBox[{"Min", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"pts", ",", "1"}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{"Show", "[", 
  RowBox[{"plotWF", ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Min", "[", 
       RowBox[{
        RowBox[{"Flatten", "[", 
         RowBox[{"pts", ",", "1"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], ",", "maxWF"}], 
     "}"}]}], ",", 
   RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
   RowBox[{"Axes", "\[Rule]", "False"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"x", ",", "p", ",", "W"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.647000109725974*^9, 3.647782070539196*^9, 3.647945536946357*^9, 
   3.6479457980431957`*^9, {3.648157093560257*^9, 3.648157095928442*^9}, {
   3.648157126312725*^9, 3.648157152975025*^9}, {3.648159218043338*^9, 
   3.648159228820607*^9}, 3.6481592994455423`*^9, 3.6481593436080303`*^9, 
   3.64815937973285*^9, {3.648319606292104*^9, 3.64831961543438*^9}, 
   3.6483198253195457`*^9, 3.6483271727755423`*^9, {3.6483567547017527`*^9, 
   3.64835676842693*^9}, {3.6483570421242437`*^9, 3.648357043061283*^9}, {
   3.648357088722649*^9, 3.648357143618578*^9}, 3.648357187000828*^9, {
   3.64835770424432*^9, 3.648357720727326*^9}, 3.6538263202535458`*^9, 
   3.742138038851313*^9, {3.742138320154148*^9, 3.742138327611657*^9}, {
   3.742144967742916*^9, 3.742145015374515*^9}, {3.74221305202864*^9, 
   3.742213061114665*^9}, 3.742295777225556*^9, 3.742296582412019*^9, 
   3.742297070731251*^9, 3.7422974383500843`*^9, 3.7422978306656713`*^9, {
   3.742297882202826*^9, 3.742297885481818*^9}, 3.742297978936472*^9, 
   3.7423081756052837`*^9, {3.742312126444891*^9, 3.742312169630076*^9}, 
   3.742312987980901*^9}],

Cell[BoxData[
 RowBox[{"classicalWFplot", "=", 
  RowBox[{"ContourPlot", "[", 
   RowBox[{
    RowBox[{"Re", "[", 
     RowBox[{"WignerFunctionN", "[", 
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", "*", "p"}]}], ")"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "+", 
                RowBox[{"p", "^", "2"}]}], ")"}], "*", 
              RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
        "]"}], ",", 
       RowBox[{"Im", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", "*", "p"}]}], ")"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "+", 
                RowBox[{"p", "^", "2"}]}], ")"}], "*", 
              RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
        "]"}], ",", "0"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"p", ",", 
      RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
    RowBox[{"ColorFunction", "\[Rule]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Abs", "[", "#1", "]"}], ">", 
          RowBox[{"10", "^", 
           RowBox[{"(", 
            RowBox[{"-", "7"}], ")"}]}]}], ",", "White", ",", "Red"}], "]"}], 
       "&"}], ")"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.648158528228737*^9, 3.648158562221519*^9}, {
  3.6481585962231894`*^9, 3.6481586443363447`*^9}, {3.648158679360386*^9, 
  3.648158714246237*^9}, {3.648357632609377*^9, 3.648357639109188*^9}, {
  3.6483577001420183`*^9, 3.6483577012376003`*^9}}],

Cell[BoxData[{
 RowBox[{"XX", "=", "3.1"}], "\[IndentingNewLine]", 
 RowBox[{"classicalProbDensityPlot", "=", 
  RowBox[{"Plot3D", "[", 
   RowBox[{
    RowBox[{"Re", "[", 
     RowBox[{"WignerFunctionN", "[", 
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", "*", "p"}]}], ")"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "+", 
                RowBox[{"p", "^", "2"}]}], ")"}], "*", 
              RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
        "]"}], ",", 
       RowBox[{"Im", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", "*", "p"}]}], ")"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "+", 
                RowBox[{"p", "^", "2"}]}], ")"}], "*", 
              RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
        "]"}], ",", "0"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"p", ",", 
      RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"MeshStyle", "\[Rule]", 
     RowBox[{"Directive", "[", " ", 
      RowBox[{"White", ",", 
       RowBox[{"Thickness", "[", "0.003", "]"}]}], "]"}]}], ",", 
    RowBox[{"ColorFunctionScaling", "->", "False"}], ",", 
    RowBox[{"PlotPoints", "\[Rule]", 
     RowBox[{"86", "+", "81"}]}], ",", 
    RowBox[{"MaxRecursion", "\[Rule]", "1"}], ",", 
    RowBox[{"Axes", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], " ", ",", 
    RowBox[{"MeshFunctions", "->", 
     RowBox[{"{", 
      RowBox[{"#3", "&"}], "}"}]}], ",", 
    RowBox[{"Mesh", "\[Rule]", 
     RowBox[{"{", "11", "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"x", ",", "p", ",", "\[Rho]"}], "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"15", ",", "Black", ",", "Bold"}], "]"}]}], ",", 
    RowBox[{"ColorFunction", "\[Rule]", "TricoloreColorFunc"}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.648158528228737*^9, 3.648158562221519*^9}, {
   3.6481585962231894`*^9, 3.6481586443363447`*^9}, {3.648158679360386*^9, 
   3.648158750441286*^9}, 3.6481593697093353`*^9, {3.648160105049062*^9, 
   3.648160105740308*^9}, 3.648160196576582*^9, 3.648160725146158*^9, 
   3.653826397465179*^9, {3.653826455273937*^9, 3.653826468835475*^9}, {
   3.6538265104339523`*^9, 3.6538265326134567`*^9}, 3.653826589371234*^9, {
   3.6538266649826736`*^9, 3.653826667782432*^9}, 3.6539385665219727`*^9, 
   3.65393906725747*^9, 3.653980397167651*^9, {3.653980428063712*^9, 
   3.6539804327866993`*^9}, 3.742138039782545*^9, 3.742138431455933*^9, {
   3.742212673512568*^9, 3.7422126784418716`*^9}, {3.7422279681962433`*^9, 
   3.7422279799561*^9}, {3.742228955674879*^9, 3.742228956682856*^9}, {
   3.742229858851469*^9, 3.7422298932988033`*^9}, 3.742295548326805*^9, 
   3.742295778462696*^9, 3.7422965852309837`*^9, 3.742297073022677*^9, 
   3.7422974383588247`*^9, 3.742298010441639*^9, 3.742308175537159*^9, 
   3.7423122142736464`*^9}],

Cell[BoxData[
 RowBox[{"classicalProbDensityPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"classicalProbDensityPlot", ",", 
    RowBox[{"ViewPoint", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"3", ",", 
       RowBox[{"-", "6"}], ",", "6"}], "}"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<x  \>\"", ",", "Italic"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\< p\>\"", ",", "Italic"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<  \[Rho]\\n\\n\>\"", ",", "Italic"}], "]"}]}], "}"}]}], 
    ",", "\[IndentingNewLine]", 
    RowBox[{"Axes", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], ",", 
    RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"30", ",", "Black", ",", "Bold"}], "]"}]}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.6538266132166557`*^9, 3.653826687208727*^9}, {
   3.653937713230644*^9, 3.6539377283837147`*^9}, {3.653938463273615*^9, 
   3.6539384987609577`*^9}, 3.653938603903137*^9, 3.653938681020383*^9, {
   3.653938799528965*^9, 3.65393881397796*^9}, {3.653939000572496*^9, 
   3.653939025962329*^9}, {3.65393916817523*^9, 3.653939191443952*^9}, {
   3.653939250950494*^9, 3.653939285680676*^9}, {3.653980504536561*^9, 
   3.653980597548603*^9}, {3.6539806626249857`*^9, 3.653980696120268*^9}, {
   3.653980824142436*^9, 3.653980824402266*^9}, 3.6540216415001*^9, {
   3.742212692974655*^9, 3.742212694460801*^9}, {3.742227720933189*^9, 
   3.7422278295885963`*^9}, {3.742228907929948*^9, 3.742228908290687*^9}, {
   3.7422294018208933`*^9, 3.7422294936989183`*^9}, {3.7422295823302813`*^9, 
   3.742229627196534*^9}, 3.742231567983062*^9}],

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{
    "export$Directoy", ",", "\"\<classicalProbDensityPlot_(4).pdf\>\""}], 
    "]"}], ",", "classicalProbDensityPlot", ",", 
   RowBox[{"ImageResolution", "\[Rule]", "300"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.653937744170443*^9, 3.6539378011017227`*^9}, {
   3.6539378383979607`*^9, 3.653937951455954*^9}, {3.65393808757485*^9, 
   3.6539380879202137`*^9}, {3.6539381627447233`*^9, 3.65393819228283*^9}, {
   3.6539382899847403`*^9, 3.653938310549165*^9}, {3.653938354058434*^9, 
   3.6539384077031727`*^9}, {3.653938517689156*^9, 3.653938551933887*^9}, {
   3.65398079947305*^9, 3.653980811116146*^9}, {3.657453724127747*^9, 
   3.657453732293494*^9}, 3.742051811512761*^9, {3.742309287707466*^9, 
   3.74230929137821*^9}, 3.74230944782478*^9, 3.7423131802447577`*^9, 
   3.742321218810589*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"circTable", "=", 
   RowBox[{"Evaluate", "@", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"ParametricPlot3D", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"R", "*", 
           RowBox[{"Sin", "[", "u", "]"}]}], ",", 
          RowBox[{"R", "*", 
           RowBox[{"Cos", "[", "u", "]"}]}], ",", "maxWF"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"u", ",", "0", ",", 
          RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{"Directive", "[", 
          RowBox[{
           RowBox[{"RGBColor", "[", 
            RowBox[{
             RowBox[{"1", "-", "R"}], ",", 
             RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], ",", 
           RowBox[{"Thickness", "[", "0.005", "]"}]}], "]"}]}], ",", 
        RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"R", ",", "0.3", ",", "3.0", ",", "0.325"}], "}"}]}], 
     "]"}]}]}], ";", 
  RowBox[{"circTable", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Evaluate", "@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"ParametricPlot3D", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"R", "*", 
             RowBox[{"Sin", "[", "u", "]"}]}], ",", 
            RowBox[{"R", "*", 
             RowBox[{"Cos", "[", "u", "]"}]}], ",", "maxWF"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"u", ",", "0", ",", 
            RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"Directive", "[", 
            RowBox[{
             RowBox[{"RGBColor", "[", 
              RowBox[{
               RowBox[{"1", "-", "R"}], ",", 
               RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], ",", 
             RowBox[{"Thickness", "[", "0.005", "]"}]}], "]"}]}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"R", ",", "0.3", ",", "3.0", ",", "0.325"}], "}"}]}], 
       "]"}]}], ",", 
     RowBox[{"Evaluate", "@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"ParametricPlot3D", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"R", "*", 
             RowBox[{"Sin", "[", "u", "]"}]}], ",", 
            RowBox[{"R", "*", 
             RowBox[{"Cos", "[", "u", "]"}]}], ",", "maxWF"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"u", ",", "0", ",", 
            RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
          RowBox[{"ColorFunction", "->", 
           RowBox[{"Function", "[", 
            RowBox[{
             RowBox[{"{", "u", "}"}], ",", 
             RowBox[{"Hue", "[", "u", "]"}]}], "]"}]}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"R", ",", "RR", ",", "RR", ",", "0"}], "}"}]}], "]"}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.647638732469612*^9, 3.647638739359915*^9}, 
   3.6478661459964323`*^9, {3.647882937802672*^9, 3.647882953916353*^9}, {
   3.6478830346203747`*^9, 3.647883035129428*^9}, 3.6479436088338413`*^9, 
   3.6479438067579117`*^9, {3.6479461875307817`*^9, 3.6479462258032293`*^9}, {
   3.647946916371418*^9, 3.647946947241912*^9}, {3.647947125312501*^9, 
   3.647947129139003*^9}, 3.647948231910965*^9, {3.647949334456217*^9, 
   3.647949337276479*^9}, {3.647949389344603*^9, 3.647949398909251*^9}, {
   3.6479495254138327`*^9, 3.6479495266923237`*^9}, 3.6479495909939337`*^9, {
   3.64795055112781*^9, 3.647950566600129*^9}, {3.6479509114934683`*^9, 
   3.6479509159101152`*^9}, {3.6479539788903303`*^9, 3.647953990502781*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunction", "[", 
       RowBox[{"x", ",", "p", ",", 
        RowBox[{"TT", "*", "0"}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"ViewPoint", "\[Rule]", "VuPoi"}], ",", 
     RowBox[{"MeshFunctions", "->", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "11", "}"}]}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<TemperatureMap\>\""}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "ZZ"}], ",", "ZZ"}], "}"}]}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "numberOfPlotPoints"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}], "//", "Timing"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.615332338682863*^9, 3.6153323671264963`*^9}, {
   3.6153708404981537`*^9, 3.6153708442947683`*^9}, {3.615370993774354*^9, 
   3.6153709970605383`*^9}, {3.615371503594904*^9, 3.615371513169588*^9}, {
   3.615371566099598*^9, 3.6153715845516644`*^9}, {3.6153716985333223`*^9, 
   3.615371700155863*^9}, {3.615371792539176*^9, 3.615371794326886*^9}, {
   3.61537795545512*^9, 3.61537798494068*^9}, {3.6153780494292316`*^9, 
   3.615378092443664*^9}, 3.615378164538499*^9, {3.61537826459508*^9, 
   3.61537826653004*^9}, {3.615379816338554*^9, 3.615379823278825*^9}, {
   3.6153804154286327`*^9, 3.615380431346485*^9}, {3.615380908263824*^9, 
   3.615381002835142*^9}, {3.615577431830936*^9, 3.615577507511448*^9}, {
   3.615577657622074*^9, 3.615577690526105*^9}, 3.615577793267749*^9, {
   3.615577838637783*^9, 3.61557783958727*^9}, {3.615577900895199*^9, 
   3.615577905978784*^9}, {3.615582278512148*^9, 3.6155822838313217`*^9}, 
   3.615582393374818*^9, 3.615582565462751*^9, 3.615634786415193*^9, {
   3.6156398594325733`*^9, 3.61563990714559*^9}, 3.6156400083521547`*^9, {
   3.615640897890258*^9, 3.615640905313417*^9}, 3.615717823245494*^9, 
   3.615718472574972*^9, {3.61571850902551*^9, 3.615718513623602*^9}, {
   3.615718630466916*^9, 3.615718637460788*^9}, {3.6157188495094976`*^9, 
   3.6157188790367727`*^9}, {3.61571890921705*^9, 3.6157190656980677`*^9}, {
   3.615726320880335*^9, 3.615726371831237*^9}, {3.6157597966277122`*^9, 
   3.615759806308758*^9}, {3.615760537298394*^9, 3.615760539460875*^9}, {
   3.6157605754819813`*^9, 3.6157605989877567`*^9}, {3.615760669083221*^9, 
   3.615760678246271*^9}, {3.615760715064034*^9, 3.615760937770069*^9}, 
   3.615762128428687*^9, {3.615762226031069*^9, 3.6157622307856207`*^9}, {
   3.6160069364310207`*^9, 3.616007008122786*^9}, {3.616007161248086*^9, 
   3.616007292949643*^9}, {3.6160075615828733`*^9, 3.616007573991129*^9}, {
   3.616007606055682*^9, 3.616007607324213*^9}, 3.616043426011903*^9, {
   3.616043858617423*^9, 3.616043885096764*^9}, {3.6160439270698957`*^9, 
   3.616043936827976*^9}, 3.616043970825333*^9, {3.616044039486065*^9, 
   3.6160440424251337`*^9}, 3.616044261807308*^9, {3.616044294079385*^9, 
   3.616044334541947*^9}, {3.616044399698579*^9, 3.616044400344762*^9}, {
   3.646530671836835*^9, 3.646530672700842*^9}, {3.646554201008363*^9, 
   3.646554205319046*^9}, 3.7422974383656683`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"wfuncPlot2", "=", 
   RowBox[{"Show", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Show", "[", 
       RowBox[{"plotWF", ",", 
        RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
        RowBox[{"Axes", "\[Rule]", "False"}], ",", 
        RowBox[{"ImageSize", "\[Rule]", "666"}]}], "]"}], ",", 
      RowBox[{"ParametricPlot3D", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"RR", "*", 
           RowBox[{"Sin", "[", "u", "]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "RR"}], "*", 
           RowBox[{"Cos", "[", "u", "]"}]}], ",", 
          RowBox[{"0.002", "+", 
           RowBox[{"Re", "[", 
            RowBox[{"WignerFunctionN", "[", 
             RowBox[{
              RowBox[{"RR", "*", 
               RowBox[{"Sin", "[", "u", "]"}]}], ",", 
              RowBox[{
               RowBox[{"-", "RR"}], "*", 
               RowBox[{"Cos", "[", "u", "]"}]}], ",", "tt"}], "]"}], 
            "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"u", ",", "0", ",", 
          RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
        RowBox[{"ColorFunction", "->", 
         RowBox[{"Function", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", "Green"}], "]"}]}],
         ",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{"Thickness", "[", "0.02", "]"}]}], ",", 
        RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
        RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}]}], "}"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{"wfuncPlot2", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"wfuncPlot2", ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<      x\>\"", ",", "Italic"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<p\>\"", ",", "Italic"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<W\\n\>\"", ",", "Italic"}], "]"}]}], "}"}]}], ",", 
    RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"50", ",", "Black", ",", "Bold"}], "]"}]}], ",", 
    RowBox[{"ViewPoint", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"12", ",", 
       RowBox[{"-", "10"}], ",", "15"}], "}"}]}], ",", 
    RowBox[{"Axes", "\[Rule]", "True"}], ",", 
    RowBox[{"TicksStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Directive", "[", 
        RowBox[{"White", ",", "12"}], "]"}], ",", 
       RowBox[{"Directive", "[", 
        RowBox[{"White", ",", "12"}], "]"}], ",", "White"}], "}"}]}]}], 
   "]"}]}], "\n", 
 RowBox[{
  RowBox[{"bImage", "=", 
   RowBox[{"GraphicsRow", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Show", "[", 
        RowBox[{
         RowBox[{"ImageCrop", "[", "wfuncPlot2", "]"}], ",", 
         RowBox[{"ImageSize", "\[Rule]", "1300"}]}], "]"}], ",", 
       RowBox[{"Show", "[", 
        RowBox[{"ringPlot", ",", 
         RowBox[{"ImageSize", "\[Rule]", "2900"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"-", "900"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "4444"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{"export$Directoy", ",", "\"\<Fig_4.pdf\>\""}], "]"}], ",", 
   RowBox[{"ImageCrop", "[", "bImage", "]"}], ",", 
   RowBox[{"ImageResolution", "\[Rule]", "900"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6485590465219183`*^9, 3.648559053111343*^9}, {
   3.648559092752021*^9, 3.648559137045835*^9}, {3.648559177476801*^9, 
   3.648559239190995*^9}, {3.648559419643278*^9, 3.6485594487395287`*^9}, {
   3.648559546257621*^9, 3.648559637553299*^9}, {3.6485598615167418`*^9, 
   3.648559866302928*^9}, {3.648559920029509*^9, 3.648559933644603*^9}, {
   3.648559966188198*^9, 3.6485600527773447`*^9}, 3.648560083323977*^9, {
   3.6485601693110437`*^9, 3.648560186584194*^9}, {3.648560218421454*^9, 
   3.648560266533884*^9}, {3.6485603124214582`*^9, 3.648560314380642*^9}, {
   3.6486362258301573`*^9, 3.6486363126805353`*^9}, {3.653976857226797*^9, 
   3.653976925766159*^9}, {3.653976985327063*^9, 3.653977054857614*^9}, {
   3.653977208017205*^9, 3.6539772268180323`*^9}, {3.653977314199946*^9, 
   3.653977316081292*^9}, 3.653977353327655*^9, {3.653977614497242*^9, 
   3.6539778553753366`*^9}, {3.653977907325851*^9, 3.653977957610896*^9}, {
   3.653978094679985*^9, 3.653978120972522*^9}, {3.653978176945641*^9, 
   3.653978191822813*^9}, {3.653979626745661*^9, 3.653979627450313*^9}, {
   3.653980124319441*^9, 3.6539801266730413`*^9}, 3.653980258482604*^9, {
   3.6541067244661016`*^9, 3.654106759865501*^9}, 3.654106877345358*^9, {
   3.654106985537045*^9, 3.654107015710679*^9}, 3.6541070457752542`*^9, {
   3.654107108242694*^9, 3.654107244987192*^9}, 3.654107357889427*^9, {
   3.654107706644525*^9, 3.654107708359571*^9}, 3.654341087318555*^9, {
   3.654341209571054*^9, 3.6543412584386587`*^9}, {3.654341318631177*^9, 
   3.654341320942432*^9}, {3.6543414618046293`*^9, 3.65434146577387*^9}, {
   3.6543415058199663`*^9, 3.654341531799667*^9}, {3.6543415628065643`*^9, 
   3.654341576995955*^9}, 3.654341613082398*^9, {3.654341644405992*^9, 
   3.654341646264318*^9}, {3.65434172897412*^9, 3.654341741602716*^9}, {
   3.654341808505887*^9, 3.654341813599106*^9}, 3.6543418553294477`*^9, 
   3.6544273045704947`*^9, {3.657452149244158*^9, 3.657452150826066*^9}, {
   3.657452277711927*^9, 3.657452278867517*^9}, 3.742138738098597*^9, {
   3.742138995400206*^9, 3.742138998331518*^9}, {3.74213903071587*^9, 
   3.742139063903084*^9}, {3.742140270672511*^9, 3.7421402716024017`*^9}, {
   3.742140362636531*^9, 3.742140405859866*^9}, {3.7421405002486687`*^9, 
   3.742140500512911*^9}, {3.7421424778588257`*^9, 3.7421425054161377`*^9}, {
   3.742142599796652*^9, 3.7421426124441643`*^9}, {3.7421426756611013`*^9, 
   3.742142675945744*^9}, {3.742142768112966*^9, 3.742142768627222*^9}, {
   3.742142825387662*^9, 3.742142852985085*^9}, {3.742142913942569*^9, 
   3.7421429570837317`*^9}, 3.742142987434577*^9, 3.742144334569034*^9, {
   3.742144368383478*^9, 3.742144369620262*^9}, {3.742144457882986*^9, 
   3.7421444860234337`*^9}, 3.742144521787504*^9, 3.74214462127956*^9, {
   3.742144662385795*^9, 3.7421446875489407`*^9}, {3.7421447179798203`*^9, 
   3.7421447949831247`*^9}, {3.742144833253914*^9, 3.742144851605036*^9}, {
   3.742144882081992*^9, 3.74214493464627*^9}, 3.742145056654104*^9, {
   3.74214511207267*^9, 3.7421452516805964`*^9}, {3.742210874611397*^9, 
   3.742210897631857*^9}, {3.742211457943129*^9, 3.742211504781809*^9}, {
   3.74221291567918*^9, 3.742212934043833*^9}, {3.742213104616263*^9, 
   3.742213125977688*^9}, {3.742213191374324*^9, 3.7422131987526207`*^9}, 
   3.742227706462267*^9, {3.7422980333397303`*^9, 3.742298034969694*^9}, {
   3.742299083066085*^9, 3.742299107168294*^9}, {3.742299419522505*^9, 
   3.74229949349971*^9}, 3.742309302346685*^9, 3.742309422832943*^9, {
   3.7423101222724237`*^9, 3.74231017533114*^9}, {3.742310208695114*^9, 
   3.7423102510826387`*^9}, {3.742310521765566*^9, 3.742310597867312*^9}, {
   3.7423106372846947`*^9, 3.742310661352025*^9}, 3.742310833392308*^9, {
   3.742311007982957*^9, 3.7423110246647387`*^9}, {3.742311060145501*^9, 
   3.742311060410727*^9}, 3.742311093126815*^9, {3.742311149202343*^9, 
   3.742311149671795*^9}, {3.742311183957704*^9, 3.742311223424152*^9}, 
   3.742311358228778*^9, {3.7423115442909613`*^9, 3.742311597534885*^9}, {
   3.742311636707163*^9, 3.742311657834074*^9}, 3.7423117660827293`*^9, 
   3.742312934293977*^9, 3.742312967053672*^9, 3.742313163447928*^9, {
   3.742316003114581*^9, 3.742316011050598*^9}, {3.742316050432148*^9, 
   3.742316106716523*^9}, 3.742321202221305*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"plotWF", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"MeshFunctions", "->", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "11", "}"}]}], ",", 
     RowBox[{"MeshStyle", "\[Rule]", 
      RowBox[{"Directive", "[", " ", 
       RowBox[{"White", ",", 
        RowBox[{"Thickness", "[", "0.003", "]"}]}], "]"}]}], ",", 
     RowBox[{"ColorFunctionScaling", "->", "False"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "TricoloreColorFunc"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "43"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6485590465219183`*^9, 3.648559053111343*^9}, {
   3.648559092752021*^9, 3.648559137045835*^9}, {3.648559177476801*^9, 
   3.648559239190995*^9}, {3.648559419643278*^9, 3.6485594487395287`*^9}, {
   3.648559546257621*^9, 3.648559637553299*^9}, {3.6485598615167418`*^9, 
   3.648559866302928*^9}, {3.648559920029509*^9, 3.648559933644603*^9}, {
   3.648559966188198*^9, 3.6485600527773447`*^9}, 3.648560083323977*^9, {
   3.6485601693110437`*^9, 3.648560186584194*^9}, {3.648560218421454*^9, 
   3.648560266533884*^9}, {3.6485603124214582`*^9, 3.648560314380642*^9}, {
   3.6486362258301573`*^9, 3.6486363126805353`*^9}, {3.653976857226797*^9, 
   3.653976925766159*^9}, {3.653976985327063*^9, 3.653977054857614*^9}, {
   3.653977208017205*^9, 3.6539772268180323`*^9}, {3.653977314199946*^9, 
   3.653977316081292*^9}, 3.653977353327655*^9, {3.653977614497242*^9, 
   3.6539778553753366`*^9}, {3.653977907325851*^9, 3.653977957610896*^9}, {
   3.653978094679985*^9, 3.653978120972522*^9}, {3.653978176945641*^9, 
   3.653978191822813*^9}, {3.653979626745661*^9, 3.653979627450313*^9}, {
   3.653980124319441*^9, 3.6539801266730413`*^9}, 3.653980258482604*^9, {
   3.6541067244661016`*^9, 3.654106759865501*^9}, 3.654106877345358*^9, {
   3.654106985537045*^9, 3.654107015710679*^9}, 3.6541070457752542`*^9, {
   3.654107108242694*^9, 3.654107244987192*^9}, 3.654107357889427*^9, {
   3.654107706644525*^9, 3.654107708359571*^9}, 3.654341087318555*^9, {
   3.654341209571054*^9, 3.6543412584386587`*^9}, {3.654341318631177*^9, 
   3.654341320942432*^9}, {3.6543414618046293`*^9, 3.65434146577387*^9}, {
   3.6543415058199663`*^9, 3.654341531799667*^9}, {3.6543415628065643`*^9, 
   3.654341576995955*^9}, 3.654341613082398*^9, {3.654341644405992*^9, 
   3.654341646264318*^9}, {3.65434172897412*^9, 3.654341741602716*^9}, {
   3.654341808505887*^9, 3.654341813599106*^9}, 3.6543418553294477`*^9, 
   3.6544273045704947`*^9, {3.657452149244158*^9, 3.657452150826066*^9}, {
   3.657452277711927*^9, 3.657452278867517*^9}, 3.742138738098597*^9, {
   3.742138995400206*^9, 3.742138998331518*^9}, {3.74213903071587*^9, 
   3.742139063903084*^9}, {3.742140270672511*^9, 3.7421402716024017`*^9}, {
   3.742140362636531*^9, 3.742140405859866*^9}, {3.7421405002486687`*^9, 
   3.742140500512911*^9}, {3.7421424778588257`*^9, 3.7421425054161377`*^9}, {
   3.742142599796652*^9, 3.7421426124441643`*^9}, {3.7421426756611013`*^9, 
   3.742142675945744*^9}, {3.742142768112966*^9, 3.742142768627222*^9}, {
   3.742142825387662*^9, 3.742142852985085*^9}, {3.742142913942569*^9, 
   3.7421429570837317`*^9}, 3.742142987434577*^9, 3.742144334569034*^9, {
   3.742144368383478*^9, 3.742144369620262*^9}, {3.742144457882986*^9, 
   3.7421444860234337`*^9}, 3.742144521787504*^9, 3.74214462127956*^9, {
   3.742144662385795*^9, 3.7421446875489407`*^9}, {3.7421447179798203`*^9, 
   3.7421447949831247`*^9}, {3.742144833253914*^9, 3.742144851605036*^9}, {
   3.742144882081992*^9, 3.74214493464627*^9}, 3.742145056654104*^9, {
   3.74214511207267*^9, 3.7421452516805964`*^9}, {3.742210874611397*^9, 
   3.742210897631857*^9}, {3.742211457943129*^9, 3.742211504781809*^9}, {
   3.74221291567918*^9, 3.742212934043833*^9}, {3.742213104616263*^9, 
   3.742213125977688*^9}, {3.742213191374324*^9, 3.7422131987526207`*^9}, 
   3.742227706462267*^9, {3.7422980333397303`*^9, 3.742298034969694*^9}, {
   3.742299083066085*^9, 3.742299107168294*^9}, {3.742299419522505*^9, 
   3.74229949349971*^9}, 3.742309302346685*^9, 3.742309422832943*^9, {
   3.7423101222724237`*^9, 3.74231017533114*^9}, {3.742310208695114*^9, 
   3.7423102510826387`*^9}, {3.742310521765566*^9, 3.742310597867312*^9}, {
   3.7423106372846947`*^9, 3.742310661352025*^9}, 3.742310833392308*^9, {
   3.742311007982957*^9, 3.7423110246647387`*^9}, {3.742311060145501*^9, 
   3.742311060410727*^9}, 3.742311093126815*^9, {3.742311149202343*^9, 
   3.742311149671795*^9}, {3.742311183957704*^9, 3.742311223424152*^9}, 
   3.742311358228778*^9, {3.7423115442909613`*^9, 3.742311597534885*^9}, {
   3.742311636707163*^9, 3.742311657834074*^9}, 3.7423117660827293`*^9, 
   3.7423129444420843`*^9, {3.742313026580103*^9, 3.742313048793202*^9}}],

Cell[BoxData[
 RowBox[{"wfuncPlot2", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Show", "[", 
      RowBox[{"plotWF", ",", 
       RowBox[{"LabelStyle", "\[Rule]", 
        RowBox[{"Directive", "[", 
         RowBox[{"30", ",", "Black", ",", "Bold"}], "]"}]}], ",", 
       RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
       RowBox[{"Axes", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], " ", ",", 
       RowBox[{"AxesEdge", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}]}], "}"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Ticks", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "0", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "0", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0.1", ",", "0.2"}], "}"}]}], "}"}]}], ",", 
       RowBox[{"AxesStyle", "\[Rule]", "Black"}], ",", "\[IndentingNewLine]", 
       
       RowBox[{"AxesLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<x  \>\"", ",", "Italic"}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<   p\>\"", ",", "Italic"}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<W\\n\\n\\n\>\"", ",", "Italic"}], "]"}]}], "}"}]}], 
       ",", 
       RowBox[{"LabelStyle", "\[Rule]", 
        RowBox[{"Directive", "[", 
         RowBox[{"15", ",", "Black", ",", "Bold"}], "]"}]}]}], "]"}], ",", 
     RowBox[{"ParametricPlot3D", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"RR", "*", 
          RowBox[{"Sin", "[", "u", "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "RR"}], "*", 
          RowBox[{"Cos", "[", "u", "]"}]}], ",", 
         RowBox[{"0.002", "+", 
          RowBox[{"Re", "[", 
           RowBox[{"WignerFunctionN", "[", 
            RowBox[{
             RowBox[{"RR", "*", 
              RowBox[{"Sin", "[", "u", "]"}]}], ",", 
             RowBox[{
              RowBox[{"-", "RR"}], "*", 
              RowBox[{"Cos", "[", "u", "]"}]}], ",", "tt"}], "]"}], "]"}]}]}],
         "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"u", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"ColorFunction", "->", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", "Green"}], "]"}]}], 
       ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "}"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.742213259107532*^9, 3.742213284153386*^9}, {
   3.742218781400899*^9, 3.742218828098901*^9}, {3.742218861994879*^9, 
   3.742218862894993*^9}, {3.742218902888925*^9, 3.7422189227176533`*^9}, {
   3.742218986752289*^9, 3.742219089254506*^9}, {3.742219133208385*^9, 
   3.742219156393695*^9}, {3.742219246199089*^9, 3.7422192562809467`*^9}, {
   3.7422193321508427`*^9, 3.7422195498918037`*^9}, 3.742227300823196*^9, {
   3.7422273369812803`*^9, 3.742227405703404*^9}, {3.7422275076369877`*^9, 
   3.742227566308584*^9}, {3.742227610303133*^9, 3.742227676309206*^9}, {
   3.7422286382367373`*^9, 3.742228638562584*^9}, {3.7422297155981293`*^9, 
   3.742229778580681*^9}, {3.74222982105112*^9, 3.742229822100243*^9}, {
   3.742229920394944*^9, 3.742229922529271*^9}, {3.742299216922162*^9, 
   3.74229923974727*^9}, {3.742299276875489*^9, 3.742299308581987*^9}, {
   3.742299344727427*^9, 3.742299347434038*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"bImage", "=", 
   RowBox[{"GraphicsRow", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"classicalProbDensityPlot", ",", 
       RowBox[{"Show", "[", "wfuncPlot2", "]"}]}], "}"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"fig1Plot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"bImage", ",", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"Show", "[", 
          RowBox[{"initWfuncPlot", ",", 
           RowBox[{"ImageSize", "\[Rule]", "300"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"400", ",", 
           RowBox[{"-", "135"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{
          "\"\<(b)                                 (a)                        \
    (c)\>\"", ",", "30", ",", "Bold"}], 
          RowBox[{"(*", 
           RowBox[{",", 
            RowBox[{"Background", "\[Rule]", "White"}]}], "*)"}], "]"}], ",", 
         
         RowBox[{"{", 
          RowBox[{"330", ",", 
           RowBox[{"-", "95"}]}], "}"}]}], "]"}]}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{"export$Directoy", ",", 
     RowBox[{"ToString", "[", " ", "stateCASE", "]"}], ",", 
     "\"\<__fig_1_(4).pdf\>\""}], "]"}], ",", 
   RowBox[{"ImageCrop", "[", "fig1Plot", "]"}], ",", 
   RowBox[{"ImageResolution", "\[Rule]", "1200"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{"export$Directoy", ",", 
     RowBox[{"ToString", "[", " ", "stateCASE", "]"}], ",", 
     "\"\<__fig_1_(4).png\>\""}], "]"}], ",", 
   RowBox[{"ImageCrop", "[", "fig1Plot", "]"}], ",", 
   RowBox[{"ImageResolution", "\[Rule]", "1200"}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.654021311891164*^9, 3.65402225065594*^9, {3.6541016234226294`*^9, 
   3.654101639993896*^9}, {3.654102019592784*^9, 3.6541020270471697`*^9}, 
   3.654102076595422*^9, {3.657452082204701*^9, 3.657452093906151*^9}, {
   3.7422126269841547`*^9, 3.742212641301606*^9}, {3.742212717030529*^9, 
   3.7422128121212883`*^9}, 3.742212859341935*^9, {3.7422129556989307`*^9, 
   3.742212960650578*^9}, 3.7422133037081823`*^9, {3.742228344180483*^9, 
   3.742228353156621*^9}, {3.742228385033085*^9, 3.742228448988532*^9}, {
   3.742228671163574*^9, 3.742228725432995*^9}, {3.742230197660028*^9, 
   3.742230263216123*^9}, {3.742230296787098*^9, 3.742230509960466*^9}, 
   3.742231450418461*^9, {3.742231485877706*^9, 3.742231524578046*^9}, {
   3.742292120864436*^9, 3.742292128256329*^9}, {3.742298837054853*^9, 
   3.742298845174458*^9}, {3.742298889114526*^9, 3.742298892703134*^9}, {
   3.7423092040687037`*^9, 3.742309220003942*^9}, {3.7423094478303967`*^9, 
   3.74230944783193*^9}, {3.7423131802552767`*^9, 3.7423131802616453`*^9}, {
   3.742321218815974*^9, 3.742321218817514*^9}}],

Cell[BoxData[
 RowBox[{"timePrint", "[", "TheEnd", "]"}]], "Input",
 CellChangeTimes->{{3.742145836331196*^9, 3.742145842051343*^9}}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1358, 713},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
PrintingOptions->{"PaperOrientation"->"Portrait",
"PaperSize"->{594.75, 842.25},
"PostScriptOutputFile"->"/home/ole/PDF/Kerr.pdf",
"PrintCellBrackets"->False,
"PrintMultipleHorizontalPages"->False,
"PrintRegistrationMarks"->False,
"PrintingMargins"->{{54, 54}, {72, 72}}},
CellProlog:>SelectionMove[
  EvaluationCell[], All, Cell],
FrontEndVersion->"9.0 for Linux x86 (64-bit) (February 7, 2013)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]]}, Visible -> False, 
  FrontEndVersion -> "9.0 for Linux x86 (64-bit) (February 7, 2013)", 
  StyleDefinitions -> "PrivateStylesheetFormatting.nb"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[422, 15, 566, 13, 109, "Title"],
Cell[991, 30, 7843, 147, 231, "Input"],
Cell[8837, 179, 1059, 29, 77, "Input"],
Cell[9899, 210, 14202, 272, 473, "Input"],
Cell[24104, 484, 12036, 338, 847, "Input"],
Cell[36143, 824, 3578, 110, 99, "Input"],
Cell[CellGroupData[{
Cell[39746, 938, 1648, 23, 50, "Subtitle"],
Cell[41397, 963, 4235, 110, 165, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45669, 1078, 1678, 24, 50, "Subtitle"],
Cell[47350, 1104, 5798, 108, 77, "Input"],
Cell[53151, 1214, 7508, 159, 187, "Input"],
Cell[60662, 1375, 4999, 98, 165, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65698, 1478, 386, 5, 50, "Subtitle"],
Cell[66087, 1485, 8508, 216, 364, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[74632, 1706, 156, 2, 50, "Subtitle"],
Cell[74791, 1710, 3971, 113, 253, "Input"],
Cell[78765, 1825, 3272, 90, 231, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[82074, 1920, 148, 2, 50, "Subtitle"],
Cell[82225, 1924, 1616, 45, 143, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[83878, 1974, 99, 1, 50, "Subtitle"],
Cell[83980, 1977, 6021, 154, 275, "Input"],
Cell[90004, 2133, 879, 15, 71, "Text"],
Cell[90886, 2150, 1174, 19, 71, "Text"],
Cell[CellGroupData[{
Cell[92085, 2173, 192, 2, 29, "Subsubtitle"],
Cell[92280, 2177, 3004, 69, 55, "Input"],
Cell[95287, 2248, 1506, 33, 55, "Input"],
Cell[96796, 2283, 3706, 94, 99, "Input"],
Cell[100505, 2379, 2766, 64, 104, "Input"],
Cell[103274, 2445, 1378, 39, 121, "Input"],
Cell[104655, 2486, 1302, 32, 99, "Input"],
Cell[105960, 2520, 3214, 92, 127, "Input"],
Cell[109177, 2614, 2990, 92, 127, "Input"],
Cell[112170, 2708, 450, 8, 68, "Text"],
Cell[112623, 2718, 211, 3, 32, "Chapter"],
Cell[112837, 2723, 1196, 34, 99, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[114082, 2763, 325, 4, 50, "Subtitle"],
Cell[114410, 2769, 5648, 115, 209, "Input"],
Cell[120061, 2886, 2449, 48, 55, "Input"],
Cell[122513, 2936, 4187, 91, 121, "Input"],
Cell[CellGroupData[{
Cell[126725, 3031, 298, 4, 43, "Subsubtitle"],
Cell[127026, 3037, 5273, 121, 253, "Input"],
Cell[132302, 3160, 617, 15, 32, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[132956, 3180, 117, 1, 29, "Subsubtitle"],
Cell[133076, 3183, 94, 1, 32, "Input"],
Cell[133173, 3186, 3166, 79, 205, "Input"],
Cell[136342, 3267, 2051, 56, 54, "Input"],
Cell[138396, 3325, 3206, 72, 121, "Input"],
Cell[141605, 3399, 1221, 22, 32, "Input"],
Cell[142829, 3423, 757, 14, 32, "Input"],
Cell[143589, 3439, 997, 22, 32, "Input"],
Cell[144589, 3463, 3419, 65, 99, "Input"],
Cell[148011, 3530, 1914, 34, 32, "Input"],
Cell[149928, 3566, 812, 15, 32, "Input"],
Cell[150743, 3583, 844, 19, 55, "Input"],
Cell[151590, 3604, 4983, 116, 253, "Input"],
Cell[156576, 3722, 2159, 56, 143, "Input"],
Cell[158738, 3780, 4390, 117, 209, "Input"],
Cell[163131, 3899, 1785, 39, 99, "Input"],
Cell[164919, 3940, 662, 19, 32, "Input"],
Cell[165584, 3961, 3592, 103, 209, "Input"],
Cell[169179, 4066, 2611, 59, 99, "Input"],
Cell[171793, 4127, 1624, 43, 99, "Input"],
Cell[173420, 4172, 3218, 78, 99, "Input"],
Cell[176641, 4252, 5536, 106, 99, "Input"],
Cell[182180, 4360, 419, 9, 36, "Input"],
Cell[182602, 4371, 8514, 225, 451, "Input"],
Cell[191119, 4598, 292, 5, 32, "Input"],
Cell[191414, 4605, 3451, 75, 165, "Input"],
Cell[194868, 4682, 2093, 41, 77, "Input"],
Cell[196964, 4725, 1659, 27, 55, "Input"],
Cell[198626, 4754, 1104, 23, 55, "Input"],
Cell[199733, 4779, 1073, 22, 55, "Input"],
Cell[200809, 4803, 1433, 23, 77, "Input"],
Cell[202245, 4828, 3637, 90, 187, "Input"],
Cell[205885, 4920, 2090, 59, 99, "Input"],
Cell[207978, 4981, 3605, 85, 143, "Input"],
Cell[211586, 5068, 1846, 37, 77, "Input"],
Cell[213435, 5107, 896, 16, 32, "Input"],
Cell[214334, 5125, 3831, 92, 231, "Input"],
Cell[218168, 5219, 3431, 61, 55, "Input"],
Cell[221602, 5282, 7789, 152, 209, "Input"],
Cell[229394, 5436, 5269, 84, 77, "Input"],
Cell[234666, 5522, 4017, 97, 165, "Input"],
Cell[238686, 5621, 3066, 70, 187, "Input"],
Cell[241755, 5693, 133, 2, 32, "Input"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> Figures/180804_151126_KERR__WFlow__Fig__3__M9.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    243755,       5673]
NotebookOptionsPosition[    239072,       5542]
NotebookOutlinePosition[    240005,       5572]
CellTagsIndexPosition[    239962,       5569]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Quantum Kerr Oscillator",
 "\n",
 Cell[BoxData[
  StyleBox[
   RowBox[{
   "Figures", ",", " ", "AppendixFigure", ",", " ", "Animations", ",", " ", 
    RowBox[{"Brumer", " ", "State"}]}], "SubsubitemParagraph"]], "Input",
  CellChangeTimes->{{3.656008349356085*^9, 3.656008382149452*^9}}]
}], "Title",
 CellChangeTimes->{{3.6149642069439497`*^9, 3.6149642195438023`*^9}, {
   3.615042293352717*^9, 3.6150422968241043`*^9}, 3.625311915921473*^9, 
   3.629566265496887*^9, {3.6481255432372704`*^9, 3.6481255440958643`*^9}, 
   3.656008420070451*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Quit", "[", "]"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";", 
    RowBox[{"Clear", "[", "Derivative", "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"SetOptions", "[", 
     RowBox[{
      RowBox[{"EvaluationNotebook", "[", "]"}], ",", 
      RowBox[{"CellProlog", "\[RuleDelayed]", 
       RowBox[{"SelectionMove", "[", 
        RowBox[{
         RowBox[{"EvaluationCell", "[", "]"}], ",", "All", ",", "Cell"}], 
        "]"}]}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"progressCount", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"showDetailsAndPlots", "=", "False"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"plotColorsList", "=", 
     RowBox[{"{", 
      RowBox[{"Blue", ",", "Purple", ",", 
       RowBox[{"Lighter", "[", "Blue", "]"}], ",", "Cyan", ",", "White", ",", 
       "White", ",", "White", ",", "Yellow", ",", "Orange", ",", "Red", ",", 
       "Red", ",", "Pink"}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"blueRedColorFunc", "=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Blend", "[", 
        RowBox[{"plotColorsList", ",", 
         RowBox[{"Rescale", "[", 
          RowBox[{"#3", ",", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.06"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], "]"}]}], 
        "]"}], "&"}], ")"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TricoloreColorsList", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Blue", "]"}], ",", "Blue", ",", "Blue", ",", 
       "Blue", ",", 
       RowBox[{"Lighter", "[", "Blue", "]"}], ",", 
       RowBox[{"Lighter", "[", "Blue", "]"}], ",", 
       RowBox[{"Lighter", "[", 
        RowBox[{"Lighter", "[", "Blue", "]"}], "]"}], ",", "White", ",", 
       RowBox[{"Lighter", "[", 
        RowBox[{"Lighter", "[", "Red", "]"}], "]"}], ",", 
       RowBox[{"Lighter", "[", "Red", "]"}], ",", 
       RowBox[{"Lighter", "[", "Red", "]"}], ",", 
       RowBox[{"Lighter", "[", "Red", "]"}], ",", 
       RowBox[{"Lighter", "[", "Red", "]"}], ",", "Red", ",", 
       RowBox[{"Darker", "[", 
        RowBox[{"Red", ",", "0.25"}], "]"}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"TricoloreColorFunc", "=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Blend", "[", 
        RowBox[{"TricoloreColorsList", ",", 
         RowBox[{"Rescale", "[", 
          RowBox[{"#3", ",", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.1"}], ",", 
           RowBox[{"2", "*", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "4"}], ",", "0.725"}], "}"}]}]}], 
          "]"}]}], "]"}], "&"}], ")"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.6156320458775873`*^9, 
   3.615632066333396*^9}, 3.6156331592048607`*^9, 3.6156331921326523`*^9, {
   3.61563347871996*^9, 3.615633504831564*^9}, {3.615633534974391*^9, 
   3.615633571018347*^9}, {3.615633637584827*^9, 3.615633656101695*^9}, {
   3.615633687291555*^9, 3.615633702998143*^9}, 3.615633767353943*^9, 
   3.615634260064809*^9, {3.615634516238912*^9, 3.6156345165996103`*^9}, {
   3.615640718301269*^9, 3.615640723993116*^9}, {3.615640965047326*^9, 
   3.6156409652607117`*^9}, {3.615641364047477*^9, 3.615641365896698*^9}, 
   3.615641846478875*^9, 3.6156420647131767`*^9, {3.615648084078582*^9, 
   3.6156481144810963`*^9}, 3.6156498327198343`*^9, 3.6157177256918793`*^9, {
   3.615717771202983*^9, 3.615717798779161*^9}, {3.6157181718105164`*^9, 
   3.615718282003779*^9}, {3.615719385664939*^9, 3.615719388771999*^9}, {
   3.615724780152248*^9, 3.615724787339726*^9}, {3.6157309564883137`*^9, 
   3.615731030826474*^9}, {3.615731074372919*^9, 3.61573114030761*^9}, {
   3.615731221093851*^9, 3.615731224848073*^9}, {3.6157314468020973`*^9, 
   3.615731470924478*^9}, {3.615731536071617*^9, 3.615731540499689*^9}, {
   3.615731607905945*^9, 3.615731623780262*^9}, {3.615731663309916*^9, 
   3.6157316861671352`*^9}, {3.615731718343873*^9, 3.615731738235317*^9}, {
   3.6157317701934967`*^9, 3.615731806749566*^9}, {3.6157318683178463`*^9, 
   3.615731882165018*^9}, {3.615731914516308*^9, 3.615731949377364*^9}, {
   3.6157319862071753`*^9, 3.615731994269411*^9}, {3.615732088833954*^9, 
   3.6157320902528753`*^9}, {3.6157321530526648`*^9, 3.61573217229843*^9}, {
   3.6157324153143797`*^9, 3.615732513813241*^9}, 3.615740661005199*^9, {
   3.615758274977693*^9, 3.615758276562348*^9}, {3.6157592315738153`*^9, 
   3.6157592323300734`*^9}, 3.615759981718157*^9, {3.6158225675164633`*^9, 
   3.6158225693822193`*^9}, {3.616045417246179*^9, 3.6160454257091827`*^9}, {
   3.616045531559072*^9, 3.616045531928966*^9}, {3.616067735438904*^9, 
   3.616067736005248*^9}, {3.61606851236817*^9, 3.616068514824626*^9}, {
   3.616070893498361*^9, 3.616070900398108*^9}, 3.616074615415929*^9, {
   3.616078112415565*^9, 3.616078113530233*^9}, 3.616079102974662*^9, {
   3.6165105547529297`*^9, 3.6165105719640102`*^9}, {3.6165108370872707`*^9, 
   3.6165108371121063`*^9}, {3.624955694060576*^9, 3.624955723011841*^9}, {
   3.625311042746018*^9, 3.625311042942409*^9}, {3.6253114467779493`*^9, 
   3.625311447056411*^9}, {3.625312009651863*^9, 3.625312014721457*^9}, {
   3.6253121746040087`*^9, 3.625312176561607*^9}, 3.625312517659998*^9, {
   3.646528237212318*^9, 3.646528240487083*^9}, {3.646528567067741*^9, 
   3.646528567630477*^9}, {3.646553033831624*^9, 3.646553041901435*^9}, {
   3.6465540283623657`*^9, 3.646554029653775*^9}, 3.646554974743787*^9, {
   3.6465551308370132`*^9, 3.6465552238336163`*^9}, {3.646992616136801*^9, 
   3.646992622216215*^9}, 3.6469926624627857`*^9, {3.646992815002122*^9, 
   3.646992826336493*^9}, 3.6469981390459223`*^9, {3.647097731410119*^9, 
   3.6470977450637074`*^9}, {3.6560092867529507`*^9, 
   3.6560092932770243`*^9}, {3.74205103708955*^9, 3.7420510381576557`*^9}, {
   3.742295989026023*^9, 3.742295993696061*^9}, {3.742296165740394*^9, 
   3.742296166700605*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"wfColors", "=", 
   RowBox[{"{", 
    RowBox[{
    "Blue", ",", "Blue", ",", "Purple", ",", "Cyan", ",", "White", ",", 
     "White", ",", "White", ",", "Yellow", ",", "Orange", ",", "Red", ",", 
     "Pink"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wfColorsFunction", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Blend", "[", 
      RowBox[{"wfColors", ",", 
       RowBox[{"Rescale", "[", 
        RowBox[{"#3", ",", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.03"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], "]"}]}], 
      "]"}], "&"}], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wfColors", "=", "TricoloreColorsList"}], ";"}]}], "Input",
 CellChangeTimes->{{3.742295740545905*^9, 3.742295747922028*^9}, {
  3.742296195544841*^9, 3.742296203275223*^9}, {3.742296680792679*^9, 
  3.7422967435310373`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"stateCASE", "=", "coherentState"}], " ", 
  RowBox[{"(*", "squeezedVacuumState", "*)"}], " ", 
  RowBox[{"(*", "twoStateSuperpostion", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"TrueQ", "[", 
     RowBox[{"stateCASE", "==", "squeezedVacuumState"}], "]"}], ",", 
    RowBox[{"(*", "squeezedState", "*)"}], 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"sQueeze", "=", 
       RowBox[{"1", "/", "3"}]}], " ", ";", 
      RowBox[{"stateParameter", "=", "sQueeze"}], ";", 
      RowBox[{"ttevol", ":=", 
       RowBox[{"TT", "/", "3"}]}], ";", 
      RowBox[{"smallLAMBDA", "=", "1"}], ";", 
      RowBox[{"NMAX", "=", "8"}], ";", 
      RowBox[{"RR", "=", 
       RowBox[{"16", "/", "10"}]}], ";"}], "}"}], ",", 
    RowBox[{"(*", "coherentState", "*)"}], 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Displace", "=", 
       RowBox[{"4", "/", "5"}]}], ",", 
      RowBox[{
       RowBox[{"stateParameter", "=", "Displace"}], ";", 
       RowBox[{"ttevol", ":=", 
        RowBox[{"TT", "/", "4"}]}], ";", 
       RowBox[{"smallLAMBDA", "=", 
        RowBox[{"1", "/", "4"}]}], ";", 
       RowBox[{"NMAX", "=", "8"}], ";", 
       RowBox[{"RR", "=", 
        RowBox[{"16", "/", "10"}]}], ";"}]}], "}"}]}], "]"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Displace", "=", 
       RowBox[{"7", "/", "12"}]}], ",", 
      RowBox[{
       RowBox[{"stateParameter", "=", "Displace"}], ";", 
       RowBox[{"ttevol", ":=", 
        RowBox[{"TT", "/", "4"}]}], ";", 
       RowBox[{"smallLAMBDA", "=", 
        RowBox[{"1", "/", "4"}]}], ";", 
       RowBox[{"NMAX", "=", "8"}], ";", 
       RowBox[{"RR", "=", 
        RowBox[{"9", "/", "10"}]}], ";"}]}], "}"}], "]"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"invertKerr", "=", "I"}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"=", 
    RowBox[{
     RowBox[{"1", ":", " ", 
      RowBox[{"not", " ", "inverted", "     ", "OR"}]}], "   ", "=", 
     RowBox[{"I", ":", " ", "Inverted"}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Hbar", "=", "1"}], ";", " ", 
   RowBox[{"M", "=", "1"}], ";", " ", 
   RowBox[{"K", "=", "1"}], ";", " ", 
   RowBox[{"mMixAngle", "=", 
    RowBox[{"Pi", "/", 
     RowBox[{"(", 
      RowBox[{"6", "+", "1"}], ")"}]}]}], ";", "  ", 
   RowBox[{"mMixAngle", "=", 
    RowBox[{"Pi", "/", 
     RowBox[{"(", "4", ")"}]}]}], ";", "  ", 
   RowBox[{"LAMBDA", "=", 
    RowBox[{"invertKerr", "*", "smallLAMBDA"}]}], ";", "  ", 
   RowBox[{"FixParameters", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"h", "->", "Hbar"}], ",", 
      RowBox[{"m", "->", "M"}], ",", 
      RowBox[{"k", "->", "K"}], ",", 
      RowBox[{"\[CapitalLambda]", "->", "LAMBDA"}], ",", 
      RowBox[{"\[Lambda]", "->", "LAMBDA"}]}], "}"}]}], " ", ";"}], " ", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TT", ":=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{
          RowBox[{"Pi", " ", "/", " ", 
           RowBox[{"Abs", "[", 
            RowBox[{"smallLAMBDA", "^", "2"}], "]"}]}], " ", "/", 
          RowBox[{"Abs", "[", 
           RowBox[{
            RowBox[{"E0", "[", "1", "]"}], "-", 
            RowBox[{"E0", "[", "0", "]"}]}], "]"}]}]}], ")"}], "/", "8"}], 
      " ", "/.", "FixParameters"}], ",", "4"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DTT", ":=", 
    RowBox[{"N", "[", 
     RowBox[{"TT", "/", "numberOfFrames"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ClearParameters", "=", 
    RowBox[{"ClearAll", "[", 
     RowBox[{
     "h", ",", "m", ",", "k", ",", "\[Lambda]", ",", "\[CapitalLambda]"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"labelPlot", "=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"TrueQ", "[", 
     RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], ",", 
    RowBox[{"StringJoin", "[", 
     RowBox[{"\"\<Squeeze=\>\"", ",", 
      RowBox[{"ToString", "[", 
       RowBox[{"N", "[", 
        RowBox[{"stateParameter", ",", "4"}], "]"}], "]"}]}], "]"}], ",", 
    RowBox[{"StringJoin", "[", 
     RowBox[{"\"\<Coherent=\>\"", ",", 
      RowBox[{"ToString", "[", 
       RowBox[{"N", "[", 
        RowBox[{"stateParameter", ",", "4"}], "]"}], "]"}]}], "]"}]}], 
   "]"}]}], "\n", 
 RowBox[{
  RowBox[{"VuPoi", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "4"}], ",", "5"}], "}"}]}], ";", " ", 
  RowBox[{"export$Directoy", "=", 
   RowBox[{"StringJoin", "[", 
    RowBox[{"\"\</home/ole/Shared/temp/\>\"", ",", 
     RowBox[{"ToString", "[", "stateCASE", "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{" ", 
  RowBox[{
   RowBox[{"animationCreation", "=", "True"}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{"numberOfFrames", "=", 
  RowBox[{"70", "-", "45"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"numberOfPlotPoints", "=", "31"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"imgRes", "=", "600"}]}], "Input",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.6156320458775873`*^9, 
   3.615632066333396*^9}, 3.6156331592048607`*^9, 3.6156331921326523`*^9, {
   3.61563347871996*^9, 3.615633504831564*^9}, {3.615633534974391*^9, 
   3.615633571018347*^9}, {3.615633637584827*^9, 3.615633656101695*^9}, {
   3.615633687291555*^9, 3.615633702998143*^9}, 3.615633767353943*^9, 
   3.615634260064809*^9, {3.615634516238912*^9, 3.6156345165996103`*^9}, {
   3.615640718301269*^9, 3.615640723993116*^9}, {3.615640965047326*^9, 
   3.6156409652607117`*^9}, {3.615641364047477*^9, 3.615641365896698*^9}, 
   3.615641846478875*^9, 3.6156420647131767`*^9, {3.615648084078582*^9, 
   3.6156481144810963`*^9}, 3.6156498327198343`*^9, 3.6157177256918793`*^9, {
   3.615717771202983*^9, 3.615717798779161*^9}, {3.6157181718105164`*^9, 
   3.615718282003779*^9}, {3.615719385664939*^9, 3.615719388771999*^9}, {
   3.615724780152248*^9, 3.615724787339726*^9}, {3.6157309564883137`*^9, 
   3.615731030826474*^9}, {3.615731074372919*^9, 3.61573114030761*^9}, {
   3.615731221093851*^9, 3.615731224848073*^9}, {3.6157314468020973`*^9, 
   3.615731470924478*^9}, {3.615731536071617*^9, 3.615731540499689*^9}, {
   3.615731607905945*^9, 3.615731623780262*^9}, {3.615731663309916*^9, 
   3.6157316861671352`*^9}, {3.615731718343873*^9, 3.615731738235317*^9}, {
   3.6157317701934967`*^9, 3.615731806749566*^9}, {3.6157318683178463`*^9, 
   3.615731882165018*^9}, {3.615731914516308*^9, 3.615731949377364*^9}, {
   3.6157319862071753`*^9, 3.615731994269411*^9}, {3.615732088833954*^9, 
   3.6157320902528753`*^9}, {3.6157321530526648`*^9, 3.61573217229843*^9}, {
   3.6157324153143797`*^9, 3.615732513813241*^9}, 3.615740661005199*^9, {
   3.615758274977693*^9, 3.615758276562348*^9}, {3.6157592315738153`*^9, 
   3.6157592323300734`*^9}, 3.615759981718157*^9, {3.6158225675164633`*^9, 
   3.6158225693822193`*^9}, {3.616045417246179*^9, 3.6160454257091827`*^9}, {
   3.616045531559072*^9, 3.616045531928966*^9}, {3.616067735438904*^9, 
   3.616067736005248*^9}, {3.61606851236817*^9, 3.616068514824626*^9}, {
   3.616070893498361*^9, 3.616070900398108*^9}, 3.616074615415929*^9, {
   3.616078112415565*^9, 3.616078113530233*^9}, 3.616079102974662*^9, {
   3.6165105547529297`*^9, 3.6165105719640102`*^9}, {3.6165108370872707`*^9, 
   3.6165108371121063`*^9}, {3.624955694060576*^9, 3.624955723011841*^9}, {
   3.625311042746018*^9, 3.625311042942409*^9}, {3.6253114467779493`*^9, 
   3.625311447056411*^9}, {3.625312009651863*^9, 3.625312014721457*^9}, {
   3.6253121746040087`*^9, 3.625312176561607*^9}, 3.625312517659998*^9, {
   3.646528237212318*^9, 3.646528240487083*^9}, {3.646528567067741*^9, 
   3.646528567630477*^9}, {3.646553033831624*^9, 3.646553041901435*^9}, {
   3.6465540283623657`*^9, 3.646554029653775*^9}, 3.646554974743787*^9, {
   3.6465551308370132`*^9, 3.6465552238336163`*^9}, {3.646992616136801*^9, 
   3.646992622216215*^9}, 3.6469926624627857`*^9, {3.646992815002122*^9, 
   3.646992826336493*^9}, 3.6469981390459223`*^9, {3.647097731410119*^9, 
   3.6470977711808157`*^9}, 3.647360477023466*^9, 3.6473623159039183`*^9, 
   3.647639486991949*^9, 3.647775743906917*^9, 3.647776081497377*^9, 
   3.647776862032036*^9, 3.6477810324993067`*^9, 3.647781147037665*^9, {
   3.647782110497978*^9, 3.647782113027494*^9}, {3.647941243590602*^9, 
   3.64794128585658*^9}, {3.647942322800074*^9, 3.6479423229765377`*^9}, {
   3.647942359387619*^9, 3.647942389854985*^9}, {3.647942973689354*^9, 
   3.6479429761961937`*^9}, {3.6479448159915323`*^9, 3.647944822222885*^9}, {
   3.6479451827971373`*^9, 3.647945198242318*^9}, 3.6479487683466263`*^9, {
   3.648121593649688*^9, 3.6481215947008877`*^9}, {3.648123654723319*^9, 
   3.648123693583171*^9}, {3.6481237975721817`*^9, 3.64812379839423*^9}, 
   3.648123869500578*^9, {3.648123963752718*^9, 3.648123987226544*^9}, {
   3.648124139183362*^9, 3.648124141762126*^9}, 3.648124385596273*^9, {
   3.648124450489668*^9, 3.648124470144237*^9}, {3.648125497539983*^9, 
   3.6481254980803022`*^9}, 3.648127207683023*^9, {3.648129733205455*^9, 
   3.64812973433359*^9}, {3.648131598587099*^9, 3.64813164436154*^9}, {
   3.648132790038649*^9, 3.6481327913054657`*^9}, 3.648135280197627*^9, {
   3.6481356487240334`*^9, 3.648135648877891*^9}, {3.648136022075742*^9, 
   3.648136025741894*^9}, 3.648136986947774*^9, 3.648137512475025*^9, 
   3.648138660203727*^9, 3.648139523582602*^9, {3.6481551655813503`*^9, 
   3.648155170975871*^9}, 3.648159439960387*^9, 3.648160762338786*^9, {
   3.648161149366193*^9, 3.6481611508060713`*^9}, 3.648162338766151*^9, {
   3.648198137495487*^9, 3.64819820905842*^9}, {3.648198359532854*^9, 
   3.6481983979523363`*^9}, {3.648198477337332*^9, 3.6481984788957777`*^9}, {
   3.648198925937114*^9, 3.648198934610105*^9}, 3.6481992392334223`*^9, {
   3.648212263091679*^9, 3.648212268924767*^9}, {3.648213281124625*^9, 
   3.648213281256587*^9}, {3.648215624999454*^9, 3.64821562866201*^9}, 
   3.648215821996347*^9, {3.648231932469376*^9, 3.648231938342593*^9}, {
   3.648242036189931*^9, 3.6482420810387383`*^9}, {3.64824211231628*^9, 
   3.648242118720455*^9}, {3.648320087568425*^9, 3.648320095223948*^9}, 
   3.64832548424756*^9, {3.648357230085614*^9, 3.6483573901263123`*^9}, 
   3.648357448782195*^9, 3.648357480766802*^9, {3.648357799253729*^9, 
   3.648357873870412*^9}, 3.6483579342341557`*^9, {3.6483580238104*^9, 
   3.648358027574563*^9}, 3.6484780796643133`*^9, {3.648478878529975*^9, 
   3.648478890957799*^9}, {3.648478938245063*^9, 3.648478942684215*^9}, 
   3.648481683308153*^9, {3.648484653043892*^9, 3.6484846545325336`*^9}, 
   3.648558200202774*^9, {3.648558529051745*^9, 3.648558529711141*^9}, 
   3.648566542907082*^9, {3.648595548006069*^9, 3.648595552163698*^9}, {
   3.648595608535007*^9, 3.6485956300909367`*^9}, 3.648596244953361*^9, {
   3.6486327691780367`*^9, 3.6486327704389343`*^9}, {3.653827115383219*^9, 
   3.653827130794415*^9}, 3.653979488449481*^9, {3.6539796997956944`*^9, 
   3.6539797076329117`*^9}, {3.654101323247204*^9, 3.654101324725233*^9}, 
   3.6541013648112307`*^9, {3.6541041865407467`*^9, 3.654104190469612*^9}, 
   3.654104523098547*^9, {3.654105139327928*^9, 3.654105192084413*^9}, {
   3.654106134008523*^9, 3.654106134285*^9}, {3.654340257913258*^9, 
   3.654340258366995*^9}, 3.654507455434484*^9, {3.655640891240521*^9, 
   3.655640891776668*^9}, {3.655641016656946*^9, 3.655641028537932*^9}, 
   3.655641134692958*^9, {3.6556412799551897`*^9, 3.65564129601861*^9}, 
   3.655641379926013*^9, {3.655641481984911*^9, 3.65564148438238*^9}, 
   3.655641588703174*^9, {3.6560044998370543`*^9, 3.6560045031922894`*^9}, {
   3.6560046257169447`*^9, 3.65600462928763*^9}, {3.656005408406949*^9, 
   3.656005429019431*^9}, {3.656005805553939*^9, 3.656005806362729*^9}, 
   3.6560058490939493`*^9, 3.656008638079142*^9, {3.65600927590808*^9, 
   3.656009278482408*^9}, {3.657268008360805*^9, 3.65726801935233*^9}, {
   3.6572714077676*^9, 3.657271420851448*^9}, {3.657272321112818*^9, 
   3.657272326383922*^9}, {3.657273311406228*^9, 3.657273320397456*^9}, {
   3.6572824949759912`*^9, 3.6572825039383593`*^9}, {3.657521679531212*^9, 
   3.657521746339992*^9}, 3.658061191060657*^9, {3.742308555576408*^9, 
   3.74230856430512*^9}, {3.742309071701375*^9, 3.742309072250309*^9}, {
   3.742309386056534*^9, 3.742309387098872*^9}, {3.7423131947877197`*^9, 
   3.742313195326483*^9}, {3.742313844008106*^9, 3.742313844599057*^9}, 
   3.7423186145441093`*^9, 3.7423349959245253`*^9, {3.7423376172133217`*^9, 
   3.742337622649975*^9}, 3.7423381484040728`*^9, 3.742338680520657*^9, 
   3.742390951180999*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"$t0", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"timePrint", ",", 
    RowBox[{"{", 
     RowBox[{"HoldAll", ",", "Listable"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"prn", "[", "arg_", "]"}], ":=", 
   RowBox[{"Print", "[", 
    RowBox[{
     RowBox[{"HoldForm", "[", "arg", "]"}], ",", "\"\< = \>\"", ",", "arg"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"timePrint", "[", "XX_", "]"}], ":=", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Time spent= \>\"", ",", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ",", "4"}], "]"}], 
      ",", "\"\< Seconds  = \>\"", ",", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ")"}], "/", 
         "60"}], ",", "4"}], "]"}], ",", "\"\< Minutes   for   \>\"", ",", 
      RowBox[{"HoldForm", "[", " ", "XX", "]"}], ",", "\"\< = \>\"", ",", 
      "XX"}], "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 

 RowBox[{
  RowBox[{"Derivative", "/:", 
   RowBox[{"MakeBoxes", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Derivative", "[", "\[Alpha]__", "]"}], "[", "wflow_", "]"}], 
      "[", "vars__Symbol", "]"}], ",", "TraditionalForm"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"bb", ",", "dd", ",", "sp"}], "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"MakeBoxes", "[", 
        RowBox[{"dd", ",", "_"}], "]"}], "^=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"{", "\[Alpha]", "}"}], "]"}], "\[Equal]", "1"}], ",", 
         "\"\<\[DifferentialD]\>\"", ",", "\"\<\[PartialD]\>\""}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"MakeBoxes", "[", 
        RowBox[{"sp", ",", "_"}], "]"}], "^=", "\"\<\[ThinSpace]\>\""}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"bb", "/:", 
       RowBox[{"MakeBoxes", "[", 
        RowBox[{
         RowBox[{"bb", "[", "x__", "]"}], ",", "_"}], "]"}], ":=", 
       RowBox[{"RowBox", "[", 
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"ToBoxes", "[", "#", "]"}], "&"}], ",", 
          RowBox[{"{", "x", "}"}]}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"FractionBox", "[", 
       RowBox[{
        RowBox[{"ToBoxes", "[", 
         RowBox[{"bb", "[", 
          RowBox[{
           RowBox[{"dd", "^", 
            RowBox[{"Plus", "[", "\[Alpha]", "]"}]}], ",", "wflow"}], "]"}], 
         "]"}], ",", 
        RowBox[{"ToBoxes", "[", 
         RowBox[{"Apply", "[", 
          RowBox[{"bb", ",", 
           RowBox[{"Riffle", "[", 
            RowBox[{
             RowBox[{"Map", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"bb", "[", 
                 RowBox[{"dd", ",", "#"}], "]"}], "&"}], ",", 
               RowBox[{"Select", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"{", "vars", "}"}], "^", 
                   RowBox[{"{", "\[Alpha]", "}"}]}], ")"}], ",", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"#", "=!=", "1"}], "&"}], ")"}]}], "]"}]}], "]"}], 
             ",", "sp"}], "]"}]}], "]"}], "]"}]}], "]"}]}]}], "]"}]}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Make", " ", "Derivative", " ", "Output", " ", "BEAUTIFUL", "    ", 
     RowBox[{"http", ":"}]}], "//", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"pages", ".", "uoregon", ".", "edu"}], "/", "noeckel"}], "/", 
       "computernotes"}], "/", "Mathematica"}], "/", 
     RowBox[{"EquationEditing", ".", "html"}]}]}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Make3d", "[", 
    RowBox[{"plot_", ",", "height_", ",", "opacity_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "newplot", "}"}], ",", 
     RowBox[{
      RowBox[{"newplot", "=", 
       RowBox[{"First", "@", 
        RowBox[{"Graphics", "[", "plot", "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"newplot", "=", 
       RowBox[{
        RowBox[{"N", "@", "newplot"}], "/.", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"x_", "?", "AtomQ"}], ",", 
           RowBox[{"y_", "?", "AtomQ"}]}], "}"}], "\[RuleDelayed]", 
         RowBox[{"{", 
          RowBox[{"x", ",", "y", ",", "height"}], "}"}]}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"newplot", "/.", 
       RowBox[{
        RowBox[{"GraphicsComplex", "[", "xx__", "]"}], "\[RuleDelayed]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Opacity", "[", "opacity", "]"}], ",", 
          RowBox[{"GraphicsComplex", "[", "xx", "]"}]}], "}"}]}]}]}]}], 
    "]"}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Show", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"plotWF", ",", 
        RowBox[{"Graphics3D", "[", 
         RowBox[{"Make3d", "[", 
          RowBox[{"streamInColor", ",", "maxWF", ",", ".75"}], "]"}], "]"}]}],
        "}"}], ",", 
      RowBox[{"ViewPoint", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "100"}], "}"}]}]}], "]"}], "  ", "does", 
    " ", "NOT", " ", "work"}], "*)"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"to3d", "[", 
     RowBox[{"plot_", ",", "height_", ",", "opacity_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "newplot", "}"}], ",", 
      RowBox[{
       RowBox[{"newplot", "=", 
        RowBox[{"First", "@", 
         RowBox[{"Graphics", "[", "plot", "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"newplot", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"N", "@", "newplot"}], "/.", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x_", "?", "AtomQ"}], ",", 
             RowBox[{"y_", "?", "AtomQ"}]}], "}"}], "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"x", ",", "y", ",", "height"}], "}"}]}]}], "/.", 
         RowBox[{
          RowBox[{"Arrowheads", "[", 
           RowBox[{"List", "[", 
            RowBox[{"List", "[", 
             RowBox[{"x_", ",", "y_", ",", "notz_"}], "]"}], "]"}], "]"}], 
          "\[Rule]", 
          RowBox[{"Arrowheads", "[", 
           RowBox[{"List", "[", 
            RowBox[{"List", "[", 
             RowBox[{"x", ",", "y"}], "]"}], "]"}], "]"}]}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"newplot", "/.", 
        RowBox[{
         RowBox[{"GraphicsComplex", "[", "xx__", "]"}], "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Opacity", "[", "opacity", "]"}], ",", 
           RowBox[{"GraphicsComplex", "[", "xx", "]"}]}], "}"}]}]}]}]}], 
     "]"}]}], ";"}], "\n", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"dChange", "[", 
    RowBox[{"expression", ",", 
     RowBox[{"{", "transformations", "}"}], ",", 
     RowBox[{"{", "oldVars", "}"}], ",", 
     RowBox[{"{", "newVars", "}"}], ",", 
     RowBox[{"{", "functions", "}"}]}], "]"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ClearAll", "[", "dChange", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dChange", "[", 
    RowBox[{
    "expr_", ",", "transformations_List", ",", "oldVars_List", ",", 
     "newVars_List", ",", "functions_List"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "pos", ",", "functionsReplacements", ",", "variablesReplacements", ",", 
       "arguments", ",", "heads", ",", "newVarsSolved"}], "}"}], ",", 
     RowBox[{
      RowBox[{"pos", "=", 
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{"Outer", "[", 
          RowBox[{"Position", ",", "functions", ",", "oldVars"}], "]"}], ",", 
         
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "2", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"3", ",", "4"}], "}"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"heads", "=", 
       RowBox[{"functions", "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "0"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"arguments", "=", 
       RowBox[{"List", "@@@", "functions"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"newVarsSolved", "=", 
       RowBox[{"newVars", "/.", 
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{"transformations", ",", "newVars"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"functionsReplacements", "=", 
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{"Function", "[", 
          RowBox[{"i", ",", 
           RowBox[{
            RowBox[{"heads", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Function", "[", 
                RowBox[{"#", ",", "#2"}], "]"}], "&"}], "[", 
              RowBox[{
               RowBox[{"arguments", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", 
               RowBox[{"ReplacePart", "[", 
                RowBox[{
                 RowBox[{"functions", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", 
                 RowBox[{"Thread", "[", 
                  RowBox[{
                   RowBox[{"pos", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
                   "newVarsSolved"}], "]"}]}], "]"}]}], "]"}], ")"}]}]}], 
          "]"}], ",", 
         RowBox[{"Range", "@", 
          RowBox[{"Length", "@", "functions"}]}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"variablesReplacements", "=", 
       RowBox[{
        RowBox[{"Solve", "[", 
         RowBox[{"transformations", ",", "oldVars"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"expr", "/.", "functionsReplacements"}], "/.", 
         "variablesReplacements"}], "//", "Simplify"}], "//", "Normal"}]}]}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"dChange", "[", 
   RowBox[{"expr_", ",", 
    RowBox[{"functions", ":", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"_", "[", "___", "]"}], "\[Equal]", "_"}], ")"}], ".."}], 
      "}"}]}]}], "]"}], ":=", 
  RowBox[{"expr", "/.", 
   RowBox[{"Replace", "[", 
    RowBox[{"functions", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"f_", "[", "vars__", "]"}], "\[Equal]", "body_"}], ")"}], 
      "\[RuleDelayed]", 
      RowBox[{"(", 
       RowBox[{"f", "\[Rule]", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", "vars", "}"}], ",", "body"}], "]"}]}], ")"}]}], ",", 
     RowBox[{"{", "1", "}"}]}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dChange", "[", 
    RowBox[{"expr_", ",", "x___"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"dChange", "[", 
      RowBox[{"expr", ",", "##"}], "]"}], "&"}], "@@", 
    RowBox[{"Replace", "[", 
     RowBox[{
      RowBox[{"{", "x", "}"}], ",", 
      RowBox[{
       RowBox[{"var", ":", 
        RowBox[{"Except", "[", "_List", "]"}]}], "\[RuleDelayed]", 
       RowBox[{"{", "var", "}"}]}], ",", 
      RowBox[{"{", "1", "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.646998142831975*^9, {3.6476413934824963`*^9, 3.647641439641926*^9}, 
   3.6476415793211184`*^9, {3.648198402668096*^9, 3.648198404464897*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"dChange", "[", 
    RowBox[{"expression", ",", 
     RowBox[{"{", "transformations", "}"}], ",", 
     RowBox[{"{", "oldVars", "}"}], ",", 
     RowBox[{"{", "newVars", "}"}], ",", 
     RowBox[{"{", "functions", "}"}]}], "]"}], "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{
   RowBox[{"dChange", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"u", "[", 
         RowBox[{"x", ",", "t"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "2"}], "}"}]}], "]"}], "\[Equal]", 
      RowBox[{
       RowBox[{"c", "^", "2"}], " ", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"u", "[", 
          RowBox[{"x", ",", "t"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "\[Equal]", 
        RowBox[{"x", "+", 
         RowBox[{"c", " ", "t"}]}]}], ",", 
       RowBox[{"r", "\[Equal]", 
        RowBox[{"x", "-", 
         RowBox[{"c", " ", "t"}]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "t"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "r"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", "[", 
       RowBox[{"x", ",", "t"}], "]"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
   
   RowBox[{"dChange", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"\[Eta]", "*", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"f", "[", "\[Eta]", "]"}], ",", "\[Eta]"}], "]"}]}], ",",
           "\[Eta]"}], "]"}], "/", "\[Eta]"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"s", "^", "2"}], "/", 
           RowBox[{"\[Eta]", "^", "2"}]}]}], ")"}], "*", 
        RowBox[{"f", "[", "\[Eta]", "]"}]}], "-", 
       RowBox[{
        RowBox[{"f", "[", "\[Eta]", "]"}], "^", "3"}]}], "\[Equal]", "0"}], 
     ",", 
     RowBox[{"\[Eta]", "\[Equal]", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "z"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}], "]"}]}], ",", "\[Eta]", ",", "z", 
     ",", 
     RowBox[{"f", "[", "\[Eta]", "]"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dChange", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"u", "[", 
           RowBox[{"x", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], "+", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"u", "[", 
          RowBox[{"x", ",", "t"}], "]"}], ",", 
         RowBox[{"{", "t", "}"}]}], "]"}], "-", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"x", " ", 
          RowBox[{"u", "[", 
           RowBox[{"x", ",", "t"}], "]"}]}], ",", 
         RowBox[{"{", "x", "}"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"u", "[", 
        RowBox[{"x", ",", "t"}], "]"}], "\[Equal]", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], " ", 
          RowBox[{"x", "^", "2"}]}], "]"}], " ", 
        RowBox[{"f", "[", "x", "]"}], " ", 
        RowBox[{"T", "[", "t", "]"}]}]}]}], "]"}], "//", 
    "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.647641475160035*^9, 3.647641498154008*^9}, {
   3.647641543282469*^9, 3.647641544305929*^9}, 3.647641592260879*^9}],

Cell[CellGroupData[{

Cell["Classical Eigenfunctions", "Subtitle",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630620536209*^9}, {
   3.615630656303398*^9, 3.6156306666273937`*^9}, {3.648462292665238*^9, 
   3.6484623020688343`*^9}}],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"showDetailsAndPlots", "\[Equal]", "True"}], ",", 
   RowBox[{"(*", 
    RowBox[{"Show", " ", "Brumer", " ", "Classical", " ", "Eigenfunctions"}], 
    "*)"}], 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"jj", "=", "2"}], ";", "\n", 
     RowBox[{"XX", "=", "2"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"p", "+", 
          RowBox[{"I", " ", "x"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"p", "-", 
          RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"jj", "/", "2"}], ")"}]}], ";", "\n", 
     RowBox[{"GraphicsRow", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Plot3D", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Re", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"p", "+", 
                  RowBox[{"I", " ", "x"}]}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{"p", "-", 
                  RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"jj", "/", "2"}], ")"}]}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", 
             RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"p", ",", 
             RowBox[{"-", "XX"}], ",", "XX"}], "}"}]}], "]"}], ",", 
         RowBox[{"Plot3D", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Im", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"p", "+", 
                  RowBox[{"I", " ", "x"}]}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{"p", "-", 
                  RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"jj", "/", "2"}], ")"}]}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", 
             RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"p", ",", 
             RowBox[{"-", "XX"}], ",", "XX"}], "}"}]}], "]"}], ",", 
         RowBox[{"Plot3D", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Re", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"p", "+", 
                   RowBox[{"I", " ", "x"}]}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"p", "-", 
                   RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{"jj", "/", "2"}], ")"}]}], "]"}], ",", 
             RowBox[{"Im", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"p", "+", 
                   RowBox[{"I", " ", "x"}]}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"p", "-", 
                   RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{"jj", "/", "2"}], ")"}]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", 
             RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"p", ",", 
             RowBox[{"-", "XX"}], ",", "XX"}], "}"}]}], "]"}]}], "}"}], ",", 
       RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}]}], "}"}], ","}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.6484623066456842`*^9, 3.648462313322529*^9}, {
  3.648462343757187*^9, 3.648462348946628*^9}, {3.648462414414464*^9, 
  3.648462423777483*^9}, {3.6484625700068913`*^9, 3.648462716605606*^9}, {
  3.648462751914608*^9, 3.648462870658814*^9}, {3.648476488978311*^9, 
  3.648476512262414*^9}, {3.648484803819274*^9, 3.648484809093198*^9}, {
  3.656005774012751*^9, 3.656005787163701*^9}, {3.65600846210395*^9, 
  3.656008465880529*^9}, {3.656008656017507*^9, 3.656008681777755*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Assignment of State: Squeezed Vacuum, Coherent State or 2-mode superposition\
\>", "Subtitle",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630620536209*^9}, {
   3.615630656303398*^9, 3.6156306666273937`*^9}, 3.656004695788188*^9}],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"TrueQ", "[", 
    RowBox[{"stateCASE", "==", "squeezedVacuumState"}], "]"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Squeezed", " ", "Vacuum"}], "*)"}], 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"n_", ",", "r_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"Mod", "[", 
        RowBox[{"n", ",", "2"}], "]"}]}], ")"}], "*", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", 
          RowBox[{"Tanh", "[", "r", "]"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"n", "/", "2"}], ")"}]}], "/", 
       RowBox[{"2", "^", 
        RowBox[{"(", 
         RowBox[{"n", "/", "2"}], ")"}]}]}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "/", "2"}], ")"}], "!"}]}], " ", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"n", "!"}], "/", 
       RowBox[{"Cosh", "[", "r", "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
   ",", 
   RowBox[{"(*", 
    RowBox[{"Coherent", " ", "State"}], "*)"}], 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"n_", ",", "r_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"r", "^", "2"}]}], "/", "2"}], "]"}], "*", 
     RowBox[{
      RowBox[{"r", "^", "n"}], "/", " ", 
      RowBox[{"Sqrt", "[", " ", 
       RowBox[{"n", "!"}], "]"}]}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.615630728652275*^9, 
   3.615630777189464*^9}, {3.61563081930855*^9, 3.615630829989641*^9}, {
   3.6156309214343233`*^9, 3.615630946955887*^9}, {3.615630977592058*^9, 
   3.6156310861637573`*^9}, {3.615631131220243*^9, 3.6156311872428627`*^9}, {
   3.615631230817059*^9, 3.6156312685815687`*^9}, {3.6156313480841846`*^9, 
   3.6156313901882677`*^9}, {3.615631486800911*^9, 3.615631487915812*^9}, {
   3.615631536011013*^9, 3.615631637816193*^9}, 3.615631868100024*^9, {
   3.615631924512506*^9, 3.6156319262381363`*^9}, {3.615631959743784*^9, 
   3.6156320368530083`*^9}, {3.615632218620048*^9, 3.6156322530705214`*^9}, {
   3.615632396608055*^9, 3.615632397442463*^9}, 3.615632441121344*^9, {
   3.615632513038216*^9, 3.6156325315957212`*^9}, 3.615632567448143*^9, {
   3.615632632047385*^9, 3.6156326781963997`*^9}, {3.6156327585698853`*^9, 
   3.6156327972272387`*^9}, {3.615632892706315*^9, 3.615632927673995*^9}, {
   3.61563302029067*^9, 3.615633021730453*^9}, {3.615633052247924*^9, 
   3.615633139391014*^9}, {3.615633250742509*^9, 3.615633252300255*^9}, {
   3.615633371965705*^9, 3.6156334715337543`*^9}, {3.615633521473732*^9, 
   3.615633523585849*^9}, {3.615633605978108*^9, 3.615633631917869*^9}, {
   3.6156338087883387`*^9, 3.615633870979003*^9}, {3.615634363709557*^9, 
   3.615634377815282*^9}, {3.6157191114523706`*^9, 3.615719118711396*^9}, {
   3.615719376199911*^9, 3.615719377060686*^9}, 3.615724760534513*^9, {
   3.647774676640965*^9, 3.647774946387105*^9}, {3.647774982276249*^9, 
   3.647775028150834*^9}, {3.6477751576146173`*^9, 3.647775272638075*^9}, 
   3.6477753802410517`*^9, {3.647775426490138*^9, 3.647775489004987*^9}, {
   3.64777555227553*^9, 3.647775553578343*^9}, 3.647775599297473*^9, {
   3.6477756710072947`*^9, 3.6477757161661587`*^9}, 3.64777579603017*^9, 
   3.6477758345738173`*^9, {3.647775875783554*^9, 3.647775888651189*^9}, 
   3.6477759673695087`*^9, {3.6477760165804253`*^9, 3.647776061173418*^9}, 
   3.6477809577883244`*^9, {3.648135481979289*^9, 3.648135570976281*^9}, {
   3.648135622784834*^9, 3.648135634006173*^9}, {3.648135671391283*^9, 
   3.6481357234700813`*^9}, {3.6481357703769617`*^9, 3.64813577096496*^9}, 
   3.6481370020405083`*^9, {3.6481375002486343`*^9, 3.648137500655303*^9}, {
   3.648138610690114*^9, 3.648138649438416*^9}, {3.648139474880383*^9, 
   3.648139476208766*^9}, {3.64816080585052*^9, 3.648160809050832*^9}, {
   3.648161090409831*^9, 3.648161135631425*^9}, {3.648198236272389*^9, 
   3.648198302347412*^9}, 3.648198346713374*^9, {3.6481987744837513`*^9, 
   3.648198787694199*^9}, {3.648198824809278*^9, 3.648198830944315*^9}, {
   3.648198861661236*^9, 3.648198895409309*^9}, 3.648358032439155*^9, {
   3.6560052263894167`*^9, 3.656005255450087*^9}, {3.656005502706415*^9, 
   3.656005524209649*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"schleichAm", "[", 
    RowBox[{"n_", ",", "squee_", ",", "displace_"}], "]"}], " ", "=", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"2", " ", "Pi", " ", "squee", " ", "*", 
       RowBox[{"(", 
        RowBox[{"n", "+", 
         RowBox[{"1", "/", "2"}], "-", 
         RowBox[{"displace", "^", "2"}]}], ")"}]}], "]"}]}], "*", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "+", 
         RowBox[{"1", "/", "2"}], "-", 
         RowBox[{"displace", "^", "2"}]}], ")"}], "/", "squee"}]}], "]"}]}]}], 
  RowBox[{"(*", 
   RowBox[{"schleich", "  ", 
    RowBox[{"(", 
     RowBox[{"4.43", "a"}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"n_", ",", "r_"}], "]"}], "=", 
    RowBox[{
     RowBox[{"Sqrt", "[", "2", "]"}], "*", 
     RowBox[{
      RowBox[{"schleichAm", "[", 
       RowBox[{"n", ",", "Squee", ",", "Displace"}], "]"}], "^", 
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}]}], "*", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", 
         RowBox[{"(", "n", ")"}]}], "*", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", "*", "Displace", "*", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"n", "+", 
            RowBox[{"1", "/", "2"}]}], "]"}]}], "]"}]}]}], ")"}]}]}], "*)"}], 
  
  RowBox[{"(*", 
   RowBox[{"Squeezed", " ", 
    RowBox[{"Coherent", ":", " ", 
     RowBox[{"schleich", " ", 
      RowBox[{"(", "4.47", ")"}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"sumRest", "[", 
      RowBox[{"r_", ",", "N_"}], "]"}], "=", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"c", "[", 
          RowBox[{"n", ",", "r"}], "]"}], "^", "2"}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", 
          RowBox[{"N", "+", "1"}], ",", "Infinity"}], "}"}]}], "]"}], "//", 
      "Simplify"}]}], ";"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"sumRest", "[", 
      RowBox[{"r", ",", 
       RowBox[{"Floor", "[", "nCutOff", "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0.01", ",", "1.7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"nCutOff", ",", "6", ",", "40"}], "}"}]}], "]"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nmax", "=", " ", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"sQueeze", "<", "0.75"}], ",", "4", ",", 
     RowBox[{"Ceiling", "[", 
      RowBox[{"Re", "[", 
       RowBox[{"nN", "/.", " ", 
        RowBox[{"FindRoot", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"sumRest", "[", 
             RowBox[{"sQueeze", ",", "nN"}], "]"}], "*", 
            RowBox[{"Conjugate", "[", 
             RowBox[{"sumRest", "[", 
              RowBox[{"sQueeze", ",", "nN"}], "]"}], "]"}]}], "\[Equal]", 
           RowBox[{"0.01", "^", "2"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"nN", ",", "1"}], "}"}]}], "]"}]}], "]"}], "]"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Cut-off at        Nmax = \>\"", ",", "Nmax"}], "]"}]}], "Input",\

 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.615630728652275*^9, 
   3.615630777189464*^9}, {3.61563081930855*^9, 3.615630829989641*^9}, {
   3.6156309214343233`*^9, 3.615630946955887*^9}, {3.615630977592058*^9, 
   3.6156310861637573`*^9}, {3.615631131220243*^9, 3.6156311872428627`*^9}, {
   3.615631230817059*^9, 3.6156312685815687`*^9}, {3.6156313480841846`*^9, 
   3.6156313901882677`*^9}, {3.615631486800911*^9, 3.615631487915812*^9}, {
   3.615631536011013*^9, 3.615631637816193*^9}, 3.615631868100024*^9, {
   3.615631924512506*^9, 3.6156319262381363`*^9}, {3.615631959743784*^9, 
   3.6156320368530083`*^9}, {3.615632218620048*^9, 3.6156322530705214`*^9}, {
   3.615632396608055*^9, 3.615632397442463*^9}, 3.615632441121344*^9, {
   3.615632513038216*^9, 3.6156325315957212`*^9}, 3.615632567448143*^9, {
   3.615632632047385*^9, 3.6156326781963997`*^9}, {3.6156327585698853`*^9, 
   3.6156327972272387`*^9}, {3.615632892706315*^9, 3.615632927673995*^9}, {
   3.61563302029067*^9, 3.615633021730453*^9}, {3.615633052247924*^9, 
   3.615633139391014*^9}, {3.615633250742509*^9, 3.615633252300255*^9}, {
   3.615633371965705*^9, 3.6156334715337543`*^9}, {3.615633521473732*^9, 
   3.615633523585849*^9}, {3.615633605978108*^9, 3.615633631917869*^9}, {
   3.6156338087883387`*^9, 3.615633870979003*^9}, {3.615634363709557*^9, 
   3.615634377815282*^9}, {3.6157191114523706`*^9, 3.615719118711396*^9}, {
   3.615719376199911*^9, 3.615719377060686*^9}, 3.615724760534513*^9, {
   3.647774676640965*^9, 3.647774946387105*^9}, {3.647774982276249*^9, 
   3.647775028150834*^9}, {3.6477751576146173`*^9, 3.647775272638075*^9}, 
   3.6477753802410517`*^9, {3.647775426490138*^9, 3.647775489004987*^9}, {
   3.64777555227553*^9, 3.647775553578343*^9}, 3.647775599297473*^9, {
   3.6477756710072947`*^9, 3.6477757161661587`*^9}, 3.64777579603017*^9, 
   3.6477758345738173`*^9, {3.647775875783554*^9, 3.647775888651189*^9}, 
   3.6477759673695087`*^9, {3.6477760165804253`*^9, 3.647776061173418*^9}, 
   3.6477809577883244`*^9, {3.648135481979289*^9, 3.648135570976281*^9}, {
   3.648135622784834*^9, 3.648135634006173*^9}, {3.648135671391283*^9, 
   3.6481357234700813`*^9}, {3.6481357703769617`*^9, 3.64813577096496*^9}, 
   3.6481370020405083`*^9, {3.6481375002486343`*^9, 3.648137500655303*^9}, {
   3.648138610690114*^9, 3.648138649438416*^9}, {3.648139474880383*^9, 
   3.648139476208766*^9}, {3.64816080585052*^9, 3.648160809050832*^9}, {
   3.648161090409831*^9, 3.648161135631425*^9}, {3.648198236272389*^9, 
   3.648198302347412*^9}, 3.648198346713374*^9, 3.6481987744837513`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Nmax", "=", "NMAX"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Superposition", " ", "0"}], " ", "&"}], " ", "2"}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"If", "[", " ", 
    RowBox[{
     RowBox[{"stateCASE", "==", "twoStateSuperpostion"}], ",", 
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"n_", ",", "r_"}], "]"}], ":=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"n", "<", "2"}], ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"n", "<", "1"}], ",", 
          RowBox[{"Cos", "[", "mMixAngle", "]"}], ",", 
          RowBox[{"Sin", "[", "mMixAngle", "]"}]}], "]"}], ",", "0"}], 
       "]"}]}], ","}], "]"}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{"sumC", "=", 
  RowBox[{
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"n", ",", "stateParameter"}], "]"}], "^", "2"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "Nmax"}], "}"}]}], "]"}], "//", 
   "N"}]}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n", ",", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{"c", "[", 
          RowBox[{"n", ",", "r"}], "]"}], "]"}], "/.", 
        RowBox[{"r", "\[Rule]", "stateParameter"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "Nmax"}], "}"}]}], "]"}], ",", 
   RowBox[{"Filling", "\[Rule]", "Axis"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"PointSize", "[", "Large", "]"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.615630728652275*^9, 
   3.615630761234407*^9}, {3.6156337325919237`*^9, 3.615633748118788*^9}, {
   3.6156337824151287`*^9, 3.615633791809537*^9}, 3.6156340162062902`*^9, {
   3.6156344340348043`*^9, 3.615634448277055*^9}, {3.615731495335596*^9, 
   3.615731496258127*^9}, {3.615731554159746*^9, 3.615731588995831*^9}, {
   3.615731645456256*^9, 3.615731650031377*^9}, {3.6157325652719793`*^9, 
   3.615732594288124*^9}, {3.616155043898801*^9, 3.616155049634276*^9}, {
   3.6161551558787947`*^9, 3.616155166172997*^9}, 3.616155224429307*^9, {
   3.625313289975685*^9, 3.625313291263955*^9}, {3.646529214381423*^9, 
   3.646529239106741*^9}, 3.6465529964404716`*^9, 3.6465550276634197`*^9, 
   3.646556773695417*^9, {3.646581692332983*^9, 3.6465817191043987`*^9}, {
   3.6469925942213173`*^9, 3.646992597246503*^9}, {3.6476358612452717`*^9, 
   3.647635861842379*^9}, 3.647635918718376*^9, {3.6476360408497066`*^9, 
   3.647636044244774*^9}, 3.64777529405916*^9, {3.647775399493689*^9, 
   3.6477754114587717`*^9}, {3.647775511734724*^9, 3.64777551381595*^9}, {
   3.647775570004334*^9, 3.6477755802211523`*^9}, {3.647775767127709*^9, 
   3.647775767601615*^9}, {3.647775807556218*^9, 3.647775812978774*^9}, {
   3.647775898460167*^9, 3.6477759024925117`*^9}, {3.647776718165799*^9, 
   3.647776735925946*^9}, 3.647780972797079*^9, {3.6477811193994617`*^9, 
   3.647781132601787*^9}, {3.648135741617066*^9, 3.64813574925666*^9}, {
   3.648161185974351*^9, 3.648161194319182*^9}, {3.6481989143068447`*^9, 
   3.64819891595432*^9}, {3.656005056969735*^9, 3.6560050927011414`*^9}, {
   3.6560057147009287`*^9, 3.656005737616598*^9}, 3.656005927631811*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["HOSc Wavefunctions Solve QHOSc and Kerr Hamiltonian ", "Subtitle",
 CellChangeTimes->{{3.614964414963908*^9, 3.6149644331540117`*^9}, {
  3.614964507388142*^9, 3.614964586068369*^9}, {3.6149646215863237`*^9, 
  3.614964625709463*^9}, {3.6149647479826317`*^9, 3.614964750427102*^9}, {
  3.614965548700951*^9, 3.61496556082316*^9}, {3.61532395486687*^9, 
  3.6153239833848543`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Alpha]", "=", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{"k", " ", "m"}], "]"}], "/", "h"}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Psi]", "[", 
   RowBox[{"n_", ",", "x_"}], "]"}], ":=", 
  RowBox[{
   SqrtBox[
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SuperscriptBox["2", "n"], " ", 
       RowBox[{"n", "!"}]}]], 
     SqrtBox[
      FractionBox["\[Alpha]", "\[Pi]"]]}]], 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["x", "2"], " ", "\[Alpha]"}], "2"]}]], " ", 
   RowBox[{"HermiteH", "[", 
    RowBox[{"n", ",", 
     RowBox[{"x", " ", 
      SqrtBox["\[Alpha]"]}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"XX", "=", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "@", 
    RowBox[{"Append", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Psi]", "[", 
           RowBox[{"n", ",", "x"}], "]"}], "+", "n", "+", 
          RowBox[{"1", "/", "2"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "0", ",", "Nmax"}], "}"}]}], "]"}], "/.", 
       "FixParameters"}], ",", 
      RowBox[{
       RowBox[{"x", "^", "2"}], "/", "2"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
   RowBox[{"Filling", "\[Rule]", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"n", "->", 
       RowBox[{"n", "-", 
        RowBox[{"1", "/", "2"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", 
        RowBox[{"1", "+", "Nmax"}]}], "}"}]}], "]"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"Nmax", "+", 
       RowBox[{"3", "/", "2"}]}]}], "}"}]}], ",", 
   RowBox[{"Epilog", "\[Rule]", 
    RowBox[{"Text", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{
        RowBox[{"ToExpression", "[", 
         RowBox[{"\"\<\\\\Psi s\>\"", ",", "TeXForm", ",", "HoldForm"}], 
         "]"}], ",", "Large"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"XX", "-", "1"}], ",", "Nmax"}], "}"}]}], "]"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<NormY[\>\"", ",", "n", ",", "\"\<]=\>\"", ",", 
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}], "^", "2"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", 
          RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}], ",", 
        RowBox[{"Assumptions", "\[Rule]", 
         RowBox[{
          RowBox[{"Re", "[", "\[Alpha]", "]"}], ">", "0"}]}]}], "]"}]}], 
     "]"}], ";", 
    RowBox[{"progressCount", "=", 
     RowBox[{"n", "/", "Nmax"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "0", ",", "3"}], "}"}]}], "]"}], "\n", 
 RowBox[{
  RowBox[{"SEq", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"h", "^", "2"}]}], "/", "2"}], " ", "/", "m"}], ")"}], " ", 
     RowBox[{"D", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"k", " ", "/", "2"}], " ", 
     RowBox[{"x", "^", "2"}], " ", "#"}]}], "&"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E0", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"n", "+", 
     RowBox[{"1", "/", "2"}]}], ")"}], "h", " ", 
   RowBox[{"Sqrt", "[", 
    RowBox[{"k", "/", "m"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EKerr", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      RowBox[{"\[CapitalLambda]", "^", "2"}], 
      RowBox[{"E0", "[", "n", "]"}]}]}], ")"}], 
   RowBox[{"E0", "[", "n", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SEqKerr", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"SEq", "[", "n", "]"}], "[", "#", " ", "]"}], "+", 
    RowBox[{
     RowBox[{"\[CapitalLambda]", "^", "2"}], 
     RowBox[{
      RowBox[{"SEq", "[", "n", "]"}], "[", 
      RowBox[{
       RowBox[{"SEq", "[", "n", "]"}], "[", "#", "]"}], "]"}]}]}], " ", 
   "&"}]}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<Schroedinger Equation [\>\"", ",", "n", ",", "\"\<]  =  \>\"", ",", 
     RowBox[{"Simplify", " ", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"SEq", "[", "n", "]"}], "[", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}], "]"}], "-", 
        RowBox[{
         RowBox[{"E0", "[", "n", "]"}], " ", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}]}]}], ",", 
       RowBox[{"m", ">", "0"}]}], "]"}], ",", "\"\<  KerrSchroedinger = \>\"",
      ",", 
     RowBox[{"Simplify", " ", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"SEqKerr", "[", "n", "]"}], "[", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}], "]"}], "-", 
        RowBox[{
         RowBox[{"EKerr", "[", "n", "]"}], " ", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}]}]}], ",", 
       RowBox[{"m", ">", "0"}]}], "]"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6149712970450697`*^9, 3.6149713150958347`*^9}, {
   3.614971353000649*^9, 3.6149713551262617`*^9}, {3.614971389418667*^9, 
   3.614971394532563*^9}, {3.614971569897333*^9, 3.614971655105781*^9}, {
   3.6149717063260717`*^9, 3.614971740546277*^9}, {3.6149717716282673`*^9, 
   3.614971863352543*^9}, {3.614972167324223*^9, 3.6149721682640953`*^9}, {
   3.6149722101573257`*^9, 3.614972305568782*^9}, {3.6149723501856318`*^9, 
   3.61497235253734*^9}, {3.614972397727605*^9, 3.614972430994451*^9}, {
   3.614972461310595*^9, 3.6149724853912773`*^9}, {3.614972541476495*^9, 
   3.61497263572766*^9}, {3.614973051987741*^9, 3.614973101858994*^9}, {
   3.614973161834687*^9, 3.6149732224471083`*^9}, {3.614973325384207*^9, 
   3.614973354540308*^9}, {3.614974089425714*^9, 3.6149741679898376`*^9}, {
   3.615036620444438*^9, 3.615036629665597*^9}, {3.615036689801827*^9, 
   3.615036755536851*^9}, {3.615038199251889*^9, 3.615038228542738*^9}, 
   3.615038280800419*^9, {3.615038318536511*^9, 3.615038352499639*^9}, {
   3.61503840371795*^9, 3.61503842887295*^9}, 3.615038571277171*^9, {
   3.6150386047327642`*^9, 3.615038621093993*^9}, 3.615038659580532*^9, 
   3.615038708858124*^9, {3.615115432860112*^9, 3.6151155170432463`*^9}, {
   3.61512073113266*^9, 3.615120847596033*^9}, {3.615287243583329*^9, 
   3.615287303942059*^9}, {3.615287368497786*^9, 3.615287379087604*^9}, {
   3.615287411698729*^9, 3.615287412838089*^9}, {3.615287764848983*^9, 
   3.615287779263331*^9}, {3.61528783711241*^9, 3.6152878404579563`*^9}, {
   3.615287889615262*^9, 3.6152878937792807`*^9}, {3.615287948211751*^9, 
   3.615287954320362*^9}, {3.6152880211708117`*^9, 3.6152880565529757`*^9}, {
   3.615288089213471*^9, 3.615288129554603*^9}, {3.615288230420476*^9, 
   3.6152882384160423`*^9}, 3.615288299840619*^9, {3.615312421831871*^9, 
   3.615312430032889*^9}, 3.615312517420349*^9, {3.615312550279986*^9, 
   3.615312599789455*^9}, {3.6153126308524227`*^9, 3.6153127096748667`*^9}, 
   3.61531275535991*^9, {3.615312810930678*^9, 3.615312856923562*^9}, {
   3.615313690496354*^9, 3.6153137563833437`*^9}, {3.615313815075828*^9, 
   3.615313816953742*^9}, {3.615313853944314*^9, 3.615313898246543*^9}, {
   3.615313935717043*^9, 3.6153139610936747`*^9}, 3.615314031927821*^9, {
   3.615323045097859*^9, 3.6153230712209263`*^9}, {3.615323112092744*^9, 
   3.615323207639126*^9}, {3.615323238695693*^9, 3.615323260844934*^9}, {
   3.615323363383919*^9, 3.6153236204357567`*^9}, {3.615323661199132*^9, 
   3.615323672706085*^9}, {3.615323791679906*^9, 3.615323900962809*^9}, {
   3.615375674168036*^9, 3.615375682837879*^9}, {3.6153757579686117`*^9, 
   3.615375817873116*^9}, {3.615624518020364*^9, 3.615624530107736*^9}, 
   3.6156302418856897`*^9, {3.615633886870707*^9, 3.615633915728862*^9}, 
   3.615633988416417*^9, {3.615732755499036*^9, 3.615732786733766*^9}, {
   3.6157565088817663`*^9, 3.615756515898457*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Schroedinger Equation [\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\"]  =  \"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"  KerrSchroedinger = \"\>", "\[InvisibleSpace]", 
   "0"}],
  SequenceForm[
  "Schroedinger Equation [", 8, "]  =  ", 0, "  KerrSchroedinger = ", 0],
  Editable->False]], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{3.742316279283338*^9, 3.742323488502849*^9, 
  3.742323533900655*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Dissipation", "Subtitle",
 CellChangeTimes->{{3.615037249391127*^9, 3.615037256084381*^9}, {
  3.6557078688372602`*^9, 3.655707871612699*^9}}],

Cell[BoxData[{
 RowBox[{"omega", ":=", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"k", "/", "m"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Anni", "[", 
   RowBox[{"x_", ",", "p_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Sqrt", "[", 
    RowBox[{"m", " ", 
     RowBox[{
      RowBox[{"omega", "/", " ", "2"}], "/", "h"}]}], "]"}], " ", 
   RowBox[{"(", " ", 
    RowBox[{"x", "+", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"I", " ", "/", "m"}], " ", "/", " ", "omega"}], " ", "p"}]}], 
    "  ", ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CreA", "[", 
   RowBox[{"x_", ",", "p_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Sqrt", "[", 
    RowBox[{"m", " ", 
     RowBox[{
      RowBox[{"omega", "/", " ", "2"}], "/", "h"}]}], "]"}], " ", 
   RowBox[{"(", " ", 
    RowBox[{"x", "-", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"I", " ", "/", "m"}], " ", "/", " ", "omega"}], " ", "p"}]}], 
    "  ", ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Anni", "[", 
  RowBox[{"x", ",", "p"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"CreA", "[", 
  RowBox[{"x", ",", "p"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LindbladTerm", "[", 
   RowBox[{"x_", ",", "p_", ",", "\[Gamma]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"\[Gamma]", "/", "2"}], " ", 
   RowBox[{"(", "1", ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.625479872163656*^9, 3.625479875424397*^9}, {
   3.625480075398456*^9, 3.6254802279213877`*^9}, {3.625480283282508*^9, 
   3.62548037346877*^9}, {3.6254804166783543`*^9, 3.625480506102989*^9}, {
   3.6254805386991043`*^9, 3.6254806184136467`*^9}, 3.625481408546853*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Moyal Bracket", "Subtitle",
 CellChangeTimes->{{3.615037249391127*^9, 3.615037256084381*^9}}],

Cell[BoxData[{
 RowBox[{"InnerBracket", ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"h", "/", "2"}], 
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"#", ",", "X"}], "]"}], ",", "p"}], "]"}], "-", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"#", ",", "P"}], "]"}], ",", "x"}], "]"}]}], ")"}]}], 
   "&"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NestedInnerBracket", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Nest", "[", 
    RowBox[{"InnerBracket", ",", "#", ",", "n"}], "]"}], "&"}]}], "\n", 
 RowBox[{
  RowBox[{"F", "[", 
   RowBox[{"x_", ",", "p_", ",", "X_", ",", "P_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WF", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}], 
   RowBox[{"H", "[", 
    RowBox[{"X", ",", "P"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"H", "[", 
   RowBox[{"X_", ",", "P_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"P", "^", "2"}], "/", "2"}], "/", "m"}], "+", 
   RowBox[{
    RowBox[{"X", "^", "2"}], 
    RowBox[{"k", "/", "2"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[CapitalLambda]", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"P", "^", "2"}], "/", "2"}], "/", "m"}]}], "+", 
      RowBox[{"\[Lambda]", " ", 
       RowBox[{"X", "^", "2"}], 
       RowBox[{"k", "/", "2"}]}]}], ")"}], "^", 
    "2"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<H = \>\"", ",", 
   RowBox[{"H", "[", 
    RowBox[{"X", ",", "P"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MoyalBracket", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"2", "/", "h"}], " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"NestedInnerBracket", "[", 
             RowBox[{
              RowBox[{"2", "n"}], "+", "1"}], "]"}], "[", 
            RowBox[{"F", "[", 
             RowBox[{"x", ",", "p", ",", "X", ",", "P"}], "]"}], "]"}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"n", "+", "1"}], ")"}]}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "n"}], "+", "1"}], ")"}], "!"}], ")"}]}]}], ",", 
          
          RowBox[{"{", 
           RowBox[{"n", ",", "0", ",", "2"}], "}"}]}], "]"}]}], "/.", 
       RowBox[{"X", "\[Rule]", "x"}]}], "/.", 
      RowBox[{"P", "\[Rule]", "p"}]}], "//", "Simplify"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"//", "TraditionalForm"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"MoyalKerrFinest", "=", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"ExpandAll", "[", "MoyalBracket", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"Derivative", ",", "\[CapitalLambda]", ",", "\[Lambda]"}], 
      "}"}]}], "]"}], "//", "TraditionalForm"}]}], "\n", 
 RowBox[{
  RowBox[{"MoyalKerr", "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"MoyalBracket", ",", 
      RowBox[{"{", 
       RowBox[{"Derivative", ",", "\[CapitalLambda]"}], "}"}]}], "]"}], "//", 
    "InputForm"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"MoyalKerr", "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"MoyalBracket", ",", 
      RowBox[{"{", 
       RowBox[{"Derivative", ",", "\[CapitalLambda]"}], "}"}]}], "]"}], "//", 
    "OutputForm"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MoyalKerr", "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"MoyalBracket", ",", 
      RowBox[{"{", 
       RowBox[{"Derivative", ",", "\[CapitalLambda]"}], "}"}]}], "]"}], "//", 
    "StandardForm"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"MoyalKerrFinest", " ", "/.", 
     RowBox[{"m", "\[Rule]", "M"}]}], "/.", 
    RowBox[{"h", "\[Rule]", "hbar"}]}], "//", " ", "TeXForm"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.615018982555271*^9, 3.615019021654953*^9}, {
   3.615019056637583*^9, 3.615019169814467*^9}, {3.6150347639203367`*^9, 
   3.615034807348419*^9}, {3.615034842867296*^9, 3.6150348491357813`*^9}, {
   3.615034918050912*^9, 3.615034921839909*^9}, {3.615034994191354*^9, 
   3.6150350361348677`*^9}, {3.615035111811181*^9, 3.615035224682994*^9}, {
   3.6150353043096*^9, 3.615035307723707*^9}, {3.615035422051449*^9, 
   3.615035437183424*^9}, {3.6150355659644957`*^9, 3.61503557086731*^9}, {
   3.615035671902892*^9, 3.615035674277556*^9}, {3.615035736571361*^9, 
   3.615035750951644*^9}, {3.61503588209053*^9, 3.615035896819859*^9}, 
   3.615036820773353*^9, {3.615036919919993*^9, 3.615036921954317*^9}, {
   3.6150404378473043`*^9, 3.6150405653034973`*^9}, {3.615040653180766*^9, 
   3.615040703612061*^9}, 3.615042219086753*^9, 3.615042351355496*^9, {
   3.615115699963099*^9, 3.615115713448882*^9}, {3.6151157565216637`*^9, 
   3.615115763350399*^9}, {3.61511584473072*^9, 3.615115847424518*^9}, {
   3.615116160872566*^9, 3.61511616303062*^9}, {3.615117232161532*^9, 
   3.615117246801209*^9}, {3.6151174123138514`*^9, 3.615117480822221*^9}, {
   3.615117670363701*^9, 3.615117671533584*^9}, {3.615117733481123*^9, 
   3.615117772716714*^9}, {3.615120594715362*^9, 3.615120604554988*^9}, {
   3.615121324725821*^9, 3.6151213386855993`*^9}, {3.615121746426581*^9, 
   3.6151217504028397`*^9}, {3.615122026428989*^9, 3.6151220489863787`*^9}, 
   3.615288162975751*^9, {3.615288505967013*^9, 3.6152886320253572`*^9}, {
   3.615288683852578*^9, 3.615288719262138*^9}, {3.6153002594534073`*^9, 
   3.615300270615068*^9}, {3.615300308841262*^9, 3.6153003101682377`*^9}, {
   3.615300491021636*^9, 3.6153004912098513`*^9}, 3.6157249031030083`*^9, {
   3.6157249844657373`*^9, 3.6157250052715683`*^9}, 3.6465633210574207`*^9, {
   3.647641836785802*^9, 3.647641839299685*^9}, 3.647642452862856*^9, {
   3.6479425054307003`*^9, 3.647942536508113*^9}}],

Cell["\<\
(*dChange[expression,{transformations},{oldVars},{newVars},{functions}]*)
MoyalKerr
Assuming[{r > 0, theta > 0, theta < Pi/2}, dChange[MoyalKerr, {r^2 == x^2 + \
p^2, theta == ArcTan[p/x]}, {x, p}, {r, theta}, {WF[x, p, \
t]}]](*/.C[1]\[Rule]0/2*)\
\>", "Text",
 CellChangeTimes->{{3.64764189070016*^9, 3.647642038077449*^9}, {
   3.647642073216033*^9, 3.647642075007023*^9}, {3.647642226926365*^9, 
   3.647642242204768*^9}, {3.6476423106307487`*^9, 3.6476423157109547`*^9}, {
   3.6476424868353786`*^9, 3.647642496174294*^9}, {3.647642582051828*^9, 
   3.647642591197427*^9}, {3.647642641523151*^9, 3.647642675232442*^9}, 
   3.6476427789152946`*^9, 3.6476428109958*^9, {3.647642926739524*^9, 
   3.647642933610669*^9}, {3.6476430635557117`*^9, 3.647643124757526*^9}, 
   3.647643174395816*^9, {3.6476444328497334`*^9, 3.647644493221175*^9}, 
   3.64794247885168*^9}],

Cell["\<\
MoyalKerr
MoyalKerr /. Derivative[n_, m_, 0][WF_][x_, p_, T_] :> D[WF[r*Cos[theta], \
r*Sin[theta], T], {r, n}, {theta, m}] // Simplify
(*rep=eqs/.Derivative[n_,m_][F_][x_,y_]\[RuleDelayed]D[F[x[s,t],y[s,t]],{s,n},\
{t,m}]*)\
\>", "Text",
 CellChangeTimes->{{3.64764189070016*^9, 3.647642038077449*^9}, {
   3.647642073216033*^9, 3.647642075007023*^9}, {3.647642226926365*^9, 
   3.647642242204768*^9}, {3.6476423106307487`*^9, 3.6476423157109547`*^9}, {
   3.6476424868353786`*^9, 3.647642496174294*^9}, {3.647642582051828*^9, 
   3.647642591197427*^9}, {3.647642641523151*^9, 3.647642675232442*^9}, 
   3.6476427789152946`*^9, 3.6476428109958*^9, {3.647642926739524*^9, 
   3.647642933610669*^9}, {3.6476430635557117`*^9, 3.647643124757526*^9}, {
   3.647643174395816*^9, 3.647643196544937*^9}, {3.64764323762572*^9, 
   3.6476432660230722`*^9}, {3.647643300170163*^9, 3.64764330349721*^9}, {
   3.6476439340798264`*^9, 3.64764395159424*^9}, {3.647643996506928*^9, 
   3.647644044494582*^9}, {3.647644081746207*^9, 3.647644126031889*^9}, {
   3.647644218202504*^9, 3.647644218546474*^9}, {3.647644355390951*^9, 
   3.6476443586883497`*^9}, 3.647942478854279*^9}],

Cell[CellGroupData[{

Cell["Assign Wigner Flow Components", "Subsubtitle",
 CellChangeTimes->{{3.615725032093897*^9, 3.615725044180377*^9}, 
   3.615725463701329*^9, {3.6157255135097227`*^9, 3.615725557342465*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"WFx", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", "4"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "switch", " ", "\[CapitalLambda]", " ", "\[Lambda]", " ", "k", " ", 
        RowBox[{"h", "^", "2"}], " ", "m", " ", "x", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"WF", "[", 
           RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "p", ",", "x"}], 
         "]"}]}], "+", " ", 
       RowBox[{"m", " ", "\[CapitalLambda]", " ", "\[Lambda]", " ", 
        RowBox[{"h", "^", "2"}], " ", "k", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "switch"}], ")"}], " ", "p", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"WF", "[", 
           RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", "2"}], "}"}]}], "]"}]}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"4", " ", "p", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "4"}], " ", "\[CapitalLambda]", " ", 
           "\[CapitalLambda]", " ", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"WF", "[", 
              RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"x", ",", "2"}], "}"}]}], "]"}], " ", 
           RowBox[{"h", "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"WF", "[", 
            RowBox[{"x", ",", "p", ",", "t"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalLambda]", " ", "\[CapitalLambda]", " ", 
                RowBox[{"p", "^", "2"}]}], "+", 
               RowBox[{"\[Lambda]", " ", "\[CapitalLambda]", " ", "k", " ", 
                RowBox[{"x", "^", "2"}], " ", "m"}]}], ")"}], "+", "m"}], 
            ")"}]}]}], ")"}]}]}], ")"}], "/", 
     RowBox[{"m", "^", "2"}]}]}], "/.", 
   RowBox[{"switch", "\[Rule]", "s"}]}]}]], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.6240441507393312`*^9}, 3.624044333965494*^9, {3.624868809299417*^9, 
   3.624868889248692*^9}, {3.624875377631196*^9, 3.624875380070023*^9}, {
   3.625310382407557*^9, 3.6253104128767033`*^9}, {3.6295663802678833`*^9, 
   3.6295663870851583`*^9}, {3.646563695716837*^9, 3.6465637860736237`*^9}, 
   3.6465663019076967`*^9, {3.64700669762381*^9, 3.6470067943761578`*^9}, {
   3.6470068254882402`*^9, 3.647007004726845*^9}}],

Cell[BoxData[{
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"WFx", "[", 
     RowBox[{"X", ",", "P", ",", "T", ",", "s"}], "]"}], "//", "ExpandAll"}], 
   ",", "s"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"WFx", "[", 
          RowBox[{"X", ",", "P", ",", "T", ",", "s"}], "]"}], "//", 
         "ExpandAll"}], ",", "s"}], "]"}], "/.", 
      RowBox[{"m", "\[Rule]", "MM"}]}], "/.", 
     RowBox[{"s", "\[Rule]", "0"}]}], "/.", 
    RowBox[{"h", "\[Rule]", "hbar"}]}], "//", "TraditionalForm"}], "//", 
  "TeXForm"}]}], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.6240441507393312`*^9}, 3.624044333965494*^9, {3.624868809299417*^9, 
   3.624868889248692*^9}, {3.624875377631196*^9, 3.624875380070023*^9}, {
   3.625310382407557*^9, 3.6253104128767033`*^9}, {3.6295663802678833`*^9, 
   3.6295663870851583`*^9}, {3.646563695716837*^9, 3.6465637860736237`*^9}, 
   3.6465663019076967`*^9, {3.64700669762381*^9, 3.647006751576983*^9}, 
   3.64700711983996*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WFp", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "4"}], " ", "switch", " ", "\[CapitalLambda]", " ", 
        "\[Lambda]", " ", 
        RowBox[{"h", "^", "2"}], " ", "p", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"WF", "[", 
           RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "1"}], "}"}]}], "]"}]}], "+", " ", 
       RowBox[{
        RowBox[{"1", "/", "4"}], 
        RowBox[{"h", "^", "2"}], "\[CapitalLambda]", " ", "\[Lambda]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "switch"}], ")"}], "x", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"WF", "[", 
           RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "4"}], "\[Lambda]", " ", "\[Lambda]", 
           " ", "k", " ", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"WF", "[", 
              RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"p", ",", "2"}], "}"}]}], "]"}], " ", 
           RowBox[{"h", "^", "2"}], " ", "m"}], "+", 
          RowBox[{
           RowBox[{"WF", "[", 
            RowBox[{"x", ",", "p", ",", "t"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalLambda]", " ", "\[Lambda]", " ", 
                RowBox[{"p", "^", "2"}]}], "+", 
               RowBox[{"\[Lambda]", " ", "\[Lambda]", " ", "k", " ", 
                RowBox[{"x", "^", "2"}], " ", "m"}]}], ")"}], "+", "m"}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], " ", 
    RowBox[{"k", "/", "m"}]}], "/.", 
   RowBox[{"switch", "\[Rule]", "s"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"WFp", "[", 
      RowBox[{"X", ",", "P", ",", "T", ",", "s"}], "]"}], "//", "ExpandAll"}],
     ",", "s"}], "]"}], "//", "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"WFp", "[", 
          RowBox[{"X", ",", "P", ",", "T", ",", "s"}], "]"}], "//", 
         "ExpandAll"}], ",", "s"}], "]"}], "/.", 
      RowBox[{"m", "\[Rule]", "MM"}]}], "/.", 
     RowBox[{"s", "\[Rule]", "0"}]}], "/.", 
    RowBox[{"h", "\[Rule]", "hbar"}]}], "//", "TraditionalForm"}], "//", 
  "TeXForm"}]}], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.624044116541326*^9}, {3.624044177273033*^9, 3.624044180116425*^9}, 
   3.624044299297868*^9, {3.6248689045480223`*^9, 3.624868909746416*^9}, {
   3.625310440565892*^9, 3.6253104547216988`*^9}, {3.629566365472601*^9, 
   3.629566368310835*^9}, {3.6465639009238157`*^9, 3.64656390479714*^9}, 
   3.646566375747611*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WFxClassical", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], ":=", 
  StyleBox[
   RowBox[{
    RowBox[{"k", " ", "\[Lambda]", " ", "\[CapitalLambda]", " ", "p", " ", 
     SuperscriptBox["x", "2"], " ", 
     RowBox[{
      RowBox[{"WF", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/", "m"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[CapitalLambda]", "2"], " ", 
     SuperscriptBox["p", "3"], " ", 
     RowBox[{
      RowBox[{"WF", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/", 
      SuperscriptBox["m", "2"]}]}], "+", 
    RowBox[{"p", " ", 
     RowBox[{
      RowBox[{"WF", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/", "m"}]}]}], 
   "Input"]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WFpClassical", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "k"}], " ", "x", " ", 
    RowBox[{"WF", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], "-", 
   RowBox[{
    SuperscriptBox["k", "2"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", 
    RowBox[{"WF", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], "-", 
   RowBox[{"k", " ", 
    SuperscriptBox["p", "2"], " ", "x", " ", "\[Lambda]", " ", 
    "\[CapitalLambda]", " ", 
    RowBox[{
     RowBox[{"WF", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/", 
     "m"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{"WFxClassical", "[", 
   RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{"WFpClassical", "[", 
   RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.6240441507393312`*^9}, 3.624044333965494*^9, {3.624868809299417*^9, 
   3.624868889248692*^9}, {3.624875377631196*^9, 3.624875380070023*^9}, {
   3.625310382407557*^9, 3.6253104128767033`*^9}, {3.6295663802678833`*^9, 
   3.6295663870851583`*^9}, {3.646563695716837*^9, 3.6465637860736237`*^9}, 
   3.6465663019076967`*^9, {3.64700669762381*^9, 3.6470067943761578`*^9}, {
   3.6470068254882402`*^9, 3.647007004726845*^9}, {3.647007058254902*^9, 
   3.6470070970415173`*^9}, {3.647007143267346*^9, 3.647007165496517*^9}, {
   3.647007209389969*^9, 3.6470072267167*^9}, {3.647007353332209*^9, 
   3.647007363590686*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WFxQuantum", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WFx", 
    StyleBox["[", "Input"], 
    RowBox[{
     StyleBox["x", "Input"], 
     StyleBox[",", "Input"], 
     StyleBox["p", "Input"], 
     StyleBox[",", "Input"], 
     StyleBox["t", "Input"], ",", "s"}], "]"}], "-", 
   RowBox[{"WFxClassical", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WFpQuantum", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WFp", 
    StyleBox["[", "Input"], 
    RowBox[{
     StyleBox["x", "Input"], 
     StyleBox[",", "Input"], 
     StyleBox["p", "Input"], 
     StyleBox[",", "Input"], 
     StyleBox["t", "Input"], ",", "s"}], "]"}], "-", 
   RowBox[{"WFpClassical", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{"WFxQuantum", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "]"}], "//", 
  "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{"WFpQuantum", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "]"}], "//", 
  "TraditionalForm"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.6470082568713923`*^9, 3.6470083858823757`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Term1", "=", "MoyalBracket"}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Term2", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"WFx", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "S"}], "]"}], ",", "x"}], "]"}],
      "+", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"WFp", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ",", "p"}], 
      "]"}]}], ")"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"thatDifference", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Term1", "-", "Term2"}], "/.", 
     RowBox[{"S", "\[Rule]", "s"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", "thatDifference", "]"}]}], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.624044116541326*^9}, {3.624044177273033*^9, 3.624044180116425*^9}, 
   3.624044299297868*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WFx$s", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WFx", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
   RowBox[{"WFx", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "0"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFx$s", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "//", "Simplify"}], "//",
   "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      FormBox[
       FormBox[
        RowBox[{
         SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
         "\[CapitalLambda]", " ", "s", " "}],
        TraditionalForm],
       TraditionalForm], "/", "4"}], "/", "m"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"x", " ", 
         RowBox[{"WF", "[", 
          RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "+", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"p", " ", 
         RowBox[{"WF", "[", 
          RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "2"}], "}"}]}], "]"}]}], ")"}]}], "//", 
   "HoldForm"}], "//", "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WFxsElegant", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     FormBox[
      FormBox[
       RowBox[{
        SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
        "\[CapitalLambda]", " ", "s", " "}],
       TraditionalForm],
      TraditionalForm], "/", "4"}], "/", "m"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"x", " ", 
        RowBox[{"WF", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "+", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"p", " ", 
        RowBox[{"WF", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "2"}], "}"}]}], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFx$s", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
   RowBox[{"WFxsElegant", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}]}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.624176466042376*^9, 3.62417683252396*^9}, {
   3.624176924608576*^9, 3.624177220730056*^9}, 3.6241772821715097`*^9, 
   3.6241776849862747`*^9, {3.624177874394723*^9, 3.624177932802676*^9}, {
   3.6241779663616858`*^9, 3.624178013709126*^9}, {3.624178101207879*^9, 
   3.6241781636421223`*^9}, {3.6241814797152777`*^9, 3.624181521896975*^9}, {
   3.624181574795165*^9, 3.624181650453536*^9}, {3.624181769765004*^9, 
   3.624181951890307*^9}, {3.6247890313855333`*^9, 3.624789100674017*^9}, {
   3.6247891335910873`*^9, 3.624789134396093*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"WFp$s", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"WFp", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
    RowBox[{"WFp", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "0"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFp$s", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "//", "Simplify"}], "//",
   "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FormBox[
        FormBox[
         RowBox[{
          SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
          "\[CapitalLambda]", " ", "s", " "}],
         TraditionalForm],
        TraditionalForm]}], "/", "4"}], "/", "m"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"p", " ", 
         RowBox[{"WF", "[", 
          RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "+", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"x", " ", 
         RowBox[{"WF", "[", 
          RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], ")"}]}], "//", 
   "HoldForm"}], "//", "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WFpsElegant", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FormBox[
       FormBox[
        RowBox[{
         SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
         "\[CapitalLambda]", " ", "s", " "}],
        TraditionalForm],
       TraditionalForm]}], "/", "4"}], "/", "m"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"p", " ", 
        RowBox[{"WF", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "+", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"x", " ", 
        RowBox[{"WF", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"WFp$s", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
    RowBox[{"WFpsElegant", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}]}], "//", "Simplify"}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.6247891570460873`*^9, 3.624789170168043*^9}, {
   3.624789210102661*^9, 3.624789234886491*^9}, 3.624789267740053*^9, {
   3.624789300635976*^9, 3.624789338496626*^9}, 3.647942604731247*^9, 
   3.647942641228479*^9}],

Cell["\<\
timePrint[WFx[x, p, t, 0] // Expand // TraditionalForm]
timePrint[WFx[x, p, t, 1] // Expand // TraditionalForm]
timePrint[WFx[x, p, t, s] - WFx[x, p, t, 0] // Expand // TraditionalForm]\
\>", "Text",
 CellChangeTimes->{{3.624182264794106*^9, 3.6241823053134117`*^9}, {
   3.624182794619049*^9, 3.624182800937439*^9}, {3.6241832838527193`*^9, 
   3.62418330201934*^9}, {3.624788510144264*^9, 3.624788524779582*^9}, 
   3.647942653237974*^9}],

Cell[TextData[StyleBox["Continuity Equation (Moyal bracket only!)", \
"Subsection"]], "Chapter",
 CellChangeTimes->{{3.624954279811018*^9, 3.624954286338881*^9}, {
  3.624954573355047*^9, 3.624954587867218*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"wfuncDt", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}], "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"WF", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "t"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"continuityEquationFullfilled", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"0", "*", 
        RowBox[{"wfuncDt", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], "+", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"WFx", "[", 
          RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ",", "x"}], 
        "]"}], "+", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"WFp", "[", 
          RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ",", "p"}], 
        "]"}], "-", "MoyalBracket"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "p", ",", "t"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", "continuityEquationFullfilled", "]"}]}], "Input",
 CellChangeTimes->{{3.62495440060717*^9, 3.624954467685678*^9}, {
  3.624954536592366*^9, 3.62495456697657*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Assignment of State", "Subtitle",
 CellChangeTimes->{{3.615311702645843*^9, 3.615311707246711*^9}, {
   3.615311745926982*^9, 3.61531180732405*^9}, {3.6153119459079247`*^9, 
   3.615311949238516*^9}, {3.615312183516096*^9, 3.6153122039492273`*^9}, 
   3.615725910850113*^9, {3.655709732053796*^9, 3.65570973598133*^9}}],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", 
  RowBox[{"i", ",", "ii", ",", "j"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Energy", "[", "i_", "]"}], ":=", 
    RowBox[{"E0", "[", "i", "]"}]}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Energy", "[", "i_", "]"}], ":=", 
   RowBox[{"EKerr", "[", "i", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Xi]", "[", 
    RowBox[{"x_", ",", "t_", ",", "\[Tau]_"}], "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"ii", ",", "stateParameter"}], "]"}], 
      RowBox[{"\[Psi]", "[", 
       RowBox[{"ii", ",", "x"}], "]"}], 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "I"}], " ", "t", " ", 
        RowBox[{
         RowBox[{"Energy", "[", "ii", "]"}], "/", "h"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Xi]conj", "[", 
     RowBox[{"x_", ",", "t_", ",", "\[Tau]_"}], "]"}], ":=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Conjugate", "[", 
        RowBox[{"c", "[", 
         RowBox[{"ii", ",", "stateParameter"}], "]"}], "]"}], 
       RowBox[{"\[Psi]", "[", 
        RowBox[{"ii", ",", "x"}], "]"}], 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"+", "I"}], " ", "t", " ", 
         RowBox[{
          RowBox[{"Energy", "[", "ii", "]"}], "/", "h"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SEQ$Fullfilled", "=", 
   RowBox[{"Simplify", " ", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"SEqKerr", "[", "n", "]"}], "[", 
       RowBox[{"\[Xi]", "[", 
        RowBox[{"x", ",", "t", ",", "\[Tau]"}], "]"}], "]"}], "-", 
      RowBox[{"I", "  ", "h", " ", 
       RowBox[{"D", "[", " ", 
        RowBox[{
         RowBox[{"\[Xi]", "[", 
          RowBox[{"x", ",", "t", ",", "\[Tau]"}], "]"}], ",", "t"}], 
        "]"}]}]}], ",", 
     RowBox[{"m", ">", "0"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", "SEQ$Fullfilled", "]"}]}], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, 
   3.615328385704236*^9, {3.615328744378584*^9, 3.6153287799687347`*^9}, {
   3.615328987316884*^9, 3.615328990741791*^9}, 3.615329097580762*^9, 
   3.615329253855715*^9, {3.615330658311314*^9, 3.6153307498683777`*^9}, 
   3.615330921555663*^9, 3.61533204568215*^9, 3.615332563209057*^9, {
   3.615634190510241*^9, 3.615634239773162*^9}, {3.615634478087792*^9, 
   3.615634481089449*^9}, {3.615634623602338*^9, 3.615634626481221*^9}, 
   3.615641438572461*^9, {3.6157395944797697`*^9, 3.615739665757576*^9}, {
   3.615739734213461*^9, 3.615739768659885*^9}, {3.615739881661104*^9, 
   3.615739933286222*^9}, {3.615740011872445*^9, 3.615740025625989*^9}, {
   3.615740073397553*^9, 3.615740091891831*^9}, {3.615740325925481*^9, 
   3.615740330470478*^9}, {3.615742891394403*^9, 3.615742894679743*^9}, {
   3.6157430310993*^9, 3.615743099122088*^9}, {3.615743150179474*^9, 
   3.615743151709302*^9}, {3.615743187251524*^9, 3.615743248189742*^9}, 
   3.615753975574485*^9, {3.6157540161118097`*^9, 3.615754050815352*^9}, {
   3.615754172481432*^9, 3.615754177655167*^9}, {3.615754208084609*^9, 
   3.6157542161206903`*^9}, {3.615754360004344*^9, 3.615754453254593*^9}, {
   3.6157545277695637`*^9, 3.615754530994121*^9}, {3.615754603679699*^9, 
   3.6157546264101057`*^9}, {3.615754658937257*^9, 3.615754666490737*^9}, 
   3.615754772231031*^9, 3.615756984538136*^9, {3.61575701896502*^9, 
   3.615757019682733*^9}, {3.615757052182633*^9, 3.615757072552759*^9}, {
   3.615757114785241*^9, 3.615757157415572*^9}, 3.6157575403076963`*^9, {
   3.61575802427798*^9, 3.6157580594924707`*^9}, {3.615758113186903*^9, 
   3.6157581138698463`*^9}, {3.6157582108072777`*^9, 
   3.6157582272845507`*^9}, {3.61575844149684*^9, 3.615758456106846*^9}, {
   3.61575852021458*^9, 3.615758528087078*^9}, {3.615758566212085*^9, 
   3.615758595340784*^9}, {3.6157586264375668`*^9, 3.615758750434924*^9}, {
   3.615758786466999*^9, 3.615758872009001*^9}, {3.6157589587577133`*^9, 
   3.6157589711151867`*^9}, {3.616510649457903*^9, 3.6165106690543203`*^9}, 
   3.6165126623992863`*^9, {3.616512830402712*^9, 3.616512847525229*^9}, 
   3.616513151884907*^9, {3.624955013589396*^9, 3.624955014059816*^9}, {
   3.624955483923208*^9, 3.624955484050034*^9}, {3.625313264593042*^9, 
   3.625313270599378*^9}, {3.647774620968156*^9, 3.6477746546056023`*^9}, {
   3.647776763745688*^9, 3.647776794945004*^9}, {3.647780994301491*^9, 
   3.647781020161085*^9}, {3.648135803297061*^9, 3.64813587557316*^9}, 
   3.64815521172173*^9, {3.648161225895842*^9, 3.6481612315676413`*^9}, 
   3.648198445210218*^9, {3.6483575377569513`*^9, 3.648357562584592*^9}, {
   3.648558416509809*^9, 3.648558416590852*^9}, {3.648558449387416*^9, 
   3.6485584527321167`*^9}, {3.648558502147355*^9, 3.648558502216867*^9}, {
   3.655639466358261*^9, 3.6556395229621058`*^9}, {3.655640366223472*^9, 
   3.655640375964715*^9}, 3.656005686185204*^9, 3.6560061666285267`*^9, 
   3.656006236914651*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPsi]", "[", 
    RowBox[{"x_", ",", "t_", ",", "\[Tau]_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"x", "^", "2"}]}], " ", 
      RowBox[{"\[Alpha]", "/", "2"}]}], "]"}], 
    RowBox[{"Simplify", "[", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"Expand", "[", 
        RowBox[{
         RowBox[{"\[Xi]", "[", 
          RowBox[{"x", ",", "t", ",", "\[Tau]"}], "]"}], 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"x", "^", "2"}], " ", 
           RowBox[{"\[Alpha]", "/", "2"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "Exp"}], "}"}]}], "]"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{"timePrint", "[", 
  RowBox[{"\[CapitalPsi]", "[", 
   RowBox[{"X", ",", "T", ",", "mMixAngle"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, 
   3.615328385704236*^9, {3.615328744378584*^9, 3.6153287799687347`*^9}, {
   3.615328987316884*^9, 3.615328990741791*^9}, 3.615329097580762*^9, 
   3.615329253855715*^9, {3.615330658311314*^9, 3.6153307498683777`*^9}, 
   3.615330921555663*^9, 3.61533204568215*^9, 3.615332563209057*^9, {
   3.615634190510241*^9, 3.615634239773162*^9}, {3.615634478087792*^9, 
   3.615634481089449*^9}, {3.615634623602338*^9, 3.615634626481221*^9}, 
   3.615641438572461*^9, {3.6157395944797697`*^9, 3.615739665757576*^9}, {
   3.615739734213461*^9, 3.615739768659885*^9}, {3.615739881661104*^9, 
   3.615739933286222*^9}, {3.615740011872445*^9, 3.615740025625989*^9}, {
   3.615740073397553*^9, 3.615740091891831*^9}, {3.615740325925481*^9, 
   3.615740330470478*^9}, {3.615742891394403*^9, 3.615742894679743*^9}, {
   3.6157430310993*^9, 3.6157430890337467`*^9}, {3.615757787600575*^9, 
   3.615757840711211*^9}, 3.6157580200698843`*^9, {3.6157610777939367`*^9, 
   3.615761081009884*^9}, {3.6157611392790956`*^9, 3.615761157137271*^9}, 
   3.616043059537681*^9, 3.6483581381488113`*^9, 3.6485582002313557`*^9, {
   3.648558416614324*^9, 3.64855841662016*^9}, {3.648558502242507*^9, 
   3.648558502248784*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]", "[", 
    RowBox[{"x_", ",", "y_", ",", "t_", ",", "\[Tau]_"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Xi]conj", "[", 
      RowBox[{
       RowBox[{"x", "+", "y"}], ",", 
       RowBox[{"+", "t"}], ",", "\[Tau]"}], "]"}], " ", 
     RowBox[{"\[CapitalPsi]", "[", 
      RowBox[{
       RowBox[{"x", "-", "y"}], ",", "t", ",", "\[Tau]"}], "]"}]}], "/.", 
    "FixParameters"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"timePrint", "[", 
   RowBox[{"\[Rho]", "[", 
    RowBox[{"x", ",", "y", ",", "t", ",", "\[Tau]"}], "]"}], "]"}], 
  RowBox[{"(*", " ", 
   RowBox[{"DW", "=", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Rho]", "[", 
         RowBox[{"x", ",", "y", ",", "t", ",", "\[Tau]"}], "]"}], 
        RowBox[{"Exp", "[", 
         RowBox[{"I", " ", "2", " ", "y", " ", "p"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", 
         RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}]}], "]"}], " ", 
     "Prohibitively", " ", 
     RowBox[{"SLOW", "!"}]}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WignerFunction", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"FourierTransform", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"\[Rho]", "[", 
          RowBox[{"x", ",", " ", 
           RowBox[{"y", "/", "2"}], ",", "t", ",", "\[Tau]"}], "]"}], "/", 
         "h"}], "/", "Pi"}], ",", "y", ",", "p"}], "]"}], "/.", 
     RowBox[{"h", "\[Rule]", "1"}]}], "/.", 
    RowBox[{"\[Tau]", "\[Rule]", "mMixAngle"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"timePrint", "[", "WignerFunction", 
   RowBox[{"(*", 
    RowBox[{"[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}], "*)"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Count", "[", 
  RowBox[{
   RowBox[{"Expand", "[", 
    RowBox[{"WignerFunction", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], ",", 
   RowBox[{"+", "_"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, {
   3.615328385704236*^9, 3.61532842127243*^9}, {3.615328452177451*^9, 
   3.615328700955434*^9}, {3.61532913868193*^9, 3.615329140662854*^9}, {
   3.615329209708338*^9, 3.615329231643388*^9}, {3.615329538017696*^9, 
   3.6153295577324953`*^9}, {3.615330828281961*^9, 3.615330837113493*^9}, {
   3.6156389980699053`*^9, 3.615639089290873*^9}, {3.615639143068521*^9, 
   3.615639253553862*^9}, {3.6156393013390093`*^9, 3.6156393105481*^9}, {
   3.615639351484426*^9, 3.6156393555923357`*^9}, {3.615639410246297*^9, 
   3.615639423347652*^9}, {3.6156395121911697`*^9, 3.61563951611325*^9}, 
   3.615640096430455*^9, {3.615640442620921*^9, 3.615640460798748*^9}, {
   3.6156405179817133`*^9, 3.615640518330245*^9}, {3.6157256355018253`*^9, 
   3.61572563566157*^9}, {3.615725679695396*^9, 3.615725689107225*^9}, {
   3.615725903901721*^9, 3.6157259246853333`*^9}, {3.6157328388913403`*^9, 
   3.6157328561011133`*^9}, {3.615732897391026*^9, 3.615732919763029*^9}, {
   3.6157330434262857`*^9, 3.615733051956244*^9}, {3.615739058818254*^9, 
   3.6157390844150867`*^9}, {3.6157401863675337`*^9, 
   3.6157402093576937`*^9}, {3.6157402648349543`*^9, 3.615740267420556*^9}, 
   3.6157403380019217`*^9, 3.61574046647064*^9, {3.6157572043922*^9, 
   3.6157572085762463`*^9}, 3.615759117066454*^9, 3.615759196823285*^9, {
   3.6157595390100737`*^9, 3.615759545973748*^9}, {3.615759579691811*^9, 
   3.615759627921238*^9}, {3.624955394225871*^9, 3.624955466609825*^9}, 
   3.646557129686454*^9, 3.646993253447712*^9, 3.646993310004129*^9, {
   3.647776823505705*^9, 3.6477768270301523`*^9}, 3.64855820024431*^9, {
   3.6485584166304073`*^9, 3.648558416801186*^9}, {3.6485585022595387`*^9, 
   3.6485585022693167`*^9}}],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Wigner Flow analytical with Continuity Equation (\
\[Lambda] ->\[CapitalLambda])", "Section"]], "Subsubtitle",
 CellChangeTimes->{{3.615725928887197*^9, 3.615725936711233*^9}, {
  3.624966082984323*^9, 3.6249661051841717`*^9}, {3.624966855615535*^9, 
  3.6249668724076*^9}}],

Cell[BoxData[{
 RowBox[{"ss", "=", "1"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"wfxAnalytical", "[", 
     RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"WFx", "[", 
       RowBox[{"x", ",", "p", ",", "t", ",", "ss"}], "]"}], "/.", 
      RowBox[{"WF", "\[Rule]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"WignerFunction", "[", 
          RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.",
      "FixParameters"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Count", "[", 
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{"wfxAnalytical", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], ",", 
     RowBox[{"+", "_"}]}], "]"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"wfpAnalytical", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"WFp", "[", 
      RowBox[{"x", ",", "p", ",", "t", ",", "ss"}], "]"}], "/.", 
     RowBox[{"WF", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"WignerFunction", "[", 
         RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.", 
    "FixParameters"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"wfAnalytical", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"wfxAnalytical", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "x"}], "]"}], "+", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"wfpAnalytical", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "p"}], "]"}]}]}], "\n", 
  
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"timePrint", "[", 
     RowBox[{"Simplify", "[", 
      RowBox[{"wfAnalytical", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], "]"}], ";"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"wfuncDt", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}], "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"WignerFunction", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "t"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"timePrint", "[", 
     RowBox[{"Simplify", "[", 
      RowBox[{"wfuncDt", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], "]"}], ";", "\n", 
    RowBox[{"continuityEquation", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"wfuncDt", "[", 
            RowBox[{"x", ",", "p", ",", "t"}], "]"}], "+", 
           RowBox[{"wfAnalytical", "[", 
            RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "p", ",", "t"}], "}"}]}], "]"}], "/.", 
        RowBox[{"\[Lambda]", "\[Rule]", "\[CapitalLambda]"}]}], ",", 
       RowBox[{"m", ">", "0"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "*)"}], 
  RowBox[{"timePrint", "[", "continuityEquation", "]"}]}]}], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, {
   3.615328385704236*^9, 3.61532842127243*^9}, {3.615328452177451*^9, 
   3.615328700955434*^9}, {3.61532913868193*^9, 3.615329140662854*^9}, {
   3.615329209708338*^9, 3.615329231643388*^9}, {3.615329538017696*^9, 
   3.6153295577324953`*^9}, {3.615330828281961*^9, 3.615330837113493*^9}, {
   3.6156389980699053`*^9, 3.615639089290873*^9}, {3.615639143068521*^9, 
   3.615639253553862*^9}, {3.6156393013390093`*^9, 3.6156393105481*^9}, {
   3.615639351484426*^9, 3.6156393555923357`*^9}, {3.615639410246297*^9, 
   3.615639423347652*^9}, {3.6156395121911697`*^9, 3.61563951611325*^9}, 
   3.615640096430455*^9, {3.615640442620921*^9, 3.615640460798748*^9}, {
   3.6156405179817133`*^9, 3.615640518330245*^9}, {3.6157256355018253`*^9, 
   3.61572563566157*^9}, {3.615725679695396*^9, 3.615725689107225*^9}, {
   3.615725903901721*^9, 3.615726007983356*^9}, {3.615726223510936*^9, 
   3.615726227431016*^9}, {3.6157420001868467`*^9, 3.615742006151602*^9}, {
   3.615742040590849*^9, 3.615742122827833*^9}, {3.615742195261923*^9, 
   3.615742230972183*^9}, {3.6157423951717777`*^9, 3.615742460213076*^9}, {
   3.615757446793147*^9, 3.6157574620257597`*^9}, {3.6160431623304577`*^9, 
   3.616043189595357*^9}, {3.616043254953803*^9, 3.616043293541442*^9}, {
   3.616043328990443*^9, 3.616043342309023*^9}, {3.6165110851208897`*^9, 
   3.616511091061223*^9}, {3.616511154796013*^9, 3.6165111776629868`*^9}, {
   3.6249537488892117`*^9, 3.6249537623589153`*^9}, {3.624954672091284*^9, 
   3.62495469089832*^9}, 3.624954847418378*^9, {3.6249550855471573`*^9, 
   3.624955091287768*^9}, {3.624955198841002*^9, 3.624955200431562*^9}, {
   3.6249552316841373`*^9, 3.624955336120886*^9}, {3.625311379870614*^9, 
   3.625311400913364*^9}, {3.646552860600666*^9, 3.6465528738692007`*^9}, {
   3.6465533062612543`*^9, 3.646553316266013*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"continuityEquation", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"wfuncDt", "[", 
        RowBox[{"x", ",", "p", ",", "t"}], "]"}], "+", 
       RowBox[{"wfAnalytical", "[", 
        RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], "/.", 
      RowBox[{"\[Lambda]", "\[Rule]", "\[CapitalLambda]"}]}], ",", 
     RowBox[{"m", ">", "0"}]}], "]"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.6249549163991737`*^9, 3.6249549664723883`*^9}, {
  3.624955610626749*^9, 3.624955612449327*^9}, {3.646553395032299*^9, 
  3.646553398280514*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Wigner Functions numerical", "Subsubtitle",
 CellChangeTimes->{{3.6157257941396627`*^9, 3.615725802449313*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6482018763316507`*^9, 3.648201892820087*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"schneller", "=", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "-", 
          FractionBox["y", "2"]}], ")"}], "2"]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "+", 
          FractionBox["y", "2"]}], ")"}], "2"]}]}]], "*", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"TrueQ", "[", 
       RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], ",", 
      "1", ",", 
      FractionBox[
       RowBox[{"Exp", "[", 
        RowBox[{"-", 
         RowBox[{"stateParameter", "^", "2"}]}], "]"}], 
       RowBox[{"Sqrt", "[", "Pi", "]"}]]}], "]"}], 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{"ExpToTrig", "[", 
       RowBox[{"Expand", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Rho]", "[", 
           RowBox[{"x", ",", " ", 
            RowBox[{"y", "/", "2"}], ",", "t", ",", "\[Tau]"}], "]"}], "/", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"x", "-", 
                FractionBox["y", "2"]}], ")"}], "2"]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"x", "+", 
                FractionBox["y", "2"]}], ")"}], "2"]}]}]]}], 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"TrueQ", "[", 
            RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], 
           ",", "1", ",", 
           RowBox[{
            RowBox[{"Sqrt", "[", "Pi", "]"}], 
            RowBox[{"Exp", "[", 
             RowBox[{"stateParameter", "^", "2"}], "]"}]}]}], "]"}]}], "]"}], 
       "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"Cos", ",", "Sin", ",", "x", ",", "y", ",", 
        RowBox[{"Tanh", "[", "sQueeze", "]"}]}], "}"}], ",", "Simplify"}], 
     "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.646998863656547*^9, 3.6469988970106173`*^9}, {
   3.646998930205627*^9, 3.6469989309873*^9}, {3.6469989932264843`*^9, 
   3.646999003185061*^9}, 3.646999104456258*^9, {3.646999187017742*^9, 
   3.6469992156515512`*^9}, 3.6481984689124804`*^9, {3.6481990124878798`*^9, 
   3.6481990254258633`*^9}, {3.648199055806405*^9, 3.648199075951848*^9}, {
   3.648199124652779*^9, 3.6481991630356092`*^9}, {3.648199194657393*^9, 
   3.648199195112032*^9}, {3.648201525992984*^9, 3.6482016180359163`*^9}, {
   3.648201665663186*^9, 3.648201688647642*^9}, {3.648201723774685*^9, 
   3.648201759259985*^9}, {3.648201863088166*^9, 3.648201929222324*^9}, {
   3.648202010019573*^9, 3.6482020394994802`*^9}, {3.648202073422988*^9, 
   3.648202079263936*^9}, {3.6482030209246607`*^9, 3.648203037396947*^9}, 
   3.648321115919221*^9, {3.648358038759696*^9, 3.648358039805983*^9}, 
   3.648558416818645*^9, 3.648558502273623*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"schneller", "=", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", 
           FractionBox["y", "2"]}], ")"}], "2"]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "+", 
           FractionBox["y", "2"]}], ")"}], "2"]}]}]], 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"ExpandAll", "[", 
        RowBox[{
         RowBox[{"\[Rho]", "[", 
          RowBox[{"x", ",", " ", 
           RowBox[{"y", "/", "2"}], ",", "t", ",", "\[Tau]"}], "]"}], "/", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"x", "-", 
               FractionBox["y", "2"]}], ")"}], "2"]}], "-", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"x", "+", 
               FractionBox["y", "2"]}], ")"}], "2"]}]}]]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"x", "+", 
          RowBox[{"y", "/", "2"}]}], ",", 
         RowBox[{"x", "-", 
          RowBox[{"y", "/", "2"}]}]}], "}"}]}], "]"}]}]}], ";"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.6156396826593037`*^9, 3.61563969949319*^9}, {
   3.615639736750227*^9, 3.615639759554955*^9}, {3.615639801040518*^9, 
   3.615639819453103*^9}, 3.615639918063538*^9, 3.615639985693759*^9, 
   3.615640058820881*^9, 3.615725712794808*^9, {3.615725818044476*^9, 
   3.615725861303022*^9}, {3.646998745429996*^9, 3.646998779911813*^9}, {
   3.646998810819689*^9, 3.6469988468724213`*^9}, {3.646999059928638*^9, 
   3.6469990960710583`*^9}, 3.6469993038210793`*^9, 3.648558416982929*^9, 
   3.648558502276964*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"WignerFunction2", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"TrueQ", "[", 
        RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], ",", 
       "1", ",", 
       RowBox[{"Exp", "[", 
        RowBox[{"-", 
         RowBox[{"stateParameter", "^", "2"}]}], "]"}]}], "]"}], "/", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"x", "^", "2"}], "+", 
       RowBox[{"p", "^", "2"}]}], "]"}]}], "*", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Expand", "[", 
         RowBox[{
          RowBox[{"FourierTransform", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"schneller", "/", "h"}], "/", "Pi"}], ",", "y", ",", 
            "p"}], "]"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"x", "^", "2"}], "+", 
            RowBox[{"p", "^", "2"}]}], "]"}], "*", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"TrueQ", "[", 
             RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], 
            ",", "1", ",", 
            RowBox[{"Exp", "[", 
             RowBox[{"stateParameter", "^", "2"}], "]"}]}], "]"}]}], "]"}], "/.", 
        RowBox[{"h", "\[Rule]", "1"}]}], "/.", 
       RowBox[{"\[Tau]", "\[Rule]", "mMixAngle"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"_Sin", ",", "_Cos", ",", "p", ",", "Pi"}], "}"}]}], "]"}]}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "This", " ", "version", " ", "`WignerFunction2`", " ", "is", " ", "not", 
      " ", "faster", " ", "or", " ", "superior"}], "..."}], "."}], " ", 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.6156396826593037`*^9, 3.61563969949319*^9}, {
   3.615639736750227*^9, 3.615639759554955*^9}, {3.615639801040518*^9, 
   3.615639819453103*^9}, 3.615639918063538*^9, 3.615639985693759*^9, 
   3.615640058820881*^9, 3.615725712794808*^9, {3.615725818044476*^9, 
   3.615725861303022*^9}, {3.646998745429996*^9, 3.646998779911813*^9}, {
   3.646998810819689*^9, 3.6469988468724213`*^9}, {3.646999059928638*^9, 
   3.646999067744164*^9}, 3.6469991496276217`*^9, {3.646999222025188*^9, 
   3.646999245251965*^9}, {3.6469992771240807`*^9, 3.646999288567875*^9}, 
   3.6475176758241177`*^9, {3.64751772477182*^9, 3.6475177293399067`*^9}, 
   3.647517768952201*^9, {3.647517882542028*^9, 3.6475178837971363`*^9}, 
   3.64820250761485*^9, {3.648202541891608*^9, 3.648202545086802*^9}, {
   3.64820258713412*^9, 3.648202588817943*^9}, {3.648202656280497*^9, 
   3.648202704054236*^9}, {3.648202764170702*^9, 3.6482027707705107`*^9}, {
   3.648202817146748*^9, 3.648202825888348*^9}, {3.6482028740265493`*^9, 
   3.648202973266466*^9}, {3.648203330907611*^9, 3.6482034022900143`*^9}, {
   3.648203584317809*^9, 3.648203643549047*^9}, {3.64820377836712*^9, 
   3.648203789240973*^9}, {3.648203821493287*^9, 3.648203860747518*^9}, 
   3.6483211265674543`*^9, {3.6483580413634367`*^9, 3.648358042708568*^9}, 
   3.648558200259639*^9, 3.648558416998453*^9, 3.648558502281013*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"WignerFunctionN", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"WignerFunction2", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], "//", "N"}], "//", "Chop"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.6156396826593037`*^9, 3.61563969949319*^9}, {
   3.615639736750227*^9, 3.615639759554955*^9}, {3.615639801040518*^9, 
   3.615639819453103*^9}, 3.615639918063538*^9, 3.615639985693759*^9, 
   3.615640058820881*^9, 3.615725712794808*^9, {3.615725818044476*^9, 
   3.615725861303022*^9}, {3.646998745429996*^9, 3.646998779911813*^9}, {
   3.646998810819689*^9, 3.6469988468724213`*^9}, {3.646999059928638*^9, 
   3.646999067744164*^9}, 3.6469991496276217`*^9, {3.646999222025188*^9, 
   3.646999245251965*^9}, {3.6469992771240807`*^9, 3.646999288567875*^9}, 
   3.6475176758241177`*^9, {3.64751772477182*^9, 3.6475177293399067`*^9}, {
   3.647517768952201*^9, 3.6475178070296907`*^9}, {3.6475178607336407`*^9, 
   3.6475178752434196`*^9}, {3.647518392723646*^9, 3.647518422230047*^9}, 
   3.648202234883527*^9, {3.64820368070606*^9, 3.6482036895546017`*^9}, 
   3.648203907201837*^9, 3.6483211344555197`*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"intermediateWF", "=", 
   RowBox[{
    RowBox[{"WignerFunctionNN", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}], "//", "Chop"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.647517906158998*^9, 3.647517939357039*^9}, {
   3.6475179949655247`*^9, 3.6475180126816053`*^9}, {3.64751805715273*^9, 
   3.647518072936112*^9}, {3.647518113874671*^9, 3.647518119720194*^9}, {
   3.6475181555847*^9, 3.647518235568243*^9}, {3.647518266492424*^9, 
   3.647518267356043*^9}, {3.647518319911366*^9, 3.64751837224555*^9}, {
   3.6475184035329237`*^9, 3.647518410499648*^9}, 3.648202257313993*^9, {
   3.64820246290351*^9, 3.648202471564665*^9}, {3.648203701358893*^9, 
   3.648203721091221*^9}, 3.648203919589829*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"WignerFunctionN", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"intermediateWF", "//", "TrigReduce"}], "//", "Chop"}], ",", 
      RowBox[{"{", 
       RowBox[{"Cos", ",", "Sin"}], "}"}]}], "]"}], "/", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"x", "^", "2"}], "+", 
      RowBox[{"p", "^", "2"}]}], "]"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.647517906158998*^9, 3.647517939357039*^9}, {
   3.6475179949655247`*^9, 3.6475180126816053`*^9}, {3.64751805715273*^9, 
   3.647518072936112*^9}, {3.647518113874671*^9, 3.647518119720194*^9}, {
   3.6475181555847*^9, 3.647518235568243*^9}, {3.647518266492424*^9, 
   3.647518267356043*^9}, {3.647518319911366*^9, 3.64751837224555*^9}, {
   3.6475184035329237`*^9, 3.647518410499648*^9}, 3.648202257313993*^9, {
   3.64820246290351*^9, 3.648202471564665*^9}, 3.648203928851054*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"XX", "=", "2.05"}], ";", " ", 
   RowBox[{"ZZ", "=", 
    RowBox[{"1", "/", "Pi"}]}], ";"}], " ", "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"TT", "=", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", 
           RowBox[{"Pi", " ", "/", 
            RowBox[{"Abs", "[", 
             RowBox[{
              RowBox[{"E0", "[", "1", "]"}], "-", 
              RowBox[{"E0", "[", "0", "]"}]}], "]"}]}]}], ")"}], "/", "8"}], 
        " ", "/.", "FixParameters"}], ",", "4"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"DTT", "=", 
     RowBox[{"N", "[", 
      RowBox[{"TT", "/", "numberOfFrames"}], "]"}]}], ";"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"\[Rho]", "[", 
    RowBox[{"x", ",", "0", ",", "0", ",", "mMixAngle"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
   RowBox[{"PlotPoints", "\[Rule]", "35"}], ",", 
   RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6153297092380342`*^9, 3.615329785168223*^9}, {
   3.6153298718801193`*^9, 3.615329874799344*^9}, {3.6153299515696983`*^9, 
   3.6153299721745977`*^9}, 3.615330108624568*^9, {3.615330402694769*^9, 
   3.615330511979083*^9}, {3.615330546916795*^9, 3.615330581365438*^9}, 
   3.615330757263938*^9, {3.6153310630027323`*^9, 3.615331063452479*^9}, {
   3.615331097970161*^9, 3.615331127003668*^9}, {3.615331164592587*^9, 
   3.615331214935355*^9}, {3.6153312498820887`*^9, 3.615331253403664*^9}, {
   3.615331384888257*^9, 3.615331388177849*^9}, 3.615331420023917*^9, {
   3.615331462795383*^9, 3.615331547535287*^9}, {3.615331589514385*^9, 
   3.615331591530878*^9}, 3.6153316705998783`*^9, {3.615331829539322*^9, 
   3.615331900829331*^9}, {3.6153321121144447`*^9, 3.615332155925251*^9}, {
   3.615332251773364*^9, 3.6153322946228037`*^9}, {3.615333272813233*^9, 
   3.6153332846333923`*^9}, {3.615333356658101*^9, 3.6153333919780197`*^9}, {
   3.615333552928935*^9, 3.615333598126939*^9}, {3.615372196785733*^9, 
   3.6153722132385063`*^9}, 3.61537225784061*^9, {3.615372853158967*^9, 
   3.615372855618018*^9}, 3.6153733745245743`*^9, {3.615373913756947*^9, 
   3.61537394734962*^9}, {3.615374317822193*^9, 3.615374319479198*^9}, {
   3.615374386474951*^9, 3.6153744150353727`*^9}, {3.615377778501686*^9, 
   3.615377782633802*^9}, {3.615480477870656*^9, 3.61548051491334*^9}, {
   3.615480876202793*^9, 3.615480883831133*^9}, 3.615568238076152*^9, {
   3.615568799836649*^9, 3.615568801130519*^9}, {3.615577558611709*^9, 
   3.615577559188532*^9}, 3.6155775932888308`*^9, {3.6155778732858953`*^9, 
   3.615577884700395*^9}, 3.615581879955368*^9, {3.615581914860889*^9, 
   3.615581915549979*^9}, {3.6156407018297853`*^9, 3.615640707757072*^9}, {
   3.6156411397255363`*^9, 3.615641155705331*^9}, {3.6157405984467154`*^9, 
   3.615740600551593*^9}, {3.6157419017671843`*^9, 3.615741960446138*^9}, {
   3.6157613353498573`*^9, 3.6157613478094053`*^9}, {3.616044089341208*^9, 
   3.616044144903419*^9}, {3.616044182440158*^9, 3.616044230438621*^9}, {
   3.616044368031839*^9, 3.6160443718347797`*^9}, {3.6469983335283203`*^9, 
   3.646998346034295*^9}, {3.647362266070788*^9, 3.647362270019891*^9}, 
   3.647941230568522*^9, 3.6485582002687817`*^9, 3.655641827476495*^9}],

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Time spent= \>\"", ",", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ",", "4"}], "]"}], 
   ",", "\"\< Seconds  = \>\"", ",", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ")"}], "/", "60"}], 
     ",", "4"}], "]"}], ",", "\"\< Minutes\>\""}], "]"}]], "Input",
 CellChangeTimes->{{3.615332338682863*^9, 3.6153323671264963`*^9}, {
   3.6153708404981537`*^9, 3.6153708442947683`*^9}, {3.615370993774354*^9, 
   3.6153709970605383`*^9}, {3.615371503594904*^9, 3.615371513169588*^9}, {
   3.615371566099598*^9, 3.6153715845516644`*^9}, {3.6153716985333223`*^9, 
   3.615371700155863*^9}, {3.615371792539176*^9, 3.615371794326886*^9}, {
   3.61537795545512*^9, 3.61537798494068*^9}, {3.6153780494292316`*^9, 
   3.615378092443664*^9}, 3.615378164538499*^9, {3.61537826459508*^9, 
   3.61537826653004*^9}, {3.615379816338554*^9, 3.615379823278825*^9}, {
   3.6153804154286327`*^9, 3.615380431346485*^9}, {3.615380908263824*^9, 
   3.615381002835142*^9}, {3.615577431830936*^9, 3.615577507511448*^9}, {
   3.615577657622074*^9, 3.615577690526105*^9}, 3.615577793267749*^9, {
   3.615577838637783*^9, 3.61557783958727*^9}, {3.615577900895199*^9, 
   3.615577905978784*^9}, {3.615582278512148*^9, 3.6155822838313217`*^9}, 
   3.615582393374818*^9, 3.615582565462751*^9, 3.615634786415193*^9, {
   3.6156398594325733`*^9, 3.61563990714559*^9}, 3.6156400083521547`*^9, {
   3.615640897890258*^9, 3.615640905313417*^9}, 3.615717823245494*^9, 
   3.615718472574972*^9, {3.61571850902551*^9, 3.615718513623602*^9}, {
   3.615718630466916*^9, 3.615718637460788*^9}, {3.6157188495094976`*^9, 
   3.6157188790367727`*^9}, {3.61571890921705*^9, 3.6157190656980677`*^9}, {
   3.615726320880335*^9, 3.615726344654138*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"colors2", "=", 
   RowBox[{"{", 
    RowBox[{
    "Red", ",", "Cyan", ",", "Cyan", ",", "Cyan", ",", "Cyan", ",", "Cyan", 
     ",", "Cyan", ",", "Cyan", ",", "Blue"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gradient2", "[", 
    RowBox[{
     RowBox[{"z_", "?", "NumericQ"}], ",", 
     RowBox[{"rest___", "?", "NumericQ"}]}], "]"}], ":=", 
   RowBox[{"Blend", "[", 
    RowBox[{"colors2", ",", "z"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6478176787642593`*^9, 3.647817704326685*^9}, {
   3.647817776773241*^9, 3.6478178261481533`*^9}, {3.6478178879233637`*^9, 
   3.647817925684845*^9}, {3.647817965999756*^9, 3.6478179723527527`*^9}, {
   3.647818023100072*^9, 3.647818041575585*^9}, 3.647818147719846*^9, {
   3.64781951577836*^9, 3.64781956942972*^9}, 3.647856409622579*^9}],

Cell[BoxData[{
 RowBox[{"R", "=", "RR"}], "\[IndentingNewLine]", 
 RowBox[{"nN", "=", "5"}], "\n", 
 RowBox[{"clockwiseClassicalFlow", "=", 
  RowBox[{"-", "1"}]}], "\[IndentingNewLine]", 
 RowBox[{"slower", "=", "1"}], "\[IndentingNewLine]", 
 RowBox[{"compensateForClassicalMovement", "=", 
  RowBox[{"+", "1"}]}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", "TT", "]"}]}], "Input",
 CellChangeTimes->{{3.6478176787642593`*^9, 3.647817704326685*^9}, {
   3.647817776773241*^9, 3.6478178261481533`*^9}, {3.6478178879233637`*^9, 
   3.647817925684845*^9}, {3.647817965999756*^9, 3.6478179723527527`*^9}, {
   3.647818023100072*^9, 3.647818041575585*^9}, 3.647818147719846*^9, {
   3.64781951577836*^9, 3.64781956942972*^9}, 3.647856409622579*^9, {
   3.647946347467008*^9, 3.647946352970357*^9}, {3.647946384348001*^9, 
   3.64794641011197*^9}, 3.647948292280335*^9, {3.647948374064362*^9, 
   3.647948380541463*^9}, {3.647948507321512*^9, 3.647948541740152*^9}, {
   3.6479485727374687`*^9, 3.64794860646966*^9}, {3.6479495526641073`*^9, 
   3.647949557807835*^9}, 3.648137841394105*^9, {3.648155745555275*^9, 
   3.648155805115921*^9}, {3.648155853444354*^9, 3.6481558945294733`*^9}, {
   3.64835826029879*^9, 3.648358270187827*^9}, 3.64855541675072*^9, 
   3.648595596061872*^9, {3.653826134732232*^9, 3.653826157780237*^9}, {
   3.653979796976554*^9, 3.653979807991653*^9}, {3.653979852080027*^9, 
   3.653979880574848*^9}, {3.653979911797864*^9, 3.6539799291219673`*^9}, {
   3.6541053631340103`*^9, 3.6541053871801767`*^9}, {3.6541059068241377`*^9, 
   3.654105954919024*^9}, {3.654105991710649*^9, 3.654106009226643*^9}, {
   3.654106546087408*^9, 3.654106571175474*^9}, 3.654106615260579*^9, 
   3.654107498030134*^9, 3.6541076870526733`*^9, 3.654107744767465*^9, {
   3.654341376664727*^9, 3.654341381231179*^9}, {3.6543419563973103`*^9, 
   3.654341988355933*^9}, {3.654342135270645*^9, 3.654342140298518*^9}, 
   3.654425897334467*^9, 3.742297080778288*^9, 3.742308175597966*^9, 
   3.742312213942546*^9, 3.742314452010305*^9, 3.742314483538685*^9, {
   3.742314783380512*^9, 3.742314849814353*^9}, {3.742314961137981*^9, 
   3.742314961600442*^9}, {3.742319516412476*^9, 3.7423195274390907`*^9}, {
   3.742335086531475*^9, 3.7423350950942574`*^9}, {3.7423352068217297`*^9, 
   3.742335208367165*^9}, {3.742336488450637*^9, 3.742336607237362*^9}, 
   3.742336714411292*^9, {3.742336878818472*^9, 3.742336882597623*^9}, {
   3.742336966942747*^9, 3.742336971777729*^9}, 3.7423372557754908`*^9, 
   3.742337312241094*^9, {3.742337384350651*^9, 3.742337477601264*^9}, {
   3.742337517455058*^9, 3.742337522527698*^9}, 3.742337773741379*^9, 
   3.742337809788876*^9, 3.7423378424336147`*^9, {3.742337901853245*^9, 
   3.742337932530245*^9}, {3.742337962757257*^9, 3.7423380100410748`*^9}, {
   3.742338328040395*^9, 3.742338328374098*^9}, 3.742338359442068*^9, {
   3.742392512395986*^9, 3.742392519284812*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"WignerFunctionRing", "[", 
     RowBox[{"x_", ",", "p_", ",", "tt_"}], "]"}], ":=", 
    RowBox[{"Re", "[", 
     RowBox[{"WignerFunctionN", "[", 
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", "*", "p"}]}], ")"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "+", 
                RowBox[{"p", "^", "2"}]}], ")"}], "*", 
              RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
        "]"}], ",", 
       RowBox[{"Im", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", "*", "p"}]}], ")"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "+", 
                RowBox[{"p", "^", "2"}]}], ")"}], "*", 
              RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
        "]"}], ",", "2.67"}], "]"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Wf", "[", 
     RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
    RowBox[{"WignerFunctionN", "[", 
     RowBox[{
      RowBox[{"R", "*", 
       RowBox[{"Cos", "[", 
        RowBox[{"x", "+", 
         RowBox[{"compensateForClassicalMovement", "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "*", 
             RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
      ",", 
      RowBox[{"clockwiseClassicalFlow", "*", "R", "*", 
       RowBox[{"Sin", "[", 
        RowBox[{"x", "+", 
         RowBox[{"compensateForClassicalMovement", "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "*", 
             RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
      ",", "t"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Wf", "[", 
     RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
    RowBox[{"WignerFunctionRing", "[", 
     RowBox[{
      RowBox[{"R", "*", 
       RowBox[{"Cos", "[", 
        RowBox[{"x", "+", 
         RowBox[{"compensateForClassicalMovement", "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "*", 
             RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
      ",", 
      RowBox[{"clockwiseClassicalFlow", "*", "R", "*", 
       RowBox[{"Sin", "[", 
        RowBox[{"x", "+", 
         RowBox[{"compensateForClassicalMovement", "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "*", 
             RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
      ",", "t"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tableOfPlots2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"Wf", "[", 
        RowBox[{"x", ",", 
         RowBox[{"nT", "*", 
          RowBox[{
           RowBox[{"TT", "/", "slower"}], "/", "nN"}]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Thickness", "[", 
           RowBox[{"0.015", "*", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{
               RowBox[{"7", "/", "8"}], "*", 
               RowBox[{"nT", "/", "nN"}]}]}], ")"}]}], "]"}], ",", 
          RowBox[{"Opacity", "[", 
           RowBox[{"1", "-", 
            RowBox[{"0", "*", "nT", "*", "0.3"}]}], "]"}], ",", 
          RowBox[{"Directive", "[", 
           RowBox[{"RGBColor", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"1", "/", "4"}], "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{
              RowBox[{"1", "/", "3"}], "-", 
              RowBox[{"nT", "/", "nN"}]}]}], "]"}], "]"}]}], "}"}]}]}], "]"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"10", ",", "Black"}], "]"}]}], ",", 
    RowBox[{
    "PlotLabel", "\[Rule]", "\"\<Classical Case fully compensated\>\""}]}], 
   RowBox[{"(*", 
    RowBox[{",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\[Theta]", ",", "W"}], "}"}]}]}], "*)"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.6478176787642593`*^9, 3.647817704326685*^9}, {
   3.647817776773241*^9, 3.6478178261481533`*^9}, {3.6478178879233637`*^9, 
   3.647817925684845*^9}, {3.647817965999756*^9, 3.6478179723527527`*^9}, {
   3.647818023100072*^9, 3.647818041575585*^9}, 3.647818147719846*^9, {
   3.64781951577836*^9, 3.64781956942972*^9}, 3.647856409622579*^9, {
   3.647946347467008*^9, 3.647946352970357*^9}, {3.647946384348001*^9, 
   3.64794641011197*^9}, 3.647948292280335*^9, {3.647948374064362*^9, 
   3.647948380541463*^9}, {3.647948507321512*^9, 3.647948541740152*^9}, {
   3.6479485727374687`*^9, 3.64794860646966*^9}, {3.6479495526641073`*^9, 
   3.647949557807835*^9}, 3.648137841394105*^9, {3.648155745555275*^9, 
   3.648155805115921*^9}, {3.648155853444354*^9, 3.6481558945294733`*^9}, {
   3.64835826029879*^9, 3.648358270187827*^9}, 3.64855541675072*^9, 
   3.648595596061872*^9, {3.653826134732232*^9, 3.653826157780237*^9}, {
   3.653979796976554*^9, 3.653979807991653*^9}, {3.653979852080027*^9, 
   3.653979880574848*^9}, {3.653979911797864*^9, 3.6539799291219673`*^9}, {
   3.6541053631340103`*^9, 3.6541053871801767`*^9}, {3.6541059068241377`*^9, 
   3.654105954919024*^9}, {3.654105991710649*^9, 3.654106009226643*^9}, {
   3.654106546087408*^9, 3.654106571175474*^9}, 3.654106615260579*^9, 
   3.654107498030134*^9, 3.6541076870526733`*^9, 3.654107744767465*^9, {
   3.654341376664727*^9, 3.654341381231179*^9}, {3.6543419563973103`*^9, 
   3.654341988355933*^9}, {3.654342135270645*^9, 3.654342140298518*^9}, 
   3.654425897334467*^9, 3.742297080778288*^9, 3.742308175597966*^9, 
   3.742312213942546*^9, 3.742314452010305*^9, 3.742314483538685*^9, {
   3.742314783380512*^9, 3.742314849814353*^9}, {3.742314961137981*^9, 
   3.742314961600442*^9}, {3.742319516412476*^9, 3.7423195274390907`*^9}, {
   3.742335086531475*^9, 3.7423350950942574`*^9}, {3.7423352068217297`*^9, 
   3.742335208367165*^9}, {3.742336488450637*^9, 3.742336607237362*^9}, 
   3.742336714411292*^9, {3.742336878818472*^9, 3.742336882597623*^9}, {
   3.742336966942747*^9, 3.742336971777729*^9}, 3.7423372557754908`*^9, 
   3.742337312241094*^9, {3.742337384350651*^9, 3.742337477601264*^9}, {
   3.742337517455058*^9, 3.742337522527698*^9}, 3.742337773741379*^9, 
   3.742337809788876*^9, 3.7423378424336147`*^9, {3.742337901853245*^9, 
   3.742337932530245*^9}, {3.742337962757257*^9, 3.7423380100410748`*^9}, {
   3.742338328040395*^9, 3.742338328374098*^9}, {3.742338359442068*^9, 
   3.7423383961586246`*^9}, {3.742338804966609*^9, 3.74233880737171*^9}, 
   3.742339002221245*^9, {3.749486764925289*^9, 3.749486767209024*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"WignerFunctionRing", "[", 
     RowBox[{"x_", ",", "p_", ",", "tt_"}], "]"}], "=", 
    RowBox[{"Re", "[", 
     RowBox[{"WignerFunctionN", "[", 
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", "*", "p"}]}], ")"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "+", 
                RowBox[{"p", "^", "2"}]}], ")"}], "*", 
              RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
        "]"}], ",", 
       RowBox[{"Im", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", "*", "p"}]}], ")"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "+", 
                RowBox[{"p", "^", "2"}]}], ")"}], "*", 
              RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
        "]"}], ",", "0"}], "]"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Wf", "[", 
     RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
    RowBox[{"WignerFunctionRing", "[", 
     RowBox[{
      RowBox[{"R", "*", 
       RowBox[{"Cos", "[", 
        RowBox[{"x", "+", 
         RowBox[{"compensateForClassicalMovement", "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "*", 
             RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
      ",", 
      RowBox[{"clockwiseClassicalFlow", "*", "R", "*", 
       RowBox[{"Sin", "[", 
        RowBox[{"x", "+", 
         RowBox[{"compensateForClassicalMovement", "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "*", 
             RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
      ",", "t"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Wf", "[", 
     RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
    RowBox[{"WignerFunctionN", "[", 
     RowBox[{
      RowBox[{"R", "*", 
       RowBox[{"Cos", "[", 
        RowBox[{"x", "+", 
         RowBox[{"compensateForClassicalMovement", "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "*", 
             RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
      ",", 
      RowBox[{"clockwiseClassicalFlow", "*", "R", "*", 
       RowBox[{"Sin", "[", 
        RowBox[{"x", "+", 
         RowBox[{"compensateForClassicalMovement", "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "*", 
             RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
      ",", "t"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tableOfPlots2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"Wf", "[", 
        RowBox[{"x", ",", 
         RowBox[{"nT", "*", 
          RowBox[{
           RowBox[{"TT", "/", "slower"}], "/", "nN"}]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Thickness", "[", 
           RowBox[{"0.015", "*", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ")"}]}], "]"}], ",", 
          RowBox[{"Opacity", "[", 
           RowBox[{"1", "-", 
            RowBox[{"0", "*", "nT", "*", "0.3"}]}], "]"}], ",", 
          RowBox[{"Directive", "[", 
           RowBox[{"RGBColor", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"1", "/", "4"}], "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{
              RowBox[{"1", "/", "3"}], "-", 
              RowBox[{"nT", "/", "nN"}]}]}], "]"}], "]"}]}], "}"}]}]}], "]"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"10", ",", "Black"}], "]"}]}], ",", 
    RowBox[{"PlotLabel", "\[Rule]", "\"\<Quantum Case \>\""}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "\[Theta]"}], ",", "W"}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", 
  RowBox[{"LAMBDA", "^", "2"}], "]"}]}], "Input",
 CellChangeTimes->{{3.6478176787642593`*^9, 3.647817704326685*^9}, {
   3.647817776773241*^9, 3.6478178261481533`*^9}, {3.6478178879233637`*^9, 
   3.647817925684845*^9}, {3.647817965999756*^9, 3.6478179723527527`*^9}, {
   3.647818023100072*^9, 3.647818041575585*^9}, 3.647818147719846*^9, {
   3.64781951577836*^9, 3.64781956942972*^9}, 3.647856409622579*^9, {
   3.647946347467008*^9, 3.647946352970357*^9}, {3.647946384348001*^9, 
   3.64794641011197*^9}, 3.647948292280335*^9, {3.647948374064362*^9, 
   3.647948380541463*^9}, {3.647948507321512*^9, 3.647948541740152*^9}, {
   3.6479485727374687`*^9, 3.64794860646966*^9}, {3.6479495526641073`*^9, 
   3.647949557807835*^9}, 3.648137841394105*^9, {3.648155745555275*^9, 
   3.648155805115921*^9}, {3.648155853444354*^9, 3.6481558945294733`*^9}, {
   3.64835826029879*^9, 3.648358270187827*^9}, 3.64855541675072*^9, 
   3.648595596061872*^9, {3.653826134732232*^9, 3.653826157780237*^9}, {
   3.653979796976554*^9, 3.653979807991653*^9}, {3.653979852080027*^9, 
   3.653979880574848*^9}, {3.653979911797864*^9, 3.6539799291219673`*^9}, {
   3.6541053631340103`*^9, 3.6541053871801767`*^9}, {3.6541059068241377`*^9, 
   3.654105954919024*^9}, {3.654105991710649*^9, 3.654106009226643*^9}, {
   3.654106546087408*^9, 3.654106571175474*^9}, 3.654106615260579*^9, 
   3.654107498030134*^9, 3.6541076870526733`*^9, 3.654107744767465*^9, {
   3.654341376664727*^9, 3.654341381231179*^9}, {3.6543419563973103`*^9, 
   3.654341988355933*^9}, {3.654342135270645*^9, 3.654342140298518*^9}, 
   3.654425897334467*^9, 3.742297080778288*^9, 3.742308175597966*^9, 
   3.742312213942546*^9, 3.742314452010305*^9, 3.742314483538685*^9, {
   3.742314783380512*^9, 3.742314849814353*^9}, {3.742314961137981*^9, 
   3.742314961600442*^9}, {3.742319516412476*^9, 3.7423195274390907`*^9}, {
   3.742335086531475*^9, 3.7423350950942574`*^9}, {3.7423352068217297`*^9, 
   3.742335208367165*^9}, {3.742336488450637*^9, 3.742336607237362*^9}, 
   3.742336714411292*^9, {3.742336878818472*^9, 3.742336882597623*^9}, {
   3.742336966942747*^9, 3.742336971777729*^9}, 3.7423372557754908`*^9, 
   3.742337312241094*^9, {3.742337384350651*^9, 3.742337477601264*^9}, {
   3.742337517455058*^9, 3.742337522527698*^9}, 3.742337773741379*^9, 
   3.742337809788876*^9, 3.7423378424336147`*^9, {3.742337901853245*^9, 
   3.742337932530245*^9}, {3.742337962757257*^9, 3.7423380100410748`*^9}, {
   3.742338328040395*^9, 3.742338328374098*^9}, {3.742338359442068*^9, 
   3.7423383961586246`*^9}, {3.742338494150675*^9, 3.742338496747167*^9}, {
   3.742338527362813*^9, 3.7423385606209517`*^9}, {3.742338630073619*^9, 
   3.7423386484509497`*^9}}],

Cell[BoxData[{
 RowBox[{"nN", "=", "8"}], "\[IndentingNewLine]", 
 RowBox[{"nn", "=", "7"}], "\[IndentingNewLine]", 
 RowBox[{"slower", "=", "1"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tableOfPlots2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Wf", "[", 
         RowBox[{"x", ",", 
          RowBox[{"nT", "*", 
           RowBox[{
            RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Thickness", "[", 
         RowBox[{"0.015", "*", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"nT", "/", "nn"}]}], ")"}]}], "]"}]}], ",", 
       RowBox[{"Axes", "\[Rule]", "True"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.6479584884642067`*^9, 3.647958542313592*^9}, {
   3.647958596051414*^9, 3.6479586031083403`*^9}, {3.6479586431142178`*^9, 
   3.647958693567768*^9}, {3.647958781123733*^9, 3.647958802846842*^9}, 
   3.647958866353325*^9, {3.6479592142106867`*^9, 3.6479592458556137`*^9}, {
   3.648155941969243*^9, 3.648155975059309*^9}, {3.648156107446306*^9, 
   3.648156114623598*^9}, {3.6481563367854147`*^9, 3.648156372012664*^9}, {
   3.648156611677099*^9, 3.648156642036955*^9}, 3.648159870152774*^9, {
   3.6544261984134197`*^9, 3.654426206513978*^9}, 3.6544266546291723`*^9, 
   3.6544274557917547`*^9, 3.7422971248468857`*^9, {3.742320360975038*^9, 
   3.7423203714019823`*^9}, {3.742320548102515*^9, 3.742320549182437*^9}, 
   3.7423394678895617`*^9}],

Cell[BoxData[
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}]}], 
   RowBox[{"(*", 
    RowBox[{",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\[Theta]", ",", "W"}], "}"}]}]}], "*)"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tableOfPlots2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Wf", "[", 
         RowBox[{"x", ",", 
          RowBox[{"nT", "*", 
           RowBox[{
            RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Thickness", "[", 
           RowBox[{"0.015", "*", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ")"}]}], "]"}], ",", 
          RowBox[{"Opacity", "[", 
           RowBox[{"1", "-", 
            RowBox[{"0", "*", "nT", "*", "0.3"}]}], "]"}], ",", 
          RowBox[{"Directive", "[", 
           RowBox[{"RGBColor", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"1", "/", "4"}], "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{
              RowBox[{"1", "/", "3"}], "-", 
              RowBox[{"nT", "/", "nN"}]}]}], "]"}], "]"}]}], "}"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.06"}], ",", "0.25"}], "}"}]}], ",", 
       RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
       RowBox[{"AspectRatio", "\[Rule]", 
        RowBox[{"1", "/", "3"}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6479584884642067`*^9, 3.647958542313592*^9}, {
   3.647958596051414*^9, 3.6479586031083403`*^9}, {3.6479586431142178`*^9, 
   3.647958693567768*^9}, {3.647958781123733*^9, 3.647958802846842*^9}, 
   3.647958866353325*^9, {3.6479592142106867`*^9, 3.6479592458556137`*^9}, {
   3.648155941969243*^9, 3.648155975059309*^9}, {3.648156107446306*^9, 
   3.648156114623598*^9}, {3.6481563367854147`*^9, 3.648156372012664*^9}, {
   3.648156611677099*^9, 3.648156642036955*^9}, 3.648159870152774*^9, {
   3.6544261984134197`*^9, 3.654426206513978*^9}, {3.654426264178012*^9, 
   3.654426280314992*^9}, {3.654426376374936*^9, 3.6544264366372423`*^9}, {
   3.654426527598617*^9, 3.654426617823125*^9}, {3.654426813201311*^9, 
   3.6544268495387506`*^9}, 3.6544268992783527`*^9, 3.654426932310829*^9, 
   3.654427450575445*^9, {3.742139570535427*^9, 3.742139573655169*^9}, 
   3.742141021453973*^9, 3.7422116555699253`*^9}],

Cell[BoxData[
 RowBox[{"tableOfPlots2", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"Wf", "[", 
       RowBox[{"x", ",", 
        RowBox[{"nT", "*", 
         RowBox[{
          RowBox[{"TT", "/", "slower"}], "/", "nN"}]}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", 
        RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Thickness", "[", 
          RowBox[{"0.015", "*", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{
              RowBox[{"7", "/", "8"}], "*", 
              RowBox[{"nT", "/", "nN"}]}]}], ")"}]}], "]"}], ",", 
         RowBox[{"Opacity", "[", 
          RowBox[{"1", "-", 
           RowBox[{"0", "*", "nT", "*", "0.3"}]}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"RGBColor", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"1", "/", "4"}], "-", 
             RowBox[{"nT", "/", "nN"}]}], ",", 
            RowBox[{"1", "-", 
             RowBox[{"nT", "/", "nN"}]}], ",", 
            RowBox[{
             RowBox[{"1", "/", "3"}], "-", 
             RowBox[{"nT", "/", "nN"}]}]}], "]"}], "]"}]}], "}"}]}]}], "]"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.654426017873945*^9, 3.654427112058428*^9, {3.742139494678892*^9, 
   3.742139501842379*^9}, {3.742139576923485*^9, 3.742139579834168*^9}, 
   3.742141013245913*^9, 3.7422116624720984`*^9, 3.742297129800466*^9, {
   3.7423149928781433`*^9, 3.742314993261916*^9}, 3.742319566391979*^9, {
   3.7494870200478373`*^9, 3.749487022338603*^9}}],

Cell[BoxData[
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}], ",", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"LabelStyle", "\[Rule]", 
       RowBox[{"Directive", "[", 
        RowBox[{"100", ",", "Black"}], "]"}]}], ","}], "*)"}], 
    RowBox[{"Ticks", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "Pi", ",", 
         RowBox[{"2", "Pi"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.05", ",", "0.1"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<\>\"", ",", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<\>\"", ",", "Italic"}], "]"}]}], "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"10", ",", "Black", ",", "Bold"}], "]"}]}], ",", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"Epilog", "\[Rule]", 
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"0", ",", "10", ",", "Bold", ",", 
           RowBox[{"Background", "\[Rule]", "White"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.2"}], ",", 
           RowBox[{"-", "0.0001"}]}], "}"}]}], "]"}]}], ","}], "*)"}], 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"W", ",", "15", ",", "Bold", ",", 
           RowBox[{"Background", "\[Rule]", "White"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.2", ",", "0.115"}], "}"}]}], "]"}], ",", 
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"-", "\[Theta]"}], ",", "15", ",", "Bold", ",", 
           RowBox[{"Background", "\[Rule]", "White"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1.9510", " ", "Pi"}], ",", "0.035"}], "}"}]}], "]"}]}], 
      "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.654427486031385*^9, 3.6544274881901217`*^9}, 
   3.742139178868293*^9, {3.7421392596650963`*^9, 3.742139323815464*^9}, {
   3.742139391018107*^9, 3.742139416918151*^9}, {3.742139451096477*^9, 
   3.742139469390884*^9}, {3.742139718760641*^9, 3.7421397617150297`*^9}, {
   3.742140042827243*^9, 3.742140055962159*^9}, {3.742140164998035*^9, 
   3.7421401652012987`*^9}, {3.7421405615613832`*^9, 3.742140561947934*^9}, {
   3.7421407879203587`*^9, 3.7421407939248333`*^9}, {3.742140872852557*^9, 
   3.742141001352518*^9}, {3.742141066498968*^9, 3.742141067430344*^9}, {
   3.74214111336316*^9, 3.742141149719515*^9}, {3.742141294002537*^9, 
   3.742141585564451*^9}, {3.742141618669343*^9, 3.742141727268181*^9}, {
   3.742141758939032*^9, 3.742141882363162*^9}, {3.742141929684286*^9, 
   3.742142131229204*^9}, 3.74233953827573*^9, {3.7423395701986523`*^9, 
   3.7423395737138453`*^9}}],

Cell[BoxData[
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}], ",", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"LabelStyle", "\[Rule]", 
       RowBox[{"Directive", "[", 
        RowBox[{"100", ",", "Black"}], "]"}]}], ","}], "*)"}], 
    RowBox[{"FrameTicks", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0.1", ",", "0.2"}], "}"}], ",", "None"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "Pi", ",", 
           RowBox[{"2", "Pi"}]}], "}"}], ",", "None"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<-\[Theta]    \>\"", ","}], "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"110", ",", "Black", ",", "Bold"}], "]"}]}], ",", 
    RowBox[{"Frame", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True", ",", "False", ",", "False"}], "}"}]}], ",", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<\>\"", ",", "110", ",", "Bold", ",", 
           RowBox[{"Background", "\[Rule]", "White"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.2", ",", "0.115"}], "}"}]}], "]"}], ",", 
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<\>\"", ",", "110", ",", "Bold", ",", 
           RowBox[{"Background", "\[Rule]", "White"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", " ", "Pi"}], ",", "0.035"}], "}"}]}], "]"}]}], 
      "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6485590465219183`*^9, 3.648559053111343*^9}, {
   3.648559092752021*^9, 3.648559137045835*^9}, {3.648559177476801*^9, 
   3.648559239190995*^9}, {3.648559419643278*^9, 3.6485594487395287`*^9}, {
   3.648559546257621*^9, 3.648559637553299*^9}, {3.6485598615167418`*^9, 
   3.648559866302928*^9}, {3.648559920029509*^9, 3.648559933644603*^9}, {
   3.648559966188198*^9, 3.6485600527773447`*^9}, 3.648560083323977*^9, {
   3.6485601693110437`*^9, 3.648560186584194*^9}, {3.648560218421454*^9, 
   3.648560266533884*^9}, {3.6485603124214582`*^9, 3.648560314380642*^9}, {
   3.6486362258301573`*^9, 3.6486363126805353`*^9}, {3.653976857226797*^9, 
   3.653976925766159*^9}, {3.653976985327063*^9, 3.653977054857614*^9}, {
   3.653977208017205*^9, 3.6539772268180323`*^9}, {3.653977314199946*^9, 
   3.653977316081292*^9}, 3.653977353327655*^9, {3.653977614497242*^9, 
   3.6539778553753366`*^9}, {3.653977907325851*^9, 3.653977957610896*^9}, {
   3.653978094679985*^9, 3.653978120972522*^9}, {3.653978176945641*^9, 
   3.653978191822813*^9}, {3.653979626745661*^9, 3.653979627450313*^9}, {
   3.653980124319441*^9, 3.6539801266730413`*^9}, 3.653980258482604*^9, {
   3.6541067244661016`*^9, 3.654106759865501*^9}, 3.654106877345358*^9, {
   3.654106985537045*^9, 3.654107015710679*^9}, 3.6541070457752542`*^9, {
   3.654107108242694*^9, 3.654107244987192*^9}, 3.654107357889427*^9, {
   3.654107706644525*^9, 3.654107708359571*^9}, 3.654341087318555*^9, {
   3.654341209571054*^9, 3.6543412584386587`*^9}, {3.654341318631177*^9, 
   3.654341320942432*^9}, {3.6543414618046293`*^9, 3.65434146577387*^9}, {
   3.6543415058199663`*^9, 3.654341531799667*^9}, {3.6543415628065643`*^9, 
   3.654341576995955*^9}, 3.654341613082398*^9, {3.654341644405992*^9, 
   3.654341646264318*^9}, {3.65434172897412*^9, 3.654341741602716*^9}, {
   3.654341808505887*^9, 3.654341813599106*^9}, 3.6543418553294477`*^9, 
   3.6544273045704947`*^9, {3.657452149244158*^9, 3.657452150826066*^9}, {
   3.657452277711927*^9, 3.657452278867517*^9}, 3.742138738098597*^9, {
   3.742138995400206*^9, 3.742138998331518*^9}, {3.74213903071587*^9, 
   3.742139063903084*^9}, {3.742140270672511*^9, 3.7421402716024017`*^9}, {
   3.742140362636531*^9, 3.742140405859866*^9}, {3.7421405002486687`*^9, 
   3.742140500512911*^9}, {3.7421424778588257`*^9, 3.7421425054161377`*^9}, {
   3.742142599796652*^9, 3.7421426124441643`*^9}, {3.7421426756611013`*^9, 
   3.742142675945744*^9}, {3.742142768112966*^9, 3.742142768627222*^9}, {
   3.742142825387662*^9, 3.742142852985085*^9}, {3.742142913942569*^9, 
   3.7421429570837317`*^9}, 3.742142987434577*^9, 3.742144334569034*^9, {
   3.742144368383478*^9, 3.742144369620262*^9}, {3.742144457882986*^9, 
   3.7421444860234337`*^9}, 3.742144521787504*^9, 3.74214462127956*^9, {
   3.742144662385795*^9, 3.7421446875489407`*^9}, {3.7421447179798203`*^9, 
   3.7421447949831247`*^9}, {3.742144833253914*^9, 3.742144851605036*^9}, {
   3.742144882081992*^9, 3.74214493464627*^9}, 3.742145056654104*^9, {
   3.74214511207267*^9, 3.7421452516805964`*^9}, {3.742210874611397*^9, 
   3.742211081338835*^9}, {3.742211168561016*^9, 3.742211174583013*^9}, {
   3.742211228162916*^9, 3.742211250461994*^9}, {3.742211286493896*^9, 
   3.742211406577242*^9}, {3.742211536181838*^9, 3.742211598471199*^9}, {
   3.7423163627984056`*^9, 3.742316365348496*^9}}],

Cell[BoxData[
 StyleBox[
  RowBox[{"Expand", " ", "in", " ", "partial", " ", "waves", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Sin", " ", "&"}], " ", "Cos"}], ")"}], " ", "on", " ", "a", " ",
    "ring", " ", "with", "  ", "radius", " ", "R"}], "Subsubtitle"]], "Input",\

 CellChangeTimes->{{3.650897596394082*^9, 3.650897596395741*^9}, {
   3.650897636317545*^9, 3.650897723616489*^9}, 3.650898154792191*^9}],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"showDetailsAndPlots", "\[Equal]", "True"}], ",", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"Consider", " ", "'"}], 
      RowBox[{"constant", "'"}], " ", "cos"}], "-", 
     RowBox[{"waves", " ", "on", " ", "a", " ", "ring"}]}], "*)"}], 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"nrW", "=", "10"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ringWavelet", "[", 
       RowBox[{"x_", ",", "t_", ",", "n_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{"I", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "*", "n"}], "-", 
           RowBox[{
            RowBox[{"oo", "[", "n", "]"}], "*", "t"}]}], ")"}]}], "]"}], "/", 
       
       RowBox[{"Sqrt", "[", "Pi", "]"}]}]}], ";", "\n", 
     RowBox[{
      RowBox[{"CosRingWavelet", "[", 
       RowBox[{"x_", ",", "t_", ",", "n_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"Cos", "[", 
        RowBox[{
         RowBox[{"x", "*", "n"}], "-", 
         RowBox[{
          RowBox[{"oo", "[", "n", "]"}], "*", "t"}]}], "]"}], "/", 
       RowBox[{"Sqrt", "[", "Pi", "]"}]}]}], ";", "\n", 
     RowBox[{
      RowBox[{"SinRingWavelet", "[", 
       RowBox[{"x_", ",", "t_", ",", "n_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"x", "*", "n"}], "-", 
         RowBox[{
          RowBox[{"oo", "[", "n", "]"}], "*", "t"}]}], "]"}], "/", 
       RowBox[{"Sqrt", "[", "Pi", "]"}]}]}], ";", "\n", 
     RowBox[{
      RowBox[{"crW", "[", "0", "]"}], "=", 
      RowBox[{
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"ringWavelet", "[", 
           RowBox[{"x", ",", "0", ",", "0"}], "]"}], "*", 
          RowBox[{
           RowBox[{"Wf", "[", 
            RowBox[{"x", ",", 
             RowBox[{"0", "*", "nN", "*", 
              RowBox[{"3", "/", "4"}], "*", 
              RowBox[{
               RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "/", 
           "2"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "0", ",", 
           RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
         RowBox[{"AccuracyGoal", "\[Rule]", "4"}]}], "]"}], "//", "Chop"}]}], 
     ";", "\n", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"coeffn", "=", 
          RowBox[{"NIntegrate", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"ringWavelet", "[", 
              RowBox[{"x", ",", "0", ",", "n"}], "]"}], "*", 
             RowBox[{"Wf", "[", 
              RowBox[{"x", ",", 
               RowBox[{"0", "*", "nN", "*", 
                RowBox[{"3", "/", "4"}], "*", 
                RowBox[{
                 RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"x", ",", "0", ",", 
              RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
            RowBox[{"AccuracyGoal", "\[Rule]", "4"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"crW", "[", "n", "]"}], "=", 
          RowBox[{"Re", "[", 
           RowBox[{"coeffn", "//", "Chop"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"srW", "[", "n", "]"}], "=", 
          RowBox[{"Im", "[", 
           RowBox[{"coeffn", "//", "Chop"}], "]"}]}], ",", 
         RowBox[{"timePrint", "[", 
          RowBox[{"crW", "[", "n", "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "nrW"}], "}"}]}], "]"}], ";", "\n", 
     "\[IndentingNewLine]", 
     RowBox[{"Show", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"ListPlot", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Abs", "[", 
             RowBox[{"crW", "[", "n", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "0", ",", "nrW"}], "}"}]}], "]"}], ",", 
          RowBox[{"Filling", "\[Rule]", "Axis"}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"PointSize", "[", "0.05", "]"}]}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
          RowBox[{"AxesOrigin", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}]}], "]"}], ",", 
        RowBox[{"ListPlot", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Abs", "[", 
             RowBox[{"srW", "[", "n", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "0", ",", "nrW"}], "}"}]}], "]"}], ",", 
          RowBox[{"Filling", "\[Rule]", "Axis"}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"Red", ",", 
             RowBox[{"PointSize", "[", "0.05", "]"}]}], "}"}]}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "}"}], "]"}], 
     ";", "\n", "\[IndentingNewLine]", 
     RowBox[{"negCurvatureOfCos", "=", 
      RowBox[{"-", "1"}]}], ";", "\n", 
     RowBox[{"\[Kappa]", "=", 
      RowBox[{"negCurvatureOfCos", "*", 
       RowBox[{
        RowBox[{
         RowBox[{"LAMBDA", "^", "2"}], "/", "4"}], "/", 
        RowBox[{"R", "^", "2"}]}]}]}], ";", "\n", 
     RowBox[{"fiddleFactorForCurvatureInR", "=", "1"}], ";", "\n", 
     RowBox[{
      RowBox[{"oo", "[", "n_", "]"}], ":=", 
      RowBox[{"(", 
       RowBox[{"n", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "*", 
             RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "-", 
          RowBox[{"\[Kappa]", "*", 
           RowBox[{"n", "^", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"fiddleFactorForCurvatureInR", "*", "0.25"}]}], 
             ")"}]}]}]}], ")"}]}], ")"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"ringWave", "[", 
       RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"crW", "[", "n", "]"}], "*", 
          RowBox[{"CosRingWavelet", "[", 
           RowBox[{"x", ",", "t", ",", "n"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"srW", "[", "n", "]"}], "*", 
          RowBox[{"SinRingWavelet", "[", 
           RowBox[{"x", ",", "t", ",", "n"}], "]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "0", ",", "nrW"}], "}"}]}], "]"}]}], ";", "\n", 
     RowBox[{"ddt", "=", 
      RowBox[{"1", "/", "1"}]}], ";", "\n", 
     RowBox[{"Show", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Plot", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Re", "[", 
             RowBox[{"Wf", "[", 
              RowBox[{"x", ",", 
               RowBox[{"ddt", "*", "nN", "*", 
                RowBox[{"3", "/", "4"}], "*", 
                RowBox[{
                 RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "]"}],
             "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "0", ",", 
             RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
           RowBox[{"PlotStyle", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"Red", ",", 
              RowBox[{"Thickness", "[", "0.01", "]"}]}], "}"}]}]}], "]"}], 
         ",", 
         RowBox[{"Plot", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Re", "[", 
             RowBox[{"ringWave", "[", 
              RowBox[{"x", ",", 
               RowBox[{"ddt", "*", "nN", "*", 
                RowBox[{"3", "/", "4"}], "*", 
                RowBox[{
                 RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "]"}],
             "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "0", ",", 
             RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
           RowBox[{"PlotStyle", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"Cyan", ",", 
              RowBox[{"Thickness", "[", "0.007", "]"}], ",", "Dashed"}], 
             "}"}]}]}], "]"}]}], "}"}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ";"}], "}"}], ","}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.650897596394082*^9, 3.650897596395741*^9}, {
   3.650897636317545*^9, 3.6508977179893093`*^9}, {3.650897774063499*^9, 
   3.6508978267332077`*^9}, 3.6508978600357018`*^9, {3.6508981321989717`*^9, 
   3.650898137632465*^9}, {3.656008521371941*^9, 3.656008589966757*^9}, {
   3.656008709168024*^9, 3.656008740686084*^9}}],

Cell[BoxData[
 RowBox[{"XX", "=", "3.1"}]], "Input",
 CellChangeTimes->{{3.6481570495518427`*^9, 3.6481570613929043`*^9}, 
   3.648160095242963*^9, {3.654003071946785*^9, 3.654003078010356*^9}, {
   3.654003230820519*^9, 3.654003253412388*^9}, 3.655641921975995*^9, 
   3.742228790661786*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"initWfuncPlot", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{"x", ",", "p", ",", 
        RowBox[{"0", "*", 
         RowBox[{"TT", "/", "3"}]}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"MeshFunctions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "11", "}"}]}], ",", 
     RowBox[{"MeshStyle", "\[Rule]", 
      RowBox[{"Directive", "[", " ", 
       RowBox[{"White", ",", 
        RowBox[{"Thickness", "[", "0.003", "]"}]}], "]"}]}], ",", 
     RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "TricoloreColorFunc"}], 
     RowBox[{"(*", "TricoloreColorFunc", "*)"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "32"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"pts", "=", 
   RowBox[{"Cases", "[", 
    RowBox[{"initWfuncPlot", ",", 
     RowBox[{"x_GraphicsComplex", "\[RuleDelayed]", 
      RowBox[{"First", "@", "x"}]}], ",", "Infinity"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"ListPointPlot3D", "[", "pts", "]"}], ";"}], "\n", 
 RowBox[{"maxWF", "=", 
  RowBox[{
   RowBox[{"Max", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"pts", ",", "1"}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], " ", ".999"}]}], "\n", 
 RowBox[{"minWF", "=", 
  RowBox[{"Min", "[", 
   RowBox[{
    RowBox[{"Flatten", "[", 
     RowBox[{"pts", ",", "1"}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.647874059847856*^9, 3.647874112368532*^9}, {
   3.6478741434668694`*^9, 3.6478741647112417`*^9}, {3.6478741975307093`*^9, 
   3.647874316911936*^9}, {3.647883432849091*^9, 3.647883433695364*^9}, {
   3.6478836630474863`*^9, 3.64788371934129*^9}, {3.647883984364443*^9, 
   3.647884120788754*^9}, {3.647884153587347*^9, 3.6478842091789618`*^9}, {
   3.647884260014555*^9, 3.647884371553238*^9}, {3.647884459601219*^9, 
   3.6478845010979433`*^9}, {3.647943646745854*^9, 3.647943648342964*^9}, {
   3.6479436806104107`*^9, 3.64794370569802*^9}, {3.647943745210697*^9, 
   3.647943777849147*^9}, {3.648157536285483*^9, 3.648157563194174*^9}, 
   3.6540033329786873`*^9, {3.654003595425962*^9, 3.6540037158376713`*^9}, 
   3.654021068111121*^9, {3.654022077911805*^9, 3.65402210388743*^9}, {
   3.654022712238564*^9, 3.6540227143770323`*^9}, {3.657267548508017*^9, 
   3.6572675587656727`*^9}, {3.742137816729684*^9, 3.742137817641077*^9}, {
   3.7421379191070023`*^9, 3.742137930319669*^9}, {3.7421379679239397`*^9, 
   3.742137968472039*^9}, {3.742138258186582*^9, 3.742138265872287*^9}, 
   3.7422957753893623`*^9, {3.742296486793662*^9, 3.7422964952675*^9}, 
   3.742296580422143*^9, {3.74229699774212*^9, 3.742297006416286*^9}, 
   3.742297438375352*^9, {3.7423075445615273`*^9, 3.742307571514824*^9}, {
   3.74230801938922*^9, 3.742308117863529*^9}, 3.742312214110147*^9}],

Cell[BoxData[
 RowBox[{"quantumVsClassicalPlot", "=", 
  RowBox[{"GraphicsGrid", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"initWfuncPlot", ",", 
       RowBox[{"Show", "[", 
        RowBox[{"initWfuncPlot", ",", 
         RowBox[{"ViewPoint", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"5", ",", 
            RowBox[{"-", "10"}], ",", 
            RowBox[{"-", "0"}]}], "}"}]}]}], "]"}]}], "}"}], "}"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "666"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.647874059847856*^9, 3.647874112368532*^9}, {
   3.6478741434668694`*^9, 3.6478741647112417`*^9}, {3.6478741975307093`*^9, 
   3.647874316911936*^9}, {3.647883432849091*^9, 3.647883433695364*^9}, {
   3.6478836630474863`*^9, 3.64788371934129*^9}, {3.647883984364443*^9, 
   3.647884120788754*^9}, {3.647884153587347*^9, 3.6478842091789618`*^9}, {
   3.647884260014555*^9, 3.647884371553238*^9}, {3.647884459601219*^9, 
   3.6478845010979433`*^9}, {3.647943646745854*^9, 3.647943648342964*^9}, {
   3.6479436806104107`*^9, 3.64794370569802*^9}, {3.647943745210697*^9, 
   3.647943777849147*^9}, {3.648157536285483*^9, 3.648157563194174*^9}, 
   3.6540033329786873`*^9, {3.654003595425962*^9, 3.6540037158376713`*^9}, 
   3.654021068111121*^9, {3.654022077911805*^9, 3.65402210388743*^9}, {
   3.654022712238564*^9, 3.6540227143770323`*^9}, {3.657267548508017*^9, 
   3.657267631850408*^9}, {3.6572678082986403`*^9, 3.657267824297627*^9}, {
   3.657270496611582*^9, 3.6572705082421103`*^9}, {3.6572706228903303`*^9, 
   3.657270666915155*^9}, 3.6572707651333303`*^9, {3.657271023661446*^9, 
   3.6572711128624067`*^9}, {3.657271362895479*^9, 3.657271365831451*^9}}],

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{"export$Directoy", ",", 
     RowBox[{"ToString", "[", " ", "stateCASE", "]"}], ",", 
     "\"\<__smear__\>\"", ",", 
     RowBox[{"ToString", "[", 
      RowBox[{"N", "[", 
       RowBox[{"ringSmear", ",", "2"}], "]"}], "]"}], ",", "\"\<.png\>\""}], 
    "]"}], ",", "quantumVsClassicalPlot"}], "]"}]], "Input",
 CellChangeTimes->{{3.647874059847856*^9, 3.647874112368532*^9}, {
   3.6478741434668694`*^9, 3.6478741647112417`*^9}, {3.6478741975307093`*^9, 
   3.647874316911936*^9}, {3.647883432849091*^9, 3.647883433695364*^9}, {
   3.6478836630474863`*^9, 3.64788371934129*^9}, {3.647883984364443*^9, 
   3.647884120788754*^9}, {3.647884153587347*^9, 3.6478842091789618`*^9}, {
   3.647884260014555*^9, 3.647884371553238*^9}, {3.647884459601219*^9, 
   3.6478845010979433`*^9}, {3.647943646745854*^9, 3.647943648342964*^9}, {
   3.6479436806104107`*^9, 3.64794370569802*^9}, {3.647943745210697*^9, 
   3.647943777849147*^9}, {3.648157536285483*^9, 3.648157563194174*^9}, 
   3.6540033329786873`*^9, {3.654003595425962*^9, 3.6540037158376713`*^9}, 
   3.654021068111121*^9, {3.654022077911805*^9, 3.65402210388743*^9}, {
   3.654022712238564*^9, 3.6540227143770323`*^9}, {3.657267548508017*^9, 
   3.657267631850408*^9}, {3.6572678082986403`*^9, 3.657267824297627*^9}, {
   3.657270496611582*^9, 3.6572705082421103`*^9}, {3.6572706228903303`*^9, 
   3.657270666915155*^9}, {3.6572707651333303`*^9, 3.65727080382154*^9}, 
   3.657270847951461*^9, {3.6572709695471*^9, 3.657270972547859*^9}, {
   3.657271706069788*^9, 3.6572717615317707`*^9}, 3.657271935619981*^9}],

Cell[BoxData[
 RowBox[{"initWfuncPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"initWfuncPlot", ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"x", ",", "p", ",", 
       RowBox[{"\"\<  \>\"", "W"}]}], "}"}]}], ",", 
    RowBox[{"Axes", "\[Rule]", "False"}], ",", 
    RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"20", ",", "Black", ",", "Bold"}], "]"}]}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "111"}], ",", 
    RowBox[{"TicksStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"White", ",", "White", ",", "White"}], "}"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.653980141917246*^9, 3.6539802427872*^9}, {
   3.65398029477639*^9, 3.653980315037592*^9}, {3.654003320970912*^9, 
   3.654003345995899*^9}, {3.654015014103475*^9, 3.654015027502697*^9}, {
   3.654019092654346*^9, 3.654019097134405*^9}, 3.654020385769669*^9, {
   3.654022127444009*^9, 3.6540221542681828`*^9}, {3.654022185546664*^9, 
   3.6540222173915863`*^9}, {3.654022309345478*^9, 3.654022311335836*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Export", "[", 
    RowBox[{
    "\"\</home/ole/Shared/Open/AA/Wignerflow/Kerr/Mathematica/initWfuncPlot.\
pdf\>\"", ",", "initWfuncPlot", ",", 
     RowBox[{"ImageResolution", "\[Rule]", "300"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Export", "[", 
    RowBox[{
    "\"\</home/ole/Shared/Open/AA/Wignerflow/Kerr/Mathematica/wfuncPlot.eps\>\
\"", ",", "wfuncPlot", ",", 
     RowBox[{"ImageResolution", "\[Rule]", "300"}]}], "]"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.653937744170443*^9, 3.6539378011017227`*^9}, {
  3.6539378383979607`*^9, 3.653937951455954*^9}, {3.65393808757485*^9, 
  3.6539380879202137`*^9}, {3.6539381627447233`*^9, 3.65393819228283*^9}, {
  3.6539382899847403`*^9, 3.653938310549165*^9}, {3.653938354058434*^9, 
  3.6539384077031727`*^9}, {3.653938517689156*^9, 3.653938551933887*^9}, {
  3.653977268025931*^9, 3.653977275808716*^9}, {3.653980342252273*^9, 
  3.653980378106472*^9}, {3.654003356067274*^9, 3.654003360345704*^9}, {
  3.654020516670911*^9, 3.65402052008887*^9}}],

Cell[BoxData[{
 RowBox[{"tt", "=", 
  RowBox[{"TT", "*", "0.4"}]}], "\[IndentingNewLine]", 
 RowBox[{"XX", "=", "2.651"}]}], "Input",
 CellChangeTimes->{
  3.647000109725974*^9, 3.647782070539196*^9, 3.647945536946357*^9, 
   3.6479457980431957`*^9, {3.648157093560257*^9, 3.648157095928442*^9}, {
   3.648157126312725*^9, 3.648157152975025*^9}, {3.648159218043338*^9, 
   3.648159228820607*^9}, 3.6481592994455423`*^9, 3.6481593436080303`*^9, 
   3.64815937973285*^9, {3.648319606292104*^9, 3.64831961543438*^9}, 
   3.6483198253195457`*^9, 3.6483271727755423`*^9, {3.6483567547017527`*^9, 
   3.64835676842693*^9}, {3.6483570421242437`*^9, 3.648357043061283*^9}, {
   3.648357088722649*^9, 3.648357143618578*^9}, 3.648357187000828*^9, {
   3.64835770424432*^9, 3.648357720727326*^9}, {3.6538263202535458`*^9, 
   3.6538263301372643`*^9}, {3.653977442988081*^9, 3.653977487836235*^9}, {
   3.6541043822721863`*^9, 3.654104437182547*^9}, {3.6556421656867323`*^9, 
   3.655642169753674*^9}, {3.742052914106802*^9, 3.742053003738249*^9}, {
   3.742053044035529*^9, 3.74205306843369*^9}, {3.7422279540354548`*^9, 
   3.7422279549397573`*^9}, 3.742231660051909*^9, {3.7423114679456787`*^9, 
   3.742311469990609*^9}, {3.742314030079207*^9, 3.742314045656753*^9}, {
   3.742316131803121*^9, 3.742316158010765*^9}, {3.742339239518869*^9, 
   3.742339242477386*^9}, 3.7423393760406427`*^9, {3.742339936912758*^9, 
   3.742339951132427*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"plotWF", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"MeshFunctions", "->", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "11", "}"}]}], ",", 
     RowBox[{"MeshStyle", "\[Rule]", 
      RowBox[{"Directive", "[", " ", 
       RowBox[{"White", ",", 
        RowBox[{"Thickness", "[", "0.0035", "]"}]}], "]"}]}], ",", 
     RowBox[{"ColorFunctionScaling", "->", "False"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "TricoloreColorFunc"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "43"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pts", "=", 
   RowBox[{"Cases", "[", 
    RowBox[{"plotWF", ",", 
     RowBox[{"x_GraphicsComplex", "\[RuleDelayed]", 
      RowBox[{"First", "@", "x"}]}], ",", "Infinity"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"ListPointPlot3D", "[", "pts", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"maxWF", "=", 
   RowBox[{
    RowBox[{"Max", "[", 
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{"pts", ",", "1"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], ".999"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"minWF", "=", 
   RowBox[{"Min", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"pts", ",", "1"}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{"Show", "[", 
  RowBox[{"plotWF", ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Min", "[", 
       RowBox[{
        RowBox[{"Flatten", "[", 
         RowBox[{"pts", ",", "1"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], ",", "maxWF"}], 
     "}"}]}], ",", 
   RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
   RowBox[{"Axes", "\[Rule]", "False"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"x", ",", "p", ",", "W"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.647000109725974*^9, 3.647782070539196*^9, 3.647945536946357*^9, 
   3.6479457980431957`*^9, {3.648157093560257*^9, 3.648157095928442*^9}, {
   3.648157126312725*^9, 3.648157152975025*^9}, {3.648159218043338*^9, 
   3.648159228820607*^9}, 3.6481592994455423`*^9, 3.6481593436080303`*^9, 
   3.64815937973285*^9, {3.648319606292104*^9, 3.64831961543438*^9}, 
   3.6483198253195457`*^9, 3.6483271727755423`*^9, {3.6483567547017527`*^9, 
   3.64835676842693*^9}, {3.6483570421242437`*^9, 3.648357043061283*^9}, {
   3.648357088722649*^9, 3.648357143618578*^9}, 3.648357187000828*^9, {
   3.64835770424432*^9, 3.648357720727326*^9}, 3.6538263202535458`*^9, 
   3.742138038851313*^9, {3.742138320154148*^9, 3.742138327611657*^9}, {
   3.742144967742916*^9, 3.742145015374515*^9}, {3.74221305202864*^9, 
   3.742213061114665*^9}, 3.742295777225556*^9, 3.742296582412019*^9, 
   3.742297070731251*^9, 3.7422974383500843`*^9, 3.7422978306656713`*^9, {
   3.742297882202826*^9, 3.742297885481818*^9}, 3.742297978936472*^9, 
   3.7423081756052837`*^9, {3.742312126444891*^9, 3.742312169630076*^9}, 
   3.742312987980901*^9}],

Cell[BoxData[
 RowBox[{"classicalWFplot", "=", 
  RowBox[{"ContourPlot", "[", 
   RowBox[{
    RowBox[{"Re", "[", 
     RowBox[{"WignerFunctionN", "[", 
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", "*", "p"}]}], ")"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "+", 
                RowBox[{"p", "^", "2"}]}], ")"}], "*", 
              RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
        "]"}], ",", 
       RowBox[{"Im", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", "*", "p"}]}], ")"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "+", 
                RowBox[{"p", "^", "2"}]}], ")"}], "*", 
              RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
        "]"}], ",", "0"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"p", ",", 
      RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
    RowBox[{"ColorFunction", "\[Rule]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Abs", "[", "#1", "]"}], ">", 
          RowBox[{"10", "^", 
           RowBox[{"(", 
            RowBox[{"-", "7"}], ")"}]}]}], ",", "White", ",", "Red"}], "]"}], 
       "&"}], ")"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.648158528228737*^9, 3.648158562221519*^9}, {
  3.6481585962231894`*^9, 3.6481586443363447`*^9}, {3.648158679360386*^9, 
  3.648158714246237*^9}, {3.648357632609377*^9, 3.648357639109188*^9}, {
  3.6483577001420183`*^9, 3.6483577012376003`*^9}}],

Cell[BoxData[{
 RowBox[{"XX", "=", "3.1"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"classicalProbDensityPlot", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "p"}]}], ")"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x", "^", "2"}], "+", 
                 RowBox[{"p", "^", "2"}]}], ")"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
         "]"}], ",", 
        RowBox[{"Im", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "p"}]}], ")"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x", "^", "2"}], "+", 
                 RowBox[{"p", "^", "2"}]}], ")"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
         "]"}], ",", "0"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"MeshStyle", "\[Rule]", 
      RowBox[{"Directive", "[", " ", 
       RowBox[{"White", ",", 
        RowBox[{"Thickness", "[", "0.003", "]"}]}], "]"}]}], ",", 
     RowBox[{"ColorFunctionScaling", "->", "False"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", 
      RowBox[{"86", "+", "81"}]}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "1"}], ",", 
     RowBox[{"Axes", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], " ", ",", 
     RowBox[{"MeshFunctions", "->", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "11", "}"}]}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"x", ",", "p", ",", "\[Rho]"}], "}"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"15", ",", "Black", ",", "Bold"}], "]"}]}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "TricoloreColorFunc"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.648158528228737*^9, 3.648158562221519*^9}, {
   3.6481585962231894`*^9, 3.6481586443363447`*^9}, {3.648158679360386*^9, 
   3.648158750441286*^9}, 3.6481593697093353`*^9, {3.648160105049062*^9, 
   3.648160105740308*^9}, 3.648160196576582*^9, 3.648160725146158*^9, 
   3.653826397465179*^9, {3.653826455273937*^9, 3.653826468835475*^9}, {
   3.6538265104339523`*^9, 3.6538265326134567`*^9}, 3.653826589371234*^9, {
   3.6538266649826736`*^9, 3.653826667782432*^9}, 3.6539385665219727`*^9, 
   3.65393906725747*^9, 3.653980397167651*^9, {3.653980428063712*^9, 
   3.6539804327866993`*^9}, 3.742138039782545*^9, 3.742138431455933*^9, {
   3.742212673512568*^9, 3.7422126784418716`*^9}, {3.7422279681962433`*^9, 
   3.7422279799561*^9}, {3.742228955674879*^9, 3.742228956682856*^9}, {
   3.742229858851469*^9, 3.7422298932988033`*^9}, 3.742295548326805*^9, 
   3.742295778462696*^9, 3.7422965852309837`*^9, 3.742297073022677*^9, 
   3.7422974383588247`*^9, 3.742298010441639*^9, 3.742308175537159*^9, 
   3.7423122142736464`*^9, 3.74233911388405*^9}],

Cell[BoxData[
 RowBox[{"classicalProbDensityPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"classicalProbDensityPlot", ",", 
    RowBox[{"ViewPoint", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"3", ",", 
       RowBox[{"-", "6"}], ",", "6"}], "}"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<x  \>\"", ",", "Italic"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\< p\>\"", ",", "Italic"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<  \[Rho]\\n\\n\>\"", ",", "Italic"}], "]"}]}], "}"}]}], 
    ",", "\[IndentingNewLine]", 
    RowBox[{"Axes", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], ",", 
    RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"30", ",", "Black", ",", "Bold"}], "]"}]}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.6538266132166557`*^9, 3.653826687208727*^9}, {
   3.653937713230644*^9, 3.6539377283837147`*^9}, {3.653938463273615*^9, 
   3.6539384987609577`*^9}, 3.653938603903137*^9, 3.653938681020383*^9, {
   3.653938799528965*^9, 3.65393881397796*^9}, {3.653939000572496*^9, 
   3.653939025962329*^9}, {3.65393916817523*^9, 3.653939191443952*^9}, {
   3.653939250950494*^9, 3.653939285680676*^9}, {3.653980504536561*^9, 
   3.653980597548603*^9}, {3.6539806626249857`*^9, 3.653980696120268*^9}, {
   3.653980824142436*^9, 3.653980824402266*^9}, 3.6540216415001*^9, {
   3.742212692974655*^9, 3.742212694460801*^9}, {3.742227720933189*^9, 
   3.7422278295885963`*^9}, {3.742228907929948*^9, 3.742228908290687*^9}, {
   3.7422294018208933`*^9, 3.7422294936989183`*^9}, {3.7422295823302813`*^9, 
   3.742229627196534*^9}, 3.742231567983062*^9}],

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{
    "export$Directoy", ",", "\"\<classicalProbDensityPlot_(3).pdf\>\""}], 
    "]"}], ",", "classicalProbDensityPlot", ",", 
   RowBox[{"ImageResolution", "\[Rule]", "300"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.653937744170443*^9, 3.6539378011017227`*^9}, {
   3.6539378383979607`*^9, 3.653937951455954*^9}, {3.65393808757485*^9, 
   3.6539380879202137`*^9}, {3.6539381627447233`*^9, 3.65393819228283*^9}, {
   3.6539382899847403`*^9, 3.653938310549165*^9}, {3.653938354058434*^9, 
   3.6539384077031727`*^9}, {3.653938517689156*^9, 3.653938551933887*^9}, {
   3.65398079947305*^9, 3.653980811116146*^9}, {3.657453724127747*^9, 
   3.657453732293494*^9}, 3.742051811512761*^9, {3.742309287707466*^9, 
   3.74230929137821*^9}, 3.74230944782478*^9, 3.7423131802447577`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"circTable", "=", 
   RowBox[{"Evaluate", "@", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"ParametricPlot3D", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"R", "*", 
           RowBox[{"Sin", "[", "u", "]"}]}], ",", 
          RowBox[{"R", "*", 
           RowBox[{"Cos", "[", "u", "]"}]}], ",", "maxWF"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"u", ",", "0", ",", 
          RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{"Directive", "[", 
          RowBox[{
           RowBox[{"RGBColor", "[", 
            RowBox[{
             RowBox[{"1", "-", "R"}], ",", 
             RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], ",", 
           RowBox[{"Thickness", "[", "0.005", "]"}]}], "]"}]}], ",", 
        RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"R", ",", "0.3", ",", "3.0", ",", "0.325"}], "}"}]}], 
     "]"}]}]}], ";", 
  RowBox[{"circTable", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Evaluate", "@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"ParametricPlot3D", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"R", "*", 
             RowBox[{"Sin", "[", "u", "]"}]}], ",", 
            RowBox[{"R", "*", 
             RowBox[{"Cos", "[", "u", "]"}]}], ",", "maxWF"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"u", ",", "0", ",", 
            RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"Directive", "[", 
            RowBox[{
             RowBox[{"RGBColor", "[", 
              RowBox[{
               RowBox[{"1", "-", "R"}], ",", 
               RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], ",", 
             RowBox[{"Thickness", "[", "0.005", "]"}]}], "]"}]}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"R", ",", "0.3", ",", "3.0", ",", "0.325"}], "}"}]}], 
       "]"}]}], ",", 
     RowBox[{"Evaluate", "@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"ParametricPlot3D", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"R", "*", 
             RowBox[{"Sin", "[", "u", "]"}]}], ",", 
            RowBox[{"R", "*", 
             RowBox[{"Cos", "[", "u", "]"}]}], ",", "maxWF"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"u", ",", "0", ",", 
            RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
          RowBox[{"ColorFunction", "->", 
           RowBox[{"Function", "[", 
            RowBox[{
             RowBox[{"{", "u", "}"}], ",", 
             RowBox[{"Hue", "[", "u", "]"}]}], "]"}]}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"R", ",", "RR", ",", "RR", ",", "0"}], "}"}]}], "]"}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.647638732469612*^9, 3.647638739359915*^9}, 
   3.6478661459964323`*^9, {3.647882937802672*^9, 3.647882953916353*^9}, {
   3.6478830346203747`*^9, 3.647883035129428*^9}, 3.6479436088338413`*^9, 
   3.6479438067579117`*^9, {3.6479461875307817`*^9, 3.6479462258032293`*^9}, {
   3.647946916371418*^9, 3.647946947241912*^9}, {3.647947125312501*^9, 
   3.647947129139003*^9}, 3.647948231910965*^9, {3.647949334456217*^9, 
   3.647949337276479*^9}, {3.647949389344603*^9, 3.647949398909251*^9}, {
   3.6479495254138327`*^9, 3.6479495266923237`*^9}, 3.6479495909939337`*^9, {
   3.64795055112781*^9, 3.647950566600129*^9}, {3.6479509114934683`*^9, 
   3.6479509159101152`*^9}, {3.6479539788903303`*^9, 3.647953990502781*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunction", "[", 
       RowBox[{"x", ",", "p", ",", 
        RowBox[{"TT", "*", "0"}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"ViewPoint", "\[Rule]", "VuPoi"}], ",", 
     RowBox[{"MeshFunctions", "->", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "11", "}"}]}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<TemperatureMap\>\""}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "ZZ"}], ",", "ZZ"}], "}"}]}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "numberOfPlotPoints"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}], "//", "Timing"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.615332338682863*^9, 3.6153323671264963`*^9}, {
   3.6153708404981537`*^9, 3.6153708442947683`*^9}, {3.615370993774354*^9, 
   3.6153709970605383`*^9}, {3.615371503594904*^9, 3.615371513169588*^9}, {
   3.615371566099598*^9, 3.6153715845516644`*^9}, {3.6153716985333223`*^9, 
   3.615371700155863*^9}, {3.615371792539176*^9, 3.615371794326886*^9}, {
   3.61537795545512*^9, 3.61537798494068*^9}, {3.6153780494292316`*^9, 
   3.615378092443664*^9}, 3.615378164538499*^9, {3.61537826459508*^9, 
   3.61537826653004*^9}, {3.615379816338554*^9, 3.615379823278825*^9}, {
   3.6153804154286327`*^9, 3.615380431346485*^9}, {3.615380908263824*^9, 
   3.615381002835142*^9}, {3.615577431830936*^9, 3.615577507511448*^9}, {
   3.615577657622074*^9, 3.615577690526105*^9}, 3.615577793267749*^9, {
   3.615577838637783*^9, 3.61557783958727*^9}, {3.615577900895199*^9, 
   3.615577905978784*^9}, {3.615582278512148*^9, 3.6155822838313217`*^9}, 
   3.615582393374818*^9, 3.615582565462751*^9, 3.615634786415193*^9, {
   3.6156398594325733`*^9, 3.61563990714559*^9}, 3.6156400083521547`*^9, {
   3.615640897890258*^9, 3.615640905313417*^9}, 3.615717823245494*^9, 
   3.615718472574972*^9, {3.61571850902551*^9, 3.615718513623602*^9}, {
   3.615718630466916*^9, 3.615718637460788*^9}, {3.6157188495094976`*^9, 
   3.6157188790367727`*^9}, {3.61571890921705*^9, 3.6157190656980677`*^9}, {
   3.615726320880335*^9, 3.615726371831237*^9}, {3.6157597966277122`*^9, 
   3.615759806308758*^9}, {3.615760537298394*^9, 3.615760539460875*^9}, {
   3.6157605754819813`*^9, 3.6157605989877567`*^9}, {3.615760669083221*^9, 
   3.615760678246271*^9}, {3.615760715064034*^9, 3.615760937770069*^9}, 
   3.615762128428687*^9, {3.615762226031069*^9, 3.6157622307856207`*^9}, {
   3.6160069364310207`*^9, 3.616007008122786*^9}, {3.616007161248086*^9, 
   3.616007292949643*^9}, {3.6160075615828733`*^9, 3.616007573991129*^9}, {
   3.616007606055682*^9, 3.616007607324213*^9}, 3.616043426011903*^9, {
   3.616043858617423*^9, 3.616043885096764*^9}, {3.6160439270698957`*^9, 
   3.616043936827976*^9}, 3.616043970825333*^9, {3.616044039486065*^9, 
   3.6160440424251337`*^9}, 3.616044261807308*^9, {3.616044294079385*^9, 
   3.616044334541947*^9}, {3.616044399698579*^9, 3.616044400344762*^9}, {
   3.646530671836835*^9, 3.646530672700842*^9}, {3.646554201008363*^9, 
   3.646554205319046*^9}, 3.7422974383656683`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"wfuncPlot2", "=", 
   RowBox[{"Show", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Show", "[", 
       RowBox[{"plotWF", ",", 
        RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
        RowBox[{"Axes", "\[Rule]", "False"}], ",", 
        RowBox[{"ImageSize", "\[Rule]", "666"}]}], "]"}], ",", 
      RowBox[{"ParametricPlot3D", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"RR", "*", 
           RowBox[{"Sin", "[", "u", "]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "RR"}], "*", 
           RowBox[{"Cos", "[", "u", "]"}]}], ",", 
          RowBox[{"0.002", "+", 
           RowBox[{"Re", "[", 
            RowBox[{"WignerFunctionN", "[", 
             RowBox[{
              RowBox[{"RR", "*", 
               RowBox[{"Sin", "[", "u", "]"}]}], ",", 
              RowBox[{
               RowBox[{"-", "RR"}], "*", 
               RowBox[{"Cos", "[", "u", "]"}]}], ",", "tt"}], "]"}], 
            "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"u", ",", "0", ",", 
          RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
        RowBox[{"ColorFunction", "->", 
         RowBox[{"Function", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
           RowBox[{"Darker", "[", "Green", "]"}]}], "]"}]}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{"Thickness", "[", "0.02", "]"}]}], ",", 
        RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
        RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}]}], "}"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{"wfuncPlot2", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"wfuncPlot2", ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<      x\>\"", ",", "Italic"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<p\>\"", ",", "Italic"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<W\\n\>\"", ",", "Italic"}], "]"}]}], "}"}]}], ",", 
    RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"50", ",", "Black", ",", "Bold"}], "]"}]}], ",", 
    RowBox[{"ViewPoint", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"12", ",", 
       RowBox[{"-", "10"}], ",", "15"}], "}"}]}], ",", 
    RowBox[{"Axes", "\[Rule]", "True"}], ",", 
    RowBox[{"TicksStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Directive", "[", 
        RowBox[{"White", ",", "12"}], "]"}], ",", 
       RowBox[{"Directive", "[", 
        RowBox[{"White", ",", "12"}], "]"}], ",", "White"}], "}"}]}]}], 
   "]"}]}], "\n", 
 RowBox[{
  RowBox[{"bImage", "=", 
   RowBox[{"GraphicsRow", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Show", "[", 
        RowBox[{
         RowBox[{"ImageCrop", "[", "wfuncPlot2", "]"}], ",", 
         RowBox[{"ImageSize", "\[Rule]", "1300"}]}], "]"}], ",", 
       RowBox[{"Show", "[", 
        RowBox[{"ringPlot", ",", 
         RowBox[{"ImageSize", "\[Rule]", "2900"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"-", "900"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "4444"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{"export$Directoy", ",", "\"\<Fig_3.pdf\>\""}], "]"}], ",", 
   RowBox[{"ImageCrop", "[", "bImage", "]"}], ",", 
   RowBox[{"ImageResolution", "\[Rule]", "900"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6485590465219183`*^9, 3.648559053111343*^9}, {
   3.648559092752021*^9, 3.648559137045835*^9}, {3.648559177476801*^9, 
   3.648559239190995*^9}, {3.648559419643278*^9, 3.6485594487395287`*^9}, {
   3.648559546257621*^9, 3.648559637553299*^9}, {3.6485598615167418`*^9, 
   3.648559866302928*^9}, {3.648559920029509*^9, 3.648559933644603*^9}, {
   3.648559966188198*^9, 3.6485600527773447`*^9}, 3.648560083323977*^9, {
   3.6485601693110437`*^9, 3.648560186584194*^9}, {3.648560218421454*^9, 
   3.648560266533884*^9}, {3.6485603124214582`*^9, 3.648560314380642*^9}, {
   3.6486362258301573`*^9, 3.6486363126805353`*^9}, {3.653976857226797*^9, 
   3.653976925766159*^9}, {3.653976985327063*^9, 3.653977054857614*^9}, {
   3.653977208017205*^9, 3.6539772268180323`*^9}, {3.653977314199946*^9, 
   3.653977316081292*^9}, 3.653977353327655*^9, {3.653977614497242*^9, 
   3.6539778553753366`*^9}, {3.653977907325851*^9, 3.653977957610896*^9}, {
   3.653978094679985*^9, 3.653978120972522*^9}, {3.653978176945641*^9, 
   3.653978191822813*^9}, {3.653979626745661*^9, 3.653979627450313*^9}, {
   3.653980124319441*^9, 3.6539801266730413`*^9}, 3.653980258482604*^9, {
   3.6541067244661016`*^9, 3.654106759865501*^9}, 3.654106877345358*^9, {
   3.654106985537045*^9, 3.654107015710679*^9}, 3.6541070457752542`*^9, {
   3.654107108242694*^9, 3.654107244987192*^9}, 3.654107357889427*^9, {
   3.654107706644525*^9, 3.654107708359571*^9}, 3.654341087318555*^9, {
   3.654341209571054*^9, 3.6543412584386587`*^9}, {3.654341318631177*^9, 
   3.654341320942432*^9}, {3.6543414618046293`*^9, 3.65434146577387*^9}, {
   3.6543415058199663`*^9, 3.654341531799667*^9}, {3.6543415628065643`*^9, 
   3.654341576995955*^9}, 3.654341613082398*^9, {3.654341644405992*^9, 
   3.654341646264318*^9}, {3.65434172897412*^9, 3.654341741602716*^9}, {
   3.654341808505887*^9, 3.654341813599106*^9}, 3.6543418553294477`*^9, 
   3.6544273045704947`*^9, {3.657452149244158*^9, 3.657452150826066*^9}, {
   3.657452277711927*^9, 3.657452278867517*^9}, 3.742138738098597*^9, {
   3.742138995400206*^9, 3.742138998331518*^9}, {3.74213903071587*^9, 
   3.742139063903084*^9}, {3.742140270672511*^9, 3.7421402716024017`*^9}, {
   3.742140362636531*^9, 3.742140405859866*^9}, {3.7421405002486687`*^9, 
   3.742140500512911*^9}, {3.7421424778588257`*^9, 3.7421425054161377`*^9}, {
   3.742142599796652*^9, 3.7421426124441643`*^9}, {3.7421426756611013`*^9, 
   3.742142675945744*^9}, {3.742142768112966*^9, 3.742142768627222*^9}, {
   3.742142825387662*^9, 3.742142852985085*^9}, {3.742142913942569*^9, 
   3.7421429570837317`*^9}, 3.742142987434577*^9, 3.742144334569034*^9, {
   3.742144368383478*^9, 3.742144369620262*^9}, {3.742144457882986*^9, 
   3.7421444860234337`*^9}, 3.742144521787504*^9, 3.74214462127956*^9, {
   3.742144662385795*^9, 3.7421446875489407`*^9}, {3.7421447179798203`*^9, 
   3.7421447949831247`*^9}, {3.742144833253914*^9, 3.742144851605036*^9}, {
   3.742144882081992*^9, 3.74214493464627*^9}, 3.742145056654104*^9, {
   3.74214511207267*^9, 3.7421452516805964`*^9}, {3.742210874611397*^9, 
   3.742210897631857*^9}, {3.742211457943129*^9, 3.742211504781809*^9}, {
   3.74221291567918*^9, 3.742212934043833*^9}, {3.742213104616263*^9, 
   3.742213125977688*^9}, {3.742213191374324*^9, 3.7422131987526207`*^9}, 
   3.742227706462267*^9, {3.7422980333397303`*^9, 3.742298034969694*^9}, {
   3.742299083066085*^9, 3.742299107168294*^9}, {3.742299419522505*^9, 
   3.74229949349971*^9}, 3.742309302346685*^9, 3.742309422832943*^9, {
   3.7423101222724237`*^9, 3.74231017533114*^9}, {3.742310208695114*^9, 
   3.7423102510826387`*^9}, {3.742310521765566*^9, 3.742310597867312*^9}, {
   3.7423106372846947`*^9, 3.742310661352025*^9}, 3.742310833392308*^9, {
   3.742311007982957*^9, 3.7423110246647387`*^9}, {3.742311060145501*^9, 
   3.742311060410727*^9}, 3.742311093126815*^9, {3.742311149202343*^9, 
   3.742311149671795*^9}, {3.742311183957704*^9, 3.742311223424152*^9}, 
   3.742311358228778*^9, {3.7423115442909613`*^9, 3.742311597534885*^9}, {
   3.742311636707163*^9, 3.742311657834074*^9}, 3.7423117660827293`*^9, 
   3.742312934293977*^9, 3.742312967053672*^9, 3.742313163447928*^9, {
   3.742316003114581*^9, 3.742316011050598*^9}, {3.742316050432148*^9, 
   3.742316106716523*^9}, {3.7423397663329153`*^9, 3.742339779544776*^9}, {
   3.742339895196981*^9, 3.742339897991786*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"plotWF", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"MeshFunctions", "->", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "11", "}"}]}], ",", 
     RowBox[{"MeshStyle", "\[Rule]", 
      RowBox[{"Directive", "[", " ", 
       RowBox[{"White", ",", 
        RowBox[{"Thickness", "[", "0.003", "]"}]}], "]"}]}], ",", 
     RowBox[{"ColorFunctionScaling", "->", "False"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "TricoloreColorFunc"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "43"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6485590465219183`*^9, 3.648559053111343*^9}, {
   3.648559092752021*^9, 3.648559137045835*^9}, {3.648559177476801*^9, 
   3.648559239190995*^9}, {3.648559419643278*^9, 3.6485594487395287`*^9}, {
   3.648559546257621*^9, 3.648559637553299*^9}, {3.6485598615167418`*^9, 
   3.648559866302928*^9}, {3.648559920029509*^9, 3.648559933644603*^9}, {
   3.648559966188198*^9, 3.6485600527773447`*^9}, 3.648560083323977*^9, {
   3.6485601693110437`*^9, 3.648560186584194*^9}, {3.648560218421454*^9, 
   3.648560266533884*^9}, {3.6485603124214582`*^9, 3.648560314380642*^9}, {
   3.6486362258301573`*^9, 3.6486363126805353`*^9}, {3.653976857226797*^9, 
   3.653976925766159*^9}, {3.653976985327063*^9, 3.653977054857614*^9}, {
   3.653977208017205*^9, 3.6539772268180323`*^9}, {3.653977314199946*^9, 
   3.653977316081292*^9}, 3.653977353327655*^9, {3.653977614497242*^9, 
   3.6539778553753366`*^9}, {3.653977907325851*^9, 3.653977957610896*^9}, {
   3.653978094679985*^9, 3.653978120972522*^9}, {3.653978176945641*^9, 
   3.653978191822813*^9}, {3.653979626745661*^9, 3.653979627450313*^9}, {
   3.653980124319441*^9, 3.6539801266730413`*^9}, 3.653980258482604*^9, {
   3.6541067244661016`*^9, 3.654106759865501*^9}, 3.654106877345358*^9, {
   3.654106985537045*^9, 3.654107015710679*^9}, 3.6541070457752542`*^9, {
   3.654107108242694*^9, 3.654107244987192*^9}, 3.654107357889427*^9, {
   3.654107706644525*^9, 3.654107708359571*^9}, 3.654341087318555*^9, {
   3.654341209571054*^9, 3.6543412584386587`*^9}, {3.654341318631177*^9, 
   3.654341320942432*^9}, {3.6543414618046293`*^9, 3.65434146577387*^9}, {
   3.6543415058199663`*^9, 3.654341531799667*^9}, {3.6543415628065643`*^9, 
   3.654341576995955*^9}, 3.654341613082398*^9, {3.654341644405992*^9, 
   3.654341646264318*^9}, {3.65434172897412*^9, 3.654341741602716*^9}, {
   3.654341808505887*^9, 3.654341813599106*^9}, 3.6543418553294477`*^9, 
   3.6544273045704947`*^9, {3.657452149244158*^9, 3.657452150826066*^9}, {
   3.657452277711927*^9, 3.657452278867517*^9}, 3.742138738098597*^9, {
   3.742138995400206*^9, 3.742138998331518*^9}, {3.74213903071587*^9, 
   3.742139063903084*^9}, {3.742140270672511*^9, 3.7421402716024017`*^9}, {
   3.742140362636531*^9, 3.742140405859866*^9}, {3.7421405002486687`*^9, 
   3.742140500512911*^9}, {3.7421424778588257`*^9, 3.7421425054161377`*^9}, {
   3.742142599796652*^9, 3.7421426124441643`*^9}, {3.7421426756611013`*^9, 
   3.742142675945744*^9}, {3.742142768112966*^9, 3.742142768627222*^9}, {
   3.742142825387662*^9, 3.742142852985085*^9}, {3.742142913942569*^9, 
   3.7421429570837317`*^9}, 3.742142987434577*^9, 3.742144334569034*^9, {
   3.742144368383478*^9, 3.742144369620262*^9}, {3.742144457882986*^9, 
   3.7421444860234337`*^9}, 3.742144521787504*^9, 3.74214462127956*^9, {
   3.742144662385795*^9, 3.7421446875489407`*^9}, {3.7421447179798203`*^9, 
   3.7421447949831247`*^9}, {3.742144833253914*^9, 3.742144851605036*^9}, {
   3.742144882081992*^9, 3.74214493464627*^9}, 3.742145056654104*^9, {
   3.74214511207267*^9, 3.7421452516805964`*^9}, {3.742210874611397*^9, 
   3.742210897631857*^9}, {3.742211457943129*^9, 3.742211504781809*^9}, {
   3.74221291567918*^9, 3.742212934043833*^9}, {3.742213104616263*^9, 
   3.742213125977688*^9}, {3.742213191374324*^9, 3.7422131987526207`*^9}, 
   3.742227706462267*^9, {3.7422980333397303`*^9, 3.742298034969694*^9}, {
   3.742299083066085*^9, 3.742299107168294*^9}, {3.742299419522505*^9, 
   3.74229949349971*^9}, 3.742309302346685*^9, 3.742309422832943*^9, {
   3.7423101222724237`*^9, 3.74231017533114*^9}, {3.742310208695114*^9, 
   3.7423102510826387`*^9}, {3.742310521765566*^9, 3.742310597867312*^9}, {
   3.7423106372846947`*^9, 3.742310661352025*^9}, 3.742310833392308*^9, {
   3.742311007982957*^9, 3.7423110246647387`*^9}, {3.742311060145501*^9, 
   3.742311060410727*^9}, 3.742311093126815*^9, {3.742311149202343*^9, 
   3.742311149671795*^9}, {3.742311183957704*^9, 3.742311223424152*^9}, 
   3.742311358228778*^9, {3.7423115442909613`*^9, 3.742311597534885*^9}, {
   3.742311636707163*^9, 3.742311657834074*^9}, 3.7423117660827293`*^9, 
   3.7423129444420843`*^9, {3.742313026580103*^9, 3.742313048793202*^9}}],

Cell[BoxData[
 RowBox[{"wfuncPlot2", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Show", "[", 
      RowBox[{"plotWF", ",", 
       RowBox[{"LabelStyle", "\[Rule]", 
        RowBox[{"Directive", "[", 
         RowBox[{"30", ",", "Black", ",", "Bold"}], "]"}]}], ",", 
       RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
       RowBox[{"Axes", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], " ", ",", 
       RowBox[{"AxesEdge", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}]}], "}"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Ticks", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "0", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "0", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0.1", ",", "0.2"}], "}"}]}], "}"}]}], ",", 
       RowBox[{"AxesStyle", "\[Rule]", "Black"}], ",", "\[IndentingNewLine]", 
       
       RowBox[{"AxesLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<x  \>\"", ",", "Italic"}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<   p\>\"", ",", "Italic"}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<W\\n\\n\\n\>\"", ",", "Italic"}], "]"}]}], "}"}]}], 
       ",", 
       RowBox[{"LabelStyle", "\[Rule]", 
        RowBox[{"Directive", "[", 
         RowBox[{"15", ",", "Black", ",", "Bold"}], "]"}]}]}], "]"}], ",", 
     RowBox[{"ParametricPlot3D", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"RR", "*", 
          RowBox[{"Sin", "[", "u", "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "RR"}], "*", 
          RowBox[{"Cos", "[", "u", "]"}]}], ",", 
         RowBox[{"0.002", "+", 
          RowBox[{"Re", "[", 
           RowBox[{"WignerFunctionN", "[", 
            RowBox[{
             RowBox[{"RR", "*", 
              RowBox[{"Sin", "[", "u", "]"}]}], ",", 
             RowBox[{
              RowBox[{"-", "RR"}], "*", 
              RowBox[{"Cos", "[", "u", "]"}]}], ",", "tt"}], "]"}], "]"}]}]}],
         "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"u", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"ColorFunction", "->", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
          RowBox[{"Darker", "[", "Green", "]"}]}], "]"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "}"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.742213259107532*^9, 3.742213284153386*^9}, {
   3.742218781400899*^9, 3.742218828098901*^9}, {3.742218861994879*^9, 
   3.742218862894993*^9}, {3.742218902888925*^9, 3.7422189227176533`*^9}, {
   3.742218986752289*^9, 3.742219089254506*^9}, {3.742219133208385*^9, 
   3.742219156393695*^9}, {3.742219246199089*^9, 3.7422192562809467`*^9}, {
   3.7422193321508427`*^9, 3.7422195498918037`*^9}, 3.742227300823196*^9, {
   3.7422273369812803`*^9, 3.742227405703404*^9}, {3.7422275076369877`*^9, 
   3.742227566308584*^9}, {3.742227610303133*^9, 3.742227676309206*^9}, {
   3.7422286382367373`*^9, 3.742228638562584*^9}, {3.7422297155981293`*^9, 
   3.742229778580681*^9}, {3.74222982105112*^9, 3.742229822100243*^9}, {
   3.742229920394944*^9, 3.742229922529271*^9}, {3.742299216922162*^9, 
   3.74229923974727*^9}, {3.742299276875489*^9, 3.742299308581987*^9}, {
   3.742299344727427*^9, 3.742299347434038*^9}, 3.742339840278872*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"bImage", "=", 
   RowBox[{"GraphicsRow", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"classicalProbDensityPlot", ",", 
       RowBox[{"Show", "[", "wfuncPlot2", "]"}]}], "}"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"fig1Plot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"bImage", ",", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"Show", "[", 
          RowBox[{"initWfuncPlot", ",", 
           RowBox[{"ImageSize", "\[Rule]", "300"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"400", ",", 
           RowBox[{"-", "135"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{
          "\"\<(b)                                 (a)                        \
    (c)\>\"", ",", "30", ",", "Bold"}], 
          RowBox[{"(*", 
           RowBox[{",", 
            RowBox[{"Background", "\[Rule]", "White"}]}], "*)"}], "]"}], ",", 
         
         RowBox[{"{", 
          RowBox[{"330", ",", 
           RowBox[{"-", "95"}]}], "}"}]}], "]"}]}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{"export$Directoy", ",", 
     RowBox[{"ToString", "[", " ", "stateCASE", "]"}], ",", 
     "\"\<__fig_1_(3).pdf\>\""}], "]"}], ",", 
   RowBox[{"ImageCrop", "[", "fig1Plot", "]"}], ",", 
   RowBox[{"ImageResolution", "\[Rule]", "1200"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{"export$Directoy", ",", 
     RowBox[{"ToString", "[", " ", "stateCASE", "]"}], ",", 
     "\"\<__fig_1_(3).png\>\""}], "]"}], ",", 
   RowBox[{"ImageCrop", "[", "fig1Plot", "]"}], ",", 
   RowBox[{"ImageResolution", "\[Rule]", "1200"}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.654021311891164*^9, 3.65402225065594*^9, {3.6541016234226294`*^9, 
   3.654101639993896*^9}, {3.654102019592784*^9, 3.6541020270471697`*^9}, 
   3.654102076595422*^9, {3.657452082204701*^9, 3.657452093906151*^9}, {
   3.7422126269841547`*^9, 3.742212641301606*^9}, {3.742212717030529*^9, 
   3.7422128121212883`*^9}, 3.742212859341935*^9, {3.7422129556989307`*^9, 
   3.742212960650578*^9}, 3.7422133037081823`*^9, {3.742228344180483*^9, 
   3.742228353156621*^9}, {3.742228385033085*^9, 3.742228448988532*^9}, {
   3.742228671163574*^9, 3.742228725432995*^9}, {3.742230197660028*^9, 
   3.742230263216123*^9}, {3.742230296787098*^9, 3.742230509960466*^9}, 
   3.742231450418461*^9, {3.742231485877706*^9, 3.742231524578046*^9}, {
   3.742292120864436*^9, 3.742292128256329*^9}, {3.742298837054853*^9, 
   3.742298845174458*^9}, {3.742298889114526*^9, 3.742298892703134*^9}, {
   3.7423092040687037`*^9, 3.742309220003942*^9}, {3.7423094478303967`*^9, 
   3.74230944783193*^9}, {3.7423131802552767`*^9, 3.7423131802616453`*^9}}],

Cell[BoxData[
 RowBox[{"timePrint", "[", "TheEnd", "]"}]], "Input",
 CellChangeTimes->{{3.742145836331196*^9, 3.742145842051343*^9}}],

Cell[BoxData[{"LAMBDA", "\[IndentingNewLine]", "TT", "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Pi", "/", 
    RowBox[{"LAMBDA", "^", "2"}]}], "/", "4"}], "//", "N"}]}], "Input",
 CellChangeTimes->{{3.749487647769548*^9, 3.749487647770055*^9}, {
  3.749487962168252*^9, 3.7494879676960773`*^9}}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1358, 713},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
PrintingOptions->{"PaperOrientation"->"Portrait",
"PaperSize"->{594.75, 842.25},
"PostScriptOutputFile"->"/home/ole/PDF/Kerr.pdf",
"PrintCellBrackets"->False,
"PrintMultipleHorizontalPages"->False,
"PrintRegistrationMarks"->False,
"PrintingMargins"->{{54, 54}, {72, 72}}},
CellProlog:>SelectionMove[
  EvaluationCell[], All, Cell],
FrontEndVersion->"9.0 for Linux x86 (64-bit) (February 7, 2013)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]]}, Visible -> False, 
  FrontEndVersion -> "9.0 for Linux x86 (64-bit) (February 7, 2013)", 
  StyleDefinitions -> "PrivateStylesheetFormatting.nb"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 566, 13, 109, "Title"],
Cell[1148, 37, 7843, 147, 231, "Input"],
Cell[8994, 186, 1059, 29, 77, "Input"],
Cell[10056, 217, 14358, 276, 473, "Input"],
Cell[24417, 495, 12033, 337, 847, "Input"],
Cell[36453, 834, 3578, 110, 99, "Input"],
Cell[CellGroupData[{
Cell[40056, 948, 1648, 23, 50, "Subtitle"],
Cell[41707, 973, 4235, 110, 165, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45979, 1088, 1678, 24, 50, "Subtitle"],
Cell[47660, 1114, 5798, 108, 77, "Input"],
Cell[53461, 1224, 7508, 159, 187, "Input"],
Cell[60972, 1385, 4999, 98, 165, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66008, 1488, 386, 5, 50, "Subtitle"],
Cell[CellGroupData[{
Cell[66419, 1497, 8508, 216, 364, "Input"],
Cell[74930, 1715, 522, 12, 23, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[75501, 1733, 148, 2, 50, "Subtitle"],
Cell[75652, 1737, 1616, 45, 143, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[77305, 1787, 99, 1, 50, "Subtitle"],
Cell[77407, 1790, 6021, 154, 275, "Input"],
Cell[83431, 1946, 879, 15, 71, "Text"],
Cell[84313, 1963, 1174, 19, 71, "Text"],
Cell[CellGroupData[{
Cell[85512, 1986, 192, 2, 29, "Subsubtitle"],
Cell[85707, 1990, 3004, 69, 55, "Input"],
Cell[88714, 2061, 1506, 33, 55, "Input"],
Cell[90223, 2096, 3706, 94, 99, "Input"],
Cell[93932, 2192, 2766, 64, 104, "Input"],
Cell[96701, 2258, 1378, 39, 121, "Input"],
Cell[98082, 2299, 1302, 32, 99, "Input"],
Cell[99387, 2333, 3214, 92, 127, "Input"],
Cell[102604, 2427, 2990, 92, 127, "Input"],
Cell[105597, 2521, 450, 8, 68, "Text"],
Cell[106050, 2531, 211, 3, 32, "Chapter"],
Cell[106264, 2536, 1196, 34, 99, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[107509, 2576, 325, 4, 50, "Subtitle"],
Cell[107837, 2582, 5648, 115, 209, "Input"],
Cell[113488, 2699, 2449, 48, 55, "Input"],
Cell[115940, 2749, 4187, 91, 121, "Input"],
Cell[CellGroupData[{
Cell[120152, 2844, 298, 4, 43, "Subsubtitle"],
Cell[120453, 2850, 5273, 121, 253, "Input"],
Cell[125729, 2973, 617, 15, 32, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[126383, 2993, 117, 1, 29, "Subsubtitle"],
Cell[126503, 2996, 94, 1, 32, "Input"],
Cell[126600, 2999, 3166, 79, 205, "Input"],
Cell[129769, 3080, 2051, 56, 54, "Input"],
Cell[131823, 3138, 3206, 72, 121, "Input"],
Cell[135032, 3212, 1221, 22, 32, "Input"],
Cell[136256, 3236, 757, 14, 32, "Input"],
Cell[137016, 3252, 997, 22, 32, "Input"],
Cell[138016, 3276, 3419, 65, 99, "Input"],
Cell[141438, 3343, 1914, 34, 32, "Input"],
Cell[143355, 3379, 844, 19, 55, "Input"],
Cell[144202, 3400, 2925, 43, 143, "Input"],
Cell[147130, 3445, 8208, 198, 363, "Input"],
Cell[155341, 3645, 8215, 198, 363, "Input"],
Cell[163559, 3845, 1763, 39, 99, "Input"],
Cell[165325, 3886, 662, 19, 32, "Input"],
Cell[165990, 3907, 2611, 59, 99, "Input"],
Cell[168604, 3968, 1746, 46, 99, "Input"],
Cell[170353, 4016, 3321, 80, 99, "Input"],
Cell[173677, 4098, 5549, 106, 99, "Input"],
Cell[179229, 4206, 419, 9, 36, "Input"],
Cell[179651, 4217, 8514, 225, 451, "Input"],
Cell[188168, 4444, 292, 5, 32, "Input"],
Cell[188463, 4451, 3451, 75, 165, "Input"],
Cell[191917, 4528, 1700, 30, 32, "Input"],
Cell[193620, 4560, 1659, 27, 55, "Input"],
Cell[195282, 4589, 1104, 23, 55, "Input"],
Cell[196389, 4614, 1073, 22, 55, "Input"],
Cell[197465, 4638, 1433, 22, 55, "Input"],
Cell[198901, 4662, 3637, 90, 187, "Input"],
Cell[202541, 4754, 2090, 59, 99, "Input"],
Cell[204634, 4815, 3710, 86, 143, "Input"],
Cell[208347, 4903, 1846, 37, 77, "Input"],
Cell[210196, 4942, 870, 15, 32, "Input"],
Cell[211069, 4959, 3831, 92, 231, "Input"],
Cell[214903, 5053, 3431, 61, 55, "Input"],
Cell[218337, 5116, 7898, 153, 209, "Input"],
Cell[226238, 5271, 5269, 84, 77, "Input"],
Cell[231510, 5357, 4072, 97, 165, "Input"],
Cell[235585, 5456, 3016, 69, 187, "Input"],
Cell[238604, 5527, 133, 2, 32, "Input"],
Cell[238740, 5531, 292, 6, 77, "Input"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> Figures/180804_151126_KERR__WFlow__Fig__4__M9.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    229424,       5361]
NotebookOptionsPosition[    224830,       5232]
NotebookOutlinePosition[    225763,       5262]
CellTagsIndexPosition[    225720,       5259]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Quantum Kerr Oscillator M9 version",
 "\n",
 Cell[BoxData[
  StyleBox[
   RowBox[{
   "Figures", ",", " ", "AppendixFigure", ",", " ", "Animations", ",", " ", 
    RowBox[{"Brumer", " ", "State"}]}], "SubsubitemParagraph"]], "Input",
  CellChangeTimes->{{3.656008349356085*^9, 3.656008382149452*^9}}]
}], "Title",
 CellChangeTimes->{{3.6149642069439497`*^9, 3.6149642195438023`*^9}, {
   3.615042293352717*^9, 3.6150422968241043`*^9}, 3.625311915921473*^9, 
   3.629566265496887*^9, {3.6481255432372704`*^9, 3.6481255440958643`*^9}, 
   3.656008420070451*^9, {3.74283242674988*^9, 3.742832430927847*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Quit", "[", "]"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";", 
    RowBox[{"Clear", "[", "Derivative", "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"SetOptions", "[", 
     RowBox[{
      RowBox[{"EvaluationNotebook", "[", "]"}], ",", 
      RowBox[{"CellProlog", "\[RuleDelayed]", 
       RowBox[{"SelectionMove", "[", 
        RowBox[{
         RowBox[{"EvaluationCell", "[", "]"}], ",", "All", ",", "Cell"}], 
        "]"}]}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"progressCount", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"showDetailsAndPlots", "=", "False"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"plotColorsList", "=", 
     RowBox[{"{", 
      RowBox[{"Blue", ",", "Purple", ",", 
       RowBox[{"Lighter", "[", "Blue", "]"}], ",", "Cyan", ",", "White", ",", 
       "White", ",", "White", ",", "Yellow", ",", "Orange", ",", "Red", ",", 
       "Red", ",", "Pink"}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"blueRedColorFunc", "=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Blend", "[", 
        RowBox[{"plotColorsList", ",", 
         RowBox[{"Rescale", "[", 
          RowBox[{"#3", ",", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.06"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], "]"}]}], 
        "]"}], "&"}], ")"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TricoloreColorsList", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Blue", "]"}], ",", "Blue", ",", "Blue", ",", 
       "Blue", ",", 
       RowBox[{"Lighter", "[", "Blue", "]"}], ",", 
       RowBox[{"Lighter", "[", "Blue", "]"}], ",", 
       RowBox[{"Lighter", "[", 
        RowBox[{"Lighter", "[", "Blue", "]"}], "]"}], ",", "White", ",", 
       RowBox[{"Lighter", "[", 
        RowBox[{"Lighter", "[", "Red", "]"}], "]"}], ",", 
       RowBox[{"Lighter", "[", "Red", "]"}], ",", 
       RowBox[{"Lighter", "[", "Red", "]"}], ",", 
       RowBox[{"Lighter", "[", "Red", "]"}], ",", 
       RowBox[{"Lighter", "[", "Red", "]"}], ",", "Red", ",", 
       RowBox[{"Darker", "[", 
        RowBox[{"Red", ",", "0.25"}], "]"}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"TricoloreColorFunc", "=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Blend", "[", 
        RowBox[{"TricoloreColorsList", ",", 
         RowBox[{"Rescale", "[", 
          RowBox[{"#3", ",", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.1"}], ",", 
           RowBox[{"2", "*", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "4"}], ",", "0.725"}], "}"}]}]}], 
          "]"}]}], "]"}], "&"}], ")"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.6156320458775873`*^9, 
   3.615632066333396*^9}, 3.6156331592048607`*^9, 3.6156331921326523`*^9, {
   3.61563347871996*^9, 3.615633504831564*^9}, {3.615633534974391*^9, 
   3.615633571018347*^9}, {3.615633637584827*^9, 3.615633656101695*^9}, {
   3.615633687291555*^9, 3.615633702998143*^9}, 3.615633767353943*^9, 
   3.615634260064809*^9, {3.615634516238912*^9, 3.6156345165996103`*^9}, {
   3.615640718301269*^9, 3.615640723993116*^9}, {3.615640965047326*^9, 
   3.6156409652607117`*^9}, {3.615641364047477*^9, 3.615641365896698*^9}, 
   3.615641846478875*^9, 3.6156420647131767`*^9, {3.615648084078582*^9, 
   3.6156481144810963`*^9}, 3.6156498327198343`*^9, 3.6157177256918793`*^9, {
   3.615717771202983*^9, 3.615717798779161*^9}, {3.6157181718105164`*^9, 
   3.615718282003779*^9}, {3.615719385664939*^9, 3.615719388771999*^9}, {
   3.615724780152248*^9, 3.615724787339726*^9}, {3.6157309564883137`*^9, 
   3.615731030826474*^9}, {3.615731074372919*^9, 3.61573114030761*^9}, {
   3.615731221093851*^9, 3.615731224848073*^9}, {3.6157314468020973`*^9, 
   3.615731470924478*^9}, {3.615731536071617*^9, 3.615731540499689*^9}, {
   3.615731607905945*^9, 3.615731623780262*^9}, {3.615731663309916*^9, 
   3.6157316861671352`*^9}, {3.615731718343873*^9, 3.615731738235317*^9}, {
   3.6157317701934967`*^9, 3.615731806749566*^9}, {3.6157318683178463`*^9, 
   3.615731882165018*^9}, {3.615731914516308*^9, 3.615731949377364*^9}, {
   3.6157319862071753`*^9, 3.615731994269411*^9}, {3.615732088833954*^9, 
   3.6157320902528753`*^9}, {3.6157321530526648`*^9, 3.61573217229843*^9}, {
   3.6157324153143797`*^9, 3.615732513813241*^9}, 3.615740661005199*^9, {
   3.615758274977693*^9, 3.615758276562348*^9}, {3.6157592315738153`*^9, 
   3.6157592323300734`*^9}, 3.615759981718157*^9, {3.6158225675164633`*^9, 
   3.6158225693822193`*^9}, {3.616045417246179*^9, 3.6160454257091827`*^9}, {
   3.616045531559072*^9, 3.616045531928966*^9}, {3.616067735438904*^9, 
   3.616067736005248*^9}, {3.61606851236817*^9, 3.616068514824626*^9}, {
   3.616070893498361*^9, 3.616070900398108*^9}, 3.616074615415929*^9, {
   3.616078112415565*^9, 3.616078113530233*^9}, 3.616079102974662*^9, {
   3.6165105547529297`*^9, 3.6165105719640102`*^9}, {3.6165108370872707`*^9, 
   3.6165108371121063`*^9}, {3.624955694060576*^9, 3.624955723011841*^9}, {
   3.625311042746018*^9, 3.625311042942409*^9}, {3.6253114467779493`*^9, 
   3.625311447056411*^9}, {3.625312009651863*^9, 3.625312014721457*^9}, {
   3.6253121746040087`*^9, 3.625312176561607*^9}, 3.625312517659998*^9, {
   3.646528237212318*^9, 3.646528240487083*^9}, {3.646528567067741*^9, 
   3.646528567630477*^9}, {3.646553033831624*^9, 3.646553041901435*^9}, {
   3.6465540283623657`*^9, 3.646554029653775*^9}, 3.646554974743787*^9, {
   3.6465551308370132`*^9, 3.6465552238336163`*^9}, {3.646992616136801*^9, 
   3.646992622216215*^9}, 3.6469926624627857`*^9, {3.646992815002122*^9, 
   3.646992826336493*^9}, 3.6469981390459223`*^9, {3.647097731410119*^9, 
   3.6470977450637074`*^9}, {3.6560092867529507`*^9, 
   3.6560092932770243`*^9}, {3.74205103708955*^9, 3.7420510381576557`*^9}, {
   3.742295989026023*^9, 3.742295993696061*^9}, {3.742296165740394*^9, 
   3.742296166700605*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"wfColors", "=", 
   RowBox[{"{", 
    RowBox[{
    "Blue", ",", "Blue", ",", "Purple", ",", "Cyan", ",", "White", ",", 
     "White", ",", "White", ",", "Yellow", ",", "Orange", ",", "Red", ",", 
     "Pink"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wfColorsFunction", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Blend", "[", 
      RowBox[{"wfColors", ",", 
       RowBox[{"Rescale", "[", 
        RowBox[{"#3", ",", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.03"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], "]"}]}], 
      "]"}], "&"}], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wfColors", "=", "TricoloreColorsList"}], ";"}]}], "Input",
 CellChangeTimes->{{3.742295740545905*^9, 3.742295747922028*^9}, {
  3.742296195544841*^9, 3.742296203275223*^9}, {3.742296680792679*^9, 
  3.7422967435310373`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"stateCASE", "=", 
   RowBox[{"(*", "coherentState", " ", "*)"}], "squeezedVacuumState"}], 
  RowBox[{"(*", "twoStateSuperpostion", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"TrueQ", "[", 
     RowBox[{"stateCASE", "==", "squeezedVacuumState"}], "]"}], ",", 
    RowBox[{"(*", "squeezedState", "*)"}], 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"sQueeze", "=", 
       RowBox[{"1", "/", "3"}]}], " ", ";", 
      RowBox[{"stateParameter", "=", "sQueeze"}], ";", 
      RowBox[{"ttevol", ":=", 
       RowBox[{"TT", "/", "3"}]}], ";", 
      RowBox[{"smallLAMBDA", "=", "1"}], ";", 
      RowBox[{"NMAX", "=", "8"}], ";", 
      RowBox[{"RR", "=", 
       RowBox[{"16", "/", "10"}]}], ";"}], "}"}], ",", 
    RowBox[{"(*", "coherentState", "*)"}], 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Displace", "=", 
       RowBox[{"4", "/", "5"}]}], ",", 
      RowBox[{
       RowBox[{"stateParameter", "=", "Displace"}], ";", 
       RowBox[{"ttevol", ":=", 
        RowBox[{"TT", "/", "4"}]}], ";", 
       RowBox[{"smallLAMBDA", "=", 
        RowBox[{"I", "/", "4"}]}], ";", 
       RowBox[{"NMAX", "=", "8"}], ";", 
       RowBox[{"RR", "=", 
        RowBox[{"16", "/", "10"}]}], ";"}]}], "}"}]}], "]"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Displace", "=", 
       RowBox[{"7", "/", "12"}]}], ",", 
      RowBox[{
       RowBox[{"stateParameter", "=", "Displace"}], ";", 
       RowBox[{"ttevol", ":=", 
        RowBox[{"TT", "/", "4"}]}], ";", 
       RowBox[{"smallLAMBDA", "=", 
        RowBox[{"1", "/", "4"}]}], ";", 
       RowBox[{"NMAX", "=", "8"}], ";", 
       RowBox[{"RR", "=", 
        RowBox[{"9", "/", "10"}]}], ";"}]}], "}"}], "]"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"invertKerr", "=", "1"}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"=", 
    RowBox[{
     RowBox[{"1", ":", " ", 
      RowBox[{"not", " ", "inverted", "     ", "OR"}]}], "   ", "=", 
     RowBox[{"I", ":", " ", "Inverted"}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Hbar", "=", "1"}], ";", " ", 
   RowBox[{"M", "=", "1"}], ";", " ", 
   RowBox[{"K", "=", "1"}], ";", " ", 
   RowBox[{"mMixAngle", "=", 
    RowBox[{"Pi", "/", 
     RowBox[{"(", 
      RowBox[{"6", "+", "1"}], ")"}]}]}], ";", "  ", 
   RowBox[{"mMixAngle", "=", 
    RowBox[{"Pi", "/", 
     RowBox[{"(", "4", ")"}]}]}], ";", "  ", 
   RowBox[{"LAMBDA", "=", 
    RowBox[{"invertKerr", "*", "smallLAMBDA"}]}], ";", "  ", 
   RowBox[{"FixParameters", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"h", "->", "Hbar"}], ",", 
      RowBox[{"m", "->", "M"}], ",", 
      RowBox[{"k", "->", "K"}], ",", 
      RowBox[{"\[CapitalLambda]", "->", "LAMBDA"}], ",", 
      RowBox[{"\[Lambda]", "->", "LAMBDA"}]}], "}"}]}], " ", ";"}], " ", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TT", ":=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{
          RowBox[{"Pi", " ", "/", " ", 
           RowBox[{"Abs", "[", 
            RowBox[{"smallLAMBDA", "^", "2"}], "]"}]}], " ", "/", 
          RowBox[{"Abs", "[", 
           RowBox[{
            RowBox[{"E0", "[", "1", "]"}], "-", 
            RowBox[{"E0", "[", "0", "]"}]}], "]"}]}]}], ")"}], "/", "8"}], 
      " ", "/.", "FixParameters"}], ",", "4"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DTT", ":=", 
    RowBox[{"N", "[", 
     RowBox[{"TT", "/", "numberOfFrames"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ClearParameters", "=", 
    RowBox[{"ClearAll", "[", 
     RowBox[{
     "h", ",", "m", ",", "k", ",", "\[Lambda]", ",", "\[CapitalLambda]"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"labelPlot", "=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"TrueQ", "[", 
     RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], ",", 
    RowBox[{"StringJoin", "[", 
     RowBox[{"\"\<Squeeze=\>\"", ",", 
      RowBox[{"ToString", "[", 
       RowBox[{"N", "[", 
        RowBox[{"stateParameter", ",", "4"}], "]"}], "]"}]}], "]"}], ",", 
    RowBox[{"StringJoin", "[", 
     RowBox[{"\"\<Coherent=\>\"", ",", 
      RowBox[{"ToString", "[", 
       RowBox[{"N", "[", 
        RowBox[{"stateParameter", ",", "4"}], "]"}], "]"}]}], "]"}]}], 
   "]"}]}], "\n", 
 RowBox[{
  RowBox[{"VuPoi", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "4"}], ",", "5"}], "}"}]}], ";", " ", 
  RowBox[{"export$Directoy", "=", 
   RowBox[{"StringJoin", "[", 
    RowBox[{"\"\</home/ole/Shared/temp/\>\"", ",", 
     RowBox[{"ToString", "[", "stateCASE", "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{" ", 
  RowBox[{
   RowBox[{"animationCreation", "=", "True"}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{"numberOfFrames", "=", 
  RowBox[{"70", "-", "45"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"numberOfPlotPoints", "=", "31"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"imgRes", "=", "600"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", "TT", "]"}]}], "Input",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.6156320458775873`*^9, 
   3.615632066333396*^9}, 3.6156331592048607`*^9, 3.6156331921326523`*^9, {
   3.61563347871996*^9, 3.615633504831564*^9}, {3.615633534974391*^9, 
   3.615633571018347*^9}, {3.615633637584827*^9, 3.615633656101695*^9}, {
   3.615633687291555*^9, 3.615633702998143*^9}, 3.615633767353943*^9, 
   3.615634260064809*^9, {3.615634516238912*^9, 3.6156345165996103`*^9}, {
   3.615640718301269*^9, 3.615640723993116*^9}, {3.615640965047326*^9, 
   3.6156409652607117`*^9}, {3.615641364047477*^9, 3.615641365896698*^9}, 
   3.615641846478875*^9, 3.6156420647131767`*^9, {3.615648084078582*^9, 
   3.6156481144810963`*^9}, 3.6156498327198343`*^9, 3.6157177256918793`*^9, {
   3.615717771202983*^9, 3.615717798779161*^9}, {3.6157181718105164`*^9, 
   3.615718282003779*^9}, {3.615719385664939*^9, 3.615719388771999*^9}, {
   3.615724780152248*^9, 3.615724787339726*^9}, {3.6157309564883137`*^9, 
   3.615731030826474*^9}, {3.615731074372919*^9, 3.61573114030761*^9}, {
   3.615731221093851*^9, 3.615731224848073*^9}, {3.6157314468020973`*^9, 
   3.615731470924478*^9}, {3.615731536071617*^9, 3.615731540499689*^9}, {
   3.615731607905945*^9, 3.615731623780262*^9}, {3.615731663309916*^9, 
   3.6157316861671352`*^9}, {3.615731718343873*^9, 3.615731738235317*^9}, {
   3.6157317701934967`*^9, 3.615731806749566*^9}, {3.6157318683178463`*^9, 
   3.615731882165018*^9}, {3.615731914516308*^9, 3.615731949377364*^9}, {
   3.6157319862071753`*^9, 3.615731994269411*^9}, {3.615732088833954*^9, 
   3.6157320902528753`*^9}, {3.6157321530526648`*^9, 3.61573217229843*^9}, {
   3.6157324153143797`*^9, 3.615732513813241*^9}, 3.615740661005199*^9, {
   3.615758274977693*^9, 3.615758276562348*^9}, {3.6157592315738153`*^9, 
   3.6157592323300734`*^9}, 3.615759981718157*^9, {3.6158225675164633`*^9, 
   3.6158225693822193`*^9}, {3.616045417246179*^9, 3.6160454257091827`*^9}, {
   3.616045531559072*^9, 3.616045531928966*^9}, {3.616067735438904*^9, 
   3.616067736005248*^9}, {3.61606851236817*^9, 3.616068514824626*^9}, {
   3.616070893498361*^9, 3.616070900398108*^9}, 3.616074615415929*^9, {
   3.616078112415565*^9, 3.616078113530233*^9}, 3.616079102974662*^9, {
   3.6165105547529297`*^9, 3.6165105719640102`*^9}, {3.6165108370872707`*^9, 
   3.6165108371121063`*^9}, {3.624955694060576*^9, 3.624955723011841*^9}, {
   3.625311042746018*^9, 3.625311042942409*^9}, {3.6253114467779493`*^9, 
   3.625311447056411*^9}, {3.625312009651863*^9, 3.625312014721457*^9}, {
   3.6253121746040087`*^9, 3.625312176561607*^9}, 3.625312517659998*^9, {
   3.646528237212318*^9, 3.646528240487083*^9}, {3.646528567067741*^9, 
   3.646528567630477*^9}, {3.646553033831624*^9, 3.646553041901435*^9}, {
   3.6465540283623657`*^9, 3.646554029653775*^9}, 3.646554974743787*^9, {
   3.6465551308370132`*^9, 3.6465552238336163`*^9}, {3.646992616136801*^9, 
   3.646992622216215*^9}, 3.6469926624627857`*^9, {3.646992815002122*^9, 
   3.646992826336493*^9}, 3.6469981390459223`*^9, {3.647097731410119*^9, 
   3.6470977711808157`*^9}, 3.647360477023466*^9, 3.6473623159039183`*^9, 
   3.647639486991949*^9, 3.647775743906917*^9, 3.647776081497377*^9, 
   3.647776862032036*^9, 3.6477810324993067`*^9, 3.647781147037665*^9, {
   3.647782110497978*^9, 3.647782113027494*^9}, {3.647941243590602*^9, 
   3.64794128585658*^9}, {3.647942322800074*^9, 3.6479423229765377`*^9}, {
   3.647942359387619*^9, 3.647942389854985*^9}, {3.647942973689354*^9, 
   3.6479429761961937`*^9}, {3.6479448159915323`*^9, 3.647944822222885*^9}, {
   3.6479451827971373`*^9, 3.647945198242318*^9}, 3.6479487683466263`*^9, {
   3.648121593649688*^9, 3.6481215947008877`*^9}, {3.648123654723319*^9, 
   3.648123693583171*^9}, {3.6481237975721817`*^9, 3.64812379839423*^9}, 
   3.648123869500578*^9, {3.648123963752718*^9, 3.648123987226544*^9}, {
   3.648124139183362*^9, 3.648124141762126*^9}, 3.648124385596273*^9, {
   3.648124450489668*^9, 3.648124470144237*^9}, {3.648125497539983*^9, 
   3.6481254980803022`*^9}, 3.648127207683023*^9, {3.648129733205455*^9, 
   3.64812973433359*^9}, {3.648131598587099*^9, 3.64813164436154*^9}, {
   3.648132790038649*^9, 3.6481327913054657`*^9}, 3.648135280197627*^9, {
   3.6481356487240334`*^9, 3.648135648877891*^9}, {3.648136022075742*^9, 
   3.648136025741894*^9}, 3.648136986947774*^9, 3.648137512475025*^9, 
   3.648138660203727*^9, 3.648139523582602*^9, {3.6481551655813503`*^9, 
   3.648155170975871*^9}, 3.648159439960387*^9, 3.648160762338786*^9, {
   3.648161149366193*^9, 3.6481611508060713`*^9}, 3.648162338766151*^9, {
   3.648198137495487*^9, 3.64819820905842*^9}, {3.648198359532854*^9, 
   3.6481983979523363`*^9}, {3.648198477337332*^9, 3.6481984788957777`*^9}, {
   3.648198925937114*^9, 3.648198934610105*^9}, 3.6481992392334223`*^9, {
   3.648212263091679*^9, 3.648212268924767*^9}, {3.648213281124625*^9, 
   3.648213281256587*^9}, {3.648215624999454*^9, 3.64821562866201*^9}, 
   3.648215821996347*^9, {3.648231932469376*^9, 3.648231938342593*^9}, {
   3.648242036189931*^9, 3.6482420810387383`*^9}, {3.64824211231628*^9, 
   3.648242118720455*^9}, {3.648320087568425*^9, 3.648320095223948*^9}, 
   3.64832548424756*^9, {3.648357230085614*^9, 3.6483573901263123`*^9}, 
   3.648357448782195*^9, 3.648357480766802*^9, {3.648357799253729*^9, 
   3.648357873870412*^9}, 3.6483579342341557`*^9, {3.6483580238104*^9, 
   3.648358027574563*^9}, 3.6484780796643133`*^9, {3.648478878529975*^9, 
   3.648478890957799*^9}, {3.648478938245063*^9, 3.648478942684215*^9}, 
   3.648481683308153*^9, {3.648484653043892*^9, 3.6484846545325336`*^9}, 
   3.648558200202774*^9, {3.648558529051745*^9, 3.648558529711141*^9}, 
   3.648566542907082*^9, {3.648595548006069*^9, 3.648595552163698*^9}, {
   3.648595608535007*^9, 3.6485956300909367`*^9}, 3.648596244953361*^9, {
   3.6486327691780367`*^9, 3.6486327704389343`*^9}, {3.653827115383219*^9, 
   3.653827130794415*^9}, 3.653979488449481*^9, {3.6539796997956944`*^9, 
   3.6539797076329117`*^9}, {3.654101323247204*^9, 3.654101324725233*^9}, 
   3.6541013648112307`*^9, {3.6541041865407467`*^9, 3.654104190469612*^9}, 
   3.654104523098547*^9, {3.654105139327928*^9, 3.654105192084413*^9}, {
   3.654106134008523*^9, 3.654106134285*^9}, {3.654340257913258*^9, 
   3.654340258366995*^9}, 3.654507455434484*^9, {3.655640891240521*^9, 
   3.655640891776668*^9}, {3.655641016656946*^9, 3.655641028537932*^9}, 
   3.655641134692958*^9, {3.6556412799551897`*^9, 3.65564129601861*^9}, 
   3.655641379926013*^9, {3.655641481984911*^9, 3.65564148438238*^9}, 
   3.655641588703174*^9, {3.6560044998370543`*^9, 3.6560045031922894`*^9}, {
   3.6560046257169447`*^9, 3.65600462928763*^9}, {3.656005408406949*^9, 
   3.656005429019431*^9}, {3.656005805553939*^9, 3.656005806362729*^9}, 
   3.6560058490939493`*^9, 3.656008638079142*^9, {3.65600927590808*^9, 
   3.656009278482408*^9}, {3.657268008360805*^9, 3.65726801935233*^9}, {
   3.6572714077676*^9, 3.657271420851448*^9}, {3.657272321112818*^9, 
   3.657272326383922*^9}, {3.657273311406228*^9, 3.657273320397456*^9}, {
   3.6572824949759912`*^9, 3.6572825039383593`*^9}, {3.657521679531212*^9, 
   3.657521746339992*^9}, 3.658061191060657*^9, {3.742308555576408*^9, 
   3.74230856430512*^9}, {3.742309071701375*^9, 3.742309072250309*^9}, {
   3.742309386056534*^9, 3.742309387098872*^9}, {3.7423131947877197`*^9, 
   3.742313195326483*^9}, {3.742313844008106*^9, 3.742313844599057*^9}, 
   3.7423186145441093`*^9, {3.742391075934449*^9, 3.742391088133459*^9}, {
   3.7423915982503767`*^9, 3.7423916307374487`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"$t0", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"timePrint", ",", 
    RowBox[{"{", 
     RowBox[{"HoldAll", ",", "Listable"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"prn", "[", "arg_", "]"}], ":=", 
   RowBox[{"Print", "[", 
    RowBox[{
     RowBox[{"HoldForm", "[", "arg", "]"}], ",", "\"\< = \>\"", ",", "arg"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"timePrint", "[", "XX_", "]"}], ":=", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Time spent= \>\"", ",", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ",", "4"}], "]"}], 
      ",", "\"\< Seconds  = \>\"", ",", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ")"}], "/", 
         "60"}], ",", "4"}], "]"}], ",", "\"\< Minutes   for   \>\"", ",", 
      RowBox[{"HoldForm", "[", " ", "XX", "]"}], ",", "\"\< = \>\"", ",", 
      "XX"}], "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 

 RowBox[{
  RowBox[{"Derivative", "/:", 
   RowBox[{"MakeBoxes", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Derivative", "[", "\[Alpha]__", "]"}], "[", "wflow_", "]"}], 
      "[", "vars__Symbol", "]"}], ",", "TraditionalForm"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"bb", ",", "dd", ",", "sp"}], "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"MakeBoxes", "[", 
        RowBox[{"dd", ",", "_"}], "]"}], "^=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"{", "\[Alpha]", "}"}], "]"}], "\[Equal]", "1"}], ",", 
         "\"\<\[DifferentialD]\>\"", ",", "\"\<\[PartialD]\>\""}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"MakeBoxes", "[", 
        RowBox[{"sp", ",", "_"}], "]"}], "^=", "\"\<\[ThinSpace]\>\""}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"bb", "/:", 
       RowBox[{"MakeBoxes", "[", 
        RowBox[{
         RowBox[{"bb", "[", "x__", "]"}], ",", "_"}], "]"}], ":=", 
       RowBox[{"RowBox", "[", 
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"ToBoxes", "[", "#", "]"}], "&"}], ",", 
          RowBox[{"{", "x", "}"}]}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"FractionBox", "[", 
       RowBox[{
        RowBox[{"ToBoxes", "[", 
         RowBox[{"bb", "[", 
          RowBox[{
           RowBox[{"dd", "^", 
            RowBox[{"Plus", "[", "\[Alpha]", "]"}]}], ",", "wflow"}], "]"}], 
         "]"}], ",", 
        RowBox[{"ToBoxes", "[", 
         RowBox[{"Apply", "[", 
          RowBox[{"bb", ",", 
           RowBox[{"Riffle", "[", 
            RowBox[{
             RowBox[{"Map", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"bb", "[", 
                 RowBox[{"dd", ",", "#"}], "]"}], "&"}], ",", 
               RowBox[{"Select", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"{", "vars", "}"}], "^", 
                   RowBox[{"{", "\[Alpha]", "}"}]}], ")"}], ",", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"#", "=!=", "1"}], "&"}], ")"}]}], "]"}]}], "]"}], 
             ",", "sp"}], "]"}]}], "]"}], "]"}]}], "]"}]}]}], "]"}]}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Make", " ", "Derivative", " ", "Output", " ", "BEAUTIFUL", "    ", 
     RowBox[{"http", ":"}]}], "//", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"pages", ".", "uoregon", ".", "edu"}], "/", "noeckel"}], "/", 
       "computernotes"}], "/", "Mathematica"}], "/", 
     RowBox[{"EquationEditing", ".", "html"}]}]}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Make3d", "[", 
    RowBox[{"plot_", ",", "height_", ",", "opacity_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "newplot", "}"}], ",", 
     RowBox[{
      RowBox[{"newplot", "=", 
       RowBox[{"First", "@", 
        RowBox[{"Graphics", "[", "plot", "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"newplot", "=", 
       RowBox[{
        RowBox[{"N", "@", "newplot"}], "/.", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"x_", "?", "AtomQ"}], ",", 
           RowBox[{"y_", "?", "AtomQ"}]}], "}"}], "\[RuleDelayed]", 
         RowBox[{"{", 
          RowBox[{"x", ",", "y", ",", "height"}], "}"}]}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"newplot", "/.", 
       RowBox[{
        RowBox[{"GraphicsComplex", "[", "xx__", "]"}], "\[RuleDelayed]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Opacity", "[", "opacity", "]"}], ",", 
          RowBox[{"GraphicsComplex", "[", "xx", "]"}]}], "}"}]}]}]}]}], 
    "]"}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Show", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"plotWF", ",", 
        RowBox[{"Graphics3D", "[", 
         RowBox[{"Make3d", "[", 
          RowBox[{"streamInColor", ",", "maxWF", ",", ".75"}], "]"}], "]"}]}],
        "}"}], ",", 
      RowBox[{"ViewPoint", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "100"}], "}"}]}]}], "]"}], "  ", "does", 
    " ", "NOT", " ", "work"}], "*)"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"to3d", "[", 
     RowBox[{"plot_", ",", "height_", ",", "opacity_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "newplot", "}"}], ",", 
      RowBox[{
       RowBox[{"newplot", "=", 
        RowBox[{"First", "@", 
         RowBox[{"Graphics", "[", "plot", "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"newplot", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"N", "@", "newplot"}], "/.", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x_", "?", "AtomQ"}], ",", 
             RowBox[{"y_", "?", "AtomQ"}]}], "}"}], "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"x", ",", "y", ",", "height"}], "}"}]}]}], "/.", 
         RowBox[{
          RowBox[{"Arrowheads", "[", 
           RowBox[{"List", "[", 
            RowBox[{"List", "[", 
             RowBox[{"x_", ",", "y_", ",", "notz_"}], "]"}], "]"}], "]"}], 
          "\[Rule]", 
          RowBox[{"Arrowheads", "[", 
           RowBox[{"List", "[", 
            RowBox[{"List", "[", 
             RowBox[{"x", ",", "y"}], "]"}], "]"}], "]"}]}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"newplot", "/.", 
        RowBox[{
         RowBox[{"GraphicsComplex", "[", "xx__", "]"}], "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Opacity", "[", "opacity", "]"}], ",", 
           RowBox[{"GraphicsComplex", "[", "xx", "]"}]}], "}"}]}]}]}]}], 
     "]"}]}], ";"}], "\n", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"dChange", "[", 
    RowBox[{"expression", ",", 
     RowBox[{"{", "transformations", "}"}], ",", 
     RowBox[{"{", "oldVars", "}"}], ",", 
     RowBox[{"{", "newVars", "}"}], ",", 
     RowBox[{"{", "functions", "}"}]}], "]"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ClearAll", "[", "dChange", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dChange", "[", 
    RowBox[{
    "expr_", ",", "transformations_List", ",", "oldVars_List", ",", 
     "newVars_List", ",", "functions_List"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "pos", ",", "functionsReplacements", ",", "variablesReplacements", ",", 
       "arguments", ",", "heads", ",", "newVarsSolved"}], "}"}], ",", 
     RowBox[{
      RowBox[{"pos", "=", 
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{"Outer", "[", 
          RowBox[{"Position", ",", "functions", ",", "oldVars"}], "]"}], ",", 
         
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "2", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"3", ",", "4"}], "}"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"heads", "=", 
       RowBox[{"functions", "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "0"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"arguments", "=", 
       RowBox[{"List", "@@@", "functions"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"newVarsSolved", "=", 
       RowBox[{"newVars", "/.", 
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{"transformations", ",", "newVars"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"functionsReplacements", "=", 
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{"Function", "[", 
          RowBox[{"i", ",", 
           RowBox[{
            RowBox[{"heads", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Function", "[", 
                RowBox[{"#", ",", "#2"}], "]"}], "&"}], "[", 
              RowBox[{
               RowBox[{"arguments", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", 
               RowBox[{"ReplacePart", "[", 
                RowBox[{
                 RowBox[{"functions", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", 
                 RowBox[{"Thread", "[", 
                  RowBox[{
                   RowBox[{"pos", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
                   "newVarsSolved"}], "]"}]}], "]"}]}], "]"}], ")"}]}]}], 
          "]"}], ",", 
         RowBox[{"Range", "@", 
          RowBox[{"Length", "@", "functions"}]}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"variablesReplacements", "=", 
       RowBox[{
        RowBox[{"Solve", "[", 
         RowBox[{"transformations", ",", "oldVars"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"expr", "/.", "functionsReplacements"}], "/.", 
         "variablesReplacements"}], "//", "Simplify"}], "//", "Normal"}]}]}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"dChange", "[", 
   RowBox[{"expr_", ",", 
    RowBox[{"functions", ":", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"_", "[", "___", "]"}], "\[Equal]", "_"}], ")"}], ".."}], 
      "}"}]}]}], "]"}], ":=", 
  RowBox[{"expr", "/.", 
   RowBox[{"Replace", "[", 
    RowBox[{"functions", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"f_", "[", "vars__", "]"}], "\[Equal]", "body_"}], ")"}], 
      "\[RuleDelayed]", 
      RowBox[{"(", 
       RowBox[{"f", "\[Rule]", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", "vars", "}"}], ",", "body"}], "]"}]}], ")"}]}], ",", 
     RowBox[{"{", "1", "}"}]}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dChange", "[", 
    RowBox[{"expr_", ",", "x___"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"dChange", "[", 
      RowBox[{"expr", ",", "##"}], "]"}], "&"}], "@@", 
    RowBox[{"Replace", "[", 
     RowBox[{
      RowBox[{"{", "x", "}"}], ",", 
      RowBox[{
       RowBox[{"var", ":", 
        RowBox[{"Except", "[", "_List", "]"}]}], "\[RuleDelayed]", 
       RowBox[{"{", "var", "}"}]}], ",", 
      RowBox[{"{", "1", "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.646998142831975*^9, {3.6476413934824963`*^9, 3.647641439641926*^9}, 
   3.6476415793211184`*^9, {3.648198402668096*^9, 3.648198404464897*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"dChange", "[", 
    RowBox[{"expression", ",", 
     RowBox[{"{", "transformations", "}"}], ",", 
     RowBox[{"{", "oldVars", "}"}], ",", 
     RowBox[{"{", "newVars", "}"}], ",", 
     RowBox[{"{", "functions", "}"}]}], "]"}], "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{
   RowBox[{"dChange", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"u", "[", 
         RowBox[{"x", ",", "t"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "2"}], "}"}]}], "]"}], "\[Equal]", 
      RowBox[{
       RowBox[{"c", "^", "2"}], " ", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"u", "[", 
          RowBox[{"x", ",", "t"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "\[Equal]", 
        RowBox[{"x", "+", 
         RowBox[{"c", " ", "t"}]}]}], ",", 
       RowBox[{"r", "\[Equal]", 
        RowBox[{"x", "-", 
         RowBox[{"c", " ", "t"}]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "t"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "r"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", "[", 
       RowBox[{"x", ",", "t"}], "]"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
   
   RowBox[{"dChange", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"\[Eta]", "*", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"f", "[", "\[Eta]", "]"}], ",", "\[Eta]"}], "]"}]}], ",",
           "\[Eta]"}], "]"}], "/", "\[Eta]"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"s", "^", "2"}], "/", 
           RowBox[{"\[Eta]", "^", "2"}]}]}], ")"}], "*", 
        RowBox[{"f", "[", "\[Eta]", "]"}]}], "-", 
       RowBox[{
        RowBox[{"f", "[", "\[Eta]", "]"}], "^", "3"}]}], "\[Equal]", "0"}], 
     ",", 
     RowBox[{"\[Eta]", "\[Equal]", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "z"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}], "]"}]}], ",", "\[Eta]", ",", "z", 
     ",", 
     RowBox[{"f", "[", "\[Eta]", "]"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dChange", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"u", "[", 
           RowBox[{"x", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], "+", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"u", "[", 
          RowBox[{"x", ",", "t"}], "]"}], ",", 
         RowBox[{"{", "t", "}"}]}], "]"}], "-", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"x", " ", 
          RowBox[{"u", "[", 
           RowBox[{"x", ",", "t"}], "]"}]}], ",", 
         RowBox[{"{", "x", "}"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"u", "[", 
        RowBox[{"x", ",", "t"}], "]"}], "\[Equal]", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], " ", 
          RowBox[{"x", "^", "2"}]}], "]"}], " ", 
        RowBox[{"f", "[", "x", "]"}], " ", 
        RowBox[{"T", "[", "t", "]"}]}]}]}], "]"}], "//", 
    "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.647641475160035*^9, 3.647641498154008*^9}, {
   3.647641543282469*^9, 3.647641544305929*^9}, 3.647641592260879*^9}],

Cell[CellGroupData[{

Cell["Classical Eigenfunctions", "Subtitle",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630620536209*^9}, {
   3.615630656303398*^9, 3.6156306666273937`*^9}, {3.648462292665238*^9, 
   3.6484623020688343`*^9}}],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"showDetailsAndPlots", "\[Equal]", "True"}], ",", 
   RowBox[{"(*", 
    RowBox[{"Show", " ", "Brumer", " ", "Classical", " ", "Eigenfunctions"}], 
    "*)"}], 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"jj", "=", "2"}], ";", "\n", 
     RowBox[{"XX", "=", "2"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"p", "+", 
          RowBox[{"I", " ", "x"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"p", "-", 
          RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"jj", "/", "2"}], ")"}]}], ";", "\n", 
     RowBox[{"GraphicsRow", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Plot3D", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Re", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"p", "+", 
                  RowBox[{"I", " ", "x"}]}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{"p", "-", 
                  RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"jj", "/", "2"}], ")"}]}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", 
             RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"p", ",", 
             RowBox[{"-", "XX"}], ",", "XX"}], "}"}]}], "]"}], ",", 
         RowBox[{"Plot3D", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Im", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"p", "+", 
                  RowBox[{"I", " ", "x"}]}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{"p", "-", 
                  RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"jj", "/", "2"}], ")"}]}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", 
             RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"p", ",", 
             RowBox[{"-", "XX"}], ",", "XX"}], "}"}]}], "]"}], ",", 
         RowBox[{"Plot3D", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Re", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"p", "+", 
                   RowBox[{"I", " ", "x"}]}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"p", "-", 
                   RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{"jj", "/", "2"}], ")"}]}], "]"}], ",", 
             RowBox[{"Im", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"p", "+", 
                   RowBox[{"I", " ", "x"}]}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"p", "-", 
                   RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{"jj", "/", "2"}], ")"}]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", 
             RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"p", ",", 
             RowBox[{"-", "XX"}], ",", "XX"}], "}"}]}], "]"}]}], "}"}], ",", 
       RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}]}], "}"}], ","}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.6484623066456842`*^9, 3.648462313322529*^9}, {
  3.648462343757187*^9, 3.648462348946628*^9}, {3.648462414414464*^9, 
  3.648462423777483*^9}, {3.6484625700068913`*^9, 3.648462716605606*^9}, {
  3.648462751914608*^9, 3.648462870658814*^9}, {3.648476488978311*^9, 
  3.648476512262414*^9}, {3.648484803819274*^9, 3.648484809093198*^9}, {
  3.656005774012751*^9, 3.656005787163701*^9}, {3.65600846210395*^9, 
  3.656008465880529*^9}, {3.656008656017507*^9, 3.656008681777755*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Assignment of State: Squeezed Vacuum, Coherent State or 2-mode superposition\
\>", "Subtitle",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630620536209*^9}, {
   3.615630656303398*^9, 3.6156306666273937`*^9}, 3.656004695788188*^9}],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"TrueQ", "[", 
    RowBox[{"stateCASE", "==", "squeezedVacuumState"}], "]"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Squeezed", " ", "Vacuum"}], "*)"}], 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"n_", ",", "r_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"Mod", "[", 
        RowBox[{"n", ",", "2"}], "]"}]}], ")"}], "*", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", 
          RowBox[{"Tanh", "[", "r", "]"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"n", "/", "2"}], ")"}]}], "/", 
       RowBox[{"2", "^", 
        RowBox[{"(", 
         RowBox[{"n", "/", "2"}], ")"}]}]}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "/", "2"}], ")"}], "!"}]}], " ", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"n", "!"}], "/", 
       RowBox[{"Cosh", "[", "r", "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
   ",", 
   RowBox[{"(*", 
    RowBox[{"Coherent", " ", "State"}], "*)"}], 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"n_", ",", "r_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"r", "^", "2"}]}], "/", "2"}], "]"}], "*", 
     RowBox[{
      RowBox[{"r", "^", "n"}], "/", " ", 
      RowBox[{"Sqrt", "[", " ", 
       RowBox[{"n", "!"}], "]"}]}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.615630728652275*^9, 
   3.615630777189464*^9}, {3.61563081930855*^9, 3.615630829989641*^9}, {
   3.6156309214343233`*^9, 3.615630946955887*^9}, {3.615630977592058*^9, 
   3.6156310861637573`*^9}, {3.615631131220243*^9, 3.6156311872428627`*^9}, {
   3.615631230817059*^9, 3.6156312685815687`*^9}, {3.6156313480841846`*^9, 
   3.6156313901882677`*^9}, {3.615631486800911*^9, 3.615631487915812*^9}, {
   3.615631536011013*^9, 3.615631637816193*^9}, 3.615631868100024*^9, {
   3.615631924512506*^9, 3.6156319262381363`*^9}, {3.615631959743784*^9, 
   3.6156320368530083`*^9}, {3.615632218620048*^9, 3.6156322530705214`*^9}, {
   3.615632396608055*^9, 3.615632397442463*^9}, 3.615632441121344*^9, {
   3.615632513038216*^9, 3.6156325315957212`*^9}, 3.615632567448143*^9, {
   3.615632632047385*^9, 3.6156326781963997`*^9}, {3.6156327585698853`*^9, 
   3.6156327972272387`*^9}, {3.615632892706315*^9, 3.615632927673995*^9}, {
   3.61563302029067*^9, 3.615633021730453*^9}, {3.615633052247924*^9, 
   3.615633139391014*^9}, {3.615633250742509*^9, 3.615633252300255*^9}, {
   3.615633371965705*^9, 3.6156334715337543`*^9}, {3.615633521473732*^9, 
   3.615633523585849*^9}, {3.615633605978108*^9, 3.615633631917869*^9}, {
   3.6156338087883387`*^9, 3.615633870979003*^9}, {3.615634363709557*^9, 
   3.615634377815282*^9}, {3.6157191114523706`*^9, 3.615719118711396*^9}, {
   3.615719376199911*^9, 3.615719377060686*^9}, 3.615724760534513*^9, {
   3.647774676640965*^9, 3.647774946387105*^9}, {3.647774982276249*^9, 
   3.647775028150834*^9}, {3.6477751576146173`*^9, 3.647775272638075*^9}, 
   3.6477753802410517`*^9, {3.647775426490138*^9, 3.647775489004987*^9}, {
   3.64777555227553*^9, 3.647775553578343*^9}, 3.647775599297473*^9, {
   3.6477756710072947`*^9, 3.6477757161661587`*^9}, 3.64777579603017*^9, 
   3.6477758345738173`*^9, {3.647775875783554*^9, 3.647775888651189*^9}, 
   3.6477759673695087`*^9, {3.6477760165804253`*^9, 3.647776061173418*^9}, 
   3.6477809577883244`*^9, {3.648135481979289*^9, 3.648135570976281*^9}, {
   3.648135622784834*^9, 3.648135634006173*^9}, {3.648135671391283*^9, 
   3.6481357234700813`*^9}, {3.6481357703769617`*^9, 3.64813577096496*^9}, 
   3.6481370020405083`*^9, {3.6481375002486343`*^9, 3.648137500655303*^9}, {
   3.648138610690114*^9, 3.648138649438416*^9}, {3.648139474880383*^9, 
   3.648139476208766*^9}, {3.64816080585052*^9, 3.648160809050832*^9}, {
   3.648161090409831*^9, 3.648161135631425*^9}, {3.648198236272389*^9, 
   3.648198302347412*^9}, 3.648198346713374*^9, {3.6481987744837513`*^9, 
   3.648198787694199*^9}, {3.648198824809278*^9, 3.648198830944315*^9}, {
   3.648198861661236*^9, 3.648198895409309*^9}, 3.648358032439155*^9, {
   3.6560052263894167`*^9, 3.656005255450087*^9}, {3.656005502706415*^9, 
   3.656005524209649*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"schleichAm", "[", 
    RowBox[{"n_", ",", "squee_", ",", "displace_"}], "]"}], " ", "=", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"2", " ", "Pi", " ", "squee", " ", "*", 
       RowBox[{"(", 
        RowBox[{"n", "+", 
         RowBox[{"1", "/", "2"}], "-", 
         RowBox[{"displace", "^", "2"}]}], ")"}]}], "]"}]}], "*", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "+", 
         RowBox[{"1", "/", "2"}], "-", 
         RowBox[{"displace", "^", "2"}]}], ")"}], "/", "squee"}]}], "]"}]}]}], 
  RowBox[{"(*", 
   RowBox[{"schleich", "  ", 
    RowBox[{"(", 
     RowBox[{"4.43", "a"}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"n_", ",", "r_"}], "]"}], "=", 
    RowBox[{
     RowBox[{"Sqrt", "[", "2", "]"}], "*", 
     RowBox[{
      RowBox[{"schleichAm", "[", 
       RowBox[{"n", ",", "Squee", ",", "Displace"}], "]"}], "^", 
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}]}], "*", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", 
         RowBox[{"(", "n", ")"}]}], "*", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", "*", "Displace", "*", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"n", "+", 
            RowBox[{"1", "/", "2"}]}], "]"}]}], "]"}]}]}], ")"}]}]}], "*)"}], 
  
  RowBox[{"(*", 
   RowBox[{"Squeezed", " ", 
    RowBox[{"Coherent", ":", " ", 
     RowBox[{"schleich", " ", 
      RowBox[{"(", "4.47", ")"}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"sumRest", "[", 
      RowBox[{"r_", ",", "N_"}], "]"}], "=", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"c", "[", 
          RowBox[{"n", ",", "r"}], "]"}], "^", "2"}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", 
          RowBox[{"N", "+", "1"}], ",", "Infinity"}], "}"}]}], "]"}], "//", 
      "Simplify"}]}], ";"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"sumRest", "[", 
      RowBox[{"r", ",", 
       RowBox[{"Floor", "[", "nCutOff", "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0.01", ",", "1.7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"nCutOff", ",", "6", ",", "40"}], "}"}]}], "]"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nmax", "=", " ", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"sQueeze", "<", "0.75"}], ",", "4", ",", 
     RowBox[{"Ceiling", "[", 
      RowBox[{"Re", "[", 
       RowBox[{"nN", "/.", " ", 
        RowBox[{"FindRoot", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"sumRest", "[", 
             RowBox[{"sQueeze", ",", "nN"}], "]"}], "*", 
            RowBox[{"Conjugate", "[", 
             RowBox[{"sumRest", "[", 
              RowBox[{"sQueeze", ",", "nN"}], "]"}], "]"}]}], "\[Equal]", 
           RowBox[{"0.01", "^", "2"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"nN", ",", "1"}], "}"}]}], "]"}]}], "]"}], "]"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Cut-off at        Nmax = \>\"", ",", "Nmax"}], "]"}]}], "Input",\

 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.615630728652275*^9, 
   3.615630777189464*^9}, {3.61563081930855*^9, 3.615630829989641*^9}, {
   3.6156309214343233`*^9, 3.615630946955887*^9}, {3.615630977592058*^9, 
   3.6156310861637573`*^9}, {3.615631131220243*^9, 3.6156311872428627`*^9}, {
   3.615631230817059*^9, 3.6156312685815687`*^9}, {3.6156313480841846`*^9, 
   3.6156313901882677`*^9}, {3.615631486800911*^9, 3.615631487915812*^9}, {
   3.615631536011013*^9, 3.615631637816193*^9}, 3.615631868100024*^9, {
   3.615631924512506*^9, 3.6156319262381363`*^9}, {3.615631959743784*^9, 
   3.6156320368530083`*^9}, {3.615632218620048*^9, 3.6156322530705214`*^9}, {
   3.615632396608055*^9, 3.615632397442463*^9}, 3.615632441121344*^9, {
   3.615632513038216*^9, 3.6156325315957212`*^9}, 3.615632567448143*^9, {
   3.615632632047385*^9, 3.6156326781963997`*^9}, {3.6156327585698853`*^9, 
   3.6156327972272387`*^9}, {3.615632892706315*^9, 3.615632927673995*^9}, {
   3.61563302029067*^9, 3.615633021730453*^9}, {3.615633052247924*^9, 
   3.615633139391014*^9}, {3.615633250742509*^9, 3.615633252300255*^9}, {
   3.615633371965705*^9, 3.6156334715337543`*^9}, {3.615633521473732*^9, 
   3.615633523585849*^9}, {3.615633605978108*^9, 3.615633631917869*^9}, {
   3.6156338087883387`*^9, 3.615633870979003*^9}, {3.615634363709557*^9, 
   3.615634377815282*^9}, {3.6157191114523706`*^9, 3.615719118711396*^9}, {
   3.615719376199911*^9, 3.615719377060686*^9}, 3.615724760534513*^9, {
   3.647774676640965*^9, 3.647774946387105*^9}, {3.647774982276249*^9, 
   3.647775028150834*^9}, {3.6477751576146173`*^9, 3.647775272638075*^9}, 
   3.6477753802410517`*^9, {3.647775426490138*^9, 3.647775489004987*^9}, {
   3.64777555227553*^9, 3.647775553578343*^9}, 3.647775599297473*^9, {
   3.6477756710072947`*^9, 3.6477757161661587`*^9}, 3.64777579603017*^9, 
   3.6477758345738173`*^9, {3.647775875783554*^9, 3.647775888651189*^9}, 
   3.6477759673695087`*^9, {3.6477760165804253`*^9, 3.647776061173418*^9}, 
   3.6477809577883244`*^9, {3.648135481979289*^9, 3.648135570976281*^9}, {
   3.648135622784834*^9, 3.648135634006173*^9}, {3.648135671391283*^9, 
   3.6481357234700813`*^9}, {3.6481357703769617`*^9, 3.64813577096496*^9}, 
   3.6481370020405083`*^9, {3.6481375002486343`*^9, 3.648137500655303*^9}, {
   3.648138610690114*^9, 3.648138649438416*^9}, {3.648139474880383*^9, 
   3.648139476208766*^9}, {3.64816080585052*^9, 3.648160809050832*^9}, {
   3.648161090409831*^9, 3.648161135631425*^9}, {3.648198236272389*^9, 
   3.648198302347412*^9}, 3.648198346713374*^9, 3.6481987744837513`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Nmax", "=", "NMAX"}], "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Superposition", " ", "0"}], " ", "&"}], " ", "2"}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"If", "[", " ", 
    RowBox[{
     RowBox[{"stateCASE", "==", "twoStateSuperpostion"}], ",", 
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"n_", ",", "r_"}], "]"}], ":=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"n", "<", "2"}], ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"n", "<", "1"}], ",", 
          RowBox[{"Cos", "[", "mMixAngle", "]"}], ",", 
          RowBox[{"Sin", "[", "mMixAngle", "]"}]}], "]"}], ",", "0"}], 
       "]"}]}], ","}], "]"}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{"sumC", "=", 
  RowBox[{
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"n", ",", "stateParameter"}], "]"}], "^", "2"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "Nmax"}], "}"}]}], "]"}], "//", 
   "N"}]}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n", ",", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{"c", "[", 
          RowBox[{"n", ",", "r"}], "]"}], "]"}], "/.", 
        RowBox[{"r", "\[Rule]", "stateParameter"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "Nmax"}], "}"}]}], "]"}], ",", 
   RowBox[{"Filling", "\[Rule]", "Axis"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"PointSize", "[", "Large", "]"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.615630728652275*^9, 
   3.615630761234407*^9}, {3.6156337325919237`*^9, 3.615633748118788*^9}, {
   3.6156337824151287`*^9, 3.615633791809537*^9}, 3.6156340162062902`*^9, {
   3.6156344340348043`*^9, 3.615634448277055*^9}, {3.615731495335596*^9, 
   3.615731496258127*^9}, {3.615731554159746*^9, 3.615731588995831*^9}, {
   3.615731645456256*^9, 3.615731650031377*^9}, {3.6157325652719793`*^9, 
   3.615732594288124*^9}, {3.616155043898801*^9, 3.616155049634276*^9}, {
   3.6161551558787947`*^9, 3.616155166172997*^9}, 3.616155224429307*^9, {
   3.625313289975685*^9, 3.625313291263955*^9}, {3.646529214381423*^9, 
   3.646529239106741*^9}, 3.6465529964404716`*^9, 3.6465550276634197`*^9, 
   3.646556773695417*^9, {3.646581692332983*^9, 3.6465817191043987`*^9}, {
   3.6469925942213173`*^9, 3.646992597246503*^9}, {3.6476358612452717`*^9, 
   3.647635861842379*^9}, 3.647635918718376*^9, {3.6476360408497066`*^9, 
   3.647636044244774*^9}, 3.64777529405916*^9, {3.647775399493689*^9, 
   3.6477754114587717`*^9}, {3.647775511734724*^9, 3.64777551381595*^9}, {
   3.647775570004334*^9, 3.6477755802211523`*^9}, {3.647775767127709*^9, 
   3.647775767601615*^9}, {3.647775807556218*^9, 3.647775812978774*^9}, {
   3.647775898460167*^9, 3.6477759024925117`*^9}, {3.647776718165799*^9, 
   3.647776735925946*^9}, 3.647780972797079*^9, {3.6477811193994617`*^9, 
   3.647781132601787*^9}, {3.648135741617066*^9, 3.64813574925666*^9}, {
   3.648161185974351*^9, 3.648161194319182*^9}, {3.6481989143068447`*^9, 
   3.64819891595432*^9}, {3.656005056969735*^9, 3.6560050927011414`*^9}, {
   3.6560057147009287`*^9, 3.656005737616598*^9}, 3.656005927631811*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["HOSc Wavefunctions Solve QHOSc and Kerr Hamiltonian ", "Subtitle",
 CellChangeTimes->{{3.614964414963908*^9, 3.6149644331540117`*^9}, {
  3.614964507388142*^9, 3.614964586068369*^9}, {3.6149646215863237`*^9, 
  3.614964625709463*^9}, {3.6149647479826317`*^9, 3.614964750427102*^9}, {
  3.614965548700951*^9, 3.61496556082316*^9}, {3.61532395486687*^9, 
  3.6153239833848543`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Alpha]", "=", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{"k", " ", "m"}], "]"}], "/", "h"}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Psi]", "[", 
   RowBox[{"n_", ",", "x_"}], "]"}], ":=", 
  RowBox[{
   SqrtBox[
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SuperscriptBox["2", "n"], " ", 
       RowBox[{"n", "!"}]}]], 
     SqrtBox[
      FractionBox["\[Alpha]", "\[Pi]"]]}]], 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["x", "2"], " ", "\[Alpha]"}], "2"]}]], " ", 
   RowBox[{"HermiteH", "[", 
    RowBox[{"n", ",", 
     RowBox[{"x", " ", 
      SqrtBox["\[Alpha]"]}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"XX", "=", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "@", 
    RowBox[{"Append", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Psi]", "[", 
           RowBox[{"n", ",", "x"}], "]"}], "+", "n", "+", 
          RowBox[{"1", "/", "2"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "0", ",", "Nmax"}], "}"}]}], "]"}], "/.", 
       "FixParameters"}], ",", 
      RowBox[{
       RowBox[{"x", "^", "2"}], "/", "2"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
   RowBox[{"Filling", "\[Rule]", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"n", "->", 
       RowBox[{"n", "-", 
        RowBox[{"1", "/", "2"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", 
        RowBox[{"1", "+", "Nmax"}]}], "}"}]}], "]"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"Nmax", "+", 
       RowBox[{"3", "/", "2"}]}]}], "}"}]}], ",", 
   RowBox[{"Epilog", "\[Rule]", 
    RowBox[{"Text", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{
        RowBox[{"ToExpression", "[", 
         RowBox[{"\"\<\\\\Psi s\>\"", ",", "TeXForm", ",", "HoldForm"}], 
         "]"}], ",", "Large"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"XX", "-", "1"}], ",", "Nmax"}], "}"}]}], "]"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<NormY[\>\"", ",", "n", ",", "\"\<]=\>\"", ",", 
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}], "^", "2"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", 
          RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}], ",", 
        RowBox[{"Assumptions", "\[Rule]", 
         RowBox[{
          RowBox[{"Re", "[", "\[Alpha]", "]"}], ">", "0"}]}]}], "]"}]}], 
     "]"}], ";", 
    RowBox[{"progressCount", "=", 
     RowBox[{"n", "/", "Nmax"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "0", ",", "3"}], "}"}]}], "]"}], "\n", 
 RowBox[{
  RowBox[{"SEq", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"h", "^", "2"}]}], "/", "2"}], " ", "/", "m"}], ")"}], " ", 
     RowBox[{"D", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"k", " ", "/", "2"}], " ", 
     RowBox[{"x", "^", "2"}], " ", "#"}]}], "&"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E0", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"n", "+", 
     RowBox[{"1", "/", "2"}]}], ")"}], "h", " ", 
   RowBox[{"Sqrt", "[", 
    RowBox[{"k", "/", "m"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EKerr", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      RowBox[{"\[CapitalLambda]", "^", "2"}], 
      RowBox[{"E0", "[", "n", "]"}]}]}], ")"}], 
   RowBox[{"E0", "[", "n", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SEqKerr", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"SEq", "[", "n", "]"}], "[", "#", " ", "]"}], "+", 
    RowBox[{
     RowBox[{"\[CapitalLambda]", "^", "2"}], 
     RowBox[{
      RowBox[{"SEq", "[", "n", "]"}], "[", 
      RowBox[{
       RowBox[{"SEq", "[", "n", "]"}], "[", "#", "]"}], "]"}]}]}], " ", 
   "&"}]}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<Schroedinger Equation [\>\"", ",", "n", ",", "\"\<]  =  \>\"", ",", 
     RowBox[{"Simplify", " ", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"SEq", "[", "n", "]"}], "[", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}], "]"}], "-", 
        RowBox[{
         RowBox[{"E0", "[", "n", "]"}], " ", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}]}]}], ",", 
       RowBox[{"m", ">", "0"}]}], "]"}], ",", "\"\<  KerrSchroedinger = \>\"",
      ",", 
     RowBox[{"Simplify", " ", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"SEqKerr", "[", "n", "]"}], "[", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}], "]"}], "-", 
        RowBox[{
         RowBox[{"EKerr", "[", "n", "]"}], " ", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}]}]}], ",", 
       RowBox[{"m", ">", "0"}]}], "]"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6149712970450697`*^9, 3.6149713150958347`*^9}, {
   3.614971353000649*^9, 3.6149713551262617`*^9}, {3.614971389418667*^9, 
   3.614971394532563*^9}, {3.614971569897333*^9, 3.614971655105781*^9}, {
   3.6149717063260717`*^9, 3.614971740546277*^9}, {3.6149717716282673`*^9, 
   3.614971863352543*^9}, {3.614972167324223*^9, 3.6149721682640953`*^9}, {
   3.6149722101573257`*^9, 3.614972305568782*^9}, {3.6149723501856318`*^9, 
   3.61497235253734*^9}, {3.614972397727605*^9, 3.614972430994451*^9}, {
   3.614972461310595*^9, 3.6149724853912773`*^9}, {3.614972541476495*^9, 
   3.61497263572766*^9}, {3.614973051987741*^9, 3.614973101858994*^9}, {
   3.614973161834687*^9, 3.6149732224471083`*^9}, {3.614973325384207*^9, 
   3.614973354540308*^9}, {3.614974089425714*^9, 3.6149741679898376`*^9}, {
   3.615036620444438*^9, 3.615036629665597*^9}, {3.615036689801827*^9, 
   3.615036755536851*^9}, {3.615038199251889*^9, 3.615038228542738*^9}, 
   3.615038280800419*^9, {3.615038318536511*^9, 3.615038352499639*^9}, {
   3.61503840371795*^9, 3.61503842887295*^9}, 3.615038571277171*^9, {
   3.6150386047327642`*^9, 3.615038621093993*^9}, 3.615038659580532*^9, 
   3.615038708858124*^9, {3.615115432860112*^9, 3.6151155170432463`*^9}, {
   3.61512073113266*^9, 3.615120847596033*^9}, {3.615287243583329*^9, 
   3.615287303942059*^9}, {3.615287368497786*^9, 3.615287379087604*^9}, {
   3.615287411698729*^9, 3.615287412838089*^9}, {3.615287764848983*^9, 
   3.615287779263331*^9}, {3.61528783711241*^9, 3.6152878404579563`*^9}, {
   3.615287889615262*^9, 3.6152878937792807`*^9}, {3.615287948211751*^9, 
   3.615287954320362*^9}, {3.6152880211708117`*^9, 3.6152880565529757`*^9}, {
   3.615288089213471*^9, 3.615288129554603*^9}, {3.615288230420476*^9, 
   3.6152882384160423`*^9}, 3.615288299840619*^9, {3.615312421831871*^9, 
   3.615312430032889*^9}, 3.615312517420349*^9, {3.615312550279986*^9, 
   3.615312599789455*^9}, {3.6153126308524227`*^9, 3.6153127096748667`*^9}, 
   3.61531275535991*^9, {3.615312810930678*^9, 3.615312856923562*^9}, {
   3.615313690496354*^9, 3.6153137563833437`*^9}, {3.615313815075828*^9, 
   3.615313816953742*^9}, {3.615313853944314*^9, 3.615313898246543*^9}, {
   3.615313935717043*^9, 3.6153139610936747`*^9}, 3.615314031927821*^9, {
   3.615323045097859*^9, 3.6153230712209263`*^9}, {3.615323112092744*^9, 
   3.615323207639126*^9}, {3.615323238695693*^9, 3.615323260844934*^9}, {
   3.615323363383919*^9, 3.6153236204357567`*^9}, {3.615323661199132*^9, 
   3.615323672706085*^9}, {3.615323791679906*^9, 3.615323900962809*^9}, {
   3.615375674168036*^9, 3.615375682837879*^9}, {3.6153757579686117`*^9, 
   3.615375817873116*^9}, {3.615624518020364*^9, 3.615624530107736*^9}, 
   3.6156302418856897`*^9, {3.615633886870707*^9, 3.615633915728862*^9}, 
   3.615633988416417*^9, {3.615732755499036*^9, 3.615732786733766*^9}, {
   3.6157565088817663`*^9, 3.615756515898457*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Schroedinger Equation [\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\"]  =  \"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"  KerrSchroedinger = \"\>", "\[InvisibleSpace]", 
   "0"}],
  SequenceForm[
  "Schroedinger Equation [", 8, "]  =  ", 0, "  KerrSchroedinger = ", 0],
  Editable->False]], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{3.742316279283338*^9, 3.742323488502849*^9, 
  3.742323533900655*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Dissipation", "Subtitle",
 CellChangeTimes->{{3.615037249391127*^9, 3.615037256084381*^9}, {
  3.6557078688372602`*^9, 3.655707871612699*^9}}],

Cell[BoxData[{
 RowBox[{"omega", ":=", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"k", "/", "m"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Anni", "[", 
   RowBox[{"x_", ",", "p_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Sqrt", "[", 
    RowBox[{"m", " ", 
     RowBox[{
      RowBox[{"omega", "/", " ", "2"}], "/", "h"}]}], "]"}], " ", 
   RowBox[{"(", " ", 
    RowBox[{"x", "+", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"I", " ", "/", "m"}], " ", "/", " ", "omega"}], " ", "p"}]}], 
    "  ", ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CreA", "[", 
   RowBox[{"x_", ",", "p_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Sqrt", "[", 
    RowBox[{"m", " ", 
     RowBox[{
      RowBox[{"omega", "/", " ", "2"}], "/", "h"}]}], "]"}], " ", 
   RowBox[{"(", " ", 
    RowBox[{"x", "-", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"I", " ", "/", "m"}], " ", "/", " ", "omega"}], " ", "p"}]}], 
    "  ", ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Anni", "[", 
  RowBox[{"x", ",", "p"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"CreA", "[", 
  RowBox[{"x", ",", "p"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LindbladTerm", "[", 
   RowBox[{"x_", ",", "p_", ",", "\[Gamma]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"\[Gamma]", "/", "2"}], " ", 
   RowBox[{"(", "1", ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.625479872163656*^9, 3.625479875424397*^9}, {
   3.625480075398456*^9, 3.6254802279213877`*^9}, {3.625480283282508*^9, 
   3.62548037346877*^9}, {3.6254804166783543`*^9, 3.625480506102989*^9}, {
   3.6254805386991043`*^9, 3.6254806184136467`*^9}, 3.625481408546853*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Moyal Bracket", "Subtitle",
 CellChangeTimes->{{3.615037249391127*^9, 3.615037256084381*^9}}],

Cell[BoxData[{
 RowBox[{"InnerBracket", ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"h", "/", "2"}], 
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"#", ",", "X"}], "]"}], ",", "p"}], "]"}], "-", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"#", ",", "P"}], "]"}], ",", "x"}], "]"}]}], ")"}]}], 
   "&"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NestedInnerBracket", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Nest", "[", 
    RowBox[{"InnerBracket", ",", "#", ",", "n"}], "]"}], "&"}]}], "\n", 
 RowBox[{
  RowBox[{"F", "[", 
   RowBox[{"x_", ",", "p_", ",", "X_", ",", "P_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WF", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}], 
   RowBox[{"H", "[", 
    RowBox[{"X", ",", "P"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"H", "[", 
   RowBox[{"X_", ",", "P_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"P", "^", "2"}], "/", "2"}], "/", "m"}], "+", 
   RowBox[{
    RowBox[{"X", "^", "2"}], 
    RowBox[{"k", "/", "2"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[CapitalLambda]", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"P", "^", "2"}], "/", "2"}], "/", "m"}]}], "+", 
      RowBox[{"\[Lambda]", " ", 
       RowBox[{"X", "^", "2"}], 
       RowBox[{"k", "/", "2"}]}]}], ")"}], "^", 
    "2"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<H = \>\"", ",", 
   RowBox[{"H", "[", 
    RowBox[{"X", ",", "P"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MoyalBracket", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"2", "/", "h"}], " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"NestedInnerBracket", "[", 
             RowBox[{
              RowBox[{"2", "n"}], "+", "1"}], "]"}], "[", 
            RowBox[{"F", "[", 
             RowBox[{"x", ",", "p", ",", "X", ",", "P"}], "]"}], "]"}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"n", "+", "1"}], ")"}]}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "n"}], "+", "1"}], ")"}], "!"}], ")"}]}]}], ",", 
          
          RowBox[{"{", 
           RowBox[{"n", ",", "0", ",", "2"}], "}"}]}], "]"}]}], "/.", 
       RowBox[{"X", "\[Rule]", "x"}]}], "/.", 
      RowBox[{"P", "\[Rule]", "p"}]}], "//", "Simplify"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"//", "TraditionalForm"}], "*)"}]}], "\n", 
 RowBox[{"MoyalKerrFinest", "=", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"ExpandAll", "[", "MoyalBracket", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"Derivative", ",", "\[CapitalLambda]", ",", "\[Lambda]"}], 
      "}"}]}], "]"}], "//", "TraditionalForm"}]}], "\n", 
 RowBox[{
  RowBox[{"MoyalKerr", "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"MoyalBracket", ",", 
      RowBox[{"{", 
       RowBox[{"Derivative", ",", "\[CapitalLambda]"}], "}"}]}], "]"}], "//", 
    "InputForm"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"MoyalKerr", "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"MoyalBracket", ",", 
      RowBox[{"{", 
       RowBox[{"Derivative", ",", "\[CapitalLambda]"}], "}"}]}], "]"}], "//", 
    "OutputForm"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MoyalKerr", "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"MoyalBracket", ",", 
      RowBox[{"{", 
       RowBox[{"Derivative", ",", "\[CapitalLambda]"}], "}"}]}], "]"}], "//", 
    "StandardForm"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"MoyalKerrFinest", " ", "/.", 
     RowBox[{"m", "\[Rule]", "M"}]}], "/.", 
    RowBox[{"h", "\[Rule]", "hbar"}]}], "//", " ", "TeXForm"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.615018982555271*^9, 3.615019021654953*^9}, {
   3.615019056637583*^9, 3.615019169814467*^9}, {3.6150347639203367`*^9, 
   3.615034807348419*^9}, {3.615034842867296*^9, 3.6150348491357813`*^9}, {
   3.615034918050912*^9, 3.615034921839909*^9}, {3.615034994191354*^9, 
   3.6150350361348677`*^9}, {3.615035111811181*^9, 3.615035224682994*^9}, {
   3.6150353043096*^9, 3.615035307723707*^9}, {3.615035422051449*^9, 
   3.615035437183424*^9}, {3.6150355659644957`*^9, 3.61503557086731*^9}, {
   3.615035671902892*^9, 3.615035674277556*^9}, {3.615035736571361*^9, 
   3.615035750951644*^9}, {3.61503588209053*^9, 3.615035896819859*^9}, 
   3.615036820773353*^9, {3.615036919919993*^9, 3.615036921954317*^9}, {
   3.6150404378473043`*^9, 3.6150405653034973`*^9}, {3.615040653180766*^9, 
   3.615040703612061*^9}, 3.615042219086753*^9, 3.615042351355496*^9, {
   3.615115699963099*^9, 3.615115713448882*^9}, {3.6151157565216637`*^9, 
   3.615115763350399*^9}, {3.61511584473072*^9, 3.615115847424518*^9}, {
   3.615116160872566*^9, 3.61511616303062*^9}, {3.615117232161532*^9, 
   3.615117246801209*^9}, {3.6151174123138514`*^9, 3.615117480822221*^9}, {
   3.615117670363701*^9, 3.615117671533584*^9}, {3.615117733481123*^9, 
   3.615117772716714*^9}, {3.615120594715362*^9, 3.615120604554988*^9}, {
   3.615121324725821*^9, 3.6151213386855993`*^9}, {3.615121746426581*^9, 
   3.6151217504028397`*^9}, {3.615122026428989*^9, 3.6151220489863787`*^9}, 
   3.615288162975751*^9, {3.615288505967013*^9, 3.6152886320253572`*^9}, {
   3.615288683852578*^9, 3.615288719262138*^9}, {3.6153002594534073`*^9, 
   3.615300270615068*^9}, {3.615300308841262*^9, 3.6153003101682377`*^9}, {
   3.615300491021636*^9, 3.6153004912098513`*^9}, 3.6157249031030083`*^9, {
   3.6157249844657373`*^9, 3.6157250052715683`*^9}, 3.6465633210574207`*^9, {
   3.647641836785802*^9, 3.647641839299685*^9}, 3.647642452862856*^9, {
   3.6479425054307003`*^9, 3.647942536508113*^9}}],

Cell["\<\
(*dChange[expression,{transformations},{oldVars},{newVars},{functions}]*)
MoyalKerr
Assuming[{r > 0, theta > 0, theta < Pi/2}, dChange[MoyalKerr, {r^2 == x^2 + \
p^2, theta == ArcTan[p/x]}, {x, p}, {r, theta}, {WF[x, p, \
t]}]](*/.C[1]\[Rule]0/2*)\
\>", "Text",
 CellChangeTimes->{{3.64764189070016*^9, 3.647642038077449*^9}, {
   3.647642073216033*^9, 3.647642075007023*^9}, {3.647642226926365*^9, 
   3.647642242204768*^9}, {3.6476423106307487`*^9, 3.6476423157109547`*^9}, {
   3.6476424868353786`*^9, 3.647642496174294*^9}, {3.647642582051828*^9, 
   3.647642591197427*^9}, {3.647642641523151*^9, 3.647642675232442*^9}, 
   3.6476427789152946`*^9, 3.6476428109958*^9, {3.647642926739524*^9, 
   3.647642933610669*^9}, {3.6476430635557117`*^9, 3.647643124757526*^9}, 
   3.647643174395816*^9, {3.6476444328497334`*^9, 3.647644493221175*^9}, 
   3.64794247885168*^9}],

Cell["\<\
MoyalKerr
MoyalKerr /. Derivative[n_, m_, 0][WF_][x_, p_, T_] :> D[WF[r*Cos[theta], \
r*Sin[theta], T], {r, n}, {theta, m}] // Simplify
(*rep=eqs/.Derivative[n_,m_][F_][x_,y_]\[RuleDelayed]D[F[x[s,t],y[s,t]],{s,n},\
{t,m}]*)\
\>", "Text",
 CellChangeTimes->{{3.64764189070016*^9, 3.647642038077449*^9}, {
   3.647642073216033*^9, 3.647642075007023*^9}, {3.647642226926365*^9, 
   3.647642242204768*^9}, {3.6476423106307487`*^9, 3.6476423157109547`*^9}, {
   3.6476424868353786`*^9, 3.647642496174294*^9}, {3.647642582051828*^9, 
   3.647642591197427*^9}, {3.647642641523151*^9, 3.647642675232442*^9}, 
   3.6476427789152946`*^9, 3.6476428109958*^9, {3.647642926739524*^9, 
   3.647642933610669*^9}, {3.6476430635557117`*^9, 3.647643124757526*^9}, {
   3.647643174395816*^9, 3.647643196544937*^9}, {3.64764323762572*^9, 
   3.6476432660230722`*^9}, {3.647643300170163*^9, 3.64764330349721*^9}, {
   3.6476439340798264`*^9, 3.64764395159424*^9}, {3.647643996506928*^9, 
   3.647644044494582*^9}, {3.647644081746207*^9, 3.647644126031889*^9}, {
   3.647644218202504*^9, 3.647644218546474*^9}, {3.647644355390951*^9, 
   3.6476443586883497`*^9}, 3.647942478854279*^9}],

Cell[CellGroupData[{

Cell["Assign Wigner Flow Components", "Subsubtitle",
 CellChangeTimes->{{3.615725032093897*^9, 3.615725044180377*^9}, 
   3.615725463701329*^9, {3.6157255135097227`*^9, 3.615725557342465*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"WFx", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", "4"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "switch", " ", "\[CapitalLambda]", " ", "\[Lambda]", " ", "k", " ", 
        RowBox[{"h", "^", "2"}], " ", "m", " ", "x", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"WF", "[", 
           RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "p", ",", "x"}], 
         "]"}]}], "+", " ", 
       RowBox[{"m", " ", "\[CapitalLambda]", " ", "\[Lambda]", " ", 
        RowBox[{"h", "^", "2"}], " ", "k", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "switch"}], ")"}], " ", "p", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"WF", "[", 
           RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", "2"}], "}"}]}], "]"}]}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"4", " ", "p", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "4"}], " ", "\[CapitalLambda]", " ", 
           "\[CapitalLambda]", " ", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"WF", "[", 
              RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"x", ",", "2"}], "}"}]}], "]"}], " ", 
           RowBox[{"h", "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"WF", "[", 
            RowBox[{"x", ",", "p", ",", "t"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalLambda]", " ", "\[CapitalLambda]", " ", 
                RowBox[{"p", "^", "2"}]}], "+", 
               RowBox[{"\[Lambda]", " ", "\[CapitalLambda]", " ", "k", " ", 
                RowBox[{"x", "^", "2"}], " ", "m"}]}], ")"}], "+", "m"}], 
            ")"}]}]}], ")"}]}]}], ")"}], "/", 
     RowBox[{"m", "^", "2"}]}]}], "/.", 
   RowBox[{"switch", "\[Rule]", "s"}]}]}]], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.6240441507393312`*^9}, 3.624044333965494*^9, {3.624868809299417*^9, 
   3.624868889248692*^9}, {3.624875377631196*^9, 3.624875380070023*^9}, {
   3.625310382407557*^9, 3.6253104128767033`*^9}, {3.6295663802678833`*^9, 
   3.6295663870851583`*^9}, {3.646563695716837*^9, 3.6465637860736237`*^9}, 
   3.6465663019076967`*^9, {3.64700669762381*^9, 3.6470067943761578`*^9}, {
   3.6470068254882402`*^9, 3.647007004726845*^9}}],

Cell[BoxData[{
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"WFx", "[", 
     RowBox[{"X", ",", "P", ",", "T", ",", "s"}], "]"}], "//", "ExpandAll"}], 
   ",", "s"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"WFx", "[", 
          RowBox[{"X", ",", "P", ",", "T", ",", "s"}], "]"}], "//", 
         "ExpandAll"}], ",", "s"}], "]"}], "/.", 
      RowBox[{"m", "\[Rule]", "MM"}]}], "/.", 
     RowBox[{"s", "\[Rule]", "0"}]}], "/.", 
    RowBox[{"h", "\[Rule]", "hbar"}]}], "//", "TraditionalForm"}], "//", 
  "TeXForm"}]}], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.6240441507393312`*^9}, 3.624044333965494*^9, {3.624868809299417*^9, 
   3.624868889248692*^9}, {3.624875377631196*^9, 3.624875380070023*^9}, {
   3.625310382407557*^9, 3.6253104128767033`*^9}, {3.6295663802678833`*^9, 
   3.6295663870851583`*^9}, {3.646563695716837*^9, 3.6465637860736237`*^9}, 
   3.6465663019076967`*^9, {3.64700669762381*^9, 3.647006751576983*^9}, 
   3.64700711983996*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WFp", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "4"}], " ", "switch", " ", "\[CapitalLambda]", " ", 
        "\[Lambda]", " ", 
        RowBox[{"h", "^", "2"}], " ", "p", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"WF", "[", 
           RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "1"}], "}"}]}], "]"}]}], "+", " ", 
       RowBox[{
        RowBox[{"1", "/", "4"}], 
        RowBox[{"h", "^", "2"}], "\[CapitalLambda]", " ", "\[Lambda]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "switch"}], ")"}], "x", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"WF", "[", 
           RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "4"}], "\[Lambda]", " ", "\[Lambda]", 
           " ", "k", " ", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"WF", "[", 
              RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"p", ",", "2"}], "}"}]}], "]"}], " ", 
           RowBox[{"h", "^", "2"}], " ", "m"}], "+", 
          RowBox[{
           RowBox[{"WF", "[", 
            RowBox[{"x", ",", "p", ",", "t"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalLambda]", " ", "\[Lambda]", " ", 
                RowBox[{"p", "^", "2"}]}], "+", 
               RowBox[{"\[Lambda]", " ", "\[Lambda]", " ", "k", " ", 
                RowBox[{"x", "^", "2"}], " ", "m"}]}], ")"}], "+", "m"}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], " ", 
    RowBox[{"k", "/", "m"}]}], "/.", 
   RowBox[{"switch", "\[Rule]", "s"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"WFp", "[", 
      RowBox[{"X", ",", "P", ",", "T", ",", "s"}], "]"}], "//", "ExpandAll"}],
     ",", "s"}], "]"}], "//", "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"WFp", "[", 
          RowBox[{"X", ",", "P", ",", "T", ",", "s"}], "]"}], "//", 
         "ExpandAll"}], ",", "s"}], "]"}], "/.", 
      RowBox[{"m", "\[Rule]", "MM"}]}], "/.", 
     RowBox[{"s", "\[Rule]", "0"}]}], "/.", 
    RowBox[{"h", "\[Rule]", "hbar"}]}], "//", "TraditionalForm"}], "//", 
  "TeXForm"}]}], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.624044116541326*^9}, {3.624044177273033*^9, 3.624044180116425*^9}, 
   3.624044299297868*^9, {3.6248689045480223`*^9, 3.624868909746416*^9}, {
   3.625310440565892*^9, 3.6253104547216988`*^9}, {3.629566365472601*^9, 
   3.629566368310835*^9}, {3.6465639009238157`*^9, 3.64656390479714*^9}, 
   3.646566375747611*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WFxClassical", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], ":=", 
  StyleBox[
   RowBox[{
    RowBox[{"k", " ", "\[Lambda]", " ", "\[CapitalLambda]", " ", "p", " ", 
     SuperscriptBox["x", "2"], " ", 
     RowBox[{
      RowBox[{"WF", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/", "m"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[CapitalLambda]", "2"], " ", 
     SuperscriptBox["p", "3"], " ", 
     RowBox[{
      RowBox[{"WF", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/", 
      SuperscriptBox["m", "2"]}]}], "+", 
    RowBox[{"p", " ", 
     RowBox[{
      RowBox[{"WF", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/", "m"}]}]}], 
   "Input"]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WFpClassical", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "k"}], " ", "x", " ", 
    RowBox[{"WF", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], "-", 
   RowBox[{
    SuperscriptBox["k", "2"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", 
    RowBox[{"WF", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], "-", 
   RowBox[{"k", " ", 
    SuperscriptBox["p", "2"], " ", "x", " ", "\[Lambda]", " ", 
    "\[CapitalLambda]", " ", 
    RowBox[{
     RowBox[{"WF", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/", 
     "m"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{"WFxClassical", "[", 
   RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{"WFpClassical", "[", 
   RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.6240441507393312`*^9}, 3.624044333965494*^9, {3.624868809299417*^9, 
   3.624868889248692*^9}, {3.624875377631196*^9, 3.624875380070023*^9}, {
   3.625310382407557*^9, 3.6253104128767033`*^9}, {3.6295663802678833`*^9, 
   3.6295663870851583`*^9}, {3.646563695716837*^9, 3.6465637860736237`*^9}, 
   3.6465663019076967`*^9, {3.64700669762381*^9, 3.6470067943761578`*^9}, {
   3.6470068254882402`*^9, 3.647007004726845*^9}, {3.647007058254902*^9, 
   3.6470070970415173`*^9}, {3.647007143267346*^9, 3.647007165496517*^9}, {
   3.647007209389969*^9, 3.6470072267167*^9}, {3.647007353332209*^9, 
   3.647007363590686*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WFxQuantum", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WFx", 
    StyleBox["[", "Input"], 
    RowBox[{
     StyleBox["x", "Input"], 
     StyleBox[",", "Input"], 
     StyleBox["p", "Input"], 
     StyleBox[",", "Input"], 
     StyleBox["t", "Input"], ",", "s"}], "]"}], "-", 
   RowBox[{"WFxClassical", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WFpQuantum", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WFp", 
    StyleBox["[", "Input"], 
    RowBox[{
     StyleBox["x", "Input"], 
     StyleBox[",", "Input"], 
     StyleBox["p", "Input"], 
     StyleBox[",", "Input"], 
     StyleBox["t", "Input"], ",", "s"}], "]"}], "-", 
   RowBox[{"WFpClassical", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{"WFxQuantum", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "]"}], "//", 
  "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{"WFpQuantum", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "]"}], "//", 
  "TraditionalForm"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.6470082568713923`*^9, 3.6470083858823757`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Term1", "=", "MoyalBracket"}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Term2", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"WFx", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "S"}], "]"}], ",", "x"}], "]"}],
      "+", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"WFp", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ",", "p"}], 
      "]"}]}], ")"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"thatDifference", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Term1", "-", "Term2"}], "/.", 
     RowBox[{"S", "\[Rule]", "s"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", "thatDifference", "]"}]}], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.624044116541326*^9}, {3.624044177273033*^9, 3.624044180116425*^9}, 
   3.624044299297868*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WFx$s", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WFx", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
   RowBox[{"WFx", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "0"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFx$s", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "//", "Simplify"}], "//",
   "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      FormBox[
       FormBox[
        RowBox[{
         SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
         "\[CapitalLambda]", " ", "s", " "}],
        TraditionalForm],
       TraditionalForm], "/", "4"}], "/", "m"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"x", " ", 
         RowBox[{"WF", "[", 
          RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "+", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"p", " ", 
         RowBox[{"WF", "[", 
          RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "2"}], "}"}]}], "]"}]}], ")"}]}], "//", 
   "HoldForm"}], "//", "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WFxsElegant", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     FormBox[
      FormBox[
       RowBox[{
        SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
        "\[CapitalLambda]", " ", "s", " "}],
       TraditionalForm],
      TraditionalForm], "/", "4"}], "/", "m"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"x", " ", 
        RowBox[{"WF", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "+", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"p", " ", 
        RowBox[{"WF", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "2"}], "}"}]}], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFx$s", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
   RowBox[{"WFxsElegant", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}]}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.624176466042376*^9, 3.62417683252396*^9}, {
   3.624176924608576*^9, 3.624177220730056*^9}, 3.6241772821715097`*^9, 
   3.6241776849862747`*^9, {3.624177874394723*^9, 3.624177932802676*^9}, {
   3.6241779663616858`*^9, 3.624178013709126*^9}, {3.624178101207879*^9, 
   3.6241781636421223`*^9}, {3.6241814797152777`*^9, 3.624181521896975*^9}, {
   3.624181574795165*^9, 3.624181650453536*^9}, {3.624181769765004*^9, 
   3.624181951890307*^9}, {3.6247890313855333`*^9, 3.624789100674017*^9}, {
   3.6247891335910873`*^9, 3.624789134396093*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"WFp$s", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"WFp", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
    RowBox[{"WFp", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "0"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFp$s", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "//", "Simplify"}], "//",
   "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FormBox[
        FormBox[
         RowBox[{
          SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
          "\[CapitalLambda]", " ", "s", " "}],
         TraditionalForm],
        TraditionalForm]}], "/", "4"}], "/", "m"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"p", " ", 
         RowBox[{"WF", "[", 
          RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "+", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"x", " ", 
         RowBox[{"WF", "[", 
          RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], ")"}]}], "//", 
   "HoldForm"}], "//", "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WFpsElegant", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FormBox[
       FormBox[
        RowBox[{
         SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
         "\[CapitalLambda]", " ", "s", " "}],
        TraditionalForm],
       TraditionalForm]}], "/", "4"}], "/", "m"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"p", " ", 
        RowBox[{"WF", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "+", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"x", " ", 
        RowBox[{"WF", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"WFp$s", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
    RowBox[{"WFpsElegant", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}]}], "//", "Simplify"}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.6247891570460873`*^9, 3.624789170168043*^9}, {
   3.624789210102661*^9, 3.624789234886491*^9}, 3.624789267740053*^9, {
   3.624789300635976*^9, 3.624789338496626*^9}, 3.647942604731247*^9, 
   3.647942641228479*^9}],

Cell["\<\
timePrint[WFx[x, p, t, 0] // Expand // TraditionalForm]
timePrint[WFx[x, p, t, 1] // Expand // TraditionalForm]
timePrint[WFx[x, p, t, s] - WFx[x, p, t, 0] // Expand // TraditionalForm]\
\>", "Text",
 CellChangeTimes->{{3.624182264794106*^9, 3.6241823053134117`*^9}, {
   3.624182794619049*^9, 3.624182800937439*^9}, {3.6241832838527193`*^9, 
   3.62418330201934*^9}, {3.624788510144264*^9, 3.624788524779582*^9}, 
   3.647942653237974*^9}],

Cell[TextData[StyleBox["Continuity Equation (Moyal bracket only!)", \
"Subsection"]], "Chapter",
 CellChangeTimes->{{3.624954279811018*^9, 3.624954286338881*^9}, {
  3.624954573355047*^9, 3.624954587867218*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"wfuncDt", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}], "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"WF", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "t"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"continuityEquationFullfilled", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"0", "*", 
        RowBox[{"wfuncDt", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], "+", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"WFx", "[", 
          RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ",", "x"}], 
        "]"}], "+", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"WFp", "[", 
          RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ",", "p"}], 
        "]"}], "-", "MoyalBracket"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "p", ",", "t"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", "continuityEquationFullfilled", "]"}]}], "Input",
 CellChangeTimes->{{3.62495440060717*^9, 3.624954467685678*^9}, {
  3.624954536592366*^9, 3.62495456697657*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Assignment of State", "Subtitle",
 CellChangeTimes->{{3.615311702645843*^9, 3.615311707246711*^9}, {
   3.615311745926982*^9, 3.61531180732405*^9}, {3.6153119459079247`*^9, 
   3.615311949238516*^9}, {3.615312183516096*^9, 3.6153122039492273`*^9}, 
   3.615725910850113*^9, {3.655709732053796*^9, 3.65570973598133*^9}}],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", 
  RowBox[{"i", ",", "ii", ",", "j"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Energy", "[", "i_", "]"}], ":=", 
    RowBox[{"E0", "[", "i", "]"}]}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Energy", "[", "i_", "]"}], ":=", 
   RowBox[{"EKerr", "[", "i", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Xi]", "[", 
    RowBox[{"x_", ",", "t_", ",", "\[Tau]_"}], "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"ii", ",", "stateParameter"}], "]"}], 
      RowBox[{"\[Psi]", "[", 
       RowBox[{"ii", ",", "x"}], "]"}], 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "I"}], " ", "t", " ", 
        RowBox[{
         RowBox[{"Energy", "[", "ii", "]"}], "/", "h"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Xi]conj", "[", 
     RowBox[{"x_", ",", "t_", ",", "\[Tau]_"}], "]"}], ":=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Conjugate", "[", 
        RowBox[{"c", "[", 
         RowBox[{"ii", ",", "stateParameter"}], "]"}], "]"}], 
       RowBox[{"\[Psi]", "[", 
        RowBox[{"ii", ",", "x"}], "]"}], 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"+", "I"}], " ", "t", " ", 
         RowBox[{
          RowBox[{"Energy", "[", "ii", "]"}], "/", "h"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SEQ$Fullfilled", "=", 
   RowBox[{"Simplify", " ", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"SEqKerr", "[", "n", "]"}], "[", 
       RowBox[{"\[Xi]", "[", 
        RowBox[{"x", ",", "t", ",", "\[Tau]"}], "]"}], "]"}], "-", 
      RowBox[{"I", "  ", "h", " ", 
       RowBox[{"D", "[", " ", 
        RowBox[{
         RowBox[{"\[Xi]", "[", 
          RowBox[{"x", ",", "t", ",", "\[Tau]"}], "]"}], ",", "t"}], 
        "]"}]}]}], ",", 
     RowBox[{"m", ">", "0"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", "SEQ$Fullfilled", "]"}]}], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, 
   3.615328385704236*^9, {3.615328744378584*^9, 3.6153287799687347`*^9}, {
   3.615328987316884*^9, 3.615328990741791*^9}, 3.615329097580762*^9, 
   3.615329253855715*^9, {3.615330658311314*^9, 3.6153307498683777`*^9}, 
   3.615330921555663*^9, 3.61533204568215*^9, 3.615332563209057*^9, {
   3.615634190510241*^9, 3.615634239773162*^9}, {3.615634478087792*^9, 
   3.615634481089449*^9}, {3.615634623602338*^9, 3.615634626481221*^9}, 
   3.615641438572461*^9, {3.6157395944797697`*^9, 3.615739665757576*^9}, {
   3.615739734213461*^9, 3.615739768659885*^9}, {3.615739881661104*^9, 
   3.615739933286222*^9}, {3.615740011872445*^9, 3.615740025625989*^9}, {
   3.615740073397553*^9, 3.615740091891831*^9}, {3.615740325925481*^9, 
   3.615740330470478*^9}, {3.615742891394403*^9, 3.615742894679743*^9}, {
   3.6157430310993*^9, 3.615743099122088*^9}, {3.615743150179474*^9, 
   3.615743151709302*^9}, {3.615743187251524*^9, 3.615743248189742*^9}, 
   3.615753975574485*^9, {3.6157540161118097`*^9, 3.615754050815352*^9}, {
   3.615754172481432*^9, 3.615754177655167*^9}, {3.615754208084609*^9, 
   3.6157542161206903`*^9}, {3.615754360004344*^9, 3.615754453254593*^9}, {
   3.6157545277695637`*^9, 3.615754530994121*^9}, {3.615754603679699*^9, 
   3.6157546264101057`*^9}, {3.615754658937257*^9, 3.615754666490737*^9}, 
   3.615754772231031*^9, 3.615756984538136*^9, {3.61575701896502*^9, 
   3.615757019682733*^9}, {3.615757052182633*^9, 3.615757072552759*^9}, {
   3.615757114785241*^9, 3.615757157415572*^9}, 3.6157575403076963`*^9, {
   3.61575802427798*^9, 3.6157580594924707`*^9}, {3.615758113186903*^9, 
   3.6157581138698463`*^9}, {3.6157582108072777`*^9, 
   3.6157582272845507`*^9}, {3.61575844149684*^9, 3.615758456106846*^9}, {
   3.61575852021458*^9, 3.615758528087078*^9}, {3.615758566212085*^9, 
   3.615758595340784*^9}, {3.6157586264375668`*^9, 3.615758750434924*^9}, {
   3.615758786466999*^9, 3.615758872009001*^9}, {3.6157589587577133`*^9, 
   3.6157589711151867`*^9}, {3.616510649457903*^9, 3.6165106690543203`*^9}, 
   3.6165126623992863`*^9, {3.616512830402712*^9, 3.616512847525229*^9}, 
   3.616513151884907*^9, {3.624955013589396*^9, 3.624955014059816*^9}, {
   3.624955483923208*^9, 3.624955484050034*^9}, {3.625313264593042*^9, 
   3.625313270599378*^9}, {3.647774620968156*^9, 3.6477746546056023`*^9}, {
   3.647776763745688*^9, 3.647776794945004*^9}, {3.647780994301491*^9, 
   3.647781020161085*^9}, {3.648135803297061*^9, 3.64813587557316*^9}, 
   3.64815521172173*^9, {3.648161225895842*^9, 3.6481612315676413`*^9}, 
   3.648198445210218*^9, {3.6483575377569513`*^9, 3.648357562584592*^9}, {
   3.648558416509809*^9, 3.648558416590852*^9}, {3.648558449387416*^9, 
   3.6485584527321167`*^9}, {3.648558502147355*^9, 3.648558502216867*^9}, {
   3.655639466358261*^9, 3.6556395229621058`*^9}, {3.655640366223472*^9, 
   3.655640375964715*^9}, 3.656005686185204*^9, 3.6560061666285267`*^9, 
   3.656006236914651*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPsi]", "[", 
    RowBox[{"x_", ",", "t_", ",", "\[Tau]_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"x", "^", "2"}]}], " ", 
      RowBox[{"\[Alpha]", "/", "2"}]}], "]"}], 
    RowBox[{"Simplify", "[", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"Expand", "[", 
        RowBox[{
         RowBox[{"\[Xi]", "[", 
          RowBox[{"x", ",", "t", ",", "\[Tau]"}], "]"}], 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"x", "^", "2"}], " ", 
           RowBox[{"\[Alpha]", "/", "2"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "Exp"}], "}"}]}], "]"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{"timePrint", "[", 
  RowBox[{"\[CapitalPsi]", "[", 
   RowBox[{"X", ",", "T", ",", "mMixAngle"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, 
   3.615328385704236*^9, {3.615328744378584*^9, 3.6153287799687347`*^9}, {
   3.615328987316884*^9, 3.615328990741791*^9}, 3.615329097580762*^9, 
   3.615329253855715*^9, {3.615330658311314*^9, 3.6153307498683777`*^9}, 
   3.615330921555663*^9, 3.61533204568215*^9, 3.615332563209057*^9, {
   3.615634190510241*^9, 3.615634239773162*^9}, {3.615634478087792*^9, 
   3.615634481089449*^9}, {3.615634623602338*^9, 3.615634626481221*^9}, 
   3.615641438572461*^9, {3.6157395944797697`*^9, 3.615739665757576*^9}, {
   3.615739734213461*^9, 3.615739768659885*^9}, {3.615739881661104*^9, 
   3.615739933286222*^9}, {3.615740011872445*^9, 3.615740025625989*^9}, {
   3.615740073397553*^9, 3.615740091891831*^9}, {3.615740325925481*^9, 
   3.615740330470478*^9}, {3.615742891394403*^9, 3.615742894679743*^9}, {
   3.6157430310993*^9, 3.6157430890337467`*^9}, {3.615757787600575*^9, 
   3.615757840711211*^9}, 3.6157580200698843`*^9, {3.6157610777939367`*^9, 
   3.615761081009884*^9}, {3.6157611392790956`*^9, 3.615761157137271*^9}, 
   3.616043059537681*^9, 3.6483581381488113`*^9, 3.6485582002313557`*^9, {
   3.648558416614324*^9, 3.64855841662016*^9}, {3.648558502242507*^9, 
   3.648558502248784*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]", "[", 
    RowBox[{"x_", ",", "y_", ",", "t_", ",", "\[Tau]_"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Xi]conj", "[", 
      RowBox[{
       RowBox[{"x", "+", "y"}], ",", 
       RowBox[{"+", "t"}], ",", "\[Tau]"}], "]"}], " ", 
     RowBox[{"\[CapitalPsi]", "[", 
      RowBox[{
       RowBox[{"x", "-", "y"}], ",", "t", ",", "\[Tau]"}], "]"}]}], "/.", 
    "FixParameters"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"timePrint", "[", 
   RowBox[{"\[Rho]", "[", 
    RowBox[{"x", ",", "y", ",", "t", ",", "\[Tau]"}], "]"}], "]"}], 
  RowBox[{"(*", " ", 
   RowBox[{"DW", "=", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Rho]", "[", 
         RowBox[{"x", ",", "y", ",", "t", ",", "\[Tau]"}], "]"}], 
        RowBox[{"Exp", "[", 
         RowBox[{"I", " ", "2", " ", "y", " ", "p"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", 
         RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}]}], "]"}], " ", 
     "Prohibitively", " ", 
     RowBox[{"SLOW", "!"}]}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WignerFunction", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"FourierTransform", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"\[Rho]", "[", 
          RowBox[{"x", ",", " ", 
           RowBox[{"y", "/", "2"}], ",", "t", ",", "\[Tau]"}], "]"}], "/", 
         "h"}], "/", "Pi"}], ",", "y", ",", "p"}], "]"}], "/.", 
     RowBox[{"h", "\[Rule]", "1"}]}], "/.", 
    RowBox[{"\[Tau]", "\[Rule]", "mMixAngle"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"timePrint", "[", "WignerFunction", 
   RowBox[{"(*", 
    RowBox[{"[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}], "*)"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Count", "[", 
  RowBox[{
   RowBox[{"Expand", "[", 
    RowBox[{"WignerFunction", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], ",", 
   RowBox[{"+", "_"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, {
   3.615328385704236*^9, 3.61532842127243*^9}, {3.615328452177451*^9, 
   3.615328700955434*^9}, {3.61532913868193*^9, 3.615329140662854*^9}, {
   3.615329209708338*^9, 3.615329231643388*^9}, {3.615329538017696*^9, 
   3.6153295577324953`*^9}, {3.615330828281961*^9, 3.615330837113493*^9}, {
   3.6156389980699053`*^9, 3.615639089290873*^9}, {3.615639143068521*^9, 
   3.615639253553862*^9}, {3.6156393013390093`*^9, 3.6156393105481*^9}, {
   3.615639351484426*^9, 3.6156393555923357`*^9}, {3.615639410246297*^9, 
   3.615639423347652*^9}, {3.6156395121911697`*^9, 3.61563951611325*^9}, 
   3.615640096430455*^9, {3.615640442620921*^9, 3.615640460798748*^9}, {
   3.6156405179817133`*^9, 3.615640518330245*^9}, {3.6157256355018253`*^9, 
   3.61572563566157*^9}, {3.615725679695396*^9, 3.615725689107225*^9}, {
   3.615725903901721*^9, 3.6157259246853333`*^9}, {3.6157328388913403`*^9, 
   3.6157328561011133`*^9}, {3.615732897391026*^9, 3.615732919763029*^9}, {
   3.6157330434262857`*^9, 3.615733051956244*^9}, {3.615739058818254*^9, 
   3.6157390844150867`*^9}, {3.6157401863675337`*^9, 
   3.6157402093576937`*^9}, {3.6157402648349543`*^9, 3.615740267420556*^9}, 
   3.6157403380019217`*^9, 3.61574046647064*^9, {3.6157572043922*^9, 
   3.6157572085762463`*^9}, 3.615759117066454*^9, 3.615759196823285*^9, {
   3.6157595390100737`*^9, 3.615759545973748*^9}, {3.615759579691811*^9, 
   3.615759627921238*^9}, {3.624955394225871*^9, 3.624955466609825*^9}, 
   3.646557129686454*^9, 3.646993253447712*^9, 3.646993310004129*^9, {
   3.647776823505705*^9, 3.6477768270301523`*^9}, 3.64855820024431*^9, {
   3.6485584166304073`*^9, 3.648558416801186*^9}, {3.6485585022595387`*^9, 
   3.6485585022693167`*^9}}],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Wigner Flow analytical with Continuity Equation (\
\[Lambda] ->\[CapitalLambda])", "Section"]], "Subsubtitle",
 CellChangeTimes->{{3.615725928887197*^9, 3.615725936711233*^9}, {
  3.624966082984323*^9, 3.6249661051841717`*^9}, {3.624966855615535*^9, 
  3.6249668724076*^9}}],

Cell[BoxData[{
 RowBox[{"ss", "=", "1"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"wfxAnalytical", "[", 
     RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"WFx", "[", 
       RowBox[{"x", ",", "p", ",", "t", ",", "ss"}], "]"}], "/.", 
      RowBox[{"WF", "\[Rule]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"WignerFunction", "[", 
          RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.",
      "FixParameters"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Count", "[", 
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{"wfxAnalytical", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], ",", 
     RowBox[{"+", "_"}]}], "]"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"wfpAnalytical", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"WFp", "[", 
      RowBox[{"x", ",", "p", ",", "t", ",", "ss"}], "]"}], "/.", 
     RowBox[{"WF", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"WignerFunction", "[", 
         RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.", 
    "FixParameters"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"wfAnalytical", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"wfxAnalytical", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "x"}], "]"}], "+", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"wfpAnalytical", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "p"}], "]"}]}]}], "\n", 
  
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"timePrint", "[", 
     RowBox[{"Simplify", "[", 
      RowBox[{"wfAnalytical", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], "]"}], ";"}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"wfuncDt", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}], "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"WignerFunction", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "t"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"timePrint", "[", 
     RowBox[{"Simplify", "[", 
      RowBox[{"wfuncDt", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], "]"}], ";", "\n", 
    RowBox[{"continuityEquation", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"wfuncDt", "[", 
            RowBox[{"x", ",", "p", ",", "t"}], "]"}], "+", 
           RowBox[{"wfAnalytical", "[", 
            RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "p", ",", "t"}], "}"}]}], "]"}], "/.", 
        RowBox[{"\[Lambda]", "\[Rule]", "\[CapitalLambda]"}]}], ",", 
       RowBox[{"m", ">", "0"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "*)"}], 
  RowBox[{"timePrint", "[", "continuityEquation", "]"}]}]}], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, {
   3.615328385704236*^9, 3.61532842127243*^9}, {3.615328452177451*^9, 
   3.615328700955434*^9}, {3.61532913868193*^9, 3.615329140662854*^9}, {
   3.615329209708338*^9, 3.615329231643388*^9}, {3.615329538017696*^9, 
   3.6153295577324953`*^9}, {3.615330828281961*^9, 3.615330837113493*^9}, {
   3.6156389980699053`*^9, 3.615639089290873*^9}, {3.615639143068521*^9, 
   3.615639253553862*^9}, {3.6156393013390093`*^9, 3.6156393105481*^9}, {
   3.615639351484426*^9, 3.6156393555923357`*^9}, {3.615639410246297*^9, 
   3.615639423347652*^9}, {3.6156395121911697`*^9, 3.61563951611325*^9}, 
   3.615640096430455*^9, {3.615640442620921*^9, 3.615640460798748*^9}, {
   3.6156405179817133`*^9, 3.615640518330245*^9}, {3.6157256355018253`*^9, 
   3.61572563566157*^9}, {3.615725679695396*^9, 3.615725689107225*^9}, {
   3.615725903901721*^9, 3.615726007983356*^9}, {3.615726223510936*^9, 
   3.615726227431016*^9}, {3.6157420001868467`*^9, 3.615742006151602*^9}, {
   3.615742040590849*^9, 3.615742122827833*^9}, {3.615742195261923*^9, 
   3.615742230972183*^9}, {3.6157423951717777`*^9, 3.615742460213076*^9}, {
   3.615757446793147*^9, 3.6157574620257597`*^9}, {3.6160431623304577`*^9, 
   3.616043189595357*^9}, {3.616043254953803*^9, 3.616043293541442*^9}, {
   3.616043328990443*^9, 3.616043342309023*^9}, {3.6165110851208897`*^9, 
   3.616511091061223*^9}, {3.616511154796013*^9, 3.6165111776629868`*^9}, {
   3.6249537488892117`*^9, 3.6249537623589153`*^9}, {3.624954672091284*^9, 
   3.62495469089832*^9}, 3.624954847418378*^9, {3.6249550855471573`*^9, 
   3.624955091287768*^9}, {3.624955198841002*^9, 3.624955200431562*^9}, {
   3.6249552316841373`*^9, 3.624955336120886*^9}, {3.625311379870614*^9, 
   3.625311400913364*^9}, {3.646552860600666*^9, 3.6465528738692007`*^9}, {
   3.6465533062612543`*^9, 3.646553316266013*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"continuityEquation", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"wfuncDt", "[", 
        RowBox[{"x", ",", "p", ",", "t"}], "]"}], "+", 
       RowBox[{"wfAnalytical", "[", 
        RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], "/.", 
      RowBox[{"\[Lambda]", "\[Rule]", "\[CapitalLambda]"}]}], ",", 
     RowBox[{"m", ">", "0"}]}], "]"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.6249549163991737`*^9, 3.6249549664723883`*^9}, {
  3.624955610626749*^9, 3.624955612449327*^9}, {3.646553395032299*^9, 
  3.646553398280514*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Wigner Functions numerical", "Subsubtitle",
 CellChangeTimes->{{3.6157257941396627`*^9, 3.615725802449313*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6482018763316507`*^9, 3.648201892820087*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"schneller", "=", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "-", 
          FractionBox["y", "2"]}], ")"}], "2"]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "+", 
          FractionBox["y", "2"]}], ")"}], "2"]}]}]], "*", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"TrueQ", "[", 
       RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], ",", 
      "1", ",", 
      FractionBox[
       RowBox[{"Exp", "[", 
        RowBox[{"-", 
         RowBox[{"stateParameter", "^", "2"}]}], "]"}], 
       RowBox[{"Sqrt", "[", "Pi", "]"}]]}], "]"}], 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{"ExpToTrig", "[", 
       RowBox[{"Expand", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Rho]", "[", 
           RowBox[{"x", ",", " ", 
            RowBox[{"y", "/", "2"}], ",", "t", ",", "\[Tau]"}], "]"}], "/", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"x", "-", 
                FractionBox["y", "2"]}], ")"}], "2"]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"x", "+", 
                FractionBox["y", "2"]}], ")"}], "2"]}]}]]}], 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"TrueQ", "[", 
            RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], 
           ",", "1", ",", 
           RowBox[{
            RowBox[{"Sqrt", "[", "Pi", "]"}], 
            RowBox[{"Exp", "[", 
             RowBox[{"stateParameter", "^", "2"}], "]"}]}]}], "]"}]}], "]"}], 
       "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"Cos", ",", "Sin", ",", "x", ",", "y", ",", 
        RowBox[{"Tanh", "[", "sQueeze", "]"}]}], "}"}], ",", "Simplify"}], 
     "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.646998863656547*^9, 3.6469988970106173`*^9}, {
   3.646998930205627*^9, 3.6469989309873*^9}, {3.6469989932264843`*^9, 
   3.646999003185061*^9}, 3.646999104456258*^9, {3.646999187017742*^9, 
   3.6469992156515512`*^9}, 3.6481984689124804`*^9, {3.6481990124878798`*^9, 
   3.6481990254258633`*^9}, {3.648199055806405*^9, 3.648199075951848*^9}, {
   3.648199124652779*^9, 3.6481991630356092`*^9}, {3.648199194657393*^9, 
   3.648199195112032*^9}, {3.648201525992984*^9, 3.6482016180359163`*^9}, {
   3.648201665663186*^9, 3.648201688647642*^9}, {3.648201723774685*^9, 
   3.648201759259985*^9}, {3.648201863088166*^9, 3.648201929222324*^9}, {
   3.648202010019573*^9, 3.6482020394994802`*^9}, {3.648202073422988*^9, 
   3.648202079263936*^9}, {3.6482030209246607`*^9, 3.648203037396947*^9}, 
   3.648321115919221*^9, {3.648358038759696*^9, 3.648358039805983*^9}, 
   3.648558416818645*^9, 3.648558502273623*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"schneller", "=", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", 
           FractionBox["y", "2"]}], ")"}], "2"]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "+", 
           FractionBox["y", "2"]}], ")"}], "2"]}]}]], 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"ExpandAll", "[", 
        RowBox[{
         RowBox[{"\[Rho]", "[", 
          RowBox[{"x", ",", " ", 
           RowBox[{"y", "/", "2"}], ",", "t", ",", "\[Tau]"}], "]"}], "/", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"x", "-", 
               FractionBox["y", "2"]}], ")"}], "2"]}], "-", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"x", "+", 
               FractionBox["y", "2"]}], ")"}], "2"]}]}]]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"x", "+", 
          RowBox[{"y", "/", "2"}]}], ",", 
         RowBox[{"x", "-", 
          RowBox[{"y", "/", "2"}]}]}], "}"}]}], "]"}]}]}], ";"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.6156396826593037`*^9, 3.61563969949319*^9}, {
   3.615639736750227*^9, 3.615639759554955*^9}, {3.615639801040518*^9, 
   3.615639819453103*^9}, 3.615639918063538*^9, 3.615639985693759*^9, 
   3.615640058820881*^9, 3.615725712794808*^9, {3.615725818044476*^9, 
   3.615725861303022*^9}, {3.646998745429996*^9, 3.646998779911813*^9}, {
   3.646998810819689*^9, 3.6469988468724213`*^9}, {3.646999059928638*^9, 
   3.6469990960710583`*^9}, 3.6469993038210793`*^9, 3.648558416982929*^9, 
   3.648558502276964*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"WignerFunction2", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"TrueQ", "[", 
        RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], ",", 
       "1", ",", 
       RowBox[{"Exp", "[", 
        RowBox[{"-", 
         RowBox[{"stateParameter", "^", "2"}]}], "]"}]}], "]"}], "/", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"x", "^", "2"}], "+", 
       RowBox[{"p", "^", "2"}]}], "]"}]}], "*", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Expand", "[", 
         RowBox[{
          RowBox[{"FourierTransform", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"schneller", "/", "h"}], "/", "Pi"}], ",", "y", ",", 
            "p"}], "]"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"x", "^", "2"}], "+", 
            RowBox[{"p", "^", "2"}]}], "]"}], "*", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"TrueQ", "[", 
             RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], 
            ",", "1", ",", 
            RowBox[{"Exp", "[", 
             RowBox[{"stateParameter", "^", "2"}], "]"}]}], "]"}]}], "]"}], "/.", 
        RowBox[{"h", "\[Rule]", "1"}]}], "/.", 
       RowBox[{"\[Tau]", "\[Rule]", "mMixAngle"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"_Sin", ",", "_Cos", ",", "p", ",", "Pi"}], "}"}]}], "]"}]}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "This", " ", "version", " ", "`WignerFunction2`", " ", "is", " ", "not", 
      " ", "faster", " ", "or", " ", "superior"}], "..."}], "."}], " ", 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.6156396826593037`*^9, 3.61563969949319*^9}, {
   3.615639736750227*^9, 3.615639759554955*^9}, {3.615639801040518*^9, 
   3.615639819453103*^9}, 3.615639918063538*^9, 3.615639985693759*^9, 
   3.615640058820881*^9, 3.615725712794808*^9, {3.615725818044476*^9, 
   3.615725861303022*^9}, {3.646998745429996*^9, 3.646998779911813*^9}, {
   3.646998810819689*^9, 3.6469988468724213`*^9}, {3.646999059928638*^9, 
   3.646999067744164*^9}, 3.6469991496276217`*^9, {3.646999222025188*^9, 
   3.646999245251965*^9}, {3.6469992771240807`*^9, 3.646999288567875*^9}, 
   3.6475176758241177`*^9, {3.64751772477182*^9, 3.6475177293399067`*^9}, 
   3.647517768952201*^9, {3.647517882542028*^9, 3.6475178837971363`*^9}, 
   3.64820250761485*^9, {3.648202541891608*^9, 3.648202545086802*^9}, {
   3.64820258713412*^9, 3.648202588817943*^9}, {3.648202656280497*^9, 
   3.648202704054236*^9}, {3.648202764170702*^9, 3.6482027707705107`*^9}, {
   3.648202817146748*^9, 3.648202825888348*^9}, {3.6482028740265493`*^9, 
   3.648202973266466*^9}, {3.648203330907611*^9, 3.6482034022900143`*^9}, {
   3.648203584317809*^9, 3.648203643549047*^9}, {3.64820377836712*^9, 
   3.648203789240973*^9}, {3.648203821493287*^9, 3.648203860747518*^9}, 
   3.6483211265674543`*^9, {3.6483580413634367`*^9, 3.648358042708568*^9}, 
   3.648558200259639*^9, 3.648558416998453*^9, 3.648558502281013*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"WignerFunctionN", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"WignerFunction2", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], "//", "N"}], "//", "Chop"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.6156396826593037`*^9, 3.61563969949319*^9}, {
   3.615639736750227*^9, 3.615639759554955*^9}, {3.615639801040518*^9, 
   3.615639819453103*^9}, 3.615639918063538*^9, 3.615639985693759*^9, 
   3.615640058820881*^9, 3.615725712794808*^9, {3.615725818044476*^9, 
   3.615725861303022*^9}, {3.646998745429996*^9, 3.646998779911813*^9}, {
   3.646998810819689*^9, 3.6469988468724213`*^9}, {3.646999059928638*^9, 
   3.646999067744164*^9}, 3.6469991496276217`*^9, {3.646999222025188*^9, 
   3.646999245251965*^9}, {3.6469992771240807`*^9, 3.646999288567875*^9}, 
   3.6475176758241177`*^9, {3.64751772477182*^9, 3.6475177293399067`*^9}, {
   3.647517768952201*^9, 3.6475178070296907`*^9}, {3.6475178607336407`*^9, 
   3.6475178752434196`*^9}, {3.647518392723646*^9, 3.647518422230047*^9}, 
   3.648202234883527*^9, {3.64820368070606*^9, 3.6482036895546017`*^9}, 
   3.648203907201837*^9, 3.6483211344555197`*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"intermediateWF", "=", 
   RowBox[{
    RowBox[{"WignerFunctionNN", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}], "//", "Chop"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.647517906158998*^9, 3.647517939357039*^9}, {
   3.6475179949655247`*^9, 3.6475180126816053`*^9}, {3.64751805715273*^9, 
   3.647518072936112*^9}, {3.647518113874671*^9, 3.647518119720194*^9}, {
   3.6475181555847*^9, 3.647518235568243*^9}, {3.647518266492424*^9, 
   3.647518267356043*^9}, {3.647518319911366*^9, 3.64751837224555*^9}, {
   3.6475184035329237`*^9, 3.647518410499648*^9}, 3.648202257313993*^9, {
   3.64820246290351*^9, 3.648202471564665*^9}, {3.648203701358893*^9, 
   3.648203721091221*^9}, 3.648203919589829*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"WignerFunctionN", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"intermediateWF", "//", "TrigReduce"}], "//", "Chop"}], ",", 
      RowBox[{"{", 
       RowBox[{"Cos", ",", "Sin"}], "}"}]}], "]"}], "/", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"x", "^", "2"}], "+", 
      RowBox[{"p", "^", "2"}]}], "]"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.647517906158998*^9, 3.647517939357039*^9}, {
   3.6475179949655247`*^9, 3.6475180126816053`*^9}, {3.64751805715273*^9, 
   3.647518072936112*^9}, {3.647518113874671*^9, 3.647518119720194*^9}, {
   3.6475181555847*^9, 3.647518235568243*^9}, {3.647518266492424*^9, 
   3.647518267356043*^9}, {3.647518319911366*^9, 3.64751837224555*^9}, {
   3.6475184035329237`*^9, 3.647518410499648*^9}, 3.648202257313993*^9, {
   3.64820246290351*^9, 3.648202471564665*^9}, 3.648203928851054*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"XX", "=", "2.05"}], ";", " ", 
   RowBox[{"ZZ", "=", 
    RowBox[{"1", "/", "Pi"}]}], ";"}], " ", "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"TT", "=", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", 
           RowBox[{"Pi", " ", "/", 
            RowBox[{"Abs", "[", 
             RowBox[{
              RowBox[{"E0", "[", "1", "]"}], "-", 
              RowBox[{"E0", "[", "0", "]"}]}], "]"}]}]}], ")"}], "/", "8"}], 
        " ", "/.", "FixParameters"}], ",", "4"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"DTT", "=", 
     RowBox[{"N", "[", 
      RowBox[{"TT", "/", "numberOfFrames"}], "]"}]}], ";"}], "*)"}]}], "\n", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"\[Rho]", "[", 
    RowBox[{"x", ",", "0", ",", "0", ",", "mMixAngle"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
   RowBox[{"PlotPoints", "\[Rule]", "35"}], ",", 
   RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6153297092380342`*^9, 3.615329785168223*^9}, {
   3.6153298718801193`*^9, 3.615329874799344*^9}, {3.6153299515696983`*^9, 
   3.6153299721745977`*^9}, 3.615330108624568*^9, {3.615330402694769*^9, 
   3.615330511979083*^9}, {3.615330546916795*^9, 3.615330581365438*^9}, 
   3.615330757263938*^9, {3.6153310630027323`*^9, 3.615331063452479*^9}, {
   3.615331097970161*^9, 3.615331127003668*^9}, {3.615331164592587*^9, 
   3.615331214935355*^9}, {3.6153312498820887`*^9, 3.615331253403664*^9}, {
   3.615331384888257*^9, 3.615331388177849*^9}, 3.615331420023917*^9, {
   3.615331462795383*^9, 3.615331547535287*^9}, {3.615331589514385*^9, 
   3.615331591530878*^9}, 3.6153316705998783`*^9, {3.615331829539322*^9, 
   3.615331900829331*^9}, {3.6153321121144447`*^9, 3.615332155925251*^9}, {
   3.615332251773364*^9, 3.6153322946228037`*^9}, {3.615333272813233*^9, 
   3.6153332846333923`*^9}, {3.615333356658101*^9, 3.6153333919780197`*^9}, {
   3.615333552928935*^9, 3.615333598126939*^9}, {3.615372196785733*^9, 
   3.6153722132385063`*^9}, 3.61537225784061*^9, {3.615372853158967*^9, 
   3.615372855618018*^9}, 3.6153733745245743`*^9, {3.615373913756947*^9, 
   3.61537394734962*^9}, {3.615374317822193*^9, 3.615374319479198*^9}, {
   3.615374386474951*^9, 3.6153744150353727`*^9}, {3.615377778501686*^9, 
   3.615377782633802*^9}, {3.615480477870656*^9, 3.61548051491334*^9}, {
   3.615480876202793*^9, 3.615480883831133*^9}, 3.615568238076152*^9, {
   3.615568799836649*^9, 3.615568801130519*^9}, {3.615577558611709*^9, 
   3.615577559188532*^9}, 3.6155775932888308`*^9, {3.6155778732858953`*^9, 
   3.615577884700395*^9}, 3.615581879955368*^9, {3.615581914860889*^9, 
   3.615581915549979*^9}, {3.6156407018297853`*^9, 3.615640707757072*^9}, {
   3.6156411397255363`*^9, 3.615641155705331*^9}, {3.6157405984467154`*^9, 
   3.615740600551593*^9}, {3.6157419017671843`*^9, 3.615741960446138*^9}, {
   3.6157613353498573`*^9, 3.6157613478094053`*^9}, {3.616044089341208*^9, 
   3.616044144903419*^9}, {3.616044182440158*^9, 3.616044230438621*^9}, {
   3.616044368031839*^9, 3.6160443718347797`*^9}, {3.6469983335283203`*^9, 
   3.646998346034295*^9}, {3.647362266070788*^9, 3.647362270019891*^9}, 
   3.647941230568522*^9, 3.6485582002687817`*^9, 3.655641827476495*^9}],

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Time spent= \>\"", ",", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ",", "4"}], "]"}], 
   ",", "\"\< Seconds  = \>\"", ",", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ")"}], "/", "60"}], 
     ",", "4"}], "]"}], ",", "\"\< Minutes\>\""}], "]"}]], "Input",
 CellChangeTimes->{{3.615332338682863*^9, 3.6153323671264963`*^9}, {
   3.6153708404981537`*^9, 3.6153708442947683`*^9}, {3.615370993774354*^9, 
   3.6153709970605383`*^9}, {3.615371503594904*^9, 3.615371513169588*^9}, {
   3.615371566099598*^9, 3.6153715845516644`*^9}, {3.6153716985333223`*^9, 
   3.615371700155863*^9}, {3.615371792539176*^9, 3.615371794326886*^9}, {
   3.61537795545512*^9, 3.61537798494068*^9}, {3.6153780494292316`*^9, 
   3.615378092443664*^9}, 3.615378164538499*^9, {3.61537826459508*^9, 
   3.61537826653004*^9}, {3.615379816338554*^9, 3.615379823278825*^9}, {
   3.6153804154286327`*^9, 3.615380431346485*^9}, {3.615380908263824*^9, 
   3.615381002835142*^9}, {3.615577431830936*^9, 3.615577507511448*^9}, {
   3.615577657622074*^9, 3.615577690526105*^9}, 3.615577793267749*^9, {
   3.615577838637783*^9, 3.61557783958727*^9}, {3.615577900895199*^9, 
   3.615577905978784*^9}, {3.615582278512148*^9, 3.6155822838313217`*^9}, 
   3.615582393374818*^9, 3.615582565462751*^9, 3.615634786415193*^9, {
   3.6156398594325733`*^9, 3.61563990714559*^9}, 3.6156400083521547`*^9, {
   3.615640897890258*^9, 3.615640905313417*^9}, 3.615717823245494*^9, 
   3.615718472574972*^9, {3.61571850902551*^9, 3.615718513623602*^9}, {
   3.615718630466916*^9, 3.615718637460788*^9}, {3.6157188495094976`*^9, 
   3.6157188790367727`*^9}, {3.61571890921705*^9, 3.6157190656980677`*^9}, {
   3.615726320880335*^9, 3.615726344654138*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"colors2", "=", 
   RowBox[{"{", 
    RowBox[{
    "Red", ",", "Cyan", ",", "Cyan", ",", "Cyan", ",", "Cyan", ",", "Cyan", 
     ",", "Cyan", ",", "Cyan", ",", "Blue"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gradient2", "[", 
    RowBox[{
     RowBox[{"z_", "?", "NumericQ"}], ",", 
     RowBox[{"rest___", "?", "NumericQ"}]}], "]"}], ":=", 
   RowBox[{"Blend", "[", 
    RowBox[{"colors2", ",", "z"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6478176787642593`*^9, 3.647817704326685*^9}, {
   3.647817776773241*^9, 3.6478178261481533`*^9}, {3.6478178879233637`*^9, 
   3.647817925684845*^9}, {3.647817965999756*^9, 3.6478179723527527`*^9}, {
   3.647818023100072*^9, 3.647818041575585*^9}, 3.647818147719846*^9, {
   3.64781951577836*^9, 3.64781956942972*^9}, 3.647856409622579*^9}],

Cell[BoxData[{
 RowBox[{"R", "=", "RR"}], "\[IndentingNewLine]", 
 RowBox[{"nN", "=", "5"}], "\n", 
 RowBox[{"clockwiseClassicalFlow", "=", 
  RowBox[{"-", "1"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"compensateForClassicalMovement", "=", "1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"slower", "=", 
  RowBox[{"3", "/", "3"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"WignerFunctionRing", "[", 
     RowBox[{"x_", ",", "p_", ",", "tt_"}], "]"}], ":=", 
    RowBox[{"Re", "[", 
     RowBox[{"WignerFunctionN", "[", 
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", "*", "p"}]}], ")"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "+", 
                RowBox[{"p", "^", "2"}]}], ")"}], "*", 
              RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
        "]"}], ",", 
       RowBox[{"Im", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", "*", "p"}]}], ")"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "+", 
                RowBox[{"p", "^", "2"}]}], ")"}], "*", 
              RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
        "]"}], ",", "2.67"}], "]"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Wf", "[", 
     RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
    RowBox[{"WignerFunctionN", "[", 
     RowBox[{
      RowBox[{"R", "*", 
       RowBox[{"Cos", "[", 
        RowBox[{"x", "+", 
         RowBox[{"compensateForClassicalMovement", "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "*", 
             RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
      ",", 
      RowBox[{"clockwiseClassicalFlow", "*", "R", "*", 
       RowBox[{"Sin", "[", 
        RowBox[{"x", "+", 
         RowBox[{"compensateForClassicalMovement", "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "*", 
             RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
      ",", "t"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Wf", "[", 
     RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
    RowBox[{"WignerFunctionRing", "[", 
     RowBox[{
      RowBox[{"R", "*", 
       RowBox[{"Cos", "[", 
        RowBox[{"x", "+", 
         RowBox[{"compensateForClassicalMovement", "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "*", 
             RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
      ",", 
      RowBox[{"clockwiseClassicalFlow", "*", "R", "*", 
       RowBox[{"Sin", "[", 
        RowBox[{"x", "+", 
         RowBox[{"compensateForClassicalMovement", "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "*", 
             RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
      ",", "t"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tableOfPlots2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"Wf", "[", 
        RowBox[{"x", ",", 
         RowBox[{"nT", "*", 
          RowBox[{
           RowBox[{"TT", "/", "slower"}], "/", "nN"}]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Thickness", "[", 
           RowBox[{"0.015", "*", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ")"}]}], "]"}], ",", 
          RowBox[{"Opacity", "[", 
           RowBox[{"1", "-", 
            RowBox[{"0", "*", "nT", "*", "0.3"}]}], "]"}], ",", 
          RowBox[{"Directive", "[", 
           RowBox[{"RGBColor", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"1", "/", "4"}], "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{
              RowBox[{"1", "/", "3"}], "-", 
              RowBox[{"nT", "/", "nN"}]}]}], "]"}], "]"}]}], "}"}]}]}], "]"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"10", ",", "Black"}], "]"}]}], ",", 
    RowBox[{
    "PlotLabel", "\[Rule]", "\"\<Classical Case fully compensated\>\""}]}], 
   RowBox[{"(*", 
    RowBox[{",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\[Theta]", ",", "W"}], "}"}]}]}], "*)"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.6478176787642593`*^9, 3.647817704326685*^9}, {
   3.647817776773241*^9, 3.6478178261481533`*^9}, {3.6478178879233637`*^9, 
   3.647817925684845*^9}, {3.647817965999756*^9, 3.6478179723527527`*^9}, {
   3.647818023100072*^9, 3.647818041575585*^9}, 3.647818147719846*^9, {
   3.64781951577836*^9, 3.64781956942972*^9}, 3.647856409622579*^9, {
   3.647946347467008*^9, 3.647946352970357*^9}, {3.647946384348001*^9, 
   3.64794641011197*^9}, 3.647948292280335*^9, {3.647948374064362*^9, 
   3.647948380541463*^9}, {3.647948507321512*^9, 3.647948541740152*^9}, {
   3.6479485727374687`*^9, 3.64794860646966*^9}, {3.6479495526641073`*^9, 
   3.647949557807835*^9}, 3.648137841394105*^9, {3.648155745555275*^9, 
   3.648155805115921*^9}, {3.648155853444354*^9, 3.6481558945294733`*^9}, {
   3.64835826029879*^9, 3.648358270187827*^9}, 3.64855541675072*^9, 
   3.648595596061872*^9, {3.653826134732232*^9, 3.653826157780237*^9}, {
   3.653979796976554*^9, 3.653979807991653*^9}, {3.653979852080027*^9, 
   3.653979880574848*^9}, {3.653979911797864*^9, 3.6539799291219673`*^9}, {
   3.6541053631340103`*^9, 3.6541053871801767`*^9}, {3.6541059068241377`*^9, 
   3.654105954919024*^9}, {3.654105991710649*^9, 3.654106009226643*^9}, {
   3.654106546087408*^9, 3.654106571175474*^9}, 3.654106615260579*^9, 
   3.654107498030134*^9, 3.6541076870526733`*^9, 3.654107744767465*^9, {
   3.654341376664727*^9, 3.654341381231179*^9}, {3.6543419563973103`*^9, 
   3.654341988355933*^9}, {3.654342135270645*^9, 3.654342140298518*^9}, 
   3.654425897334467*^9, 3.742297080778288*^9, 3.742308175597966*^9, 
   3.742312213942546*^9, 3.742314452010305*^9, 3.742314483538685*^9, {
   3.742314783380512*^9, 3.742314849814353*^9}, {3.742314961137981*^9, 
   3.742314961600442*^9}, {3.742319516412476*^9, 3.7423195274390907`*^9}, 
   3.742391359652932*^9, {3.742392002285231*^9, 3.742392003121717*^9}}],

Cell[BoxData[
 RowBox[{"timePrint", "[", "TT", "]"}]], "Input",
 CellChangeTimes->{{3.742831570371489*^9, 3.742831574892539*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"WignerFunctionRing", "[", 
     RowBox[{"x_", ",", "p_", ",", "tt_"}], "]"}], "=", 
    RowBox[{"Re", "[", 
     RowBox[{"WignerFunctionN", "[", 
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", "*", "p"}]}], ")"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "+", 
                RowBox[{"p", "^", "2"}]}], ")"}], "*", 
              RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
        "]"}], ",", 
       RowBox[{"Im", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", "*", "p"}]}], ")"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "+", 
                RowBox[{"p", "^", "2"}]}], ")"}], "*", 
              RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
        "]"}], ",", "0"}], "]"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Wf", "[", 
     RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
    RowBox[{"WignerFunctionRing", "[", 
     RowBox[{
      RowBox[{"R", "*", 
       RowBox[{"Cos", "[", 
        RowBox[{"x", "+", 
         RowBox[{"compensateForClassicalMovement", "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "*", 
             RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
      ",", 
      RowBox[{"clockwiseClassicalFlow", "*", "R", "*", 
       RowBox[{"Sin", "[", 
        RowBox[{"x", "+", 
         RowBox[{"compensateForClassicalMovement", "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "*", 
             RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
      ",", "t"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Wf", "[", 
     RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
    RowBox[{"WignerFunctionN", "[", 
     RowBox[{
      RowBox[{"R", "*", 
       RowBox[{"Cos", "[", 
        RowBox[{"x", "+", 
         RowBox[{"compensateForClassicalMovement", "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "*", 
             RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
      ",", 
      RowBox[{"clockwiseClassicalFlow", "*", "R", "*", 
       RowBox[{"Sin", "[", 
        RowBox[{"x", "+", 
         RowBox[{"compensateForClassicalMovement", "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "*", 
             RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
      ",", "t"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tableOfPlots2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"Wf", "[", 
        RowBox[{"x", ",", 
         RowBox[{"nT", "*", 
          RowBox[{
           RowBox[{"TT", "/", "slower"}], "/", "nN"}]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Thickness", "[", 
           RowBox[{"0.015", "*", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ")"}]}], "]"}], ",", 
          RowBox[{"Opacity", "[", 
           RowBox[{"1", "-", 
            RowBox[{"0", "*", "nT", "*", "0.3"}]}], "]"}], ",", 
          RowBox[{"Directive", "[", 
           RowBox[{"RGBColor", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"1", "/", "4"}], "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{
              RowBox[{"1", "/", "3"}], "-", 
              RowBox[{"nT", "/", "nN"}]}]}], "]"}], "]"}]}], "}"}]}]}], "]"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"10", ",", "Black"}], "]"}]}], ",", 
    RowBox[{"PlotLabel", "\[Rule]", "\"\<Quantum Case \>\""}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "\[Theta]"}], ",", "W"}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", 
  RowBox[{"LAMBDA", "^", "2"}], "]"}]}], "Input",
 CellChangeTimes->{{3.6478176787642593`*^9, 3.647817704326685*^9}, {
   3.647817776773241*^9, 3.6478178261481533`*^9}, {3.6478178879233637`*^9, 
   3.647817925684845*^9}, {3.647817965999756*^9, 3.6478179723527527`*^9}, {
   3.647818023100072*^9, 3.647818041575585*^9}, 3.647818147719846*^9, {
   3.64781951577836*^9, 3.64781956942972*^9}, 3.647856409622579*^9, {
   3.647946347467008*^9, 3.647946352970357*^9}, {3.647946384348001*^9, 
   3.64794641011197*^9}, 3.647948292280335*^9, {3.647948374064362*^9, 
   3.647948380541463*^9}, {3.647948507321512*^9, 3.647948541740152*^9}, {
   3.6479485727374687`*^9, 3.64794860646966*^9}, {3.647948677602337*^9, 
   3.647948684625163*^9}, 3.647953200843544*^9, {3.7423238119517927`*^9, 
   3.74232381577853*^9}}],

Cell[BoxData[{
 RowBox[{"nN", "=", "5"}], "\[IndentingNewLine]", 
 RowBox[{"nn", "=", "7"}], "\[IndentingNewLine]", 
 RowBox[{"slower", "=", "1"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tableOfPlots2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Wf", "[", 
         RowBox[{"x", ",", 
          RowBox[{"nT", "*", 
           RowBox[{
            RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Thickness", "[", 
         RowBox[{"0.015", "*", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"nT", "/", "nn"}]}], ")"}]}], "]"}]}], ",", 
       RowBox[{"Axes", "\[Rule]", "True"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.6479584884642067`*^9, 3.647958542313592*^9}, {
   3.647958596051414*^9, 3.6479586031083403`*^9}, {3.6479586431142178`*^9, 
   3.647958693567768*^9}, {3.647958781123733*^9, 3.647958802846842*^9}, 
   3.647958866353325*^9, {3.6479592142106867`*^9, 3.6479592458556137`*^9}, {
   3.648155941969243*^9, 3.648155975059309*^9}, {3.648156107446306*^9, 
   3.648156114623598*^9}, {3.6481563367854147`*^9, 3.648156372012664*^9}, {
   3.648156611677099*^9, 3.648156642036955*^9}, 3.648159870152774*^9, {
   3.6544261984134197`*^9, 3.654426206513978*^9}, 3.6544266546291723`*^9, 
   3.6544274557917547`*^9, 3.7422971248468857`*^9, {3.742392132263714*^9, 
   3.742392134727736*^9}, {3.74239218528622*^9, 3.742392214954377*^9}, 
   3.742392289196806*^9, {3.742392321298765*^9, 3.742392321853367*^9}}],

Cell[BoxData[
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}]}], 
   RowBox[{"(*", 
    RowBox[{",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\[Theta]", ",", "W"}], "}"}]}]}], "*)"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tableOfPlots2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Wf", "[", 
         RowBox[{"x", ",", 
          RowBox[{"nT", "*", 
           RowBox[{
            RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Thickness", "[", 
           RowBox[{"0.015", "*", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ")"}]}], "]"}], ",", 
          RowBox[{"Opacity", "[", 
           RowBox[{"1", "-", 
            RowBox[{"0", "*", "nT", "*", "0.3"}]}], "]"}], ",", 
          RowBox[{"Directive", "[", 
           RowBox[{"RGBColor", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"1", "/", "4"}], "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{
              RowBox[{"1", "/", "3"}], "-", 
              RowBox[{"nT", "/", "nN"}]}]}], "]"}], "]"}]}], "}"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.06"}], ",", "0.25"}], "}"}]}], ",", 
       RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
       RowBox[{"AspectRatio", "\[Rule]", 
        RowBox[{"1", "/", "3"}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6479584884642067`*^9, 3.647958542313592*^9}, {
   3.647958596051414*^9, 3.6479586031083403`*^9}, {3.6479586431142178`*^9, 
   3.647958693567768*^9}, {3.647958781123733*^9, 3.647958802846842*^9}, 
   3.647958866353325*^9, {3.6479592142106867`*^9, 3.6479592458556137`*^9}, {
   3.648155941969243*^9, 3.648155975059309*^9}, {3.648156107446306*^9, 
   3.648156114623598*^9}, {3.6481563367854147`*^9, 3.648156372012664*^9}, {
   3.648156611677099*^9, 3.648156642036955*^9}, 3.648159870152774*^9, {
   3.6544261984134197`*^9, 3.654426206513978*^9}, {3.654426264178012*^9, 
   3.654426280314992*^9}, {3.654426376374936*^9, 3.6544264366372423`*^9}, {
   3.654426527598617*^9, 3.654426617823125*^9}, {3.654426813201311*^9, 
   3.6544268495387506`*^9}, 3.6544268992783527`*^9, 3.654426932310829*^9, 
   3.654427450575445*^9, {3.742139570535427*^9, 3.742139573655169*^9}, 
   3.742141021453973*^9, 3.7422116555699253`*^9}],

Cell[BoxData[
 RowBox[{"tableOfPlots2", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"Wf", "[", 
       RowBox[{"x", ",", 
        RowBox[{"nT", "*", 
         RowBox[{
          RowBox[{"TT", "/", "slower"}], "/", "nN"}]}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", 
        RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Thickness", "[", 
          RowBox[{"0.015", "*", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{
              RowBox[{"7", "/", "8"}], "*", 
              RowBox[{"nT", "/", "nN"}]}]}], ")"}]}], "]"}], ",", 
         RowBox[{"Opacity", "[", 
          RowBox[{"1", "-", 
           RowBox[{"0", "*", "nT", "*", "0.3"}]}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"RGBColor", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"1", "/", "4"}], "-", 
             RowBox[{"nT", "/", "nN"}]}], ",", 
            RowBox[{"1", "-", 
             RowBox[{"nT", "/", "nN"}]}], ",", 
            RowBox[{
             RowBox[{"1", "/", "3"}], "-", 
             RowBox[{"nT", "/", "nN"}]}]}], "]"}], "]"}]}], "}"}]}]}], "]"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.654426017873945*^9, 3.654427112058428*^9, {3.742139494678892*^9, 
   3.742139501842379*^9}, {3.742139576923485*^9, 3.742139579834168*^9}, 
   3.742141013245913*^9, 3.7422116624720984`*^9, 3.742297129800466*^9, {
   3.74231516148291*^9, 3.74231518247875*^9}, {3.749485322054083*^9, 
   3.749485379329227*^9}, {3.7494854697510357`*^9, 3.749485470071268*^9}}],

Cell[BoxData[
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}], ",", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"LabelStyle", "\[Rule]", 
       RowBox[{"Directive", "[", 
        RowBox[{"100", ",", "Black"}], "]"}]}], ","}], "*)"}], 
    RowBox[{"Ticks", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "Pi", ",", 
         RowBox[{"2", "Pi"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.05", ",", "0.1"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<\>\"", ",", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<\>\"", ",", "Italic"}], "]"}]}], "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"10", ",", "Black", ",", "Bold"}], "]"}]}], ",", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"Epilog", "\[Rule]", 
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"0", ",", "10", ",", "Bold", ",", 
           RowBox[{"Background", "\[Rule]", "White"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.2"}], ",", 
           RowBox[{"-", "0.0001"}]}], "}"}]}], "]"}]}], ","}], "*)"}], 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"W", ",", "15", ",", "Bold", ",", 
           RowBox[{"Background", "\[Rule]", "White"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.2", ",", "0.115"}], "}"}]}], "]"}], ",", 
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"-", "\[Theta]"}], ",", "15", ",", "Bold", ",", 
           RowBox[{"Background", "\[Rule]", "White"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1.9510", " ", "Pi"}], ",", "0.035"}], "}"}]}], "]"}]}], 
      "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.654427486031385*^9, 3.6544274881901217`*^9}, 
   3.742139178868293*^9, {3.7421392596650963`*^9, 3.742139323815464*^9}, {
   3.742139391018107*^9, 3.742139416918151*^9}, {3.742139451096477*^9, 
   3.742139469390884*^9}, {3.742139718760641*^9, 3.7421397617150297`*^9}, {
   3.742140042827243*^9, 3.742140055962159*^9}, {3.742140164998035*^9, 
   3.7421401652012987`*^9}, {3.7421405615613832`*^9, 3.742140561947934*^9}, {
   3.7421407879203587`*^9, 3.7421407939248333`*^9}, {3.742140872852557*^9, 
   3.742141001352518*^9}, {3.742141066498968*^9, 3.742141067430344*^9}, {
   3.74214111336316*^9, 3.742141149719515*^9}, {3.742141294002537*^9, 
   3.742141585564451*^9}, {3.742141618669343*^9, 3.742141727268181*^9}, {
   3.742141758939032*^9, 3.742141882363162*^9}, {3.742141929684286*^9, 
   3.742142131229204*^9}}],

Cell[BoxData[
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}], ",", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"LabelStyle", "\[Rule]", 
       RowBox[{"Directive", "[", 
        RowBox[{"100", ",", "Black"}], "]"}]}], ","}], "*)"}], 
    RowBox[{"FrameTicks", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0.1", ",", "0.2"}], "}"}], ",", "None"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "Pi", ",", 
           RowBox[{"2", "Pi"}]}], "}"}], ",", "None"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<-\[Theta]    \>\"", ","}], "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"110", ",", "Black", ",", "Bold"}], "]"}]}], ",", 
    RowBox[{"Frame", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True", ",", "False", ",", "False"}], "}"}]}], ",", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<\>\"", ",", "110", ",", "Bold", ",", 
           RowBox[{"Background", "\[Rule]", "White"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.2", ",", "0.115"}], "}"}]}], "]"}], ",", 
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<\>\"", ",", "110", ",", "Bold", ",", 
           RowBox[{"Background", "\[Rule]", "White"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", " ", "Pi"}], ",", "0.035"}], "}"}]}], "]"}]}], 
      "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6485590465219183`*^9, 3.648559053111343*^9}, {
   3.648559092752021*^9, 3.648559137045835*^9}, {3.648559177476801*^9, 
   3.648559239190995*^9}, {3.648559419643278*^9, 3.6485594487395287`*^9}, {
   3.648559546257621*^9, 3.648559637553299*^9}, {3.6485598615167418`*^9, 
   3.648559866302928*^9}, {3.648559920029509*^9, 3.648559933644603*^9}, {
   3.648559966188198*^9, 3.6485600527773447`*^9}, 3.648560083323977*^9, {
   3.6485601693110437`*^9, 3.648560186584194*^9}, {3.648560218421454*^9, 
   3.648560266533884*^9}, {3.6485603124214582`*^9, 3.648560314380642*^9}, {
   3.6486362258301573`*^9, 3.6486363126805353`*^9}, {3.653976857226797*^9, 
   3.653976925766159*^9}, {3.653976985327063*^9, 3.653977054857614*^9}, {
   3.653977208017205*^9, 3.6539772268180323`*^9}, {3.653977314199946*^9, 
   3.653977316081292*^9}, 3.653977353327655*^9, {3.653977614497242*^9, 
   3.6539778553753366`*^9}, {3.653977907325851*^9, 3.653977957610896*^9}, {
   3.653978094679985*^9, 3.653978120972522*^9}, {3.653978176945641*^9, 
   3.653978191822813*^9}, {3.653979626745661*^9, 3.653979627450313*^9}, {
   3.653980124319441*^9, 3.6539801266730413`*^9}, 3.653980258482604*^9, {
   3.6541067244661016`*^9, 3.654106759865501*^9}, 3.654106877345358*^9, {
   3.654106985537045*^9, 3.654107015710679*^9}, 3.6541070457752542`*^9, {
   3.654107108242694*^9, 3.654107244987192*^9}, 3.654107357889427*^9, {
   3.654107706644525*^9, 3.654107708359571*^9}, 3.654341087318555*^9, {
   3.654341209571054*^9, 3.6543412584386587`*^9}, {3.654341318631177*^9, 
   3.654341320942432*^9}, {3.6543414618046293`*^9, 3.65434146577387*^9}, {
   3.6543415058199663`*^9, 3.654341531799667*^9}, {3.6543415628065643`*^9, 
   3.654341576995955*^9}, 3.654341613082398*^9, {3.654341644405992*^9, 
   3.654341646264318*^9}, {3.65434172897412*^9, 3.654341741602716*^9}, {
   3.654341808505887*^9, 3.654341813599106*^9}, 3.6543418553294477`*^9, 
   3.6544273045704947`*^9, {3.657452149244158*^9, 3.657452150826066*^9}, {
   3.657452277711927*^9, 3.657452278867517*^9}, 3.742138738098597*^9, {
   3.742138995400206*^9, 3.742138998331518*^9}, {3.74213903071587*^9, 
   3.742139063903084*^9}, {3.742140270672511*^9, 3.7421402716024017`*^9}, {
   3.742140362636531*^9, 3.742140405859866*^9}, {3.7421405002486687`*^9, 
   3.742140500512911*^9}, {3.7421424778588257`*^9, 3.7421425054161377`*^9}, {
   3.742142599796652*^9, 3.7421426124441643`*^9}, {3.7421426756611013`*^9, 
   3.742142675945744*^9}, {3.742142768112966*^9, 3.742142768627222*^9}, {
   3.742142825387662*^9, 3.742142852985085*^9}, {3.742142913942569*^9, 
   3.7421429570837317`*^9}, 3.742142987434577*^9, 3.742144334569034*^9, {
   3.742144368383478*^9, 3.742144369620262*^9}, {3.742144457882986*^9, 
   3.7421444860234337`*^9}, 3.742144521787504*^9, 3.74214462127956*^9, {
   3.742144662385795*^9, 3.7421446875489407`*^9}, {3.7421447179798203`*^9, 
   3.7421447949831247`*^9}, {3.742144833253914*^9, 3.742144851605036*^9}, {
   3.742144882081992*^9, 3.74214493464627*^9}, 3.742145056654104*^9, {
   3.74214511207267*^9, 3.7421452516805964`*^9}, {3.742210874611397*^9, 
   3.742211081338835*^9}, {3.742211168561016*^9, 3.742211174583013*^9}, {
   3.742211228162916*^9, 3.742211250461994*^9}, {3.742211286493896*^9, 
   3.742211406577242*^9}, {3.742211536181838*^9, 3.742211598471199*^9}, {
   3.7423163627984056`*^9, 3.742316365348496*^9}}],

Cell[BoxData[
 RowBox[{"XX", "=", "3.1"}]], "Input",
 CellChangeTimes->{{3.6481570495518427`*^9, 3.6481570613929043`*^9}, 
   3.648160095242963*^9, {3.654003071946785*^9, 3.654003078010356*^9}, {
   3.654003230820519*^9, 3.654003253412388*^9}, 3.655641921975995*^9, 
   3.742228790661786*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"initWfuncPlot", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{"x", ",", "p", ",", 
        RowBox[{"0", "*", 
         RowBox[{"TT", "/", "3"}]}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"MeshFunctions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "11", "}"}]}], ",", 
     RowBox[{"MeshStyle", "\[Rule]", 
      RowBox[{"Directive", "[", " ", 
       RowBox[{"White", ",", 
        RowBox[{"Thickness", "[", "0.003", "]"}]}], "]"}]}], ",", 
     RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "TricoloreColorFunc"}], 
     RowBox[{"(*", "TricoloreColorFunc", "*)"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "32"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"pts", "=", 
   RowBox[{"Cases", "[", 
    RowBox[{"initWfuncPlot", ",", 
     RowBox[{"x_GraphicsComplex", "\[RuleDelayed]", 
      RowBox[{"First", "@", "x"}]}], ",", "Infinity"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"ListPointPlot3D", "[", "pts", "]"}], ";"}], "\n", 
 RowBox[{"maxWF", "=", 
  RowBox[{
   RowBox[{"Max", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"pts", ",", "1"}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], " ", ".999"}]}], "\n", 
 RowBox[{"minWF", "=", 
  RowBox[{"Min", "[", 
   RowBox[{
    RowBox[{"Flatten", "[", 
     RowBox[{"pts", ",", "1"}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.647874059847856*^9, 3.647874112368532*^9}, {
   3.6478741434668694`*^9, 3.6478741647112417`*^9}, {3.6478741975307093`*^9, 
   3.647874316911936*^9}, {3.647883432849091*^9, 3.647883433695364*^9}, {
   3.6478836630474863`*^9, 3.64788371934129*^9}, {3.647883984364443*^9, 
   3.647884120788754*^9}, {3.647884153587347*^9, 3.6478842091789618`*^9}, {
   3.647884260014555*^9, 3.647884371553238*^9}, {3.647884459601219*^9, 
   3.6478845010979433`*^9}, {3.647943646745854*^9, 3.647943648342964*^9}, {
   3.6479436806104107`*^9, 3.64794370569802*^9}, {3.647943745210697*^9, 
   3.647943777849147*^9}, {3.648157536285483*^9, 3.648157563194174*^9}, 
   3.6540033329786873`*^9, {3.654003595425962*^9, 3.6540037158376713`*^9}, 
   3.654021068111121*^9, {3.654022077911805*^9, 3.65402210388743*^9}, {
   3.654022712238564*^9, 3.6540227143770323`*^9}, {3.657267548508017*^9, 
   3.6572675587656727`*^9}, {3.742137816729684*^9, 3.742137817641077*^9}, {
   3.7421379191070023`*^9, 3.742137930319669*^9}, {3.7421379679239397`*^9, 
   3.742137968472039*^9}, {3.742138258186582*^9, 3.742138265872287*^9}, 
   3.7422957753893623`*^9, {3.742296486793662*^9, 3.7422964952675*^9}, 
   3.742296580422143*^9, {3.74229699774212*^9, 3.742297006416286*^9}, 
   3.742297438375352*^9, {3.7423075445615273`*^9, 3.742307571514824*^9}, {
   3.74230801938922*^9, 3.742308117863529*^9}, 3.742312214110147*^9}],

Cell[BoxData[
 RowBox[{"quantumVsClassicalPlot", "=", 
  RowBox[{"GraphicsGrid", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"initWfuncPlot", ",", 
       RowBox[{"Show", "[", 
        RowBox[{"initWfuncPlot", ",", 
         RowBox[{"ViewPoint", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"5", ",", 
            RowBox[{"-", "10"}], ",", 
            RowBox[{"-", "0"}]}], "}"}]}]}], "]"}]}], "}"}], "}"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "666"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.647874059847856*^9, 3.647874112368532*^9}, {
   3.6478741434668694`*^9, 3.6478741647112417`*^9}, {3.6478741975307093`*^9, 
   3.647874316911936*^9}, {3.647883432849091*^9, 3.647883433695364*^9}, {
   3.6478836630474863`*^9, 3.64788371934129*^9}, {3.647883984364443*^9, 
   3.647884120788754*^9}, {3.647884153587347*^9, 3.6478842091789618`*^9}, {
   3.647884260014555*^9, 3.647884371553238*^9}, {3.647884459601219*^9, 
   3.6478845010979433`*^9}, {3.647943646745854*^9, 3.647943648342964*^9}, {
   3.6479436806104107`*^9, 3.64794370569802*^9}, {3.647943745210697*^9, 
   3.647943777849147*^9}, {3.648157536285483*^9, 3.648157563194174*^9}, 
   3.6540033329786873`*^9, {3.654003595425962*^9, 3.6540037158376713`*^9}, 
   3.654021068111121*^9, {3.654022077911805*^9, 3.65402210388743*^9}, {
   3.654022712238564*^9, 3.6540227143770323`*^9}, {3.657267548508017*^9, 
   3.657267631850408*^9}, {3.6572678082986403`*^9, 3.657267824297627*^9}, {
   3.657270496611582*^9, 3.6572705082421103`*^9}, {3.6572706228903303`*^9, 
   3.657270666915155*^9}, 3.6572707651333303`*^9, {3.657271023661446*^9, 
   3.6572711128624067`*^9}, {3.657271362895479*^9, 3.657271365831451*^9}}],

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{"export$Directoy", ",", 
     RowBox[{"ToString", "[", " ", "stateCASE", "]"}], ",", 
     "\"\<__smear__\>\"", ",", 
     RowBox[{"ToString", "[", 
      RowBox[{"N", "[", 
       RowBox[{"ringSmear", ",", "2"}], "]"}], "]"}], ",", "\"\<.png\>\""}], 
    "]"}], ",", "quantumVsClassicalPlot"}], "]"}]], "Input",
 CellChangeTimes->{{3.647874059847856*^9, 3.647874112368532*^9}, {
   3.6478741434668694`*^9, 3.6478741647112417`*^9}, {3.6478741975307093`*^9, 
   3.647874316911936*^9}, {3.647883432849091*^9, 3.647883433695364*^9}, {
   3.6478836630474863`*^9, 3.64788371934129*^9}, {3.647883984364443*^9, 
   3.647884120788754*^9}, {3.647884153587347*^9, 3.6478842091789618`*^9}, {
   3.647884260014555*^9, 3.647884371553238*^9}, {3.647884459601219*^9, 
   3.6478845010979433`*^9}, {3.647943646745854*^9, 3.647943648342964*^9}, {
   3.6479436806104107`*^9, 3.64794370569802*^9}, {3.647943745210697*^9, 
   3.647943777849147*^9}, {3.648157536285483*^9, 3.648157563194174*^9}, 
   3.6540033329786873`*^9, {3.654003595425962*^9, 3.6540037158376713`*^9}, 
   3.654021068111121*^9, {3.654022077911805*^9, 3.65402210388743*^9}, {
   3.654022712238564*^9, 3.6540227143770323`*^9}, {3.657267548508017*^9, 
   3.657267631850408*^9}, {3.6572678082986403`*^9, 3.657267824297627*^9}, {
   3.657270496611582*^9, 3.6572705082421103`*^9}, {3.6572706228903303`*^9, 
   3.657270666915155*^9}, {3.6572707651333303`*^9, 3.65727080382154*^9}, 
   3.657270847951461*^9, {3.6572709695471*^9, 3.657270972547859*^9}, {
   3.657271706069788*^9, 3.6572717615317707`*^9}, 3.657271935619981*^9}],

Cell[BoxData[
 RowBox[{"initWfuncPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"initWfuncPlot", ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"x", ",", "p", ",", 
       RowBox[{"\"\<  \>\"", "W"}]}], "}"}]}], ",", 
    RowBox[{"Axes", "\[Rule]", "False"}], ",", 
    RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"20", ",", "Black", ",", "Bold"}], "]"}]}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "111"}], ",", 
    RowBox[{"TicksStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"White", ",", "White", ",", "White"}], "}"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.653980141917246*^9, 3.6539802427872*^9}, {
   3.65398029477639*^9, 3.653980315037592*^9}, {3.654003320970912*^9, 
   3.654003345995899*^9}, {3.654015014103475*^9, 3.654015027502697*^9}, {
   3.654019092654346*^9, 3.654019097134405*^9}, 3.654020385769669*^9, {
   3.654022127444009*^9, 3.6540221542681828`*^9}, {3.654022185546664*^9, 
   3.6540222173915863`*^9}, {3.654022309345478*^9, 3.654022311335836*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Export", "[", 
    RowBox[{
    "\"\</home/ole/Shared/Open/AA/Wignerflow/Kerr/Mathematica/initWfuncPlot.\
pdf\>\"", ",", "initWfuncPlot", ",", 
     RowBox[{"ImageResolution", "\[Rule]", "300"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Export", "[", 
    RowBox[{
    "\"\</home/ole/Shared/Open/AA/Wignerflow/Kerr/Mathematica/wfuncPlot.eps\>\
\"", ",", "wfuncPlot", ",", 
     RowBox[{"ImageResolution", "\[Rule]", "300"}]}], "]"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.653937744170443*^9, 3.6539378011017227`*^9}, {
  3.6539378383979607`*^9, 3.653937951455954*^9}, {3.65393808757485*^9, 
  3.6539380879202137`*^9}, {3.6539381627447233`*^9, 3.65393819228283*^9}, {
  3.6539382899847403`*^9, 3.653938310549165*^9}, {3.653938354058434*^9, 
  3.6539384077031727`*^9}, {3.653938517689156*^9, 3.653938551933887*^9}, {
  3.653977268025931*^9, 3.653977275808716*^9}, {3.653980342252273*^9, 
  3.653980378106472*^9}, {3.654003356067274*^9, 3.654003360345704*^9}, {
  3.654020516670911*^9, 3.65402052008887*^9}}],

Cell[BoxData[{
 RowBox[{"tt", "=", 
  RowBox[{"TT", "/", "2"}]}], "\[IndentingNewLine]", 
 RowBox[{"XX", "=", "2.651"}]}], "Input",
 CellChangeTimes->{
  3.647000109725974*^9, 3.647782070539196*^9, 3.647945536946357*^9, 
   3.6479457980431957`*^9, {3.648157093560257*^9, 3.648157095928442*^9}, {
   3.648157126312725*^9, 3.648157152975025*^9}, {3.648159218043338*^9, 
   3.648159228820607*^9}, 3.6481592994455423`*^9, 3.6481593436080303`*^9, 
   3.64815937973285*^9, {3.648319606292104*^9, 3.64831961543438*^9}, 
   3.6483198253195457`*^9, 3.6483271727755423`*^9, {3.6483567547017527`*^9, 
   3.64835676842693*^9}, {3.6483570421242437`*^9, 3.648357043061283*^9}, {
   3.648357088722649*^9, 3.648357143618578*^9}, 3.648357187000828*^9, {
   3.64835770424432*^9, 3.648357720727326*^9}, {3.6538263202535458`*^9, 
   3.6538263301372643`*^9}, {3.653977442988081*^9, 3.653977487836235*^9}, {
   3.6541043822721863`*^9, 3.654104437182547*^9}, {3.6556421656867323`*^9, 
   3.655642169753674*^9}, {3.742052914106802*^9, 3.742053003738249*^9}, {
   3.742053044035529*^9, 3.74205306843369*^9}, {3.7422279540354548`*^9, 
   3.7422279549397573`*^9}, 3.742231660051909*^9, {3.7423114679456787`*^9, 
   3.742311469990609*^9}, {3.742314030079207*^9, 3.742314045656753*^9}, {
   3.742316131803121*^9, 3.742316158010765*^9}, {3.74239260747958*^9, 
   3.742392627342948*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"plotWF", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"MeshFunctions", "->", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "11", "}"}]}], ",", 
     RowBox[{"MeshStyle", "\[Rule]", 
      RowBox[{"Directive", "[", " ", 
       RowBox[{"White", ",", 
        RowBox[{"Thickness", "[", "0.0035", "]"}]}], "]"}]}], ",", 
     RowBox[{"ColorFunctionScaling", "->", "False"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "TricoloreColorFunc"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "43"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pts", "=", 
   RowBox[{"Cases", "[", 
    RowBox[{"plotWF", ",", 
     RowBox[{"x_GraphicsComplex", "\[RuleDelayed]", 
      RowBox[{"First", "@", "x"}]}], ",", "Infinity"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"ListPointPlot3D", "[", "pts", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"maxWF", "=", 
   RowBox[{
    RowBox[{"Max", "[", 
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{"pts", ",", "1"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], ".999"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"minWF", "=", 
   RowBox[{"Min", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"pts", ",", "1"}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{"Show", "[", 
  RowBox[{"plotWF", ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Min", "[", 
       RowBox[{
        RowBox[{"Flatten", "[", 
         RowBox[{"pts", ",", "1"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], ",", "maxWF"}], 
     "}"}]}], ",", 
   RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
   RowBox[{"Axes", "\[Rule]", "False"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"x", ",", "p", ",", "W"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.647000109725974*^9, 3.647782070539196*^9, 3.647945536946357*^9, 
   3.6479457980431957`*^9, {3.648157093560257*^9, 3.648157095928442*^9}, {
   3.648157126312725*^9, 3.648157152975025*^9}, {3.648159218043338*^9, 
   3.648159228820607*^9}, 3.6481592994455423`*^9, 3.6481593436080303`*^9, 
   3.64815937973285*^9, {3.648319606292104*^9, 3.64831961543438*^9}, 
   3.6483198253195457`*^9, 3.6483271727755423`*^9, {3.6483567547017527`*^9, 
   3.64835676842693*^9}, {3.6483570421242437`*^9, 3.648357043061283*^9}, {
   3.648357088722649*^9, 3.648357143618578*^9}, 3.648357187000828*^9, {
   3.64835770424432*^9, 3.648357720727326*^9}, 3.6538263202535458`*^9, 
   3.742138038851313*^9, {3.742138320154148*^9, 3.742138327611657*^9}, {
   3.742144967742916*^9, 3.742145015374515*^9}, {3.74221305202864*^9, 
   3.742213061114665*^9}, 3.742295777225556*^9, 3.742296582412019*^9, 
   3.742297070731251*^9, 3.7422974383500843`*^9, 3.7422978306656713`*^9, {
   3.742297882202826*^9, 3.742297885481818*^9}, 3.742297978936472*^9, 
   3.7423081756052837`*^9, {3.742312126444891*^9, 3.742312169630076*^9}, 
   3.742312987980901*^9}],

Cell[BoxData[
 RowBox[{"classicalWFplot", "=", 
  RowBox[{"ContourPlot", "[", 
   RowBox[{
    RowBox[{"Re", "[", 
     RowBox[{"WignerFunctionN", "[", 
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", "*", "p"}]}], ")"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "+", 
                RowBox[{"p", "^", "2"}]}], ")"}], "*", 
              RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
        "]"}], ",", 
       RowBox[{"Im", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", "*", "p"}]}], ")"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "+", 
                RowBox[{"p", "^", "2"}]}], ")"}], "*", 
              RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
        "]"}], ",", "0"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"p", ",", 
      RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
    RowBox[{"ColorFunction", "\[Rule]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Abs", "[", "#1", "]"}], ">", 
          RowBox[{"10", "^", 
           RowBox[{"(", 
            RowBox[{"-", "7"}], ")"}]}]}], ",", "White", ",", "Red"}], "]"}], 
       "&"}], ")"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.648158528228737*^9, 3.648158562221519*^9}, {
  3.6481585962231894`*^9, 3.6481586443363447`*^9}, {3.648158679360386*^9, 
  3.648158714246237*^9}, {3.648357632609377*^9, 3.648357639109188*^9}, {
  3.6483577001420183`*^9, 3.6483577012376003`*^9}}],

Cell[BoxData[{
 RowBox[{"XX", "=", "3.1"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"classicalProbDensityPlot", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "p"}]}], ")"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x", "^", "2"}], "+", 
                 RowBox[{"p", "^", "2"}]}], ")"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
         "]"}], ",", 
        RowBox[{"Im", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "p"}]}], ")"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x", "^", "2"}], "+", 
                 RowBox[{"p", "^", "2"}]}], ")"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
         "]"}], ",", "0"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"MeshStyle", "\[Rule]", 
      RowBox[{"Directive", "[", " ", 
       RowBox[{"White", ",", 
        RowBox[{"Thickness", "[", "0.003", "]"}]}], "]"}]}], ",", 
     RowBox[{"ColorFunctionScaling", "->", "False"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", 
      RowBox[{"86", "+", "81"}]}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "1"}], ",", 
     RowBox[{"Axes", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], " ", ",", 
     RowBox[{"MeshFunctions", "->", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "11", "}"}]}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"x", ",", "p", ",", "\[Rho]"}], "}"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"15", ",", "Black", ",", "Bold"}], "]"}]}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "TricoloreColorFunc"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.648158528228737*^9, 3.648158562221519*^9}, {
   3.6481585962231894`*^9, 3.6481586443363447`*^9}, {3.648158679360386*^9, 
   3.648158750441286*^9}, 3.6481593697093353`*^9, {3.648160105049062*^9, 
   3.648160105740308*^9}, 3.648160196576582*^9, 3.648160725146158*^9, 
   3.653826397465179*^9, {3.653826455273937*^9, 3.653826468835475*^9}, {
   3.6538265104339523`*^9, 3.6538265326134567`*^9}, 3.653826589371234*^9, {
   3.6538266649826736`*^9, 3.653826667782432*^9}, 3.6539385665219727`*^9, 
   3.65393906725747*^9, 3.653980397167651*^9, {3.653980428063712*^9, 
   3.6539804327866993`*^9}, 3.742138039782545*^9, 3.742138431455933*^9, {
   3.742212673512568*^9, 3.7422126784418716`*^9}, {3.7422279681962433`*^9, 
   3.7422279799561*^9}, {3.742228955674879*^9, 3.742228956682856*^9}, {
   3.742229858851469*^9, 3.7422298932988033`*^9}, 3.742295548326805*^9, 
   3.742295778462696*^9, 3.7422965852309837`*^9, 3.742297073022677*^9, 
   3.7422974383588247`*^9, 3.742298010441639*^9, 3.742308175537159*^9, 
   3.7423122142736464`*^9}],

Cell[BoxData[
 RowBox[{"classicalProbDensityPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"classicalProbDensityPlot", ",", 
    RowBox[{"ViewPoint", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"3", ",", 
       RowBox[{"-", "6"}], ",", "6"}], "}"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<x  \>\"", ",", "Italic"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\< p\>\"", ",", "Italic"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<  \[Rho]\\n\\n\>\"", ",", "Italic"}], "]"}]}], "}"}]}], 
    ",", "\[IndentingNewLine]", 
    RowBox[{"Axes", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], ",", 
    RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"30", ",", "Black", ",", "Bold"}], "]"}]}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.6538266132166557`*^9, 3.653826687208727*^9}, {
   3.653937713230644*^9, 3.6539377283837147`*^9}, {3.653938463273615*^9, 
   3.6539384987609577`*^9}, 3.653938603903137*^9, 3.653938681020383*^9, {
   3.653938799528965*^9, 3.65393881397796*^9}, {3.653939000572496*^9, 
   3.653939025962329*^9}, {3.65393916817523*^9, 3.653939191443952*^9}, {
   3.653939250950494*^9, 3.653939285680676*^9}, {3.653980504536561*^9, 
   3.653980597548603*^9}, {3.6539806626249857`*^9, 3.653980696120268*^9}, {
   3.653980824142436*^9, 3.653980824402266*^9}, 3.6540216415001*^9, {
   3.742212692974655*^9, 3.742212694460801*^9}, {3.742227720933189*^9, 
   3.7422278295885963`*^9}, {3.742228907929948*^9, 3.742228908290687*^9}, {
   3.7422294018208933`*^9, 3.7422294936989183`*^9}, {3.7422295823302813`*^9, 
   3.742229627196534*^9}, 3.742231567983062*^9}],

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{
    "export$Directoy", ",", "\"\<classicalProbDensityPlot_(4).pdf\>\""}], 
    "]"}], ",", "classicalProbDensityPlot", ",", 
   RowBox[{"ImageResolution", "\[Rule]", "300"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.653937744170443*^9, 3.6539378011017227`*^9}, {
   3.6539378383979607`*^9, 3.653937951455954*^9}, {3.65393808757485*^9, 
   3.6539380879202137`*^9}, {3.6539381627447233`*^9, 3.65393819228283*^9}, {
   3.6539382899847403`*^9, 3.653938310549165*^9}, {3.653938354058434*^9, 
   3.6539384077031727`*^9}, {3.653938517689156*^9, 3.653938551933887*^9}, {
   3.65398079947305*^9, 3.653980811116146*^9}, {3.657453724127747*^9, 
   3.657453732293494*^9}, 3.742051811512761*^9, {3.742309287707466*^9, 
   3.74230929137821*^9}, 3.74230944782478*^9, 3.7423131802447577`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"circTable", "=", 
   RowBox[{"Evaluate", "@", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"ParametricPlot3D", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"R", "*", 
           RowBox[{"Sin", "[", "u", "]"}]}], ",", 
          RowBox[{"R", "*", 
           RowBox[{"Cos", "[", "u", "]"}]}], ",", "maxWF"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"u", ",", "0", ",", 
          RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{"Directive", "[", 
          RowBox[{
           RowBox[{"RGBColor", "[", 
            RowBox[{
             RowBox[{"1", "-", "R"}], ",", 
             RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], ",", 
           RowBox[{"Thickness", "[", "0.005", "]"}]}], "]"}]}], ",", 
        RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"R", ",", "0.3", ",", "3.0", ",", "0.325"}], "}"}]}], 
     "]"}]}]}], ";", 
  RowBox[{"circTable", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Evaluate", "@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"ParametricPlot3D", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"R", "*", 
             RowBox[{"Sin", "[", "u", "]"}]}], ",", 
            RowBox[{"R", "*", 
             RowBox[{"Cos", "[", "u", "]"}]}], ",", "maxWF"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"u", ",", "0", ",", 
            RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"Directive", "[", 
            RowBox[{
             RowBox[{"RGBColor", "[", 
              RowBox[{
               RowBox[{"1", "-", "R"}], ",", 
               RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], ",", 
             RowBox[{"Thickness", "[", "0.005", "]"}]}], "]"}]}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"R", ",", "0.3", ",", "3.0", ",", "0.325"}], "}"}]}], 
       "]"}]}], ",", 
     RowBox[{"Evaluate", "@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"ParametricPlot3D", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"R", "*", 
             RowBox[{"Sin", "[", "u", "]"}]}], ",", 
            RowBox[{"R", "*", 
             RowBox[{"Cos", "[", "u", "]"}]}], ",", "maxWF"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"u", ",", "0", ",", 
            RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
          RowBox[{"ColorFunction", "->", 
           RowBox[{"Function", "[", 
            RowBox[{
             RowBox[{"{", "u", "}"}], ",", 
             RowBox[{"Hue", "[", "u", "]"}]}], "]"}]}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"R", ",", "RR", ",", "RR", ",", "0"}], "}"}]}], "]"}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.647638732469612*^9, 3.647638739359915*^9}, 
   3.6478661459964323`*^9, {3.647882937802672*^9, 3.647882953916353*^9}, {
   3.6478830346203747`*^9, 3.647883035129428*^9}, 3.6479436088338413`*^9, 
   3.6479438067579117`*^9, {3.6479461875307817`*^9, 3.6479462258032293`*^9}, {
   3.647946916371418*^9, 3.647946947241912*^9}, {3.647947125312501*^9, 
   3.647947129139003*^9}, 3.647948231910965*^9, {3.647949334456217*^9, 
   3.647949337276479*^9}, {3.647949389344603*^9, 3.647949398909251*^9}, {
   3.6479495254138327`*^9, 3.6479495266923237`*^9}, 3.6479495909939337`*^9, {
   3.64795055112781*^9, 3.647950566600129*^9}, {3.6479509114934683`*^9, 
   3.6479509159101152`*^9}, {3.6479539788903303`*^9, 3.647953990502781*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunction", "[", 
       RowBox[{"x", ",", "p", ",", 
        RowBox[{"TT", "*", "0"}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"ViewPoint", "\[Rule]", "VuPoi"}], ",", 
     RowBox[{"MeshFunctions", "->", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "11", "}"}]}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<TemperatureMap\>\""}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "ZZ"}], ",", "ZZ"}], "}"}]}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "numberOfPlotPoints"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}], "//", "Timing"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.615332338682863*^9, 3.6153323671264963`*^9}, {
   3.6153708404981537`*^9, 3.6153708442947683`*^9}, {3.615370993774354*^9, 
   3.6153709970605383`*^9}, {3.615371503594904*^9, 3.615371513169588*^9}, {
   3.615371566099598*^9, 3.6153715845516644`*^9}, {3.6153716985333223`*^9, 
   3.615371700155863*^9}, {3.615371792539176*^9, 3.615371794326886*^9}, {
   3.61537795545512*^9, 3.61537798494068*^9}, {3.6153780494292316`*^9, 
   3.615378092443664*^9}, 3.615378164538499*^9, {3.61537826459508*^9, 
   3.61537826653004*^9}, {3.615379816338554*^9, 3.615379823278825*^9}, {
   3.6153804154286327`*^9, 3.615380431346485*^9}, {3.615380908263824*^9, 
   3.615381002835142*^9}, {3.615577431830936*^9, 3.615577507511448*^9}, {
   3.615577657622074*^9, 3.615577690526105*^9}, 3.615577793267749*^9, {
   3.615577838637783*^9, 3.61557783958727*^9}, {3.615577900895199*^9, 
   3.615577905978784*^9}, {3.615582278512148*^9, 3.6155822838313217`*^9}, 
   3.615582393374818*^9, 3.615582565462751*^9, 3.615634786415193*^9, {
   3.6156398594325733`*^9, 3.61563990714559*^9}, 3.6156400083521547`*^9, {
   3.615640897890258*^9, 3.615640905313417*^9}, 3.615717823245494*^9, 
   3.615718472574972*^9, {3.61571850902551*^9, 3.615718513623602*^9}, {
   3.615718630466916*^9, 3.615718637460788*^9}, {3.6157188495094976`*^9, 
   3.6157188790367727`*^9}, {3.61571890921705*^9, 3.6157190656980677`*^9}, {
   3.615726320880335*^9, 3.615726371831237*^9}, {3.6157597966277122`*^9, 
   3.615759806308758*^9}, {3.615760537298394*^9, 3.615760539460875*^9}, {
   3.6157605754819813`*^9, 3.6157605989877567`*^9}, {3.615760669083221*^9, 
   3.615760678246271*^9}, {3.615760715064034*^9, 3.615760937770069*^9}, 
   3.615762128428687*^9, {3.615762226031069*^9, 3.6157622307856207`*^9}, {
   3.6160069364310207`*^9, 3.616007008122786*^9}, {3.616007161248086*^9, 
   3.616007292949643*^9}, {3.6160075615828733`*^9, 3.616007573991129*^9}, {
   3.616007606055682*^9, 3.616007607324213*^9}, 3.616043426011903*^9, {
   3.616043858617423*^9, 3.616043885096764*^9}, {3.6160439270698957`*^9, 
   3.616043936827976*^9}, 3.616043970825333*^9, {3.616044039486065*^9, 
   3.6160440424251337`*^9}, 3.616044261807308*^9, {3.616044294079385*^9, 
   3.616044334541947*^9}, {3.616044399698579*^9, 3.616044400344762*^9}, {
   3.646530671836835*^9, 3.646530672700842*^9}, {3.646554201008363*^9, 
   3.646554205319046*^9}, 3.7422974383656683`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"wfuncPlot2", "=", 
   RowBox[{"Show", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Show", "[", 
       RowBox[{"plotWF", ",", 
        RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
        RowBox[{"Axes", "\[Rule]", "False"}], ",", 
        RowBox[{"ImageSize", "\[Rule]", "666"}]}], "]"}], ",", 
      RowBox[{"ParametricPlot3D", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"RR", "*", 
           RowBox[{"Sin", "[", "u", "]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "RR"}], "*", 
           RowBox[{"Cos", "[", "u", "]"}]}], ",", 
          RowBox[{"0.002", "+", 
           RowBox[{"Re", "[", 
            RowBox[{"WignerFunctionN", "[", 
             RowBox[{
              RowBox[{"RR", "*", 
               RowBox[{"Sin", "[", "u", "]"}]}], ",", 
              RowBox[{
               RowBox[{"-", "RR"}], "*", 
               RowBox[{"Cos", "[", "u", "]"}]}], ",", "tt"}], "]"}], 
            "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"u", ",", "0", ",", 
          RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
        RowBox[{"ColorFunction", "->", 
         RowBox[{"Function", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
           RowBox[{"Darker", "[", "Green", "]"}]}], "]"}]}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{"Thickness", "[", "0.02", "]"}]}], ",", 
        RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
        RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}]}], "}"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{"wfuncPlot2", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"wfuncPlot2", ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<      x\>\"", ",", "Italic"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<p\>\"", ",", "Italic"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<W\\n\>\"", ",", "Italic"}], "]"}]}], "}"}]}], ",", 
    RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"50", ",", "Black", ",", "Bold"}], "]"}]}], ",", 
    RowBox[{"ViewPoint", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"12", ",", 
       RowBox[{"-", "10"}], ",", "15"}], "}"}]}], ",", 
    RowBox[{"Axes", "\[Rule]", "True"}], ",", 
    RowBox[{"TicksStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Directive", "[", 
        RowBox[{"White", ",", "12"}], "]"}], ",", 
       RowBox[{"Directive", "[", 
        RowBox[{"White", ",", "12"}], "]"}], ",", "White"}], "}"}]}]}], 
   "]"}]}], "\n", 
 RowBox[{
  RowBox[{"bImage", "=", 
   RowBox[{"GraphicsRow", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Show", "[", 
        RowBox[{
         RowBox[{"ImageCrop", "[", "wfuncPlot2", "]"}], ",", 
         RowBox[{"ImageSize", "\[Rule]", "1300"}]}], "]"}], ",", 
       RowBox[{"Show", "[", 
        RowBox[{"ringPlot", ",", 
         RowBox[{"ImageSize", "\[Rule]", "2900"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"-", "900"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "4444"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{"export$Directoy", ",", "\"\<Fig_4.pdf\>\""}], "]"}], ",", 
   RowBox[{"ImageCrop", "[", "bImage", "]"}], ",", 
   RowBox[{"ImageResolution", "\[Rule]", "900"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6485590465219183`*^9, 3.648559053111343*^9}, {
   3.648559092752021*^9, 3.648559137045835*^9}, {3.648559177476801*^9, 
   3.648559239190995*^9}, {3.648559419643278*^9, 3.6485594487395287`*^9}, {
   3.648559546257621*^9, 3.648559637553299*^9}, {3.6485598615167418`*^9, 
   3.648559866302928*^9}, {3.648559920029509*^9, 3.648559933644603*^9}, {
   3.648559966188198*^9, 3.6485600527773447`*^9}, 3.648560083323977*^9, {
   3.6485601693110437`*^9, 3.648560186584194*^9}, {3.648560218421454*^9, 
   3.648560266533884*^9}, {3.6485603124214582`*^9, 3.648560314380642*^9}, {
   3.6486362258301573`*^9, 3.6486363126805353`*^9}, {3.653976857226797*^9, 
   3.653976925766159*^9}, {3.653976985327063*^9, 3.653977054857614*^9}, {
   3.653977208017205*^9, 3.6539772268180323`*^9}, {3.653977314199946*^9, 
   3.653977316081292*^9}, 3.653977353327655*^9, {3.653977614497242*^9, 
   3.6539778553753366`*^9}, {3.653977907325851*^9, 3.653977957610896*^9}, {
   3.653978094679985*^9, 3.653978120972522*^9}, {3.653978176945641*^9, 
   3.653978191822813*^9}, {3.653979626745661*^9, 3.653979627450313*^9}, {
   3.653980124319441*^9, 3.6539801266730413`*^9}, 3.653980258482604*^9, {
   3.6541067244661016`*^9, 3.654106759865501*^9}, 3.654106877345358*^9, {
   3.654106985537045*^9, 3.654107015710679*^9}, 3.6541070457752542`*^9, {
   3.654107108242694*^9, 3.654107244987192*^9}, 3.654107357889427*^9, {
   3.654107706644525*^9, 3.654107708359571*^9}, 3.654341087318555*^9, {
   3.654341209571054*^9, 3.6543412584386587`*^9}, {3.654341318631177*^9, 
   3.654341320942432*^9}, {3.6543414618046293`*^9, 3.65434146577387*^9}, {
   3.6543415058199663`*^9, 3.654341531799667*^9}, {3.6543415628065643`*^9, 
   3.654341576995955*^9}, 3.654341613082398*^9, {3.654341644405992*^9, 
   3.654341646264318*^9}, {3.65434172897412*^9, 3.654341741602716*^9}, {
   3.654341808505887*^9, 3.654341813599106*^9}, 3.6543418553294477`*^9, 
   3.6544273045704947`*^9, {3.657452149244158*^9, 3.657452150826066*^9}, {
   3.657452277711927*^9, 3.657452278867517*^9}, 3.742138738098597*^9, {
   3.742138995400206*^9, 3.742138998331518*^9}, {3.74213903071587*^9, 
   3.742139063903084*^9}, {3.742140270672511*^9, 3.7421402716024017`*^9}, {
   3.742140362636531*^9, 3.742140405859866*^9}, {3.7421405002486687`*^9, 
   3.742140500512911*^9}, {3.7421424778588257`*^9, 3.7421425054161377`*^9}, {
   3.742142599796652*^9, 3.7421426124441643`*^9}, {3.7421426756611013`*^9, 
   3.742142675945744*^9}, {3.742142768112966*^9, 3.742142768627222*^9}, {
   3.742142825387662*^9, 3.742142852985085*^9}, {3.742142913942569*^9, 
   3.7421429570837317`*^9}, 3.742142987434577*^9, 3.742144334569034*^9, {
   3.742144368383478*^9, 3.742144369620262*^9}, {3.742144457882986*^9, 
   3.7421444860234337`*^9}, 3.742144521787504*^9, 3.74214462127956*^9, {
   3.742144662385795*^9, 3.7421446875489407`*^9}, {3.7421447179798203`*^9, 
   3.7421447949831247`*^9}, {3.742144833253914*^9, 3.742144851605036*^9}, {
   3.742144882081992*^9, 3.74214493464627*^9}, 3.742145056654104*^9, {
   3.74214511207267*^9, 3.7421452516805964`*^9}, {3.742210874611397*^9, 
   3.742210897631857*^9}, {3.742211457943129*^9, 3.742211504781809*^9}, {
   3.74221291567918*^9, 3.742212934043833*^9}, {3.742213104616263*^9, 
   3.742213125977688*^9}, {3.742213191374324*^9, 3.7422131987526207`*^9}, 
   3.742227706462267*^9, {3.7422980333397303`*^9, 3.742298034969694*^9}, {
   3.742299083066085*^9, 3.742299107168294*^9}, {3.742299419522505*^9, 
   3.74229949349971*^9}, 3.742309302346685*^9, 3.742309422832943*^9, {
   3.7423101222724237`*^9, 3.74231017533114*^9}, {3.742310208695114*^9, 
   3.7423102510826387`*^9}, {3.742310521765566*^9, 3.742310597867312*^9}, {
   3.7423106372846947`*^9, 3.742310661352025*^9}, 3.742310833392308*^9, {
   3.742311007982957*^9, 3.7423110246647387`*^9}, {3.742311060145501*^9, 
   3.742311060410727*^9}, 3.742311093126815*^9, {3.742311149202343*^9, 
   3.742311149671795*^9}, {3.742311183957704*^9, 3.742311223424152*^9}, 
   3.742311358228778*^9, {3.7423115442909613`*^9, 3.742311597534885*^9}, {
   3.742311636707163*^9, 3.742311657834074*^9}, 3.7423117660827293`*^9, 
   3.742312934293977*^9, 3.742312967053672*^9, 3.742313163447928*^9, {
   3.742316003114581*^9, 3.742316011050598*^9}, {3.742316050432148*^9, 
   3.742316106716523*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"plotWF", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"MeshFunctions", "->", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "11", "}"}]}], ",", 
     RowBox[{"MeshStyle", "\[Rule]", 
      RowBox[{"Directive", "[", " ", 
       RowBox[{"White", ",", 
        RowBox[{"Thickness", "[", "0.003", "]"}]}], "]"}]}], ",", 
     RowBox[{"ColorFunctionScaling", "->", "False"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "TricoloreColorFunc"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "43"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6485590465219183`*^9, 3.648559053111343*^9}, {
   3.648559092752021*^9, 3.648559137045835*^9}, {3.648559177476801*^9, 
   3.648559239190995*^9}, {3.648559419643278*^9, 3.6485594487395287`*^9}, {
   3.648559546257621*^9, 3.648559637553299*^9}, {3.6485598615167418`*^9, 
   3.648559866302928*^9}, {3.648559920029509*^9, 3.648559933644603*^9}, {
   3.648559966188198*^9, 3.6485600527773447`*^9}, 3.648560083323977*^9, {
   3.6485601693110437`*^9, 3.648560186584194*^9}, {3.648560218421454*^9, 
   3.648560266533884*^9}, {3.6485603124214582`*^9, 3.648560314380642*^9}, {
   3.6486362258301573`*^9, 3.6486363126805353`*^9}, {3.653976857226797*^9, 
   3.653976925766159*^9}, {3.653976985327063*^9, 3.653977054857614*^9}, {
   3.653977208017205*^9, 3.6539772268180323`*^9}, {3.653977314199946*^9, 
   3.653977316081292*^9}, 3.653977353327655*^9, {3.653977614497242*^9, 
   3.6539778553753366`*^9}, {3.653977907325851*^9, 3.653977957610896*^9}, {
   3.653978094679985*^9, 3.653978120972522*^9}, {3.653978176945641*^9, 
   3.653978191822813*^9}, {3.653979626745661*^9, 3.653979627450313*^9}, {
   3.653980124319441*^9, 3.6539801266730413`*^9}, 3.653980258482604*^9, {
   3.6541067244661016`*^9, 3.654106759865501*^9}, 3.654106877345358*^9, {
   3.654106985537045*^9, 3.654107015710679*^9}, 3.6541070457752542`*^9, {
   3.654107108242694*^9, 3.654107244987192*^9}, 3.654107357889427*^9, {
   3.654107706644525*^9, 3.654107708359571*^9}, 3.654341087318555*^9, {
   3.654341209571054*^9, 3.6543412584386587`*^9}, {3.654341318631177*^9, 
   3.654341320942432*^9}, {3.6543414618046293`*^9, 3.65434146577387*^9}, {
   3.6543415058199663`*^9, 3.654341531799667*^9}, {3.6543415628065643`*^9, 
   3.654341576995955*^9}, 3.654341613082398*^9, {3.654341644405992*^9, 
   3.654341646264318*^9}, {3.65434172897412*^9, 3.654341741602716*^9}, {
   3.654341808505887*^9, 3.654341813599106*^9}, 3.6543418553294477`*^9, 
   3.6544273045704947`*^9, {3.657452149244158*^9, 3.657452150826066*^9}, {
   3.657452277711927*^9, 3.657452278867517*^9}, 3.742138738098597*^9, {
   3.742138995400206*^9, 3.742138998331518*^9}, {3.74213903071587*^9, 
   3.742139063903084*^9}, {3.742140270672511*^9, 3.7421402716024017`*^9}, {
   3.742140362636531*^9, 3.742140405859866*^9}, {3.7421405002486687`*^9, 
   3.742140500512911*^9}, {3.7421424778588257`*^9, 3.7421425054161377`*^9}, {
   3.742142599796652*^9, 3.7421426124441643`*^9}, {3.7421426756611013`*^9, 
   3.742142675945744*^9}, {3.742142768112966*^9, 3.742142768627222*^9}, {
   3.742142825387662*^9, 3.742142852985085*^9}, {3.742142913942569*^9, 
   3.7421429570837317`*^9}, 3.742142987434577*^9, 3.742144334569034*^9, {
   3.742144368383478*^9, 3.742144369620262*^9}, {3.742144457882986*^9, 
   3.7421444860234337`*^9}, 3.742144521787504*^9, 3.74214462127956*^9, {
   3.742144662385795*^9, 3.7421446875489407`*^9}, {3.7421447179798203`*^9, 
   3.7421447949831247`*^9}, {3.742144833253914*^9, 3.742144851605036*^9}, {
   3.742144882081992*^9, 3.74214493464627*^9}, 3.742145056654104*^9, {
   3.74214511207267*^9, 3.7421452516805964`*^9}, {3.742210874611397*^9, 
   3.742210897631857*^9}, {3.742211457943129*^9, 3.742211504781809*^9}, {
   3.74221291567918*^9, 3.742212934043833*^9}, {3.742213104616263*^9, 
   3.742213125977688*^9}, {3.742213191374324*^9, 3.7422131987526207`*^9}, 
   3.742227706462267*^9, {3.7422980333397303`*^9, 3.742298034969694*^9}, {
   3.742299083066085*^9, 3.742299107168294*^9}, {3.742299419522505*^9, 
   3.74229949349971*^9}, 3.742309302346685*^9, 3.742309422832943*^9, {
   3.7423101222724237`*^9, 3.74231017533114*^9}, {3.742310208695114*^9, 
   3.7423102510826387`*^9}, {3.742310521765566*^9, 3.742310597867312*^9}, {
   3.7423106372846947`*^9, 3.742310661352025*^9}, 3.742310833392308*^9, {
   3.742311007982957*^9, 3.7423110246647387`*^9}, {3.742311060145501*^9, 
   3.742311060410727*^9}, 3.742311093126815*^9, {3.742311149202343*^9, 
   3.742311149671795*^9}, {3.742311183957704*^9, 3.742311223424152*^9}, 
   3.742311358228778*^9, {3.7423115442909613`*^9, 3.742311597534885*^9}, {
   3.742311636707163*^9, 3.742311657834074*^9}, 3.7423117660827293`*^9, 
   3.7423129444420843`*^9, {3.742313026580103*^9, 3.742313048793202*^9}}],

Cell[BoxData[
 RowBox[{"wfuncPlot2", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Show", "[", 
      RowBox[{"plotWF", ",", 
       RowBox[{"LabelStyle", "\[Rule]", 
        RowBox[{"Directive", "[", 
         RowBox[{"30", ",", "Black", ",", "Bold"}], "]"}]}], ",", 
       RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
       RowBox[{"Axes", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], " ", ",", 
       RowBox[{"AxesEdge", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}]}], "}"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Ticks", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "0", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "0", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0.1", ",", "0.2"}], "}"}]}], "}"}]}], ",", 
       RowBox[{"AxesStyle", "\[Rule]", "Black"}], ",", "\[IndentingNewLine]", 
       
       RowBox[{"AxesLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<x  \>\"", ",", "Italic"}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<   p\>\"", ",", "Italic"}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<W\\n\\n\\n\>\"", ",", "Italic"}], "]"}]}], "}"}]}], 
       ",", 
       RowBox[{"LabelStyle", "\[Rule]", 
        RowBox[{"Directive", "[", 
         RowBox[{"15", ",", "Black", ",", "Bold"}], "]"}]}]}], "]"}], ",", 
     RowBox[{"ParametricPlot3D", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"RR", "*", 
          RowBox[{"Sin", "[", "u", "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "RR"}], "*", 
          RowBox[{"Cos", "[", "u", "]"}]}], ",", 
         RowBox[{"0.002", "+", 
          RowBox[{"Re", "[", 
           RowBox[{"WignerFunctionN", "[", 
            RowBox[{
             RowBox[{"RR", "*", 
              RowBox[{"Sin", "[", "u", "]"}]}], ",", 
             RowBox[{
              RowBox[{"-", "RR"}], "*", 
              RowBox[{"Cos", "[", "u", "]"}]}], ",", "tt"}], "]"}], "]"}]}]}],
         "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"u", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"ColorFunction", "->", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
          RowBox[{"Darker", "[", "Green", "]"}]}], "]"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "}"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.742213259107532*^9, 3.742213284153386*^9}, {
   3.742218781400899*^9, 3.742218828098901*^9}, {3.742218861994879*^9, 
   3.742218862894993*^9}, {3.742218902888925*^9, 3.7422189227176533`*^9}, {
   3.742218986752289*^9, 3.742219089254506*^9}, {3.742219133208385*^9, 
   3.742219156393695*^9}, {3.742219246199089*^9, 3.7422192562809467`*^9}, {
   3.7422193321508427`*^9, 3.7422195498918037`*^9}, 3.742227300823196*^9, {
   3.7422273369812803`*^9, 3.742227405703404*^9}, {3.7422275076369877`*^9, 
   3.742227566308584*^9}, {3.742227610303133*^9, 3.742227676309206*^9}, {
   3.7422286382367373`*^9, 3.742228638562584*^9}, {3.7422297155981293`*^9, 
   3.742229778580681*^9}, {3.74222982105112*^9, 3.742229822100243*^9}, {
   3.742229920394944*^9, 3.742229922529271*^9}, {3.742299216922162*^9, 
   3.74229923974727*^9}, {3.742299276875489*^9, 3.742299308581987*^9}, {
   3.742299344727427*^9, 3.742299347434038*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"bImage", "=", 
   RowBox[{"GraphicsRow", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"classicalProbDensityPlot", ",", 
       RowBox[{"Show", "[", "wfuncPlot2", "]"}]}], "}"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"fig1Plot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"bImage", ",", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"Show", "[", 
          RowBox[{"initWfuncPlot", ",", 
           RowBox[{"ImageSize", "\[Rule]", "300"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"400", ",", 
           RowBox[{"-", "135"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{
          "\"\<(b)                                 (a)                        \
    (c)\>\"", ",", "30", ",", "Bold"}], 
          RowBox[{"(*", 
           RowBox[{",", 
            RowBox[{"Background", "\[Rule]", "White"}]}], "*)"}], "]"}], ",", 
         
         RowBox[{"{", 
          RowBox[{"330", ",", 
           RowBox[{"-", "95"}]}], "}"}]}], "]"}]}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{"export$Directoy", ",", 
     RowBox[{"ToString", "[", " ", "stateCASE", "]"}], ",", 
     "\"\<__fig_1_4.pdf\>\""}], "]"}], ",", 
   RowBox[{"ImageCrop", "[", "fig1Plot", "]"}], ",", 
   RowBox[{"ImageResolution", "\[Rule]", "1200"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{"export$Directoy", ",", 
     RowBox[{"ToString", "[", " ", "stateCASE", "]"}], ",", 
     "\"\<__fig_1_4.png\>\""}], "]"}], ",", 
   RowBox[{"ImageCrop", "[", "fig1Plot", "]"}], ",", 
   RowBox[{"ImageResolution", "\[Rule]", "1200"}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.654021311891164*^9, 3.65402225065594*^9, {3.6541016234226294`*^9, 
   3.654101639993896*^9}, {3.654102019592784*^9, 3.6541020270471697`*^9}, 
   3.654102076595422*^9, {3.657452082204701*^9, 3.657452093906151*^9}, {
   3.7422126269841547`*^9, 3.742212641301606*^9}, {3.742212717030529*^9, 
   3.7422128121212883`*^9}, 3.742212859341935*^9, {3.7422129556989307`*^9, 
   3.742212960650578*^9}, 3.7422133037081823`*^9, {3.742228344180483*^9, 
   3.742228353156621*^9}, {3.742228385033085*^9, 3.742228448988532*^9}, {
   3.742228671163574*^9, 3.742228725432995*^9}, {3.742230197660028*^9, 
   3.742230263216123*^9}, {3.742230296787098*^9, 3.742230509960466*^9}, 
   3.742231450418461*^9, {3.742231485877706*^9, 3.742231524578046*^9}, {
   3.742292120864436*^9, 3.742292128256329*^9}, {3.742298837054853*^9, 
   3.742298845174458*^9}, {3.742298889114526*^9, 3.742298892703134*^9}, {
   3.7423092040687037`*^9, 3.742309220003942*^9}, {3.7423094478303967`*^9, 
   3.74230944783193*^9}, {3.7423131802552767`*^9, 3.7423131802616453`*^9}}],

Cell[BoxData[{
 RowBox[{"timePrint", "[", "TT", "]"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", 
  RowBox[{"LAMBDA", "^", "2"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", "TheEnd", "]"}]}], "Input",
 CellChangeTimes->{{3.742145836331196*^9, 3.742145842051343*^9}, {
  3.742831476541422*^9, 3.742831481555718*^9}, {3.742831759917934*^9, 
  3.7428318197679157`*^9}}],

Cell[BoxData[
 RowBox[{"TT", "*", "4"}]], "Input",
 CellChangeTimes->{{3.749485254884904*^9, 3.749485271048813*^9}}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1358, 713},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
PrintingOptions->{"PaperOrientation"->"Portrait",
"PaperSize"->{594.75, 842.25},
"PostScriptOutputFile"->"/home/ole/PDF/Kerr.pdf",
"PrintCellBrackets"->False,
"PrintMultipleHorizontalPages"->False,
"PrintRegistrationMarks"->False,
"PrintingMargins"->{{54, 54}, {72, 72}}},
CellProlog:>SelectionMove[
  EvaluationCell[], All, Cell],
FrontEndVersion->"9.0 for Linux x86 (64-bit) (February 7, 2013)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]]}, Visible -> False, 
  FrontEndVersion -> "9.0 for Linux x86 (64-bit) (February 7, 2013)", 
  StyleDefinitions -> "PrivateStylesheetFormatting.nb"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 622, 13, 109, "Title"],
Cell[1204, 37, 7843, 147, 231, "Input"],
Cell[9050, 186, 1059, 29, 77, "Input"],
Cell[10112, 217, 14388, 277, 495, "Input"],
Cell[24503, 496, 12033, 337, 847, "Input"],
Cell[36539, 835, 3578, 110, 99, "Input"],
Cell[CellGroupData[{
Cell[40142, 949, 1648, 23, 50, "Subtitle"],
Cell[41793, 974, 4235, 110, 165, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46065, 1089, 1678, 24, 50, "Subtitle"],
Cell[47746, 1115, 5798, 108, 77, "Input"],
Cell[53547, 1225, 7508, 159, 187, "Input"],
Cell[61058, 1386, 4982, 98, 165, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66077, 1489, 386, 5, 50, "Subtitle"],
Cell[CellGroupData[{
Cell[66488, 1498, 8508, 216, 364, "Input"],
Cell[74999, 1716, 522, 12, 23, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[75570, 1734, 148, 2, 50, "Subtitle"],
Cell[75721, 1738, 1616, 45, 143, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[77374, 1788, 99, 1, 50, "Subtitle"],
Cell[77476, 1791, 6004, 154, 275, "Input"],
Cell[83483, 1947, 879, 15, 71, "Text"],
Cell[84365, 1964, 1174, 19, 71, "Text"],
Cell[CellGroupData[{
Cell[85564, 1987, 192, 2, 29, "Subsubtitle"],
Cell[85759, 1991, 3004, 69, 55, "Input"],
Cell[88766, 2062, 1506, 33, 55, "Input"],
Cell[90275, 2097, 3706, 94, 99, "Input"],
Cell[93984, 2193, 2766, 64, 104, "Input"],
Cell[96753, 2259, 1378, 39, 121, "Input"],
Cell[98134, 2300, 1302, 32, 99, "Input"],
Cell[99439, 2334, 3214, 92, 127, "Input"],
Cell[102656, 2428, 2990, 92, 127, "Input"],
Cell[105649, 2522, 450, 8, 68, "Text"],
Cell[106102, 2532, 211, 3, 32, "Chapter"],
Cell[106316, 2537, 1196, 34, 99, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[107561, 2577, 325, 4, 50, "Subtitle"],
Cell[107889, 2583, 5648, 115, 209, "Input"],
Cell[113540, 2700, 2449, 48, 55, "Input"],
Cell[115992, 2750, 4187, 91, 121, "Input"],
Cell[CellGroupData[{
Cell[120204, 2845, 298, 4, 43, "Subsubtitle"],
Cell[120505, 2851, 5256, 121, 253, "Input"],
Cell[125764, 2974, 617, 15, 32, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[126418, 2994, 117, 1, 29, "Subsubtitle"],
Cell[126538, 2997, 94, 1, 32, "Input"],
Cell[126635, 3000, 3166, 79, 205, "Input"],
Cell[129804, 3081, 2051, 56, 54, "Input"],
Cell[131858, 3139, 3206, 72, 121, "Input"],
Cell[135067, 3213, 1221, 22, 32, "Input"],
Cell[136291, 3237, 757, 14, 32, "Input"],
Cell[137051, 3253, 997, 22, 32, "Input"],
Cell[138051, 3277, 3398, 64, 99, "Input"],
Cell[141452, 3343, 1914, 34, 32, "Input"],
Cell[143369, 3379, 844, 19, 55, "Input"],
Cell[144216, 3400, 7753, 195, 473, "Input"],
Cell[151972, 3597, 129, 2, 32, "Input"],
Cell[152104, 3601, 6304, 172, 363, "Input"],
Cell[158411, 3775, 1804, 39, 99, "Input"],
Cell[160218, 3816, 662, 19, 32, "Input"],
Cell[160883, 3837, 2611, 59, 99, "Input"],
Cell[163497, 3898, 1766, 46, 99, "Input"],
Cell[165266, 3946, 3246, 79, 99, "Input"],
Cell[168515, 4027, 5549, 106, 99, "Input"],
Cell[174067, 4135, 292, 5, 32, "Input"],
Cell[174362, 4142, 3451, 75, 165, "Input"],
Cell[177816, 4219, 1700, 30, 32, "Input"],
Cell[179519, 4251, 1659, 27, 55, "Input"],
Cell[181181, 4280, 1104, 23, 55, "Input"],
Cell[182288, 4305, 1073, 22, 55, "Input"],
Cell[183364, 4329, 1356, 21, 55, "Input"],
Cell[184723, 4352, 3637, 90, 187, "Input"],
Cell[188363, 4444, 2090, 59, 99, "Input"],
Cell[190456, 4505, 3689, 86, 143, "Input"],
Cell[194148, 4593, 1846, 37, 77, "Input"],
Cell[195997, 4632, 870, 15, 32, "Input"],
Cell[196870, 4649, 3831, 92, 231, "Input"],
Cell[200704, 4743, 3431, 61, 55, "Input"],
Cell[204138, 4806, 7800, 152, 209, "Input"],
Cell[211941, 4960, 5269, 84, 77, "Input"],
Cell[217213, 5046, 4050, 97, 165, "Input"],
Cell[221266, 5145, 3012, 69, 187, "Input"],
Cell[224281, 5216, 390, 7, 77, "Input"],
Cell[224674, 5225, 116, 2, 32, "Input"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> Figures/180808_151126_KERR__WFlow__Fig__2__M9.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    241234,       5647]
NotebookOptionsPosition[    236356,       5508]
NotebookOutlinePosition[    237289,       5538]
CellTagsIndexPosition[    237246,       5535]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Quantum Kerr Oscillator",
 "\n",
 Cell[BoxData[
  StyleBox[
   RowBox[{
   "Figures", ",", " ", "AppendixFigure", ",", " ", "Animations", ",", " ", 
    RowBox[{"Brumer", " ", "State"}]}], "SubsubitemParagraph"]], "Input",
  CellChangeTimes->{{3.656008349356085*^9, 3.656008382149452*^9}}]
}], "Title",
 CellChangeTimes->{{3.6149642069439497`*^9, 3.6149642195438023`*^9}, {
   3.615042293352717*^9, 3.6150422968241043`*^9}, 3.625311915921473*^9, 
   3.629566265496887*^9, {3.6481255432372704`*^9, 3.6481255440958643`*^9}, 
   3.656008420070451*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Quit", "[", "]"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";", 
    RowBox[{"Clear", "[", "Derivative", "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"SetOptions", "[", 
     RowBox[{
      RowBox[{"EvaluationNotebook", "[", "]"}], ",", 
      RowBox[{"CellProlog", "\[RuleDelayed]", 
       RowBox[{"SelectionMove", "[", 
        RowBox[{
         RowBox[{"EvaluationCell", "[", "]"}], ",", "All", ",", "Cell"}], 
        "]"}]}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"progressCount", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"showDetailsAndPlots", "=", "False"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"plotColorsList", "=", 
     RowBox[{"{", 
      RowBox[{"Blue", ",", "Purple", ",", 
       RowBox[{"Lighter", "[", "Blue", "]"}], ",", "Cyan", ",", "White", ",", 
       "White", ",", "White", ",", "Yellow", ",", "Orange", ",", "Red", ",", 
       "Red", ",", "Pink"}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"blueRedColorFunc", "=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Blend", "[", 
        RowBox[{"plotColorsList", ",", 
         RowBox[{"Rescale", "[", 
          RowBox[{"#3", ",", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.06"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], "]"}]}], 
        "]"}], "&"}], ")"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TricoloreColorsList", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Blue", "]"}], ",", "Blue", ",", "Blue", ",", 
       "Blue", ",", 
       RowBox[{"Lighter", "[", "Blue", "]"}], ",", 
       RowBox[{"Lighter", "[", "Blue", "]"}], ",", 
       RowBox[{"Lighter", "[", 
        RowBox[{"Lighter", "[", "Blue", "]"}], "]"}], ",", "White", ",", 
       RowBox[{"Lighter", "[", 
        RowBox[{"Lighter", "[", "Red", "]"}], "]"}], ",", 
       RowBox[{"Lighter", "[", "Red", "]"}], ",", 
       RowBox[{"Lighter", "[", "Red", "]"}], ",", 
       RowBox[{"Lighter", "[", "Red", "]"}], ",", 
       RowBox[{"Lighter", "[", "Red", "]"}], ",", "Red", ",", 
       RowBox[{"Darker", "[", 
        RowBox[{"Red", ",", "0.25"}], "]"}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"TricoloreColorFunc", "=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Blend", "[", 
        RowBox[{"TricoloreColorsList", ",", 
         RowBox[{"Rescale", "[", 
          RowBox[{"#3", ",", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.1"}], ",", 
           RowBox[{"2", "*", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "4"}], ",", "0.725"}], "}"}]}]}], 
          "]"}]}], "]"}], "&"}], ")"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.6156320458775873`*^9, 
   3.615632066333396*^9}, 3.6156331592048607`*^9, 3.6156331921326523`*^9, {
   3.61563347871996*^9, 3.615633504831564*^9}, {3.615633534974391*^9, 
   3.615633571018347*^9}, {3.615633637584827*^9, 3.615633656101695*^9}, {
   3.615633687291555*^9, 3.615633702998143*^9}, 3.615633767353943*^9, 
   3.615634260064809*^9, {3.615634516238912*^9, 3.6156345165996103`*^9}, {
   3.615640718301269*^9, 3.615640723993116*^9}, {3.615640965047326*^9, 
   3.6156409652607117`*^9}, {3.615641364047477*^9, 3.615641365896698*^9}, 
   3.615641846478875*^9, 3.6156420647131767`*^9, {3.615648084078582*^9, 
   3.6156481144810963`*^9}, 3.6156498327198343`*^9, 3.6157177256918793`*^9, {
   3.615717771202983*^9, 3.615717798779161*^9}, {3.6157181718105164`*^9, 
   3.615718282003779*^9}, {3.615719385664939*^9, 3.615719388771999*^9}, {
   3.615724780152248*^9, 3.615724787339726*^9}, {3.6157309564883137`*^9, 
   3.615731030826474*^9}, {3.615731074372919*^9, 3.61573114030761*^9}, {
   3.615731221093851*^9, 3.615731224848073*^9}, {3.6157314468020973`*^9, 
   3.615731470924478*^9}, {3.615731536071617*^9, 3.615731540499689*^9}, {
   3.615731607905945*^9, 3.615731623780262*^9}, {3.615731663309916*^9, 
   3.6157316861671352`*^9}, {3.615731718343873*^9, 3.615731738235317*^9}, {
   3.6157317701934967`*^9, 3.615731806749566*^9}, {3.6157318683178463`*^9, 
   3.615731882165018*^9}, {3.615731914516308*^9, 3.615731949377364*^9}, {
   3.6157319862071753`*^9, 3.615731994269411*^9}, {3.615732088833954*^9, 
   3.6157320902528753`*^9}, {3.6157321530526648`*^9, 3.61573217229843*^9}, {
   3.6157324153143797`*^9, 3.615732513813241*^9}, 3.615740661005199*^9, {
   3.615758274977693*^9, 3.615758276562348*^9}, {3.6157592315738153`*^9, 
   3.6157592323300734`*^9}, 3.615759981718157*^9, {3.6158225675164633`*^9, 
   3.6158225693822193`*^9}, {3.616045417246179*^9, 3.6160454257091827`*^9}, {
   3.616045531559072*^9, 3.616045531928966*^9}, {3.616067735438904*^9, 
   3.616067736005248*^9}, {3.61606851236817*^9, 3.616068514824626*^9}, {
   3.616070893498361*^9, 3.616070900398108*^9}, 3.616074615415929*^9, {
   3.616078112415565*^9, 3.616078113530233*^9}, 3.616079102974662*^9, {
   3.6165105547529297`*^9, 3.6165105719640102`*^9}, {3.6165108370872707`*^9, 
   3.6165108371121063`*^9}, {3.624955694060576*^9, 3.624955723011841*^9}, {
   3.625311042746018*^9, 3.625311042942409*^9}, {3.6253114467779493`*^9, 
   3.625311447056411*^9}, {3.625312009651863*^9, 3.625312014721457*^9}, {
   3.6253121746040087`*^9, 3.625312176561607*^9}, 3.625312517659998*^9, {
   3.646528237212318*^9, 3.646528240487083*^9}, {3.646528567067741*^9, 
   3.646528567630477*^9}, {3.646553033831624*^9, 3.646553041901435*^9}, {
   3.6465540283623657`*^9, 3.646554029653775*^9}, 3.646554974743787*^9, {
   3.6465551308370132`*^9, 3.6465552238336163`*^9}, {3.646992616136801*^9, 
   3.646992622216215*^9}, 3.6469926624627857`*^9, {3.646992815002122*^9, 
   3.646992826336493*^9}, 3.6469981390459223`*^9, {3.647097731410119*^9, 
   3.6470977450637074`*^9}, {3.6560092867529507`*^9, 
   3.6560092932770243`*^9}, {3.74205103708955*^9, 3.7420510381576557`*^9}, {
   3.742295989026023*^9, 3.742295993696061*^9}, {3.742296165740394*^9, 
   3.742296166700605*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"wfColors", "=", 
   RowBox[{"{", 
    RowBox[{
    "Blue", ",", "Blue", ",", "Purple", ",", "Cyan", ",", "White", ",", 
     "White", ",", "White", ",", "Yellow", ",", "Orange", ",", "Red", ",", 
     "Pink"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wfColorsFunction", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Blend", "[", 
      RowBox[{"wfColors", ",", 
       RowBox[{"Rescale", "[", 
        RowBox[{"#3", ",", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.03"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], "]"}]}], 
      "]"}], "&"}], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wfColors", "=", "TricoloreColorsList"}], ";"}]}], "Input",
 CellChangeTimes->{{3.742295740545905*^9, 3.742295747922028*^9}, {
  3.742296195544841*^9, 3.742296203275223*^9}, {3.742296680792679*^9, 
  3.7422967435310373`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"stateCASE", "=", "coherentState"}], " ", 
  RowBox[{"(*", "squeezedVacuumState", "*)"}], " ", 
  RowBox[{"(*", "twoStateSuperpostion", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"TrueQ", "[", 
     RowBox[{"stateCASE", "==", "squeezedVacuumState"}], "]"}], ",", 
    RowBox[{"(*", "squeezedState", "*)"}], 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"sQueeze", "=", 
       RowBox[{"1", "/", "3"}]}], " ", ";", 
      RowBox[{"stateParameter", "=", "sQueeze"}], ";", 
      RowBox[{"ttevol", ":=", 
       RowBox[{"TT", "/", "3"}]}], ";", 
      RowBox[{"smallLAMBDA", "=", "1"}], ";", 
      RowBox[{"NMAX", "=", "8"}], ";", 
      RowBox[{"RR", "=", 
       RowBox[{"16", "/", "10"}]}], ";"}], "}"}], ",", 
    RowBox[{"(*", "coherentState", "*)"}], 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Displace", "=", 
       RowBox[{"7", "/", "12"}]}], ",", 
      RowBox[{
       RowBox[{"stateParameter", "=", "Displace"}], ";", 
       RowBox[{"ttevol", ":=", 
        RowBox[{"TT", "/", "4"}]}], ";", 
       RowBox[{"smallLAMBDA", "=", 
        RowBox[{"1", "/", "4"}]}], ";", 
       RowBox[{"NMAX", "=", "8"}], ";", 
       RowBox[{"RR", "=", 
        RowBox[{"10", "/", "10"}]}], ";"}]}], "}"}]}], "]"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Displace", "=", 
       RowBox[{"7", "/", "12"}]}], ",", 
      RowBox[{
       RowBox[{"stateParameter", "=", "Displace"}], ";", 
       RowBox[{"ttevol", ":=", 
        RowBox[{"TT", "/", "4"}]}], ";", 
       RowBox[{"smallLAMBDA", "=", 
        RowBox[{"1", "/", "4"}]}], ";", 
       RowBox[{"NMAX", "=", "8"}], ";", 
       RowBox[{"RR", "=", 
        RowBox[{"9", "/", "10"}]}], ";"}]}], "}"}], "]"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"invertKerr", "=", "1"}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"=", 
    RowBox[{
     RowBox[{"1", ":", " ", 
      RowBox[{"not", " ", "inverted", "     ", "OR"}]}], "   ", "=", 
     RowBox[{"I", ":", " ", "Inverted"}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Hbar", "=", "1"}], ";", " ", 
   RowBox[{"M", "=", "1"}], ";", " ", 
   RowBox[{"K", "=", "1"}], ";", " ", 
   RowBox[{"mMixAngle", "=", 
    RowBox[{"Pi", "/", 
     RowBox[{"(", 
      RowBox[{"6", "+", "1"}], ")"}]}]}], ";", "  ", 
   RowBox[{"mMixAngle", "=", 
    RowBox[{"Pi", "/", 
     RowBox[{"(", "4", ")"}]}]}], ";", "  ", 
   RowBox[{"LAMBDA", "=", 
    RowBox[{"invertKerr", "*", "smallLAMBDA"}]}], ";", "  ", 
   RowBox[{"FixParameters", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"h", "->", "Hbar"}], ",", 
      RowBox[{"m", "->", "M"}], ",", 
      RowBox[{"k", "->", "K"}], ",", 
      RowBox[{"\[CapitalLambda]", "->", "LAMBDA"}], ",", 
      RowBox[{"\[Lambda]", "->", "LAMBDA"}]}], "}"}]}], " ", ";"}], " ", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TT", ":=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{
          RowBox[{"Pi", " ", "/", " ", 
           RowBox[{"Abs", "[", 
            RowBox[{"smallLAMBDA", "^", "2"}], "]"}]}], " ", "/", 
          RowBox[{"Abs", "[", 
           RowBox[{
            RowBox[{"E0", "[", "1", "]"}], "-", 
            RowBox[{"E0", "[", "0", "]"}]}], "]"}]}]}], ")"}], "/", "8"}], 
      " ", "/.", "FixParameters"}], ",", "4"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"TT", ":=", 
  RowBox[{
   RowBox[{"Pi", "/", 
    RowBox[{"LAMBDA", "^", "2"}]}], "/", "4"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DTT", ":=", 
    RowBox[{"N", "[", 
     RowBox[{"TT", "/", "numberOfFrames"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ClearParameters", "=", 
    RowBox[{"ClearAll", "[", 
     RowBox[{
     "h", ",", "m", ",", "k", ",", "\[Lambda]", ",", "\[CapitalLambda]"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"labelPlot", "=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"TrueQ", "[", 
     RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], ",", 
    RowBox[{"StringJoin", "[", 
     RowBox[{"\"\<Squeeze=\>\"", ",", 
      RowBox[{"ToString", "[", 
       RowBox[{"N", "[", 
        RowBox[{"stateParameter", ",", "4"}], "]"}], "]"}]}], "]"}], ",", 
    RowBox[{"StringJoin", "[", 
     RowBox[{"\"\<Coherent=\>\"", ",", 
      RowBox[{"ToString", "[", 
       RowBox[{"N", "[", 
        RowBox[{"stateParameter", ",", "4"}], "]"}], "]"}]}], "]"}]}], 
   "]"}]}], "\n", 
 RowBox[{
  RowBox[{"VuPoi", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "4"}], ",", "5"}], "}"}]}], ";", " ", 
  RowBox[{"export$Directoy", "=", 
   RowBox[{"StringJoin", "[", 
    RowBox[{"\"\</home/ole/Shared/temp/\>\"", ",", 
     RowBox[{"ToString", "[", "stateCASE", "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{" ", 
  RowBox[{
   RowBox[{"animationCreation", "=", "True"}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{"numberOfFrames", "=", 
  RowBox[{"70", "-", "45"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"numberOfPlotPoints", "=", "31"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"imgRes", "=", "600"}]}], "Input",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.6156320458775873`*^9, 
   3.615632066333396*^9}, 3.6156331592048607`*^9, 3.6156331921326523`*^9, {
   3.61563347871996*^9, 3.615633504831564*^9}, {3.615633534974391*^9, 
   3.615633571018347*^9}, {3.615633637584827*^9, 3.615633656101695*^9}, {
   3.615633687291555*^9, 3.615633702998143*^9}, 3.615633767353943*^9, 
   3.615634260064809*^9, {3.615634516238912*^9, 3.6156345165996103`*^9}, {
   3.615640718301269*^9, 3.615640723993116*^9}, {3.615640965047326*^9, 
   3.6156409652607117`*^9}, {3.615641364047477*^9, 3.615641365896698*^9}, 
   3.615641846478875*^9, 3.6156420647131767`*^9, {3.615648084078582*^9, 
   3.6156481144810963`*^9}, 3.6156498327198343`*^9, 3.6157177256918793`*^9, {
   3.615717771202983*^9, 3.615717798779161*^9}, {3.6157181718105164`*^9, 
   3.615718282003779*^9}, {3.615719385664939*^9, 3.615719388771999*^9}, {
   3.615724780152248*^9, 3.615724787339726*^9}, {3.6157309564883137`*^9, 
   3.615731030826474*^9}, {3.615731074372919*^9, 3.61573114030761*^9}, {
   3.615731221093851*^9, 3.615731224848073*^9}, {3.6157314468020973`*^9, 
   3.615731470924478*^9}, {3.615731536071617*^9, 3.615731540499689*^9}, {
   3.615731607905945*^9, 3.615731623780262*^9}, {3.615731663309916*^9, 
   3.6157316861671352`*^9}, {3.615731718343873*^9, 3.615731738235317*^9}, {
   3.6157317701934967`*^9, 3.615731806749566*^9}, {3.6157318683178463`*^9, 
   3.615731882165018*^9}, {3.615731914516308*^9, 3.615731949377364*^9}, {
   3.6157319862071753`*^9, 3.615731994269411*^9}, {3.615732088833954*^9, 
   3.6157320902528753`*^9}, {3.6157321530526648`*^9, 3.61573217229843*^9}, {
   3.6157324153143797`*^9, 3.615732513813241*^9}, 3.615740661005199*^9, {
   3.615758274977693*^9, 3.615758276562348*^9}, {3.6157592315738153`*^9, 
   3.6157592323300734`*^9}, 3.615759981718157*^9, {3.6158225675164633`*^9, 
   3.6158225693822193`*^9}, {3.616045417246179*^9, 3.6160454257091827`*^9}, {
   3.616045531559072*^9, 3.616045531928966*^9}, {3.616067735438904*^9, 
   3.616067736005248*^9}, {3.61606851236817*^9, 3.616068514824626*^9}, {
   3.616070893498361*^9, 3.616070900398108*^9}, 3.616074615415929*^9, {
   3.616078112415565*^9, 3.616078113530233*^9}, 3.616079102974662*^9, {
   3.6165105547529297`*^9, 3.6165105719640102`*^9}, {3.6165108370872707`*^9, 
   3.6165108371121063`*^9}, {3.624955694060576*^9, 3.624955723011841*^9}, {
   3.625311042746018*^9, 3.625311042942409*^9}, {3.6253114467779493`*^9, 
   3.625311447056411*^9}, {3.625312009651863*^9, 3.625312014721457*^9}, {
   3.6253121746040087`*^9, 3.625312176561607*^9}, 3.625312517659998*^9, {
   3.646528237212318*^9, 3.646528240487083*^9}, {3.646528567067741*^9, 
   3.646528567630477*^9}, {3.646553033831624*^9, 3.646553041901435*^9}, {
   3.6465540283623657`*^9, 3.646554029653775*^9}, 3.646554974743787*^9, {
   3.6465551308370132`*^9, 3.6465552238336163`*^9}, {3.646992616136801*^9, 
   3.646992622216215*^9}, 3.6469926624627857`*^9, {3.646992815002122*^9, 
   3.646992826336493*^9}, 3.6469981390459223`*^9, {3.647097731410119*^9, 
   3.6470977711808157`*^9}, 3.647360477023466*^9, 3.6473623159039183`*^9, 
   3.647639486991949*^9, 3.647775743906917*^9, 3.647776081497377*^9, 
   3.647776862032036*^9, 3.6477810324993067`*^9, 3.647781147037665*^9, {
   3.647782110497978*^9, 3.647782113027494*^9}, {3.647941243590602*^9, 
   3.64794128585658*^9}, {3.647942322800074*^9, 3.6479423229765377`*^9}, {
   3.647942359387619*^9, 3.647942389854985*^9}, {3.647942973689354*^9, 
   3.6479429761961937`*^9}, {3.6479448159915323`*^9, 3.647944822222885*^9}, {
   3.6479451827971373`*^9, 3.647945198242318*^9}, 3.6479487683466263`*^9, {
   3.648121593649688*^9, 3.6481215947008877`*^9}, {3.648123654723319*^9, 
   3.648123693583171*^9}, {3.6481237975721817`*^9, 3.64812379839423*^9}, 
   3.648123869500578*^9, {3.648123963752718*^9, 3.648123987226544*^9}, {
   3.648124139183362*^9, 3.648124141762126*^9}, 3.648124385596273*^9, {
   3.648124450489668*^9, 3.648124470144237*^9}, {3.648125497539983*^9, 
   3.6481254980803022`*^9}, 3.648127207683023*^9, {3.648129733205455*^9, 
   3.64812973433359*^9}, {3.648131598587099*^9, 3.64813164436154*^9}, {
   3.648132790038649*^9, 3.6481327913054657`*^9}, 3.648135280197627*^9, {
   3.6481356487240334`*^9, 3.648135648877891*^9}, {3.648136022075742*^9, 
   3.648136025741894*^9}, 3.648136986947774*^9, 3.648137512475025*^9, 
   3.648138660203727*^9, 3.648139523582602*^9, {3.6481551655813503`*^9, 
   3.648155170975871*^9}, 3.648159439960387*^9, 3.648160762338786*^9, {
   3.648161149366193*^9, 3.6481611508060713`*^9}, 3.648162338766151*^9, {
   3.648198137495487*^9, 3.64819820905842*^9}, {3.648198359532854*^9, 
   3.6481983979523363`*^9}, {3.648198477337332*^9, 3.6481984788957777`*^9}, {
   3.648198925937114*^9, 3.648198934610105*^9}, 3.6481992392334223`*^9, {
   3.648212263091679*^9, 3.648212268924767*^9}, {3.648213281124625*^9, 
   3.648213281256587*^9}, {3.648215624999454*^9, 3.64821562866201*^9}, 
   3.648215821996347*^9, {3.648231932469376*^9, 3.648231938342593*^9}, {
   3.648242036189931*^9, 3.6482420810387383`*^9}, {3.64824211231628*^9, 
   3.648242118720455*^9}, {3.648320087568425*^9, 3.648320095223948*^9}, 
   3.64832548424756*^9, {3.648357230085614*^9, 3.6483573901263123`*^9}, 
   3.648357448782195*^9, 3.648357480766802*^9, {3.648357799253729*^9, 
   3.648357873870412*^9}, 3.6483579342341557`*^9, {3.6483580238104*^9, 
   3.648358027574563*^9}, 3.6484780796643133`*^9, {3.648478878529975*^9, 
   3.648478890957799*^9}, {3.648478938245063*^9, 3.648478942684215*^9}, 
   3.648481683308153*^9, {3.648484653043892*^9, 3.6484846545325336`*^9}, 
   3.648558200202774*^9, {3.648558529051745*^9, 3.648558529711141*^9}, 
   3.648566542907082*^9, {3.648595548006069*^9, 3.648595552163698*^9}, {
   3.648595608535007*^9, 3.6485956300909367`*^9}, 3.648596244953361*^9, {
   3.6486327691780367`*^9, 3.6486327704389343`*^9}, {3.653827115383219*^9, 
   3.653827130794415*^9}, 3.653979488449481*^9, {3.6539796997956944`*^9, 
   3.6539797076329117`*^9}, {3.654101323247204*^9, 3.654101324725233*^9}, 
   3.6541013648112307`*^9, {3.6541041865407467`*^9, 3.654104190469612*^9}, 
   3.654104523098547*^9, {3.654105139327928*^9, 3.654105192084413*^9}, {
   3.654106134008523*^9, 3.654106134285*^9}, {3.654340257913258*^9, 
   3.654340258366995*^9}, 3.654507455434484*^9, {3.655640891240521*^9, 
   3.655640891776668*^9}, {3.655641016656946*^9, 3.655641028537932*^9}, 
   3.655641134692958*^9, {3.6556412799551897`*^9, 3.65564129601861*^9}, 
   3.655641379926013*^9, {3.655641481984911*^9, 3.65564148438238*^9}, 
   3.655641588703174*^9, {3.6560044998370543`*^9, 3.6560045031922894`*^9}, {
   3.6560046257169447`*^9, 3.65600462928763*^9}, {3.656005408406949*^9, 
   3.656005429019431*^9}, {3.656005805553939*^9, 3.656005806362729*^9}, 
   3.6560058490939493`*^9, 3.656008638079142*^9, {3.65600927590808*^9, 
   3.656009278482408*^9}, {3.657268008360805*^9, 3.65726801935233*^9}, {
   3.6572714077676*^9, 3.657271420851448*^9}, {3.657272321112818*^9, 
   3.657272326383922*^9}, {3.657273311406228*^9, 3.657273320397456*^9}, {
   3.6572824949759912`*^9, 3.6572825039383593`*^9}, {3.657521679531212*^9, 
   3.657521746339992*^9}, 3.658061191060657*^9, {3.742308555576408*^9, 
   3.74230856430512*^9}, {3.742309071701375*^9, 3.742309072250309*^9}, {
   3.742309386056534*^9, 3.742309387098872*^9}, {3.749486618381041*^9, 
   3.7494866379145107`*^9}, {3.749486926595851*^9, 3.749486927226548*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"$t0", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"timePrint", ",", 
    RowBox[{"{", 
     RowBox[{"HoldAll", ",", "Listable"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"prn", "[", "arg_", "]"}], ":=", 
   RowBox[{"Print", "[", 
    RowBox[{
     RowBox[{"HoldForm", "[", "arg", "]"}], ",", "\"\< = \>\"", ",", "arg"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"timePrint", "[", "XX_", "]"}], ":=", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Time spent= \>\"", ",", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ",", "4"}], "]"}], 
      ",", "\"\< Seconds  = \>\"", ",", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ")"}], "/", 
         "60"}], ",", "4"}], "]"}], ",", "\"\< Minutes   for   \>\"", ",", 
      RowBox[{"HoldForm", "[", " ", "XX", "]"}], ",", "\"\< = \>\"", ",", 
      "XX"}], "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 

 RowBox[{
  RowBox[{"Derivative", "/:", 
   RowBox[{"MakeBoxes", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Derivative", "[", "\[Alpha]__", "]"}], "[", "wflow_", "]"}], 
      "[", "vars__Symbol", "]"}], ",", "TraditionalForm"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"bb", ",", "dd", ",", "sp"}], "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"MakeBoxes", "[", 
        RowBox[{"dd", ",", "_"}], "]"}], "^=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"{", "\[Alpha]", "}"}], "]"}], "\[Equal]", "1"}], ",", 
         "\"\<\[DifferentialD]\>\"", ",", "\"\<\[PartialD]\>\""}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"MakeBoxes", "[", 
        RowBox[{"sp", ",", "_"}], "]"}], "^=", "\"\<\[ThinSpace]\>\""}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"bb", "/:", 
       RowBox[{"MakeBoxes", "[", 
        RowBox[{
         RowBox[{"bb", "[", "x__", "]"}], ",", "_"}], "]"}], ":=", 
       RowBox[{"RowBox", "[", 
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"ToBoxes", "[", "#", "]"}], "&"}], ",", 
          RowBox[{"{", "x", "}"}]}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"FractionBox", "[", 
       RowBox[{
        RowBox[{"ToBoxes", "[", 
         RowBox[{"bb", "[", 
          RowBox[{
           RowBox[{"dd", "^", 
            RowBox[{"Plus", "[", "\[Alpha]", "]"}]}], ",", "wflow"}], "]"}], 
         "]"}], ",", 
        RowBox[{"ToBoxes", "[", 
         RowBox[{"Apply", "[", 
          RowBox[{"bb", ",", 
           RowBox[{"Riffle", "[", 
            RowBox[{
             RowBox[{"Map", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"bb", "[", 
                 RowBox[{"dd", ",", "#"}], "]"}], "&"}], ",", 
               RowBox[{"Select", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"{", "vars", "}"}], "^", 
                   RowBox[{"{", "\[Alpha]", "}"}]}], ")"}], ",", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"#", "=!=", "1"}], "&"}], ")"}]}], "]"}]}], "]"}], 
             ",", "sp"}], "]"}]}], "]"}], "]"}]}], "]"}]}]}], "]"}]}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Make", " ", "Derivative", " ", "Output", " ", "BEAUTIFUL", "    ", 
     RowBox[{"http", ":"}]}], "//", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"pages", ".", "uoregon", ".", "edu"}], "/", "noeckel"}], "/", 
       "computernotes"}], "/", "Mathematica"}], "/", 
     RowBox[{"EquationEditing", ".", "html"}]}]}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Make3d", "[", 
    RowBox[{"plot_", ",", "height_", ",", "opacity_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "newplot", "}"}], ",", 
     RowBox[{
      RowBox[{"newplot", "=", 
       RowBox[{"First", "@", 
        RowBox[{"Graphics", "[", "plot", "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"newplot", "=", 
       RowBox[{
        RowBox[{"N", "@", "newplot"}], "/.", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"x_", "?", "AtomQ"}], ",", 
           RowBox[{"y_", "?", "AtomQ"}]}], "}"}], "\[RuleDelayed]", 
         RowBox[{"{", 
          RowBox[{"x", ",", "y", ",", "height"}], "}"}]}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"newplot", "/.", 
       RowBox[{
        RowBox[{"GraphicsComplex", "[", "xx__", "]"}], "\[RuleDelayed]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Opacity", "[", "opacity", "]"}], ",", 
          RowBox[{"GraphicsComplex", "[", "xx", "]"}]}], "}"}]}]}]}]}], 
    "]"}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Show", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"plotWF", ",", 
        RowBox[{"Graphics3D", "[", 
         RowBox[{"Make3d", "[", 
          RowBox[{"streamInColor", ",", "maxWF", ",", ".75"}], "]"}], "]"}]}],
        "}"}], ",", 
      RowBox[{"ViewPoint", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "100"}], "}"}]}]}], "]"}], "  ", "does", 
    " ", "NOT", " ", "work"}], "*)"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"to3d", "[", 
     RowBox[{"plot_", ",", "height_", ",", "opacity_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "newplot", "}"}], ",", 
      RowBox[{
       RowBox[{"newplot", "=", 
        RowBox[{"First", "@", 
         RowBox[{"Graphics", "[", "plot", "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"newplot", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"N", "@", "newplot"}], "/.", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x_", "?", "AtomQ"}], ",", 
             RowBox[{"y_", "?", "AtomQ"}]}], "}"}], "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"x", ",", "y", ",", "height"}], "}"}]}]}], "/.", 
         RowBox[{
          RowBox[{"Arrowheads", "[", 
           RowBox[{"List", "[", 
            RowBox[{"List", "[", 
             RowBox[{"x_", ",", "y_", ",", "notz_"}], "]"}], "]"}], "]"}], 
          "\[Rule]", 
          RowBox[{"Arrowheads", "[", 
           RowBox[{"List", "[", 
            RowBox[{"List", "[", 
             RowBox[{"x", ",", "y"}], "]"}], "]"}], "]"}]}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"newplot", "/.", 
        RowBox[{
         RowBox[{"GraphicsComplex", "[", "xx__", "]"}], "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Opacity", "[", "opacity", "]"}], ",", 
           RowBox[{"GraphicsComplex", "[", "xx", "]"}]}], "}"}]}]}]}]}], 
     "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"dChange", "[", 
    RowBox[{"expression", ",", 
     RowBox[{"{", "transformations", "}"}], ",", 
     RowBox[{"{", "oldVars", "}"}], ",", 
     RowBox[{"{", "newVars", "}"}], ",", 
     RowBox[{"{", "functions", "}"}]}], "]"}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"ClearAll", "[", "dChange", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dChange", "[", 
    RowBox[{
    "expr_", ",", "transformations_List", ",", "oldVars_List", ",", 
     "newVars_List", ",", "functions_List"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "pos", ",", "functionsReplacements", ",", "variablesReplacements", ",", 
       "arguments", ",", "heads", ",", "newVarsSolved"}], "}"}], ",", 
     RowBox[{
      RowBox[{"pos", "=", 
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{"Outer", "[", 
          RowBox[{"Position", ",", "functions", ",", "oldVars"}], "]"}], ",", 
         
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "2", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"3", ",", "4"}], "}"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"heads", "=", 
       RowBox[{"functions", "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "0"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"arguments", "=", 
       RowBox[{"List", "@@@", "functions"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"newVarsSolved", "=", 
       RowBox[{"newVars", "/.", 
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{"transformations", ",", "newVars"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"functionsReplacements", "=", 
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{"Function", "[", 
          RowBox[{"i", ",", 
           RowBox[{
            RowBox[{"heads", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Function", "[", 
                RowBox[{"#", ",", "#2"}], "]"}], "&"}], "[", 
              RowBox[{
               RowBox[{"arguments", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", 
               RowBox[{"ReplacePart", "[", 
                RowBox[{
                 RowBox[{"functions", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", 
                 RowBox[{"Thread", "[", 
                  RowBox[{
                   RowBox[{"pos", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
                   "newVarsSolved"}], "]"}]}], "]"}]}], "]"}], ")"}]}]}], 
          "]"}], ",", 
         RowBox[{"Range", "@", 
          RowBox[{"Length", "@", "functions"}]}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"variablesReplacements", "=", 
       RowBox[{
        RowBox[{"Solve", "[", 
         RowBox[{"transformations", ",", "oldVars"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"expr", "/.", "functionsReplacements"}], "/.", 
         "variablesReplacements"}], "//", "Simplify"}], "//", "Normal"}]}]}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"dChange", "[", 
   RowBox[{"expr_", ",", 
    RowBox[{"functions", ":", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"_", "[", "___", "]"}], "\[Equal]", "_"}], ")"}], ".."}], 
      "}"}]}]}], "]"}], ":=", 
  RowBox[{"expr", "/.", 
   RowBox[{"Replace", "[", 
    RowBox[{"functions", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"f_", "[", "vars__", "]"}], "\[Equal]", "body_"}], ")"}], 
      "\[RuleDelayed]", 
      RowBox[{"(", 
       RowBox[{"f", "\[Rule]", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", "vars", "}"}], ",", "body"}], "]"}]}], ")"}]}], ",", 
     RowBox[{"{", "1", "}"}]}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dChange", "[", 
    RowBox[{"expr_", ",", "x___"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"dChange", "[", 
      RowBox[{"expr", ",", "##"}], "]"}], "&"}], "@@", 
    RowBox[{"Replace", "[", 
     RowBox[{
      RowBox[{"{", "x", "}"}], ",", 
      RowBox[{
       RowBox[{"var", ":", 
        RowBox[{"Except", "[", "_List", "]"}]}], "\[RuleDelayed]", 
       RowBox[{"{", "var", "}"}]}], ",", 
      RowBox[{"{", "1", "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.646998142831975*^9, {3.6476413934824963`*^9, 3.647641439641926*^9}, 
   3.6476415793211184`*^9, {3.648198402668096*^9, 3.648198404464897*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"dChange", "[", 
    RowBox[{"expression", ",", 
     RowBox[{"{", "transformations", "}"}], ",", 
     RowBox[{"{", "oldVars", "}"}], ",", 
     RowBox[{"{", "newVars", "}"}], ",", 
     RowBox[{"{", "functions", "}"}]}], "]"}], "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{
   RowBox[{"dChange", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"u", "[", 
         RowBox[{"x", ",", "t"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "2"}], "}"}]}], "]"}], "\[Equal]", 
      RowBox[{
       RowBox[{"c", "^", "2"}], " ", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"u", "[", 
          RowBox[{"x", ",", "t"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "\[Equal]", 
        RowBox[{"x", "+", 
         RowBox[{"c", " ", "t"}]}]}], ",", 
       RowBox[{"r", "\[Equal]", 
        RowBox[{"x", "-", 
         RowBox[{"c", " ", "t"}]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "t"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "r"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", "[", 
       RowBox[{"x", ",", "t"}], "]"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
   
   RowBox[{"dChange", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"\[Eta]", "*", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"f", "[", "\[Eta]", "]"}], ",", "\[Eta]"}], "]"}]}], ",",
           "\[Eta]"}], "]"}], "/", "\[Eta]"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"s", "^", "2"}], "/", 
           RowBox[{"\[Eta]", "^", "2"}]}]}], ")"}], "*", 
        RowBox[{"f", "[", "\[Eta]", "]"}]}], "-", 
       RowBox[{
        RowBox[{"f", "[", "\[Eta]", "]"}], "^", "3"}]}], "\[Equal]", "0"}], 
     ",", 
     RowBox[{"\[Eta]", "\[Equal]", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "z"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}], "]"}]}], ",", "\[Eta]", ",", "z", 
     ",", 
     RowBox[{"f", "[", "\[Eta]", "]"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dChange", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"u", "[", 
           RowBox[{"x", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], "+", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"u", "[", 
          RowBox[{"x", ",", "t"}], "]"}], ",", 
         RowBox[{"{", "t", "}"}]}], "]"}], "-", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"x", " ", 
          RowBox[{"u", "[", 
           RowBox[{"x", ",", "t"}], "]"}]}], ",", 
         RowBox[{"{", "x", "}"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"u", "[", 
        RowBox[{"x", ",", "t"}], "]"}], "\[Equal]", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], " ", 
          RowBox[{"x", "^", "2"}]}], "]"}], " ", 
        RowBox[{"f", "[", "x", "]"}], " ", 
        RowBox[{"T", "[", "t", "]"}]}]}]}], "]"}], "//", 
    "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.647641475160035*^9, 3.647641498154008*^9}, {
   3.647641543282469*^9, 3.647641544305929*^9}, 3.647641592260879*^9}],

Cell[CellGroupData[{

Cell["Classical Eigenfunctions", "Subtitle",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630620536209*^9}, {
   3.615630656303398*^9, 3.6156306666273937`*^9}, {3.648462292665238*^9, 
   3.6484623020688343`*^9}}],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"showDetailsAndPlots", "\[Equal]", "True"}], ",", 
   RowBox[{"(*", 
    RowBox[{"Show", " ", "Brumer", " ", "Classical", " ", "Eigenfunctions"}], 
    "*)"}], 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"jj", "=", "2"}], ";", "\n", 
     RowBox[{"XX", "=", "2"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"p", "+", 
          RowBox[{"I", " ", "x"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"p", "-", 
          RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"jj", "/", "2"}], ")"}]}], ";", "\n", 
     RowBox[{"GraphicsRow", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Plot3D", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Re", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"p", "+", 
                  RowBox[{"I", " ", "x"}]}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{"p", "-", 
                  RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"jj", "/", "2"}], ")"}]}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", 
             RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"p", ",", 
             RowBox[{"-", "XX"}], ",", "XX"}], "}"}]}], "]"}], ",", 
         RowBox[{"Plot3D", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Im", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"p", "+", 
                  RowBox[{"I", " ", "x"}]}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{"p", "-", 
                  RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"jj", "/", "2"}], ")"}]}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", 
             RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"p", ",", 
             RowBox[{"-", "XX"}], ",", "XX"}], "}"}]}], "]"}], ",", 
         RowBox[{"Plot3D", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Re", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"p", "+", 
                   RowBox[{"I", " ", "x"}]}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"p", "-", 
                   RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{"jj", "/", "2"}], ")"}]}], "]"}], ",", 
             RowBox[{"Im", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"p", "+", 
                   RowBox[{"I", " ", "x"}]}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"p", "-", 
                   RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{"jj", "/", "2"}], ")"}]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", 
             RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"p", ",", 
             RowBox[{"-", "XX"}], ",", "XX"}], "}"}]}], "]"}]}], "}"}], ",", 
       RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}]}], "}"}], ","}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.6484623066456842`*^9, 3.648462313322529*^9}, {
  3.648462343757187*^9, 3.648462348946628*^9}, {3.648462414414464*^9, 
  3.648462423777483*^9}, {3.6484625700068913`*^9, 3.648462716605606*^9}, {
  3.648462751914608*^9, 3.648462870658814*^9}, {3.648476488978311*^9, 
  3.648476512262414*^9}, {3.648484803819274*^9, 3.648484809093198*^9}, {
  3.656005774012751*^9, 3.656005787163701*^9}, {3.65600846210395*^9, 
  3.656008465880529*^9}, {3.656008656017507*^9, 3.656008681777755*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Assignment of State: Squeezed Vacuum, Coherent State or 2-mode superposition\
\>", "Subtitle",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630620536209*^9}, {
   3.615630656303398*^9, 3.6156306666273937`*^9}, 3.656004695788188*^9}],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"TrueQ", "[", 
    RowBox[{"stateCASE", "==", "squeezedVacuumState"}], "]"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Squeezed", " ", "Vacuum"}], "*)"}], 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"n_", ",", "r_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"Mod", "[", 
        RowBox[{"n", ",", "2"}], "]"}]}], ")"}], "*", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", 
          RowBox[{"Tanh", "[", "r", "]"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"n", "/", "2"}], ")"}]}], "/", 
       RowBox[{"2", "^", 
        RowBox[{"(", 
         RowBox[{"n", "/", "2"}], ")"}]}]}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "/", "2"}], ")"}], "!"}]}], " ", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"n", "!"}], "/", 
       RowBox[{"Cosh", "[", "r", "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
   ",", 
   RowBox[{"(*", 
    RowBox[{"Coherent", " ", "State"}], "*)"}], 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"n_", ",", "r_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"r", "^", "2"}]}], "/", "2"}], "]"}], "*", 
     RowBox[{
      RowBox[{"r", "^", "n"}], "/", " ", 
      RowBox[{"Sqrt", "[", " ", 
       RowBox[{"n", "!"}], "]"}]}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.615630728652275*^9, 
   3.615630777189464*^9}, {3.61563081930855*^9, 3.615630829989641*^9}, {
   3.6156309214343233`*^9, 3.615630946955887*^9}, {3.615630977592058*^9, 
   3.6156310861637573`*^9}, {3.615631131220243*^9, 3.6156311872428627`*^9}, {
   3.615631230817059*^9, 3.6156312685815687`*^9}, {3.6156313480841846`*^9, 
   3.6156313901882677`*^9}, {3.615631486800911*^9, 3.615631487915812*^9}, {
   3.615631536011013*^9, 3.615631637816193*^9}, 3.615631868100024*^9, {
   3.615631924512506*^9, 3.6156319262381363`*^9}, {3.615631959743784*^9, 
   3.6156320368530083`*^9}, {3.615632218620048*^9, 3.6156322530705214`*^9}, {
   3.615632396608055*^9, 3.615632397442463*^9}, 3.615632441121344*^9, {
   3.615632513038216*^9, 3.6156325315957212`*^9}, 3.615632567448143*^9, {
   3.615632632047385*^9, 3.6156326781963997`*^9}, {3.6156327585698853`*^9, 
   3.6156327972272387`*^9}, {3.615632892706315*^9, 3.615632927673995*^9}, {
   3.61563302029067*^9, 3.615633021730453*^9}, {3.615633052247924*^9, 
   3.615633139391014*^9}, {3.615633250742509*^9, 3.615633252300255*^9}, {
   3.615633371965705*^9, 3.6156334715337543`*^9}, {3.615633521473732*^9, 
   3.615633523585849*^9}, {3.615633605978108*^9, 3.615633631917869*^9}, {
   3.6156338087883387`*^9, 3.615633870979003*^9}, {3.615634363709557*^9, 
   3.615634377815282*^9}, {3.6157191114523706`*^9, 3.615719118711396*^9}, {
   3.615719376199911*^9, 3.615719377060686*^9}, 3.615724760534513*^9, {
   3.647774676640965*^9, 3.647774946387105*^9}, {3.647774982276249*^9, 
   3.647775028150834*^9}, {3.6477751576146173`*^9, 3.647775272638075*^9}, 
   3.6477753802410517`*^9, {3.647775426490138*^9, 3.647775489004987*^9}, {
   3.64777555227553*^9, 3.647775553578343*^9}, 3.647775599297473*^9, {
   3.6477756710072947`*^9, 3.6477757161661587`*^9}, 3.64777579603017*^9, 
   3.6477758345738173`*^9, {3.647775875783554*^9, 3.647775888651189*^9}, 
   3.6477759673695087`*^9, {3.6477760165804253`*^9, 3.647776061173418*^9}, 
   3.6477809577883244`*^9, {3.648135481979289*^9, 3.648135570976281*^9}, {
   3.648135622784834*^9, 3.648135634006173*^9}, {3.648135671391283*^9, 
   3.6481357234700813`*^9}, {3.6481357703769617`*^9, 3.64813577096496*^9}, 
   3.6481370020405083`*^9, {3.6481375002486343`*^9, 3.648137500655303*^9}, {
   3.648138610690114*^9, 3.648138649438416*^9}, {3.648139474880383*^9, 
   3.648139476208766*^9}, {3.64816080585052*^9, 3.648160809050832*^9}, {
   3.648161090409831*^9, 3.648161135631425*^9}, {3.648198236272389*^9, 
   3.648198302347412*^9}, 3.648198346713374*^9, {3.6481987744837513`*^9, 
   3.648198787694199*^9}, {3.648198824809278*^9, 3.648198830944315*^9}, {
   3.648198861661236*^9, 3.648198895409309*^9}, 3.648358032439155*^9, {
   3.6560052263894167`*^9, 3.656005255450087*^9}, {3.656005502706415*^9, 
   3.656005524209649*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"schleichAm", "[", 
    RowBox[{"n_", ",", "squee_", ",", "displace_"}], "]"}], " ", "=", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"2", " ", "Pi", " ", "squee", " ", "*", 
       RowBox[{"(", 
        RowBox[{"n", "+", 
         RowBox[{"1", "/", "2"}], "-", 
         RowBox[{"displace", "^", "2"}]}], ")"}]}], "]"}]}], "*", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "+", 
         RowBox[{"1", "/", "2"}], "-", 
         RowBox[{"displace", "^", "2"}]}], ")"}], "/", "squee"}]}], "]"}]}]}], 
  RowBox[{"(*", 
   RowBox[{"schleich", "  ", 
    RowBox[{"(", 
     RowBox[{"4.43", "a"}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"n_", ",", "r_"}], "]"}], "=", 
    RowBox[{
     RowBox[{"Sqrt", "[", "2", "]"}], "*", 
     RowBox[{
      RowBox[{"schleichAm", "[", 
       RowBox[{"n", ",", "Squee", ",", "Displace"}], "]"}], "^", 
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}]}], "*", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", 
         RowBox[{"(", "n", ")"}]}], "*", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", "*", "Displace", "*", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"n", "+", 
            RowBox[{"1", "/", "2"}]}], "]"}]}], "]"}]}]}], ")"}]}]}], "*)"}], 
  
  RowBox[{"(*", 
   RowBox[{"Squeezed", " ", 
    RowBox[{"Coherent", ":", " ", 
     RowBox[{"schleich", " ", 
      RowBox[{"(", "4.47", ")"}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"sumRest", "[", 
      RowBox[{"r_", ",", "N_"}], "]"}], "=", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"c", "[", 
          RowBox[{"n", ",", "r"}], "]"}], "^", "2"}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", 
          RowBox[{"N", "+", "1"}], ",", "Infinity"}], "}"}]}], "]"}], "//", 
      "Simplify"}]}], ";"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"sumRest", "[", 
      RowBox[{"r", ",", 
       RowBox[{"Floor", "[", "nCutOff", "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0.01", ",", "1.7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"nCutOff", ",", "6", ",", "40"}], "}"}]}], "]"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nmax", "=", " ", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"sQueeze", "<", "0.75"}], ",", "4", ",", 
     RowBox[{"Ceiling", "[", 
      RowBox[{"Re", "[", 
       RowBox[{"nN", "/.", " ", 
        RowBox[{"FindRoot", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"sumRest", "[", 
             RowBox[{"sQueeze", ",", "nN"}], "]"}], "*", 
            RowBox[{"Conjugate", "[", 
             RowBox[{"sumRest", "[", 
              RowBox[{"sQueeze", ",", "nN"}], "]"}], "]"}]}], "\[Equal]", 
           RowBox[{"0.01", "^", "2"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"nN", ",", "1"}], "}"}]}], "]"}]}], "]"}], "]"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Cut-off at        Nmax = \>\"", ",", "Nmax"}], "]"}]}], "Input",\

 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.615630728652275*^9, 
   3.615630777189464*^9}, {3.61563081930855*^9, 3.615630829989641*^9}, {
   3.6156309214343233`*^9, 3.615630946955887*^9}, {3.615630977592058*^9, 
   3.6156310861637573`*^9}, {3.615631131220243*^9, 3.6156311872428627`*^9}, {
   3.615631230817059*^9, 3.6156312685815687`*^9}, {3.6156313480841846`*^9, 
   3.6156313901882677`*^9}, {3.615631486800911*^9, 3.615631487915812*^9}, {
   3.615631536011013*^9, 3.615631637816193*^9}, 3.615631868100024*^9, {
   3.615631924512506*^9, 3.6156319262381363`*^9}, {3.615631959743784*^9, 
   3.6156320368530083`*^9}, {3.615632218620048*^9, 3.6156322530705214`*^9}, {
   3.615632396608055*^9, 3.615632397442463*^9}, 3.615632441121344*^9, {
   3.615632513038216*^9, 3.6156325315957212`*^9}, 3.615632567448143*^9, {
   3.615632632047385*^9, 3.6156326781963997`*^9}, {3.6156327585698853`*^9, 
   3.6156327972272387`*^9}, {3.615632892706315*^9, 3.615632927673995*^9}, {
   3.61563302029067*^9, 3.615633021730453*^9}, {3.615633052247924*^9, 
   3.615633139391014*^9}, {3.615633250742509*^9, 3.615633252300255*^9}, {
   3.615633371965705*^9, 3.6156334715337543`*^9}, {3.615633521473732*^9, 
   3.615633523585849*^9}, {3.615633605978108*^9, 3.615633631917869*^9}, {
   3.6156338087883387`*^9, 3.615633870979003*^9}, {3.615634363709557*^9, 
   3.615634377815282*^9}, {3.6157191114523706`*^9, 3.615719118711396*^9}, {
   3.615719376199911*^9, 3.615719377060686*^9}, 3.615724760534513*^9, {
   3.647774676640965*^9, 3.647774946387105*^9}, {3.647774982276249*^9, 
   3.647775028150834*^9}, {3.6477751576146173`*^9, 3.647775272638075*^9}, 
   3.6477753802410517`*^9, {3.647775426490138*^9, 3.647775489004987*^9}, {
   3.64777555227553*^9, 3.647775553578343*^9}, 3.647775599297473*^9, {
   3.6477756710072947`*^9, 3.6477757161661587`*^9}, 3.64777579603017*^9, 
   3.6477758345738173`*^9, {3.647775875783554*^9, 3.647775888651189*^9}, 
   3.6477759673695087`*^9, {3.6477760165804253`*^9, 3.647776061173418*^9}, 
   3.6477809577883244`*^9, {3.648135481979289*^9, 3.648135570976281*^9}, {
   3.648135622784834*^9, 3.648135634006173*^9}, {3.648135671391283*^9, 
   3.6481357234700813`*^9}, {3.6481357703769617`*^9, 3.64813577096496*^9}, 
   3.6481370020405083`*^9, {3.6481375002486343`*^9, 3.648137500655303*^9}, {
   3.648138610690114*^9, 3.648138649438416*^9}, {3.648139474880383*^9, 
   3.648139476208766*^9}, {3.64816080585052*^9, 3.648160809050832*^9}, {
   3.648161090409831*^9, 3.648161135631425*^9}, {3.648198236272389*^9, 
   3.648198302347412*^9}, 3.648198346713374*^9, 3.6481987744837513`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Nmax", "=", "NMAX"}], "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Superposition", " ", "0"}], " ", "&"}], " ", "2"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"If", "[", " ", 
    RowBox[{
     RowBox[{"stateCASE", "==", "twoStateSuperpostion"}], ",", 
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"n_", ",", "r_"}], "]"}], ":=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"n", "<", "2"}], ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"n", "<", "1"}], ",", 
          RowBox[{"Cos", "[", "mMixAngle", "]"}], ",", 
          RowBox[{"Sin", "[", "mMixAngle", "]"}]}], "]"}], ",", "0"}], 
       "]"}]}], ","}], "]"}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{"sumC", "=", 
  RowBox[{
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"n", ",", "stateParameter"}], "]"}], "^", "2"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "Nmax"}], "}"}]}], "]"}], "//", 
   "N"}]}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n", ",", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{"c", "[", 
          RowBox[{"n", ",", "r"}], "]"}], "]"}], "/.", 
        RowBox[{"r", "\[Rule]", "stateParameter"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "Nmax"}], "}"}]}], "]"}], ",", 
   RowBox[{"Filling", "\[Rule]", "Axis"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"PointSize", "[", "Large", "]"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.615630728652275*^9, 
   3.615630761234407*^9}, {3.6156337325919237`*^9, 3.615633748118788*^9}, {
   3.6156337824151287`*^9, 3.615633791809537*^9}, 3.6156340162062902`*^9, {
   3.6156344340348043`*^9, 3.615634448277055*^9}, {3.615731495335596*^9, 
   3.615731496258127*^9}, {3.615731554159746*^9, 3.615731588995831*^9}, {
   3.615731645456256*^9, 3.615731650031377*^9}, {3.6157325652719793`*^9, 
   3.615732594288124*^9}, {3.616155043898801*^9, 3.616155049634276*^9}, {
   3.6161551558787947`*^9, 3.616155166172997*^9}, 3.616155224429307*^9, {
   3.625313289975685*^9, 3.625313291263955*^9}, {3.646529214381423*^9, 
   3.646529239106741*^9}, 3.6465529964404716`*^9, 3.6465550276634197`*^9, 
   3.646556773695417*^9, {3.646581692332983*^9, 3.6465817191043987`*^9}, {
   3.6469925942213173`*^9, 3.646992597246503*^9}, {3.6476358612452717`*^9, 
   3.647635861842379*^9}, 3.647635918718376*^9, {3.6476360408497066`*^9, 
   3.647636044244774*^9}, 3.64777529405916*^9, {3.647775399493689*^9, 
   3.6477754114587717`*^9}, {3.647775511734724*^9, 3.64777551381595*^9}, {
   3.647775570004334*^9, 3.6477755802211523`*^9}, {3.647775767127709*^9, 
   3.647775767601615*^9}, {3.647775807556218*^9, 3.647775812978774*^9}, {
   3.647775898460167*^9, 3.6477759024925117`*^9}, {3.647776718165799*^9, 
   3.647776735925946*^9}, 3.647780972797079*^9, {3.6477811193994617`*^9, 
   3.647781132601787*^9}, {3.648135741617066*^9, 3.64813574925666*^9}, {
   3.648161185974351*^9, 3.648161194319182*^9}, {3.6481989143068447`*^9, 
   3.64819891595432*^9}, {3.656005056969735*^9, 3.6560050927011414`*^9}, {
   3.6560057147009287`*^9, 3.656005737616598*^9}, 3.656005927631811*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["HOSc Wavefunctions Solve QHOSc and Kerr Hamiltonian ", "Subtitle",
 CellChangeTimes->{{3.614964414963908*^9, 3.6149644331540117`*^9}, {
  3.614964507388142*^9, 3.614964586068369*^9}, {3.6149646215863237`*^9, 
  3.614964625709463*^9}, {3.6149647479826317`*^9, 3.614964750427102*^9}, {
  3.614965548700951*^9, 3.61496556082316*^9}, {3.61532395486687*^9, 
  3.6153239833848543`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Alpha]", "=", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{"k", " ", "m"}], "]"}], "/", "h"}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Psi]", "[", 
   RowBox[{"n_", ",", "x_"}], "]"}], ":=", 
  RowBox[{
   SqrtBox[
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SuperscriptBox["2", "n"], " ", 
       RowBox[{"n", "!"}]}]], 
     SqrtBox[
      FractionBox["\[Alpha]", "\[Pi]"]]}]], 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["x", "2"], " ", "\[Alpha]"}], "2"]}]], " ", 
   RowBox[{"HermiteH", "[", 
    RowBox[{"n", ",", 
     RowBox[{"x", " ", 
      SqrtBox["\[Alpha]"]}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"XX", "=", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "@", 
    RowBox[{"Append", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Psi]", "[", 
           RowBox[{"n", ",", "x"}], "]"}], "+", "n", "+", 
          RowBox[{"1", "/", "2"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "0", ",", "Nmax"}], "}"}]}], "]"}], "/.", 
       "FixParameters"}], ",", 
      RowBox[{
       RowBox[{"x", "^", "2"}], "/", "2"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
   RowBox[{"Filling", "\[Rule]", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"n", "->", 
       RowBox[{"n", "-", 
        RowBox[{"1", "/", "2"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", 
        RowBox[{"1", "+", "Nmax"}]}], "}"}]}], "]"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"Nmax", "+", 
       RowBox[{"3", "/", "2"}]}]}], "}"}]}], ",", 
   RowBox[{"Epilog", "\[Rule]", 
    RowBox[{"Text", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{
        RowBox[{"ToExpression", "[", 
         RowBox[{"\"\<\\\\Psi s\>\"", ",", "TeXForm", ",", "HoldForm"}], 
         "]"}], ",", "Large"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"XX", "-", "1"}], ",", "Nmax"}], "}"}]}], "]"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<NormY[\>\"", ",", "n", ",", "\"\<]=\>\"", ",", 
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}], "^", "2"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", 
          RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}], ",", 
        RowBox[{"Assumptions", "\[Rule]", 
         RowBox[{
          RowBox[{"Re", "[", "\[Alpha]", "]"}], ">", "0"}]}]}], "]"}]}], 
     "]"}], ";", 
    RowBox[{"progressCount", "=", 
     RowBox[{"n", "/", "Nmax"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "0", ",", "3"}], "}"}]}], "]"}], "\n", 
 RowBox[{
  RowBox[{"SEq", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"h", "^", "2"}]}], "/", "2"}], " ", "/", "m"}], ")"}], " ", 
     RowBox[{"D", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"k", " ", "/", "2"}], " ", 
     RowBox[{"x", "^", "2"}], " ", "#"}]}], "&"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E0", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"n", "+", 
     RowBox[{"1", "/", "2"}]}], ")"}], "h", " ", 
   RowBox[{"Sqrt", "[", 
    RowBox[{"k", "/", "m"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EKerr", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      RowBox[{"\[CapitalLambda]", "^", "2"}], 
      RowBox[{"E0", "[", "n", "]"}]}]}], ")"}], 
   RowBox[{"E0", "[", "n", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SEqKerr", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"SEq", "[", "n", "]"}], "[", "#", " ", "]"}], "+", 
    RowBox[{
     RowBox[{"\[CapitalLambda]", "^", "2"}], 
     RowBox[{
      RowBox[{"SEq", "[", "n", "]"}], "[", 
      RowBox[{
       RowBox[{"SEq", "[", "n", "]"}], "[", "#", "]"}], "]"}]}]}], " ", 
   "&"}]}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<Schroedinger Equation [\>\"", ",", "n", ",", "\"\<]  =  \>\"", ",", 
     RowBox[{"Simplify", " ", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"SEq", "[", "n", "]"}], "[", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}], "]"}], "-", 
        RowBox[{
         RowBox[{"E0", "[", "n", "]"}], " ", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}]}]}], ",", 
       RowBox[{"m", ">", "0"}]}], "]"}], ",", "\"\<  KerrSchroedinger = \>\"",
      ",", 
     RowBox[{"Simplify", " ", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"SEqKerr", "[", "n", "]"}], "[", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}], "]"}], "-", 
        RowBox[{
         RowBox[{"EKerr", "[", "n", "]"}], " ", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}]}]}], ",", 
       RowBox[{"m", ">", "0"}]}], "]"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6149712970450697`*^9, 3.6149713150958347`*^9}, {
   3.614971353000649*^9, 3.6149713551262617`*^9}, {3.614971389418667*^9, 
   3.614971394532563*^9}, {3.614971569897333*^9, 3.614971655105781*^9}, {
   3.6149717063260717`*^9, 3.614971740546277*^9}, {3.6149717716282673`*^9, 
   3.614971863352543*^9}, {3.614972167324223*^9, 3.6149721682640953`*^9}, {
   3.6149722101573257`*^9, 3.614972305568782*^9}, {3.6149723501856318`*^9, 
   3.61497235253734*^9}, {3.614972397727605*^9, 3.614972430994451*^9}, {
   3.614972461310595*^9, 3.6149724853912773`*^9}, {3.614972541476495*^9, 
   3.61497263572766*^9}, {3.614973051987741*^9, 3.614973101858994*^9}, {
   3.614973161834687*^9, 3.6149732224471083`*^9}, {3.614973325384207*^9, 
   3.614973354540308*^9}, {3.614974089425714*^9, 3.6149741679898376`*^9}, {
   3.615036620444438*^9, 3.615036629665597*^9}, {3.615036689801827*^9, 
   3.615036755536851*^9}, {3.615038199251889*^9, 3.615038228542738*^9}, 
   3.615038280800419*^9, {3.615038318536511*^9, 3.615038352499639*^9}, {
   3.61503840371795*^9, 3.61503842887295*^9}, 3.615038571277171*^9, {
   3.6150386047327642`*^9, 3.615038621093993*^9}, 3.615038659580532*^9, 
   3.615038708858124*^9, {3.615115432860112*^9, 3.6151155170432463`*^9}, {
   3.61512073113266*^9, 3.615120847596033*^9}, {3.615287243583329*^9, 
   3.615287303942059*^9}, {3.615287368497786*^9, 3.615287379087604*^9}, {
   3.615287411698729*^9, 3.615287412838089*^9}, {3.615287764848983*^9, 
   3.615287779263331*^9}, {3.61528783711241*^9, 3.6152878404579563`*^9}, {
   3.615287889615262*^9, 3.6152878937792807`*^9}, {3.615287948211751*^9, 
   3.615287954320362*^9}, {3.6152880211708117`*^9, 3.6152880565529757`*^9}, {
   3.615288089213471*^9, 3.615288129554603*^9}, {3.615288230420476*^9, 
   3.6152882384160423`*^9}, 3.615288299840619*^9, {3.615312421831871*^9, 
   3.615312430032889*^9}, 3.615312517420349*^9, {3.615312550279986*^9, 
   3.615312599789455*^9}, {3.6153126308524227`*^9, 3.6153127096748667`*^9}, 
   3.61531275535991*^9, {3.615312810930678*^9, 3.615312856923562*^9}, {
   3.615313690496354*^9, 3.6153137563833437`*^9}, {3.615313815075828*^9, 
   3.615313816953742*^9}, {3.615313853944314*^9, 3.615313898246543*^9}, {
   3.615313935717043*^9, 3.6153139610936747`*^9}, 3.615314031927821*^9, {
   3.615323045097859*^9, 3.6153230712209263`*^9}, {3.615323112092744*^9, 
   3.615323207639126*^9}, {3.615323238695693*^9, 3.615323260844934*^9}, {
   3.615323363383919*^9, 3.6153236204357567`*^9}, {3.615323661199132*^9, 
   3.615323672706085*^9}, {3.615323791679906*^9, 3.615323900962809*^9}, {
   3.615375674168036*^9, 3.615375682837879*^9}, {3.6153757579686117`*^9, 
   3.615375817873116*^9}, {3.615624518020364*^9, 3.615624530107736*^9}, 
   3.6156302418856897`*^9, {3.615633886870707*^9, 3.615633915728862*^9}, 
   3.615633988416417*^9, {3.615732755499036*^9, 3.615732786733766*^9}, {
   3.6157565088817663`*^9, 3.615756515898457*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Schroedinger Equation [\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\"]  =  \"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"  KerrSchroedinger = \"\>", "\[InvisibleSpace]", 
   "0"}],
  SequenceForm[
  "Schroedinger Equation [", 8, "]  =  ", 0, "  KerrSchroedinger = ", 0],
  Editable->False]], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{3.742316279283338*^9, 3.742323488502849*^9, 
  3.742323533900655*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Dissipation", "Subtitle",
 CellChangeTimes->{{3.615037249391127*^9, 3.615037256084381*^9}, {
   3.6557078688372602`*^9, 3.655707871612699*^9}, 3.742323533904166*^9}],

Cell[BoxData[{
 RowBox[{"omega", ":=", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"k", "/", "m"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Anni", "[", 
   RowBox[{"x_", ",", "p_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Sqrt", "[", 
    RowBox[{"m", " ", 
     RowBox[{
      RowBox[{"omega", "/", " ", "2"}], "/", "h"}]}], "]"}], " ", 
   RowBox[{"(", " ", 
    RowBox[{"x", "+", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"I", " ", "/", "m"}], " ", "/", " ", "omega"}], " ", "p"}]}], 
    "  ", ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CreA", "[", 
   RowBox[{"x_", ",", "p_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Sqrt", "[", 
    RowBox[{"m", " ", 
     RowBox[{
      RowBox[{"omega", "/", " ", "2"}], "/", "h"}]}], "]"}], " ", 
   RowBox[{"(", " ", 
    RowBox[{"x", "-", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"I", " ", "/", "m"}], " ", "/", " ", "omega"}], " ", "p"}]}], 
    "  ", ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Anni", "[", 
  RowBox[{"x", ",", "p"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"CreA", "[", 
  RowBox[{"x", ",", "p"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LindbladTerm", "[", 
   RowBox[{"x_", ",", "p_", ",", "\[Gamma]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"\[Gamma]", "/", "2"}], " ", 
   RowBox[{"(", "1", ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.625479872163656*^9, 3.625479875424397*^9}, {
   3.625480075398456*^9, 3.6254802279213877`*^9}, {3.625480283282508*^9, 
   3.62548037346877*^9}, {3.6254804166783543`*^9, 3.625480506102989*^9}, {
   3.6254805386991043`*^9, 3.6254806184136467`*^9}, 3.625481408546853*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Moyal Bracket", "Subtitle",
 CellChangeTimes->{{3.615037249391127*^9, 3.615037256084381*^9}}],

Cell[BoxData[{
 RowBox[{"InnerBracket", ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"h", "/", "2"}], 
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"#", ",", "X"}], "]"}], ",", "p"}], "]"}], "-", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"#", ",", "P"}], "]"}], ",", "x"}], "]"}]}], ")"}]}], 
   "&"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NestedInnerBracket", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Nest", "[", 
    RowBox[{"InnerBracket", ",", "#", ",", "n"}], "]"}], "&"}]}], "\n", 
 RowBox[{
  RowBox[{"F", "[", 
   RowBox[{"x_", ",", "p_", ",", "X_", ",", "P_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WF", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}], 
   RowBox[{"H", "[", 
    RowBox[{"X", ",", "P"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"H", "[", 
   RowBox[{"X_", ",", "P_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"P", "^", "2"}], "/", "2"}], "/", "m"}], "+", 
   RowBox[{
    RowBox[{"X", "^", "2"}], 
    RowBox[{"k", "/", "2"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[CapitalLambda]", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"P", "^", "2"}], "/", "2"}], "/", "m"}]}], "+", 
      RowBox[{"\[Lambda]", " ", 
       RowBox[{"X", "^", "2"}], 
       RowBox[{"k", "/", "2"}]}]}], ")"}], "^", 
    "2"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<H = \>\"", ",", 
   RowBox[{"H", "[", 
    RowBox[{"X", ",", "P"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MoyalBracket", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"2", "/", "h"}], " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"NestedInnerBracket", "[", 
             RowBox[{
              RowBox[{"2", "n"}], "+", "1"}], "]"}], "[", 
            RowBox[{"F", "[", 
             RowBox[{"x", ",", "p", ",", "X", ",", "P"}], "]"}], "]"}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"n", "+", "1"}], ")"}]}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "n"}], "+", "1"}], ")"}], "!"}], ")"}]}]}], ",", 
          
          RowBox[{"{", 
           RowBox[{"n", ",", "0", ",", "2"}], "}"}]}], "]"}]}], "/.", 
       RowBox[{"X", "\[Rule]", "x"}]}], "/.", 
      RowBox[{"P", "\[Rule]", "p"}]}], "//", "Simplify"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"//", "TraditionalForm"}], "*)"}]}], "\n", 
 RowBox[{"MoyalKerrFinest", "=", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"ExpandAll", "[", "MoyalBracket", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"Derivative", ",", "\[CapitalLambda]", ",", "\[Lambda]"}], 
      "}"}]}], "]"}], "//", "TraditionalForm"}]}], "\n", 
 RowBox[{
  RowBox[{"MoyalKerr", "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"MoyalBracket", ",", 
      RowBox[{"{", 
       RowBox[{"Derivative", ",", "\[CapitalLambda]"}], "}"}]}], "]"}], "//", 
    "InputForm"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"MoyalKerr", "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"MoyalBracket", ",", 
      RowBox[{"{", 
       RowBox[{"Derivative", ",", "\[CapitalLambda]"}], "}"}]}], "]"}], "//", 
    "OutputForm"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MoyalKerr", "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"MoyalBracket", ",", 
      RowBox[{"{", 
       RowBox[{"Derivative", ",", "\[CapitalLambda]"}], "}"}]}], "]"}], "//", 
    "StandardForm"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"MoyalKerrFinest", " ", "/.", 
     RowBox[{"m", "\[Rule]", "M"}]}], "/.", 
    RowBox[{"h", "\[Rule]", "hbar"}]}], "//", " ", "TeXForm"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.615018982555271*^9, 3.615019021654953*^9}, {
   3.615019056637583*^9, 3.615019169814467*^9}, {3.6150347639203367`*^9, 
   3.615034807348419*^9}, {3.615034842867296*^9, 3.6150348491357813`*^9}, {
   3.615034918050912*^9, 3.615034921839909*^9}, {3.615034994191354*^9, 
   3.6150350361348677`*^9}, {3.615035111811181*^9, 3.615035224682994*^9}, {
   3.6150353043096*^9, 3.615035307723707*^9}, {3.615035422051449*^9, 
   3.615035437183424*^9}, {3.6150355659644957`*^9, 3.61503557086731*^9}, {
   3.615035671902892*^9, 3.615035674277556*^9}, {3.615035736571361*^9, 
   3.615035750951644*^9}, {3.61503588209053*^9, 3.615035896819859*^9}, 
   3.615036820773353*^9, {3.615036919919993*^9, 3.615036921954317*^9}, {
   3.6150404378473043`*^9, 3.6150405653034973`*^9}, {3.615040653180766*^9, 
   3.615040703612061*^9}, 3.615042219086753*^9, 3.615042351355496*^9, {
   3.615115699963099*^9, 3.615115713448882*^9}, {3.6151157565216637`*^9, 
   3.615115763350399*^9}, {3.61511584473072*^9, 3.615115847424518*^9}, {
   3.615116160872566*^9, 3.61511616303062*^9}, {3.615117232161532*^9, 
   3.615117246801209*^9}, {3.6151174123138514`*^9, 3.615117480822221*^9}, {
   3.615117670363701*^9, 3.615117671533584*^9}, {3.615117733481123*^9, 
   3.615117772716714*^9}, {3.615120594715362*^9, 3.615120604554988*^9}, {
   3.615121324725821*^9, 3.6151213386855993`*^9}, {3.615121746426581*^9, 
   3.6151217504028397`*^9}, {3.615122026428989*^9, 3.6151220489863787`*^9}, 
   3.615288162975751*^9, {3.615288505967013*^9, 3.6152886320253572`*^9}, {
   3.615288683852578*^9, 3.615288719262138*^9}, {3.6153002594534073`*^9, 
   3.615300270615068*^9}, {3.615300308841262*^9, 3.6153003101682377`*^9}, {
   3.615300491021636*^9, 3.6153004912098513`*^9}, 3.6157249031030083`*^9, {
   3.6157249844657373`*^9, 3.6157250052715683`*^9}, 3.6465633210574207`*^9, {
   3.647641836785802*^9, 3.647641839299685*^9}, 3.647642452862856*^9, {
   3.6479425054307003`*^9, 3.647942536508113*^9}}],

Cell["\<\
(*dChange[expression,{transformations},{oldVars},{newVars},{functions}]*)
MoyalKerr
Assuming[{r > 0, theta > 0, theta < Pi/2}, dChange[MoyalKerr, {r^2 == x^2 + \
p^2, theta == ArcTan[p/x]}, {x, p}, {r, theta}, {WF[x, p, \
t]}]](*/.C[1]\[Rule]0/2*)\
\>", "Text",
 CellChangeTimes->{{3.64764189070016*^9, 3.647642038077449*^9}, {
   3.647642073216033*^9, 3.647642075007023*^9}, {3.647642226926365*^9, 
   3.647642242204768*^9}, {3.6476423106307487`*^9, 3.6476423157109547`*^9}, {
   3.6476424868353786`*^9, 3.647642496174294*^9}, {3.647642582051828*^9, 
   3.647642591197427*^9}, {3.647642641523151*^9, 3.647642675232442*^9}, 
   3.6476427789152946`*^9, 3.6476428109958*^9, {3.647642926739524*^9, 
   3.647642933610669*^9}, {3.6476430635557117`*^9, 3.647643124757526*^9}, 
   3.647643174395816*^9, {3.6476444328497334`*^9, 3.647644493221175*^9}, 
   3.64794247885168*^9}],

Cell["\<\
MoyalKerr
MoyalKerr /. Derivative[n_, m_, 0][WF_][x_, p_, T_] :> D[WF[r*Cos[theta], \
r*Sin[theta], T], {r, n}, {theta, m}] // Simplify
(*rep=eqs/.Derivative[n_,m_][F_][x_,y_]\[RuleDelayed]D[F[x[s,t],y[s,t]],{s,n},\
{t,m}]*)\
\>", "Text",
 CellChangeTimes->{{3.64764189070016*^9, 3.647642038077449*^9}, {
   3.647642073216033*^9, 3.647642075007023*^9}, {3.647642226926365*^9, 
   3.647642242204768*^9}, {3.6476423106307487`*^9, 3.6476423157109547`*^9}, {
   3.6476424868353786`*^9, 3.647642496174294*^9}, {3.647642582051828*^9, 
   3.647642591197427*^9}, {3.647642641523151*^9, 3.647642675232442*^9}, 
   3.6476427789152946`*^9, 3.6476428109958*^9, {3.647642926739524*^9, 
   3.647642933610669*^9}, {3.6476430635557117`*^9, 3.647643124757526*^9}, {
   3.647643174395816*^9, 3.647643196544937*^9}, {3.64764323762572*^9, 
   3.6476432660230722`*^9}, {3.647643300170163*^9, 3.64764330349721*^9}, {
   3.6476439340798264`*^9, 3.64764395159424*^9}, {3.647643996506928*^9, 
   3.647644044494582*^9}, {3.647644081746207*^9, 3.647644126031889*^9}, {
   3.647644218202504*^9, 3.647644218546474*^9}, {3.647644355390951*^9, 
   3.6476443586883497`*^9}, 3.647942478854279*^9}],

Cell[CellGroupData[{

Cell["Assign Wigner Flow Components", "Subsubtitle",
 CellChangeTimes->{{3.615725032093897*^9, 3.615725044180377*^9}, 
   3.615725463701329*^9, {3.6157255135097227`*^9, 3.615725557342465*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"WFx", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", "4"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "switch", " ", "\[CapitalLambda]", " ", "\[Lambda]", " ", "k", " ", 
        RowBox[{"h", "^", "2"}], " ", "m", " ", "x", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"WF", "[", 
           RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "p", ",", "x"}], 
         "]"}]}], "+", " ", 
       RowBox[{"m", " ", "\[CapitalLambda]", " ", "\[Lambda]", " ", 
        RowBox[{"h", "^", "2"}], " ", "k", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "switch"}], ")"}], " ", "p", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"WF", "[", 
           RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", "2"}], "}"}]}], "]"}]}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"4", " ", "p", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "4"}], " ", "\[CapitalLambda]", " ", 
           "\[CapitalLambda]", " ", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"WF", "[", 
              RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"x", ",", "2"}], "}"}]}], "]"}], " ", 
           RowBox[{"h", "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"WF", "[", 
            RowBox[{"x", ",", "p", ",", "t"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalLambda]", " ", "\[CapitalLambda]", " ", 
                RowBox[{"p", "^", "2"}]}], "+", 
               RowBox[{"\[Lambda]", " ", "\[CapitalLambda]", " ", "k", " ", 
                RowBox[{"x", "^", "2"}], " ", "m"}]}], ")"}], "+", "m"}], 
            ")"}]}]}], ")"}]}]}], ")"}], "/", 
     RowBox[{"m", "^", "2"}]}]}], "/.", 
   RowBox[{"switch", "\[Rule]", "s"}]}]}]], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.6240441507393312`*^9}, 3.624044333965494*^9, {3.624868809299417*^9, 
   3.624868889248692*^9}, {3.624875377631196*^9, 3.624875380070023*^9}, {
   3.625310382407557*^9, 3.6253104128767033`*^9}, {3.6295663802678833`*^9, 
   3.6295663870851583`*^9}, {3.646563695716837*^9, 3.6465637860736237`*^9}, 
   3.6465663019076967`*^9, {3.64700669762381*^9, 3.6470067943761578`*^9}, {
   3.6470068254882402`*^9, 3.647007004726845*^9}}],

Cell[BoxData[{
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"WFx", "[", 
     RowBox[{"X", ",", "P", ",", "T", ",", "s"}], "]"}], "//", "ExpandAll"}], 
   ",", "s"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"WFx", "[", 
          RowBox[{"X", ",", "P", ",", "T", ",", "s"}], "]"}], "//", 
         "ExpandAll"}], ",", "s"}], "]"}], "/.", 
      RowBox[{"m", "\[Rule]", "MM"}]}], "/.", 
     RowBox[{"s", "\[Rule]", "0"}]}], "/.", 
    RowBox[{"h", "\[Rule]", "hbar"}]}], "//", "TraditionalForm"}], "//", 
  "TeXForm"}]}], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.6240441507393312`*^9}, 3.624044333965494*^9, {3.624868809299417*^9, 
   3.624868889248692*^9}, {3.624875377631196*^9, 3.624875380070023*^9}, {
   3.625310382407557*^9, 3.6253104128767033`*^9}, {3.6295663802678833`*^9, 
   3.6295663870851583`*^9}, {3.646563695716837*^9, 3.6465637860736237`*^9}, 
   3.6465663019076967`*^9, {3.64700669762381*^9, 3.647006751576983*^9}, 
   3.64700711983996*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WFp", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "4"}], " ", "switch", " ", "\[CapitalLambda]", " ", 
        "\[Lambda]", " ", 
        RowBox[{"h", "^", "2"}], " ", "p", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"WF", "[", 
           RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "1"}], "}"}]}], "]"}]}], "+", " ", 
       RowBox[{
        RowBox[{"1", "/", "4"}], 
        RowBox[{"h", "^", "2"}], "\[CapitalLambda]", " ", "\[Lambda]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "switch"}], ")"}], "x", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"WF", "[", 
           RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "4"}], "\[Lambda]", " ", "\[Lambda]", 
           " ", "k", " ", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"WF", "[", 
              RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"p", ",", "2"}], "}"}]}], "]"}], " ", 
           RowBox[{"h", "^", "2"}], " ", "m"}], "+", 
          RowBox[{
           RowBox[{"WF", "[", 
            RowBox[{"x", ",", "p", ",", "t"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalLambda]", " ", "\[Lambda]", " ", 
                RowBox[{"p", "^", "2"}]}], "+", 
               RowBox[{"\[Lambda]", " ", "\[Lambda]", " ", "k", " ", 
                RowBox[{"x", "^", "2"}], " ", "m"}]}], ")"}], "+", "m"}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], " ", 
    RowBox[{"k", "/", "m"}]}], "/.", 
   RowBox[{"switch", "\[Rule]", "s"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"WFp", "[", 
      RowBox[{"X", ",", "P", ",", "T", ",", "s"}], "]"}], "//", "ExpandAll"}],
     ",", "s"}], "]"}], "//", "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"WFp", "[", 
          RowBox[{"X", ",", "P", ",", "T", ",", "s"}], "]"}], "//", 
         "ExpandAll"}], ",", "s"}], "]"}], "/.", 
      RowBox[{"m", "\[Rule]", "MM"}]}], "/.", 
     RowBox[{"s", "\[Rule]", "0"}]}], "/.", 
    RowBox[{"h", "\[Rule]", "hbar"}]}], "//", "TraditionalForm"}], "//", 
  "TeXForm"}]}], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.624044116541326*^9}, {3.624044177273033*^9, 3.624044180116425*^9}, 
   3.624044299297868*^9, {3.6248689045480223`*^9, 3.624868909746416*^9}, {
   3.625310440565892*^9, 3.6253104547216988`*^9}, {3.629566365472601*^9, 
   3.629566368310835*^9}, {3.6465639009238157`*^9, 3.64656390479714*^9}, 
   3.646566375747611*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WFxClassical", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], ":=", 
  StyleBox[
   RowBox[{
    RowBox[{"k", " ", "\[Lambda]", " ", "\[CapitalLambda]", " ", "p", " ", 
     SuperscriptBox["x", "2"], " ", 
     RowBox[{
      RowBox[{"WF", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/", "m"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[CapitalLambda]", "2"], " ", 
     SuperscriptBox["p", "3"], " ", 
     RowBox[{
      RowBox[{"WF", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/", 
      SuperscriptBox["m", "2"]}]}], "+", 
    RowBox[{"p", " ", 
     RowBox[{
      RowBox[{"WF", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/", "m"}]}]}], 
   "Input"]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WFpClassical", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "k"}], " ", "x", " ", 
    RowBox[{"WF", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], "-", 
   RowBox[{
    SuperscriptBox["k", "2"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", 
    RowBox[{"WF", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], "-", 
   RowBox[{"k", " ", 
    SuperscriptBox["p", "2"], " ", "x", " ", "\[Lambda]", " ", 
    "\[CapitalLambda]", " ", 
    RowBox[{
     RowBox[{"WF", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/", 
     "m"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{"WFxClassical", "[", 
   RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{"WFpClassical", "[", 
   RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.6240441507393312`*^9}, 3.624044333965494*^9, {3.624868809299417*^9, 
   3.624868889248692*^9}, {3.624875377631196*^9, 3.624875380070023*^9}, {
   3.625310382407557*^9, 3.6253104128767033`*^9}, {3.6295663802678833`*^9, 
   3.6295663870851583`*^9}, {3.646563695716837*^9, 3.6465637860736237`*^9}, 
   3.6465663019076967`*^9, {3.64700669762381*^9, 3.6470067943761578`*^9}, {
   3.6470068254882402`*^9, 3.647007004726845*^9}, {3.647007058254902*^9, 
   3.6470070970415173`*^9}, {3.647007143267346*^9, 3.647007165496517*^9}, {
   3.647007209389969*^9, 3.6470072267167*^9}, {3.647007353332209*^9, 
   3.647007363590686*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WFxQuantum", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WFx", 
    StyleBox["[", "Input"], 
    RowBox[{
     StyleBox["x", "Input"], 
     StyleBox[",", "Input"], 
     StyleBox["p", "Input"], 
     StyleBox[",", "Input"], 
     StyleBox["t", "Input"], ",", "s"}], "]"}], "-", 
   RowBox[{"WFxClassical", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WFpQuantum", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WFp", 
    StyleBox["[", "Input"], 
    RowBox[{
     StyleBox["x", "Input"], 
     StyleBox[",", "Input"], 
     StyleBox["p", "Input"], 
     StyleBox[",", "Input"], 
     StyleBox["t", "Input"], ",", "s"}], "]"}], "-", 
   RowBox[{"WFpClassical", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{"WFxQuantum", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "]"}], "//", 
  "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{"WFpQuantum", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "]"}], "//", 
  "TraditionalForm"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.6470082568713923`*^9, 3.6470083858823757`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Term1", "=", "MoyalBracket"}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Term2", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"WFx", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "S"}], "]"}], ",", "x"}], "]"}],
      "+", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"WFp", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ",", "p"}], 
      "]"}]}], ")"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"thatDifference", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Term1", "-", "Term2"}], "/.", 
     RowBox[{"S", "\[Rule]", "s"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", "thatDifference", "]"}]}], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.624044116541326*^9}, {3.624044177273033*^9, 3.624044180116425*^9}, 
   3.624044299297868*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WFx$s", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WFx", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
   RowBox[{"WFx", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "0"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFx$s", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "//", "Simplify"}], "//",
   "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      FormBox[
       FormBox[
        RowBox[{
         SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
         "\[CapitalLambda]", " ", "s", " "}],
        TraditionalForm],
       TraditionalForm], "/", "4"}], "/", "m"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"x", " ", 
         RowBox[{"WF", "[", 
          RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "+", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"p", " ", 
         RowBox[{"WF", "[", 
          RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "2"}], "}"}]}], "]"}]}], ")"}]}], "//", 
   "HoldForm"}], "//", "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WFxsElegant", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     FormBox[
      FormBox[
       RowBox[{
        SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
        "\[CapitalLambda]", " ", "s", " "}],
       TraditionalForm],
      TraditionalForm], "/", "4"}], "/", "m"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"x", " ", 
        RowBox[{"WF", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "+", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"p", " ", 
        RowBox[{"WF", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "2"}], "}"}]}], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFx$s", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
   RowBox[{"WFxsElegant", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}]}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.624176466042376*^9, 3.62417683252396*^9}, {
   3.624176924608576*^9, 3.624177220730056*^9}, 3.6241772821715097`*^9, 
   3.6241776849862747`*^9, {3.624177874394723*^9, 3.624177932802676*^9}, {
   3.6241779663616858`*^9, 3.624178013709126*^9}, {3.624178101207879*^9, 
   3.6241781636421223`*^9}, {3.6241814797152777`*^9, 3.624181521896975*^9}, {
   3.624181574795165*^9, 3.624181650453536*^9}, {3.624181769765004*^9, 
   3.624181951890307*^9}, {3.6247890313855333`*^9, 3.624789100674017*^9}, {
   3.6247891335910873`*^9, 3.624789134396093*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"WFp$s", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"WFp", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
    RowBox[{"WFp", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "0"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFp$s", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "//", "Simplify"}], "//",
   "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FormBox[
        FormBox[
         RowBox[{
          SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
          "\[CapitalLambda]", " ", "s", " "}],
         TraditionalForm],
        TraditionalForm]}], "/", "4"}], "/", "m"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"p", " ", 
         RowBox[{"WF", "[", 
          RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "+", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"x", " ", 
         RowBox[{"WF", "[", 
          RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], ")"}]}], "//", 
   "HoldForm"}], "//", "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WFpsElegant", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FormBox[
       FormBox[
        RowBox[{
         SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
         "\[CapitalLambda]", " ", "s", " "}],
        TraditionalForm],
       TraditionalForm]}], "/", "4"}], "/", "m"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"p", " ", 
        RowBox[{"WF", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "+", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"x", " ", 
        RowBox[{"WF", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"WFp$s", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
    RowBox[{"WFpsElegant", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}]}], "//", "Simplify"}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.6247891570460873`*^9, 3.624789170168043*^9}, {
   3.624789210102661*^9, 3.624789234886491*^9}, 3.624789267740053*^9, {
   3.624789300635976*^9, 3.624789338496626*^9}, 3.647942604731247*^9, 
   3.647942641228479*^9}],

Cell["\<\
timePrint[WFx[x, p, t, 0] // Expand // TraditionalForm]
timePrint[WFx[x, p, t, 1] // Expand // TraditionalForm]
timePrint[WFx[x, p, t, s] - WFx[x, p, t, 0] // Expand // TraditionalForm]\
\>", "Text",
 CellChangeTimes->{{3.624182264794106*^9, 3.6241823053134117`*^9}, {
   3.624182794619049*^9, 3.624182800937439*^9}, {3.6241832838527193`*^9, 
   3.62418330201934*^9}, {3.624788510144264*^9, 3.624788524779582*^9}, 
   3.647942653237974*^9}],

Cell[TextData[StyleBox["Continuity Equation (Moyal bracket only!)", \
"Subsection"]], "Chapter",
 CellChangeTimes->{{3.624954279811018*^9, 3.624954286338881*^9}, {
  3.624954573355047*^9, 3.624954587867218*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"wfuncDt", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}], "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"WF", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "t"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"continuityEquationFullfilled", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"0", "*", 
        RowBox[{"wfuncDt", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], "+", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"WFx", "[", 
          RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ",", "x"}], 
        "]"}], "+", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"WFp", "[", 
          RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ",", "p"}], 
        "]"}], "-", "MoyalBracket"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "p", ",", "t"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", "continuityEquationFullfilled", "]"}]}], "Input",
 CellChangeTimes->{{3.62495440060717*^9, 3.624954467685678*^9}, {
  3.624954536592366*^9, 3.62495456697657*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Assignment of State", "Subtitle",
 CellChangeTimes->{{3.615311702645843*^9, 3.615311707246711*^9}, {
   3.615311745926982*^9, 3.61531180732405*^9}, {3.6153119459079247`*^9, 
   3.615311949238516*^9}, {3.615312183516096*^9, 3.6153122039492273`*^9}, 
   3.615725910850113*^9, {3.655709732053796*^9, 3.65570973598133*^9}}],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", 
  RowBox[{"i", ",", "ii", ",", "j"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Energy", "[", "i_", "]"}], ":=", 
    RowBox[{"E0", "[", "i", "]"}]}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Energy", "[", "i_", "]"}], ":=", 
   RowBox[{"EKerr", "[", "i", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Xi]", "[", 
    RowBox[{"x_", ",", "t_", ",", "\[Tau]_"}], "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"ii", ",", "stateParameter"}], "]"}], 
      RowBox[{"\[Psi]", "[", 
       RowBox[{"ii", ",", "x"}], "]"}], 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "I"}], " ", "t", " ", 
        RowBox[{
         RowBox[{"Energy", "[", "ii", "]"}], "/", "h"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Xi]conj", "[", 
     RowBox[{"x_", ",", "t_", ",", "\[Tau]_"}], "]"}], ":=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Conjugate", "[", 
        RowBox[{"c", "[", 
         RowBox[{"ii", ",", "stateParameter"}], "]"}], "]"}], 
       RowBox[{"\[Psi]", "[", 
        RowBox[{"ii", ",", "x"}], "]"}], 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"+", "I"}], " ", "t", " ", 
         RowBox[{
          RowBox[{"Energy", "[", "ii", "]"}], "/", "h"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SEQ$Fullfilled", "=", 
   RowBox[{"Simplify", " ", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"SEqKerr", "[", "n", "]"}], "[", 
       RowBox[{"\[Xi]", "[", 
        RowBox[{"x", ",", "t", ",", "\[Tau]"}], "]"}], "]"}], "-", 
      RowBox[{"I", "  ", "h", " ", 
       RowBox[{"D", "[", " ", 
        RowBox[{
         RowBox[{"\[Xi]", "[", 
          RowBox[{"x", ",", "t", ",", "\[Tau]"}], "]"}], ",", "t"}], 
        "]"}]}]}], ",", 
     RowBox[{"m", ">", "0"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", "SEQ$Fullfilled", "]"}]}], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, 
   3.615328385704236*^9, {3.615328744378584*^9, 3.6153287799687347`*^9}, {
   3.615328987316884*^9, 3.615328990741791*^9}, 3.615329097580762*^9, 
   3.615329253855715*^9, {3.615330658311314*^9, 3.6153307498683777`*^9}, 
   3.615330921555663*^9, 3.61533204568215*^9, 3.615332563209057*^9, {
   3.615634190510241*^9, 3.615634239773162*^9}, {3.615634478087792*^9, 
   3.615634481089449*^9}, {3.615634623602338*^9, 3.615634626481221*^9}, 
   3.615641438572461*^9, {3.6157395944797697`*^9, 3.615739665757576*^9}, {
   3.615739734213461*^9, 3.615739768659885*^9}, {3.615739881661104*^9, 
   3.615739933286222*^9}, {3.615740011872445*^9, 3.615740025625989*^9}, {
   3.615740073397553*^9, 3.615740091891831*^9}, {3.615740325925481*^9, 
   3.615740330470478*^9}, {3.615742891394403*^9, 3.615742894679743*^9}, {
   3.6157430310993*^9, 3.615743099122088*^9}, {3.615743150179474*^9, 
   3.615743151709302*^9}, {3.615743187251524*^9, 3.615743248189742*^9}, 
   3.615753975574485*^9, {3.6157540161118097`*^9, 3.615754050815352*^9}, {
   3.615754172481432*^9, 3.615754177655167*^9}, {3.615754208084609*^9, 
   3.6157542161206903`*^9}, {3.615754360004344*^9, 3.615754453254593*^9}, {
   3.6157545277695637`*^9, 3.615754530994121*^9}, {3.615754603679699*^9, 
   3.6157546264101057`*^9}, {3.615754658937257*^9, 3.615754666490737*^9}, 
   3.615754772231031*^9, 3.615756984538136*^9, {3.61575701896502*^9, 
   3.615757019682733*^9}, {3.615757052182633*^9, 3.615757072552759*^9}, {
   3.615757114785241*^9, 3.615757157415572*^9}, 3.6157575403076963`*^9, {
   3.61575802427798*^9, 3.6157580594924707`*^9}, {3.615758113186903*^9, 
   3.6157581138698463`*^9}, {3.6157582108072777`*^9, 
   3.6157582272845507`*^9}, {3.61575844149684*^9, 3.615758456106846*^9}, {
   3.61575852021458*^9, 3.615758528087078*^9}, {3.615758566212085*^9, 
   3.615758595340784*^9}, {3.6157586264375668`*^9, 3.615758750434924*^9}, {
   3.615758786466999*^9, 3.615758872009001*^9}, {3.6157589587577133`*^9, 
   3.6157589711151867`*^9}, {3.616510649457903*^9, 3.6165106690543203`*^9}, 
   3.6165126623992863`*^9, {3.616512830402712*^9, 3.616512847525229*^9}, 
   3.616513151884907*^9, {3.624955013589396*^9, 3.624955014059816*^9}, {
   3.624955483923208*^9, 3.624955484050034*^9}, {3.625313264593042*^9, 
   3.625313270599378*^9}, {3.647774620968156*^9, 3.6477746546056023`*^9}, {
   3.647776763745688*^9, 3.647776794945004*^9}, {3.647780994301491*^9, 
   3.647781020161085*^9}, {3.648135803297061*^9, 3.64813587557316*^9}, 
   3.64815521172173*^9, {3.648161225895842*^9, 3.6481612315676413`*^9}, 
   3.648198445210218*^9, {3.6483575377569513`*^9, 3.648357562584592*^9}, {
   3.648558416509809*^9, 3.648558416590852*^9}, {3.648558449387416*^9, 
   3.6485584527321167`*^9}, {3.648558502147355*^9, 3.648558502216867*^9}, {
   3.655639466358261*^9, 3.6556395229621058`*^9}, {3.655640366223472*^9, 
   3.655640375964715*^9}, 3.656005686185204*^9, 3.6560061666285267`*^9, 
   3.656006236914651*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPsi]", "[", 
    RowBox[{"x_", ",", "t_", ",", "\[Tau]_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"x", "^", "2"}]}], " ", 
      RowBox[{"\[Alpha]", "/", "2"}]}], "]"}], 
    RowBox[{"Simplify", "[", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"Expand", "[", 
        RowBox[{
         RowBox[{"\[Xi]", "[", 
          RowBox[{"x", ",", "t", ",", "\[Tau]"}], "]"}], 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"x", "^", "2"}], " ", 
           RowBox[{"\[Alpha]", "/", "2"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "Exp"}], "}"}]}], "]"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{"timePrint", "[", 
  RowBox[{"\[CapitalPsi]", "[", 
   RowBox[{"X", ",", "T", ",", "mMixAngle"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, 
   3.615328385704236*^9, {3.615328744378584*^9, 3.6153287799687347`*^9}, {
   3.615328987316884*^9, 3.615328990741791*^9}, 3.615329097580762*^9, 
   3.615329253855715*^9, {3.615330658311314*^9, 3.6153307498683777`*^9}, 
   3.615330921555663*^9, 3.61533204568215*^9, 3.615332563209057*^9, {
   3.615634190510241*^9, 3.615634239773162*^9}, {3.615634478087792*^9, 
   3.615634481089449*^9}, {3.615634623602338*^9, 3.615634626481221*^9}, 
   3.615641438572461*^9, {3.6157395944797697`*^9, 3.615739665757576*^9}, {
   3.615739734213461*^9, 3.615739768659885*^9}, {3.615739881661104*^9, 
   3.615739933286222*^9}, {3.615740011872445*^9, 3.615740025625989*^9}, {
   3.615740073397553*^9, 3.615740091891831*^9}, {3.615740325925481*^9, 
   3.615740330470478*^9}, {3.615742891394403*^9, 3.615742894679743*^9}, {
   3.6157430310993*^9, 3.6157430890337467`*^9}, {3.615757787600575*^9, 
   3.615757840711211*^9}, 3.6157580200698843`*^9, {3.6157610777939367`*^9, 
   3.615761081009884*^9}, {3.6157611392790956`*^9, 3.615761157137271*^9}, 
   3.616043059537681*^9, 3.6483581381488113`*^9, 3.6485582002313557`*^9, {
   3.648558416614324*^9, 3.64855841662016*^9}, {3.648558502242507*^9, 
   3.648558502248784*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]", "[", 
    RowBox[{"x_", ",", "y_", ",", "t_", ",", "\[Tau]_"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Xi]conj", "[", 
      RowBox[{
       RowBox[{"x", "+", "y"}], ",", 
       RowBox[{"+", "t"}], ",", "\[Tau]"}], "]"}], " ", 
     RowBox[{"\[CapitalPsi]", "[", 
      RowBox[{
       RowBox[{"x", "-", "y"}], ",", "t", ",", "\[Tau]"}], "]"}]}], "/.", 
    "FixParameters"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"timePrint", "[", 
   RowBox[{"\[Rho]", "[", 
    RowBox[{"x", ",", "y", ",", "t", ",", "\[Tau]"}], "]"}], "]"}], 
  RowBox[{"(*", " ", 
   RowBox[{"DW", "=", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Rho]", "[", 
         RowBox[{"x", ",", "y", ",", "t", ",", "\[Tau]"}], "]"}], 
        RowBox[{"Exp", "[", 
         RowBox[{"I", " ", "2", " ", "y", " ", "p"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", 
         RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}]}], "]"}], " ", 
     "Prohibitively", " ", 
     RowBox[{"SLOW", "!"}]}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WignerFunction", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"FourierTransform", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"\[Rho]", "[", 
          RowBox[{"x", ",", " ", 
           RowBox[{"y", "/", "2"}], ",", "t", ",", "\[Tau]"}], "]"}], "/", 
         "h"}], "/", "Pi"}], ",", "y", ",", "p"}], "]"}], "/.", 
     RowBox[{"h", "\[Rule]", "1"}]}], "/.", 
    RowBox[{"\[Tau]", "\[Rule]", "mMixAngle"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"timePrint", "[", "WignerFunction", 
   RowBox[{"(*", 
    RowBox[{"[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}], "*)"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Count", "[", 
  RowBox[{
   RowBox[{"Expand", "[", 
    RowBox[{"WignerFunction", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], ",", 
   RowBox[{"+", "_"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, {
   3.615328385704236*^9, 3.61532842127243*^9}, {3.615328452177451*^9, 
   3.615328700955434*^9}, {3.61532913868193*^9, 3.615329140662854*^9}, {
   3.615329209708338*^9, 3.615329231643388*^9}, {3.615329538017696*^9, 
   3.6153295577324953`*^9}, {3.615330828281961*^9, 3.615330837113493*^9}, {
   3.6156389980699053`*^9, 3.615639089290873*^9}, {3.615639143068521*^9, 
   3.615639253553862*^9}, {3.6156393013390093`*^9, 3.6156393105481*^9}, {
   3.615639351484426*^9, 3.6156393555923357`*^9}, {3.615639410246297*^9, 
   3.615639423347652*^9}, {3.6156395121911697`*^9, 3.61563951611325*^9}, 
   3.615640096430455*^9, {3.615640442620921*^9, 3.615640460798748*^9}, {
   3.6156405179817133`*^9, 3.615640518330245*^9}, {3.6157256355018253`*^9, 
   3.61572563566157*^9}, {3.615725679695396*^9, 3.615725689107225*^9}, {
   3.615725903901721*^9, 3.6157259246853333`*^9}, {3.6157328388913403`*^9, 
   3.6157328561011133`*^9}, {3.615732897391026*^9, 3.615732919763029*^9}, {
   3.6157330434262857`*^9, 3.615733051956244*^9}, {3.615739058818254*^9, 
   3.6157390844150867`*^9}, {3.6157401863675337`*^9, 
   3.6157402093576937`*^9}, {3.6157402648349543`*^9, 3.615740267420556*^9}, 
   3.6157403380019217`*^9, 3.61574046647064*^9, {3.6157572043922*^9, 
   3.6157572085762463`*^9}, 3.615759117066454*^9, 3.615759196823285*^9, {
   3.6157595390100737`*^9, 3.615759545973748*^9}, {3.615759579691811*^9, 
   3.615759627921238*^9}, {3.624955394225871*^9, 3.624955466609825*^9}, 
   3.646557129686454*^9, 3.646993253447712*^9, 3.646993310004129*^9, {
   3.647776823505705*^9, 3.6477768270301523`*^9}, 3.64855820024431*^9, {
   3.6485584166304073`*^9, 3.648558416801186*^9}, {3.6485585022595387`*^9, 
   3.6485585022693167`*^9}}],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Wigner Flow analytical with Continuity Equation (\
\[Lambda] ->\[CapitalLambda])", "Section"]], "Subsubtitle",
 CellChangeTimes->{{3.615725928887197*^9, 3.615725936711233*^9}, {
  3.624966082984323*^9, 3.6249661051841717`*^9}, {3.624966855615535*^9, 
  3.6249668724076*^9}}],

Cell[BoxData[{
 RowBox[{"ss", "=", "1"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"wfxAnalytical", "[", 
     RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"WFx", "[", 
       RowBox[{"x", ",", "p", ",", "t", ",", "ss"}], "]"}], "/.", 
      RowBox[{"WF", "\[Rule]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"WignerFunction", "[", 
          RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.",
      "FixParameters"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Count", "[", 
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{"wfxAnalytical", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], ",", 
     RowBox[{"+", "_"}]}], "]"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"wfpAnalytical", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"WFp", "[", 
      RowBox[{"x", ",", "p", ",", "t", ",", "ss"}], "]"}], "/.", 
     RowBox[{"WF", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"WignerFunction", "[", 
         RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.", 
    "FixParameters"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"wfAnalytical", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"wfxAnalytical", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "x"}], "]"}], "+", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"wfpAnalytical", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "p"}], "]"}]}]}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"timePrint", "[", 
     RowBox[{"Simplify", "[", 
      RowBox[{"wfAnalytical", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], "]"}], ";"}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"wfuncDt", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}], "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"WignerFunction", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "t"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"timePrint", "[", 
     RowBox[{"Simplify", "[", 
      RowBox[{"wfuncDt", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], "]"}], ";", "\n", 
    RowBox[{"continuityEquation", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"wfuncDt", "[", 
            RowBox[{"x", ",", "p", ",", "t"}], "]"}], "+", 
           RowBox[{"wfAnalytical", "[", 
            RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "p", ",", "t"}], "}"}]}], "]"}], "/.", 
        RowBox[{"\[Lambda]", "\[Rule]", "\[CapitalLambda]"}]}], ",", 
       RowBox[{"m", ">", "0"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "*)"}], 
  RowBox[{"timePrint", "[", "continuityEquation", "]"}]}]}], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, {
   3.615328385704236*^9, 3.61532842127243*^9}, {3.615328452177451*^9, 
   3.615328700955434*^9}, {3.61532913868193*^9, 3.615329140662854*^9}, {
   3.615329209708338*^9, 3.615329231643388*^9}, {3.615329538017696*^9, 
   3.6153295577324953`*^9}, {3.615330828281961*^9, 3.615330837113493*^9}, {
   3.6156389980699053`*^9, 3.615639089290873*^9}, {3.615639143068521*^9, 
   3.615639253553862*^9}, {3.6156393013390093`*^9, 3.6156393105481*^9}, {
   3.615639351484426*^9, 3.6156393555923357`*^9}, {3.615639410246297*^9, 
   3.615639423347652*^9}, {3.6156395121911697`*^9, 3.61563951611325*^9}, 
   3.615640096430455*^9, {3.615640442620921*^9, 3.615640460798748*^9}, {
   3.6156405179817133`*^9, 3.615640518330245*^9}, {3.6157256355018253`*^9, 
   3.61572563566157*^9}, {3.615725679695396*^9, 3.615725689107225*^9}, {
   3.615725903901721*^9, 3.615726007983356*^9}, {3.615726223510936*^9, 
   3.615726227431016*^9}, {3.6157420001868467`*^9, 3.615742006151602*^9}, {
   3.615742040590849*^9, 3.615742122827833*^9}, {3.615742195261923*^9, 
   3.615742230972183*^9}, {3.6157423951717777`*^9, 3.615742460213076*^9}, {
   3.615757446793147*^9, 3.6157574620257597`*^9}, {3.6160431623304577`*^9, 
   3.616043189595357*^9}, {3.616043254953803*^9, 3.616043293541442*^9}, {
   3.616043328990443*^9, 3.616043342309023*^9}, {3.6165110851208897`*^9, 
   3.616511091061223*^9}, {3.616511154796013*^9, 3.6165111776629868`*^9}, {
   3.6249537488892117`*^9, 3.6249537623589153`*^9}, {3.624954672091284*^9, 
   3.62495469089832*^9}, 3.624954847418378*^9, {3.6249550855471573`*^9, 
   3.624955091287768*^9}, {3.624955198841002*^9, 3.624955200431562*^9}, {
   3.6249552316841373`*^9, 3.624955336120886*^9}, {3.625311379870614*^9, 
   3.625311400913364*^9}, {3.646552860600666*^9, 3.6465528738692007`*^9}, {
   3.6465533062612543`*^9, 3.646553316266013*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"continuityEquation", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"wfuncDt", "[", 
        RowBox[{"x", ",", "p", ",", "t"}], "]"}], "+", 
       RowBox[{"wfAnalytical", "[", 
        RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], "/.", 
      RowBox[{"\[Lambda]", "\[Rule]", "\[CapitalLambda]"}]}], ",", 
     RowBox[{"m", ">", "0"}]}], "]"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.6249549163991737`*^9, 3.6249549664723883`*^9}, {
  3.624955610626749*^9, 3.624955612449327*^9}, {3.646553395032299*^9, 
  3.646553398280514*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Wigner Functions numerical", "Subsubtitle",
 CellChangeTimes->{{3.6157257941396627`*^9, 3.615725802449313*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6482018763316507`*^9, 3.648201892820087*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"schneller", "=", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "-", 
          FractionBox["y", "2"]}], ")"}], "2"]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "+", 
          FractionBox["y", "2"]}], ")"}], "2"]}]}]], "*", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"TrueQ", "[", 
       RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], ",", 
      "1", ",", 
      FractionBox[
       RowBox[{"Exp", "[", 
        RowBox[{"-", 
         RowBox[{"stateParameter", "^", "2"}]}], "]"}], 
       RowBox[{"Sqrt", "[", "Pi", "]"}]]}], "]"}], 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{"ExpToTrig", "[", 
       RowBox[{"Expand", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Rho]", "[", 
           RowBox[{"x", ",", " ", 
            RowBox[{"y", "/", "2"}], ",", "t", ",", "\[Tau]"}], "]"}], "/", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"x", "-", 
                FractionBox["y", "2"]}], ")"}], "2"]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"x", "+", 
                FractionBox["y", "2"]}], ")"}], "2"]}]}]]}], 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"TrueQ", "[", 
            RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], 
           ",", "1", ",", 
           RowBox[{
            RowBox[{"Sqrt", "[", "Pi", "]"}], 
            RowBox[{"Exp", "[", 
             RowBox[{"stateParameter", "^", "2"}], "]"}]}]}], "]"}]}], "]"}], 
       "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"Cos", ",", "Sin", ",", "x", ",", "y", ",", 
        RowBox[{"Tanh", "[", "sQueeze", "]"}]}], "}"}], ",", "Simplify"}], 
     "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.646998863656547*^9, 3.6469988970106173`*^9}, {
   3.646998930205627*^9, 3.6469989309873*^9}, {3.6469989932264843`*^9, 
   3.646999003185061*^9}, 3.646999104456258*^9, {3.646999187017742*^9, 
   3.6469992156515512`*^9}, 3.6481984689124804`*^9, {3.6481990124878798`*^9, 
   3.6481990254258633`*^9}, {3.648199055806405*^9, 3.648199075951848*^9}, {
   3.648199124652779*^9, 3.6481991630356092`*^9}, {3.648199194657393*^9, 
   3.648199195112032*^9}, {3.648201525992984*^9, 3.6482016180359163`*^9}, {
   3.648201665663186*^9, 3.648201688647642*^9}, {3.648201723774685*^9, 
   3.648201759259985*^9}, {3.648201863088166*^9, 3.648201929222324*^9}, {
   3.648202010019573*^9, 3.6482020394994802`*^9}, {3.648202073422988*^9, 
   3.648202079263936*^9}, {3.6482030209246607`*^9, 3.648203037396947*^9}, 
   3.648321115919221*^9, {3.648358038759696*^9, 3.648358039805983*^9}, 
   3.648558416818645*^9, 3.648558502273623*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"schneller", "=", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", 
           FractionBox["y", "2"]}], ")"}], "2"]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "+", 
           FractionBox["y", "2"]}], ")"}], "2"]}]}]], 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"ExpandAll", "[", 
        RowBox[{
         RowBox[{"\[Rho]", "[", 
          RowBox[{"x", ",", " ", 
           RowBox[{"y", "/", "2"}], ",", "t", ",", "\[Tau]"}], "]"}], "/", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"x", "-", 
               FractionBox["y", "2"]}], ")"}], "2"]}], "-", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"x", "+", 
               FractionBox["y", "2"]}], ")"}], "2"]}]}]]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"x", "+", 
          RowBox[{"y", "/", "2"}]}], ",", 
         RowBox[{"x", "-", 
          RowBox[{"y", "/", "2"}]}]}], "}"}]}], "]"}]}]}], ";"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.6156396826593037`*^9, 3.61563969949319*^9}, {
   3.615639736750227*^9, 3.615639759554955*^9}, {3.615639801040518*^9, 
   3.615639819453103*^9}, 3.615639918063538*^9, 3.615639985693759*^9, 
   3.615640058820881*^9, 3.615725712794808*^9, {3.615725818044476*^9, 
   3.615725861303022*^9}, {3.646998745429996*^9, 3.646998779911813*^9}, {
   3.646998810819689*^9, 3.6469988468724213`*^9}, {3.646999059928638*^9, 
   3.6469990960710583`*^9}, 3.6469993038210793`*^9, 3.648558416982929*^9, 
   3.648558502276964*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"WignerFunction2", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"TrueQ", "[", 
        RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], ",", 
       "1", ",", 
       RowBox[{"Exp", "[", 
        RowBox[{"-", 
         RowBox[{"stateParameter", "^", "2"}]}], "]"}]}], "]"}], "/", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"x", "^", "2"}], "+", 
       RowBox[{"p", "^", "2"}]}], "]"}]}], "*", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Expand", "[", 
         RowBox[{
          RowBox[{"FourierTransform", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"schneller", "/", "h"}], "/", "Pi"}], ",", "y", ",", 
            "p"}], "]"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"x", "^", "2"}], "+", 
            RowBox[{"p", "^", "2"}]}], "]"}], "*", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"TrueQ", "[", 
             RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], 
            ",", "1", ",", 
            RowBox[{"Exp", "[", 
             RowBox[{"stateParameter", "^", "2"}], "]"}]}], "]"}]}], "]"}], "/.", 
        RowBox[{"h", "\[Rule]", "1"}]}], "/.", 
       RowBox[{"\[Tau]", "\[Rule]", "mMixAngle"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"_Sin", ",", "_Cos", ",", "p", ",", "Pi"}], "}"}]}], "]"}]}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "This", " ", "version", " ", "`WignerFunction2`", " ", "is", " ", "not", 
      " ", "faster", " ", "or", " ", "superior"}], "..."}], "."}], " ", 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.6156396826593037`*^9, 3.61563969949319*^9}, {
   3.615639736750227*^9, 3.615639759554955*^9}, {3.615639801040518*^9, 
   3.615639819453103*^9}, 3.615639918063538*^9, 3.615639985693759*^9, 
   3.615640058820881*^9, 3.615725712794808*^9, {3.615725818044476*^9, 
   3.615725861303022*^9}, {3.646998745429996*^9, 3.646998779911813*^9}, {
   3.646998810819689*^9, 3.6469988468724213`*^9}, {3.646999059928638*^9, 
   3.646999067744164*^9}, 3.6469991496276217`*^9, {3.646999222025188*^9, 
   3.646999245251965*^9}, {3.6469992771240807`*^9, 3.646999288567875*^9}, 
   3.6475176758241177`*^9, {3.64751772477182*^9, 3.6475177293399067`*^9}, 
   3.647517768952201*^9, {3.647517882542028*^9, 3.6475178837971363`*^9}, 
   3.64820250761485*^9, {3.648202541891608*^9, 3.648202545086802*^9}, {
   3.64820258713412*^9, 3.648202588817943*^9}, {3.648202656280497*^9, 
   3.648202704054236*^9}, {3.648202764170702*^9, 3.6482027707705107`*^9}, {
   3.648202817146748*^9, 3.648202825888348*^9}, {3.6482028740265493`*^9, 
   3.648202973266466*^9}, {3.648203330907611*^9, 3.6482034022900143`*^9}, {
   3.648203584317809*^9, 3.648203643549047*^9}, {3.64820377836712*^9, 
   3.648203789240973*^9}, {3.648203821493287*^9, 3.648203860747518*^9}, 
   3.6483211265674543`*^9, {3.6483580413634367`*^9, 3.648358042708568*^9}, 
   3.648558200259639*^9, 3.648558416998453*^9, 3.648558502281013*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"WignerFunctionN", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"WignerFunction2", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], "//", "N"}], "//", "Chop"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.6156396826593037`*^9, 3.61563969949319*^9}, {
   3.615639736750227*^9, 3.615639759554955*^9}, {3.615639801040518*^9, 
   3.615639819453103*^9}, 3.615639918063538*^9, 3.615639985693759*^9, 
   3.615640058820881*^9, 3.615725712794808*^9, {3.615725818044476*^9, 
   3.615725861303022*^9}, {3.646998745429996*^9, 3.646998779911813*^9}, {
   3.646998810819689*^9, 3.6469988468724213`*^9}, {3.646999059928638*^9, 
   3.646999067744164*^9}, 3.6469991496276217`*^9, {3.646999222025188*^9, 
   3.646999245251965*^9}, {3.6469992771240807`*^9, 3.646999288567875*^9}, 
   3.6475176758241177`*^9, {3.64751772477182*^9, 3.6475177293399067`*^9}, {
   3.647517768952201*^9, 3.6475178070296907`*^9}, {3.6475178607336407`*^9, 
   3.6475178752434196`*^9}, {3.647518392723646*^9, 3.647518422230047*^9}, 
   3.648202234883527*^9, {3.64820368070606*^9, 3.6482036895546017`*^9}, 
   3.648203907201837*^9, 3.6483211344555197`*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"intermediateWF", "=", 
   RowBox[{
    RowBox[{"WignerFunctionNN", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}], "//", "Chop"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.647517906158998*^9, 3.647517939357039*^9}, {
   3.6475179949655247`*^9, 3.6475180126816053`*^9}, {3.64751805715273*^9, 
   3.647518072936112*^9}, {3.647518113874671*^9, 3.647518119720194*^9}, {
   3.6475181555847*^9, 3.647518235568243*^9}, {3.647518266492424*^9, 
   3.647518267356043*^9}, {3.647518319911366*^9, 3.64751837224555*^9}, {
   3.6475184035329237`*^9, 3.647518410499648*^9}, 3.648202257313993*^9, {
   3.64820246290351*^9, 3.648202471564665*^9}, {3.648203701358893*^9, 
   3.648203721091221*^9}, 3.648203919589829*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"WignerFunctionN", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"intermediateWF", "//", "TrigReduce"}], "//", "Chop"}], ",", 
      RowBox[{"{", 
       RowBox[{"Cos", ",", "Sin"}], "}"}]}], "]"}], "/", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"x", "^", "2"}], "+", 
      RowBox[{"p", "^", "2"}]}], "]"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.647517906158998*^9, 3.647517939357039*^9}, {
   3.6475179949655247`*^9, 3.6475180126816053`*^9}, {3.64751805715273*^9, 
   3.647518072936112*^9}, {3.647518113874671*^9, 3.647518119720194*^9}, {
   3.6475181555847*^9, 3.647518235568243*^9}, {3.647518266492424*^9, 
   3.647518267356043*^9}, {3.647518319911366*^9, 3.64751837224555*^9}, {
   3.6475184035329237`*^9, 3.647518410499648*^9}, 3.648202257313993*^9, {
   3.64820246290351*^9, 3.648202471564665*^9}, 3.648203928851054*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"XX", "=", "2.05"}], ";", " ", 
   RowBox[{"ZZ", "=", 
    RowBox[{"1", "/", "Pi"}]}], ";"}], " ", "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"TT", "=", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", 
           RowBox[{"Pi", " ", "/", 
            RowBox[{"Abs", "[", 
             RowBox[{
              RowBox[{"E0", "[", "1", "]"}], "-", 
              RowBox[{"E0", "[", "0", "]"}]}], "]"}]}]}], ")"}], "/", "8"}], 
        " ", "/.", "FixParameters"}], ",", "4"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"DTT", "=", 
     RowBox[{"N", "[", 
      RowBox[{"TT", "/", "numberOfFrames"}], "]"}]}], ";"}], "*)"}]}], "\n", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"\[Rho]", "[", 
    RowBox[{"x", ",", "0", ",", "0", ",", "mMixAngle"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
   RowBox[{"PlotPoints", "\[Rule]", "35"}], ",", 
   RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6153297092380342`*^9, 3.615329785168223*^9}, {
   3.6153298718801193`*^9, 3.615329874799344*^9}, {3.6153299515696983`*^9, 
   3.6153299721745977`*^9}, 3.615330108624568*^9, {3.615330402694769*^9, 
   3.615330511979083*^9}, {3.615330546916795*^9, 3.615330581365438*^9}, 
   3.615330757263938*^9, {3.6153310630027323`*^9, 3.615331063452479*^9}, {
   3.615331097970161*^9, 3.615331127003668*^9}, {3.615331164592587*^9, 
   3.615331214935355*^9}, {3.6153312498820887`*^9, 3.615331253403664*^9}, {
   3.615331384888257*^9, 3.615331388177849*^9}, 3.615331420023917*^9, {
   3.615331462795383*^9, 3.615331547535287*^9}, {3.615331589514385*^9, 
   3.615331591530878*^9}, 3.6153316705998783`*^9, {3.615331829539322*^9, 
   3.615331900829331*^9}, {3.6153321121144447`*^9, 3.615332155925251*^9}, {
   3.615332251773364*^9, 3.6153322946228037`*^9}, {3.615333272813233*^9, 
   3.6153332846333923`*^9}, {3.615333356658101*^9, 3.6153333919780197`*^9}, {
   3.615333552928935*^9, 3.615333598126939*^9}, {3.615372196785733*^9, 
   3.6153722132385063`*^9}, 3.61537225784061*^9, {3.615372853158967*^9, 
   3.615372855618018*^9}, 3.6153733745245743`*^9, {3.615373913756947*^9, 
   3.61537394734962*^9}, {3.615374317822193*^9, 3.615374319479198*^9}, {
   3.615374386474951*^9, 3.6153744150353727`*^9}, {3.615377778501686*^9, 
   3.615377782633802*^9}, {3.615480477870656*^9, 3.61548051491334*^9}, {
   3.615480876202793*^9, 3.615480883831133*^9}, 3.615568238076152*^9, {
   3.615568799836649*^9, 3.615568801130519*^9}, {3.615577558611709*^9, 
   3.615577559188532*^9}, 3.6155775932888308`*^9, {3.6155778732858953`*^9, 
   3.615577884700395*^9}, 3.615581879955368*^9, {3.615581914860889*^9, 
   3.615581915549979*^9}, {3.6156407018297853`*^9, 3.615640707757072*^9}, {
   3.6156411397255363`*^9, 3.615641155705331*^9}, {3.6157405984467154`*^9, 
   3.615740600551593*^9}, {3.6157419017671843`*^9, 3.615741960446138*^9}, {
   3.6157613353498573`*^9, 3.6157613478094053`*^9}, {3.616044089341208*^9, 
   3.616044144903419*^9}, {3.616044182440158*^9, 3.616044230438621*^9}, {
   3.616044368031839*^9, 3.6160443718347797`*^9}, {3.6469983335283203`*^9, 
   3.646998346034295*^9}, {3.647362266070788*^9, 3.647362270019891*^9}, 
   3.647941230568522*^9, 3.6485582002687817`*^9, 3.655641827476495*^9}],

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Time spent= \>\"", ",", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ",", "4"}], "]"}], 
   ",", "\"\< Seconds  = \>\"", ",", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ")"}], "/", "60"}], 
     ",", "4"}], "]"}], ",", "\"\< Minutes\>\""}], "]"}]], "Input",
 CellChangeTimes->{{3.615332338682863*^9, 3.6153323671264963`*^9}, {
   3.6153708404981537`*^9, 3.6153708442947683`*^9}, {3.615370993774354*^9, 
   3.6153709970605383`*^9}, {3.615371503594904*^9, 3.615371513169588*^9}, {
   3.615371566099598*^9, 3.6153715845516644`*^9}, {3.6153716985333223`*^9, 
   3.615371700155863*^9}, {3.615371792539176*^9, 3.615371794326886*^9}, {
   3.61537795545512*^9, 3.61537798494068*^9}, {3.6153780494292316`*^9, 
   3.615378092443664*^9}, 3.615378164538499*^9, {3.61537826459508*^9, 
   3.61537826653004*^9}, {3.615379816338554*^9, 3.615379823278825*^9}, {
   3.6153804154286327`*^9, 3.615380431346485*^9}, {3.615380908263824*^9, 
   3.615381002835142*^9}, {3.615577431830936*^9, 3.615577507511448*^9}, {
   3.615577657622074*^9, 3.615577690526105*^9}, 3.615577793267749*^9, {
   3.615577838637783*^9, 3.61557783958727*^9}, {3.615577900895199*^9, 
   3.615577905978784*^9}, {3.615582278512148*^9, 3.6155822838313217`*^9}, 
   3.615582393374818*^9, 3.615582565462751*^9, 3.615634786415193*^9, {
   3.6156398594325733`*^9, 3.61563990714559*^9}, 3.6156400083521547`*^9, {
   3.615640897890258*^9, 3.615640905313417*^9}, 3.615717823245494*^9, 
   3.615718472574972*^9, {3.61571850902551*^9, 3.615718513623602*^9}, {
   3.615718630466916*^9, 3.615718637460788*^9}, {3.6157188495094976`*^9, 
   3.6157188790367727`*^9}, {3.61571890921705*^9, 3.6157190656980677`*^9}, {
   3.615726320880335*^9, 3.615726344654138*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"colors2", "=", 
   RowBox[{"{", 
    RowBox[{
    "Red", ",", "Cyan", ",", "Cyan", ",", "Cyan", ",", "Cyan", ",", "Cyan", 
     ",", "Cyan", ",", "Cyan", ",", "Blue"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gradient2", "[", 
    RowBox[{
     RowBox[{"z_", "?", "NumericQ"}], ",", 
     RowBox[{"rest___", "?", "NumericQ"}]}], "]"}], ":=", 
   RowBox[{"Blend", "[", 
    RowBox[{"colors2", ",", "z"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6478176787642593`*^9, 3.647817704326685*^9}, {
   3.647817776773241*^9, 3.6478178261481533`*^9}, {3.6478178879233637`*^9, 
   3.647817925684845*^9}, {3.647817965999756*^9, 3.6478179723527527`*^9}, {
   3.647818023100072*^9, 3.647818041575585*^9}, 3.647818147719846*^9, {
   3.64781951577836*^9, 3.64781956942972*^9}, 3.647856409622579*^9}],

Cell[BoxData[{
 RowBox[{"R", "=", "RR"}], "\[IndentingNewLine]", 
 RowBox[{"nN", "=", "5"}], "\n", 
 RowBox[{"clockwiseClassicalFlow", "=", 
  RowBox[{"-", "1"}]}], "\[IndentingNewLine]", 
 RowBox[{"slower", "=", "1"}], "\[IndentingNewLine]", 
 RowBox[{"compensateForClassicalMovement", "=", 
  RowBox[{"+", "1"}]}], "\[IndentingNewLine]", "TT"}], "Input",
 CellChangeTimes->{{3.6478176787642593`*^9, 3.647817704326685*^9}, {
   3.647817776773241*^9, 3.6478178261481533`*^9}, {3.6478178879233637`*^9, 
   3.647817925684845*^9}, {3.647817965999756*^9, 3.6478179723527527`*^9}, {
   3.647818023100072*^9, 3.647818041575585*^9}, 3.647818147719846*^9, {
   3.64781951577836*^9, 3.64781956942972*^9}, 3.647856409622579*^9, {
   3.647946347467008*^9, 3.647946352970357*^9}, {3.647946384348001*^9, 
   3.64794641011197*^9}, 3.647948292280335*^9, {3.647948374064362*^9, 
   3.647948380541463*^9}, {3.647948507321512*^9, 3.647948541740152*^9}, {
   3.6479485727374687`*^9, 3.64794860646966*^9}, {3.6479495526641073`*^9, 
   3.647949557807835*^9}, 3.648137841394105*^9, {3.648155745555275*^9, 
   3.648155805115921*^9}, {3.648155853444354*^9, 3.6481558945294733`*^9}, {
   3.64835826029879*^9, 3.648358270187827*^9}, 3.64855541675072*^9, 
   3.648595596061872*^9, {3.653826134732232*^9, 3.653826157780237*^9}, {
   3.653979796976554*^9, 3.653979807991653*^9}, {3.653979852080027*^9, 
   3.653979880574848*^9}, {3.653979911797864*^9, 3.6539799291219673`*^9}, {
   3.6541053631340103`*^9, 3.6541053871801767`*^9}, {3.6541059068241377`*^9, 
   3.654105954919024*^9}, {3.654105991710649*^9, 3.654106009226643*^9}, {
   3.654106546087408*^9, 3.654106571175474*^9}, 3.654106615260579*^9, 
   3.654107498030134*^9, 3.6541076870526733`*^9, 3.654107744767465*^9, {
   3.654341376664727*^9, 3.654341381231179*^9}, {3.6543419563973103`*^9, 
   3.654341988355933*^9}, {3.654342135270645*^9, 3.654342140298518*^9}, 
   3.654425897334467*^9, 3.742297080778288*^9, 3.742308175597966*^9, 
   3.742312213942546*^9, 3.742314452010305*^9, 3.742314483538685*^9, {
   3.742314783380512*^9, 3.742314849814353*^9}, {3.742314961137981*^9, 
   3.742314961600442*^9}, {3.742319516412476*^9, 3.7423195274390907`*^9}, {
   3.742335086531475*^9, 3.7423350950942574`*^9}, {3.7423352068217297`*^9, 
   3.742335208367165*^9}, {3.742336488450637*^9, 3.742336607237362*^9}, 
   3.742336714411292*^9, {3.742336878818472*^9, 3.742336882597623*^9}, {
   3.742336966942747*^9, 3.742336971777729*^9}, 3.7423372557754908`*^9, 
   3.742337312241094*^9, {3.742337384350651*^9, 3.742337477601264*^9}, {
   3.742337517455058*^9, 3.742337522527698*^9}, 3.742337773741379*^9, 
   3.742337809788876*^9, 3.7423378424336147`*^9, {3.742337901853245*^9, 
   3.742337932530245*^9}, {3.742337962757257*^9, 3.7423380100410748`*^9}, {
   3.742338328040395*^9, 3.742338328374098*^9}, 3.742338359442068*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"WignerFunctionRing", "[", 
     RowBox[{"x_", ",", "p_", ",", "tt_"}], "]"}], ":=", 
    RowBox[{"Re", "[", 
     RowBox[{"WignerFunctionN", "[", 
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", "*", "p"}]}], ")"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "+", 
                RowBox[{"p", "^", "2"}]}], ")"}], "*", 
              RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
        "]"}], ",", 
       RowBox[{"Im", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", "*", "p"}]}], ")"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "+", 
                RowBox[{"p", "^", "2"}]}], ")"}], "*", 
              RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
        "]"}], ",", "2.67"}], "]"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Wf", "[", 
     RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
    RowBox[{"WignerFunctionN", "[", 
     RowBox[{
      RowBox[{"R", "*", 
       RowBox[{"Cos", "[", 
        RowBox[{"x", "+", 
         RowBox[{"compensateForClassicalMovement", "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "*", 
             RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
      ",", 
      RowBox[{"clockwiseClassicalFlow", "*", "R", "*", 
       RowBox[{"Sin", "[", 
        RowBox[{"x", "+", 
         RowBox[{"compensateForClassicalMovement", "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "*", 
             RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
      ",", "t"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Wf", "[", 
     RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
    RowBox[{"WignerFunctionRing", "[", 
     RowBox[{
      RowBox[{"R", "*", 
       RowBox[{"Cos", "[", 
        RowBox[{"x", "+", 
         RowBox[{"compensateForClassicalMovement", "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "*", 
             RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
      ",", 
      RowBox[{"clockwiseClassicalFlow", "*", "R", "*", 
       RowBox[{"Sin", "[", 
        RowBox[{"x", "+", 
         RowBox[{"compensateForClassicalMovement", "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "*", 
             RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
      ",", "t"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tableOfPlots2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"Wf", "[", 
        RowBox[{"x", ",", 
         RowBox[{"nT", "*", 
          RowBox[{
           RowBox[{"TT", "/", "slower"}], "/", "nN"}]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Thickness", "[", 
           RowBox[{"0.015", "*", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ")"}]}], "]"}], ",", 
          RowBox[{"Opacity", "[", 
           RowBox[{"1", "-", 
            RowBox[{"0", "*", "nT", "*", "0.3"}]}], "]"}], ",", 
          RowBox[{"Directive", "[", 
           RowBox[{"RGBColor", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"1", "/", "4"}], "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{
              RowBox[{"1", "/", "3"}], "-", 
              RowBox[{"nT", "/", "nN"}]}]}], "]"}], "]"}]}], "}"}]}]}], "]"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"10", ",", "Black"}], "]"}]}], ",", 
    RowBox[{
    "PlotLabel", "\[Rule]", "\"\<Classical Case fully compensated\>\""}]}], 
   RowBox[{"(*", 
    RowBox[{",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\[Theta]", ",", "W"}], "}"}]}]}], "*)"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.6478176787642593`*^9, 3.647817704326685*^9}, {
   3.647817776773241*^9, 3.6478178261481533`*^9}, {3.6478178879233637`*^9, 
   3.647817925684845*^9}, {3.647817965999756*^9, 3.6478179723527527`*^9}, {
   3.647818023100072*^9, 3.647818041575585*^9}, 3.647818147719846*^9, {
   3.64781951577836*^9, 3.64781956942972*^9}, 3.647856409622579*^9, {
   3.647946347467008*^9, 3.647946352970357*^9}, {3.647946384348001*^9, 
   3.64794641011197*^9}, 3.647948292280335*^9, {3.647948374064362*^9, 
   3.647948380541463*^9}, {3.647948507321512*^9, 3.647948541740152*^9}, {
   3.6479485727374687`*^9, 3.64794860646966*^9}, {3.6479495526641073`*^9, 
   3.647949557807835*^9}, 3.648137841394105*^9, {3.648155745555275*^9, 
   3.648155805115921*^9}, {3.648155853444354*^9, 3.6481558945294733`*^9}, {
   3.64835826029879*^9, 3.648358270187827*^9}, 3.64855541675072*^9, 
   3.648595596061872*^9, {3.653826134732232*^9, 3.653826157780237*^9}, {
   3.653979796976554*^9, 3.653979807991653*^9}, {3.653979852080027*^9, 
   3.653979880574848*^9}, {3.653979911797864*^9, 3.6539799291219673`*^9}, {
   3.6541053631340103`*^9, 3.6541053871801767`*^9}, {3.6541059068241377`*^9, 
   3.654105954919024*^9}, {3.654105991710649*^9, 3.654106009226643*^9}, {
   3.654106546087408*^9, 3.654106571175474*^9}, 3.654106615260579*^9, 
   3.654107498030134*^9, 3.6541076870526733`*^9, 3.654107744767465*^9, {
   3.654341376664727*^9, 3.654341381231179*^9}, {3.6543419563973103`*^9, 
   3.654341988355933*^9}, {3.654342135270645*^9, 3.654342140298518*^9}, 
   3.654425897334467*^9, 3.742297080778288*^9, 3.742308175597966*^9, 
   3.742312213942546*^9, 3.742315160167313*^9, {3.742315198284213*^9, 
   3.742315204284745*^9}, 3.742323564383829*^9, {3.742324213951509*^9, 
   3.742324231602626*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"WignerFunctionRing", "[", 
     RowBox[{"x_", ",", "p_", ",", "tt_"}], "]"}], "=", 
    RowBox[{"Re", "[", 
     RowBox[{"WignerFunctionN", "[", 
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", "*", "p"}]}], ")"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "+", 
                RowBox[{"p", "^", "2"}]}], ")"}], "*", 
              RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
        "]"}], ",", 
       RowBox[{"Im", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", "*", "p"}]}], ")"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "+", 
                RowBox[{"p", "^", "2"}]}], ")"}], "*", 
              RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
        "]"}], ",", "0"}], "]"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Wf", "[", 
     RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
    RowBox[{"WignerFunctionRing", "[", 
     RowBox[{
      RowBox[{"R", "*", 
       RowBox[{"Cos", "[", 
        RowBox[{"x", "+", 
         RowBox[{"compensateForClassicalMovement", "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "*", 
             RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
      ",", 
      RowBox[{"clockwiseClassicalFlow", "*", "R", "*", 
       RowBox[{"Sin", "[", 
        RowBox[{"x", "+", 
         RowBox[{"compensateForClassicalMovement", "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "*", 
             RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
      ",", "t"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Wf", "[", 
     RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
    RowBox[{"WignerFunctionN", "[", 
     RowBox[{
      RowBox[{"R", "*", 
       RowBox[{"Cos", "[", 
        RowBox[{"x", "+", 
         RowBox[{"compensateForClassicalMovement", "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "*", 
             RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
      ",", 
      RowBox[{"clockwiseClassicalFlow", "*", "R", "*", 
       RowBox[{"Sin", "[", 
        RowBox[{"x", "+", 
         RowBox[{"compensateForClassicalMovement", "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "*", 
             RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
      ",", "t"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tableOfPlots2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"Wf", "[", 
        RowBox[{"x", ",", 
         RowBox[{"nT", "*", 
          RowBox[{
           RowBox[{"TT", "/", "slower"}], "/", "nN"}]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Thickness", "[", 
           RowBox[{"0.015", "*", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{
               RowBox[{"7", "/", "8"}], "*", 
               RowBox[{"nT", "/", "nN"}]}]}], ")"}]}], "]"}], ",", 
          RowBox[{"Opacity", "[", 
           RowBox[{"1", "-", 
            RowBox[{"0", "*", "nT", "*", "0.3"}]}], "]"}], ",", 
          RowBox[{"Directive", "[", 
           RowBox[{"RGBColor", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"1", "/", "4"}], "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{
              RowBox[{"1", "/", "3"}], "-", 
              RowBox[{"nT", "/", "nN"}]}]}], "]"}], "]"}]}], "}"}]}]}], "]"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"10", ",", "Black"}], "]"}]}], ",", 
    RowBox[{"PlotLabel", "\[Rule]", "\"\<Quantum Case \>\""}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "\[Theta]"}], ",", "W"}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", 
  RowBox[{"LAMBDA", "^", "2"}], "]"}]}], "Input",
 CellChangeTimes->{{3.6478176787642593`*^9, 3.647817704326685*^9}, {
   3.647817776773241*^9, 3.6478178261481533`*^9}, {3.6478178879233637`*^9, 
   3.647817925684845*^9}, {3.647817965999756*^9, 3.6478179723527527`*^9}, {
   3.647818023100072*^9, 3.647818041575585*^9}, 3.647818147719846*^9, {
   3.64781951577836*^9, 3.64781956942972*^9}, 3.647856409622579*^9, {
   3.647946347467008*^9, 3.647946352970357*^9}, {3.647946384348001*^9, 
   3.64794641011197*^9}, 3.647948292280335*^9, {3.647948374064362*^9, 
   3.647948380541463*^9}, {3.647948507321512*^9, 3.647948541740152*^9}, {
   3.6479485727374687`*^9, 3.64794860646966*^9}, {3.647948677602337*^9, 
   3.647948684625163*^9}, 3.647953200843544*^9, {3.7423238119517927`*^9, 
   3.74232381577853*^9}, {3.749485912569055*^9, 3.7494859149103203`*^9}}],

Cell[BoxData[{
 RowBox[{"nN", "=", "8"}], "\[IndentingNewLine]", 
 RowBox[{"nn", "=", "7"}], "\[IndentingNewLine]", 
 RowBox[{"slower", "=", "1"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tableOfPlots2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Wf", "[", 
         RowBox[{"x", ",", 
          RowBox[{"nT", "*", 
           RowBox[{
            RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Thickness", "[", 
         RowBox[{"0.015", "*", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"nT", "/", "nn"}]}], ")"}]}], "]"}]}], ",", 
       RowBox[{"Axes", "\[Rule]", "True"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.6479584884642067`*^9, 3.647958542313592*^9}, {
   3.647958596051414*^9, 3.6479586031083403`*^9}, {3.6479586431142178`*^9, 
   3.647958693567768*^9}, {3.647958781123733*^9, 3.647958802846842*^9}, 
   3.647958866353325*^9, {3.6479592142106867`*^9, 3.6479592458556137`*^9}, {
   3.648155941969243*^9, 3.648155975059309*^9}, {3.648156107446306*^9, 
   3.648156114623598*^9}, {3.6481563367854147`*^9, 3.648156372012664*^9}, {
   3.648156611677099*^9, 3.648156642036955*^9}, 3.648159870152774*^9, {
   3.6544261984134197`*^9, 3.654426206513978*^9}, 3.6544266546291723`*^9, 
   3.6544274557917547`*^9, 3.7422971248468857`*^9}],

Cell[BoxData[
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}]}], 
   RowBox[{"(*", 
    RowBox[{",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\[Theta]", ",", "W"}], "}"}]}]}], "*)"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tableOfPlots2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Wf", "[", 
         RowBox[{"x", ",", 
          RowBox[{"nT", "*", 
           RowBox[{
            RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Thickness", "[", 
           RowBox[{"0.015", "*", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ")"}]}], "]"}], ",", 
          RowBox[{"Opacity", "[", 
           RowBox[{"1", "-", 
            RowBox[{"0", "*", "nT", "*", "0.3"}]}], "]"}], ",", 
          RowBox[{"Directive", "[", 
           RowBox[{"RGBColor", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"1", "/", "4"}], "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{
              RowBox[{"1", "/", "3"}], "-", 
              RowBox[{"nT", "/", "nN"}]}]}], "]"}], "]"}]}], "}"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.06"}], ",", "0.25"}], "}"}]}], ",", 
       RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
       RowBox[{"AspectRatio", "\[Rule]", 
        RowBox[{"1", "/", "3"}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6479584884642067`*^9, 3.647958542313592*^9}, {
   3.647958596051414*^9, 3.6479586031083403`*^9}, {3.6479586431142178`*^9, 
   3.647958693567768*^9}, {3.647958781123733*^9, 3.647958802846842*^9}, 
   3.647958866353325*^9, {3.6479592142106867`*^9, 3.6479592458556137`*^9}, {
   3.648155941969243*^9, 3.648155975059309*^9}, {3.648156107446306*^9, 
   3.648156114623598*^9}, {3.6481563367854147`*^9, 3.648156372012664*^9}, {
   3.648156611677099*^9, 3.648156642036955*^9}, 3.648159870152774*^9, {
   3.6544261984134197`*^9, 3.654426206513978*^9}, {3.654426264178012*^9, 
   3.654426280314992*^9}, {3.654426376374936*^9, 3.6544264366372423`*^9}, {
   3.654426527598617*^9, 3.654426617823125*^9}, {3.654426813201311*^9, 
   3.6544268495387506`*^9}, 3.6544268992783527`*^9, 3.654426932310829*^9, 
   3.654427450575445*^9, {3.742139570535427*^9, 3.742139573655169*^9}, 
   3.742141021453973*^9, 3.7422116555699253`*^9}],

Cell[BoxData[
 RowBox[{"tableOfPlots2", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"Wf", "[", 
       RowBox[{"x", ",", 
        RowBox[{"nT", "*", 
         RowBox[{
          RowBox[{"TT", "/", "slower"}], "/", "nN"}]}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", 
        RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Thickness", "[", 
          RowBox[{"0.015", "*", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{
              RowBox[{"7", "/", "8"}], 
              RowBox[{"nT", "/", "nN"}]}]}], ")"}]}], "]"}], ",", 
         RowBox[{"Opacity", "[", 
          RowBox[{"1", "-", 
           RowBox[{"0", "*", "nT", "*", "0.3"}]}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"RGBColor", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"1", "/", "4"}], "-", 
             RowBox[{"nT", "/", "nN"}]}], ",", 
            RowBox[{"1", "-", 
             RowBox[{"nT", "/", "nN"}]}], ",", 
            RowBox[{
             RowBox[{"1", "/", "3"}], "-", 
             RowBox[{"nT", "/", "nN"}]}]}], "]"}], "]"}]}], "}"}]}]}], "]"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.654426017873945*^9, 3.654427112058428*^9, {3.742139494678892*^9, 
   3.742139501842379*^9}, {3.742139576923485*^9, 3.742139579834168*^9}, 
   3.742141013245913*^9, 3.7422116624720984`*^9, 3.742297129800466*^9, {
   3.74231516148291*^9, 3.74231518247875*^9}, {3.7494862326871843`*^9, 
   3.749486234075659*^9}}],

Cell[BoxData[
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}], ",", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"LabelStyle", "\[Rule]", 
       RowBox[{"Directive", "[", 
        RowBox[{"100", ",", "Black"}], "]"}]}], ","}], "*)"}], 
    RowBox[{"Ticks", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "Pi", ",", 
         RowBox[{"2", "Pi"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.05", ",", "0.1"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<\>\"", ",", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<\>\"", ",", "Italic"}], "]"}]}], "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"10", ",", "Black", ",", "Bold"}], "]"}]}], ",", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"Epilog", "\[Rule]", 
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"0", ",", "10", ",", "Bold", ",", 
           RowBox[{"Background", "\[Rule]", "White"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.2"}], ",", 
           RowBox[{"-", "0.0001"}]}], "}"}]}], "]"}]}], ","}], "*)"}], 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"W", ",", "15", ",", "Bold", ",", 
           RowBox[{"Background", "\[Rule]", "White"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.2", ",", "0.115"}], "}"}]}], "]"}], ",", 
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"-", "\[Theta]"}], ",", "15", ",", "Bold", ",", 
           RowBox[{"Background", "\[Rule]", "White"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1.9510", " ", "Pi"}], ",", "0.035"}], "}"}]}], "]"}]}], 
      "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.654427486031385*^9, 3.6544274881901217`*^9}, 
   3.742139178868293*^9, {3.7421392596650963`*^9, 3.742139323815464*^9}, {
   3.742139391018107*^9, 3.742139416918151*^9}, {3.742139451096477*^9, 
   3.742139469390884*^9}, {3.742139718760641*^9, 3.7421397617150297`*^9}, {
   3.742140042827243*^9, 3.742140055962159*^9}, {3.742140164998035*^9, 
   3.7421401652012987`*^9}, {3.7421405615613832`*^9, 3.742140561947934*^9}, {
   3.7421407879203587`*^9, 3.7421407939248333`*^9}, {3.742140872852557*^9, 
   3.742141001352518*^9}, {3.742141066498968*^9, 3.742141067430344*^9}, {
   3.74214111336316*^9, 3.742141149719515*^9}, {3.742141294002537*^9, 
   3.742141585564451*^9}, {3.742141618669343*^9, 3.742141727268181*^9}, {
   3.742141758939032*^9, 3.742141882363162*^9}, {3.742141929684286*^9, 
   3.742142131229204*^9}}],

Cell[BoxData[
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}], ",", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"LabelStyle", "\[Rule]", 
       RowBox[{"Directive", "[", 
        RowBox[{"100", ",", "Black"}], "]"}]}], ","}], "*)"}], 
    RowBox[{"FrameTicks", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0.1", ",", "0.2"}], "}"}], ",", "None"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "Pi", ",", 
           RowBox[{"2", "Pi"}]}], "}"}], ",", "None"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<-\[Theta]     \>\"", ",", "\"\<\>\""}], "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"110", ",", "Black", ",", "Bold"}], "]"}]}], ",", 
    RowBox[{"Frame", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True", ",", "False", ",", "False"}], "}"}]}], ",", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<\>\"", ",", "110", ",", "Bold", ",", 
           RowBox[{"Background", "\[Rule]", "White"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.2", ",", "0.115"}], "}"}]}], "]"}], ",", 
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<\>\"", ",", "110", ",", "Bold", ",", 
           RowBox[{"Background", "\[Rule]", "White"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", " ", "Pi"}], ",", "0.035"}], "}"}]}], "]"}]}], 
      "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6485590465219183`*^9, 3.648559053111343*^9}, {
   3.648559092752021*^9, 3.648559137045835*^9}, {3.648559177476801*^9, 
   3.648559239190995*^9}, {3.648559419643278*^9, 3.6485594487395287`*^9}, {
   3.648559546257621*^9, 3.648559637553299*^9}, {3.6485598615167418`*^9, 
   3.648559866302928*^9}, {3.648559920029509*^9, 3.648559933644603*^9}, {
   3.648559966188198*^9, 3.6485600527773447`*^9}, 3.648560083323977*^9, {
   3.6485601693110437`*^9, 3.648560186584194*^9}, {3.648560218421454*^9, 
   3.648560266533884*^9}, {3.6485603124214582`*^9, 3.648560314380642*^9}, {
   3.6486362258301573`*^9, 3.6486363126805353`*^9}, {3.653976857226797*^9, 
   3.653976925766159*^9}, {3.653976985327063*^9, 3.653977054857614*^9}, {
   3.653977208017205*^9, 3.6539772268180323`*^9}, {3.653977314199946*^9, 
   3.653977316081292*^9}, 3.653977353327655*^9, {3.653977614497242*^9, 
   3.6539778553753366`*^9}, {3.653977907325851*^9, 3.653977957610896*^9}, {
   3.653978094679985*^9, 3.653978120972522*^9}, {3.653978176945641*^9, 
   3.653978191822813*^9}, {3.653979626745661*^9, 3.653979627450313*^9}, {
   3.653980124319441*^9, 3.6539801266730413`*^9}, 3.653980258482604*^9, {
   3.6541067244661016`*^9, 3.654106759865501*^9}, 3.654106877345358*^9, {
   3.654106985537045*^9, 3.654107015710679*^9}, 3.6541070457752542`*^9, {
   3.654107108242694*^9, 3.654107244987192*^9}, 3.654107357889427*^9, {
   3.654107706644525*^9, 3.654107708359571*^9}, 3.654341087318555*^9, {
   3.654341209571054*^9, 3.6543412584386587`*^9}, {3.654341318631177*^9, 
   3.654341320942432*^9}, {3.6543414618046293`*^9, 3.65434146577387*^9}, {
   3.6543415058199663`*^9, 3.654341531799667*^9}, {3.6543415628065643`*^9, 
   3.654341576995955*^9}, 3.654341613082398*^9, {3.654341644405992*^9, 
   3.654341646264318*^9}, {3.65434172897412*^9, 3.654341741602716*^9}, {
   3.654341808505887*^9, 3.654341813599106*^9}, 3.6543418553294477`*^9, 
   3.6544273045704947`*^9, {3.657452149244158*^9, 3.657452150826066*^9}, {
   3.657452277711927*^9, 3.657452278867517*^9}, 3.742138738098597*^9, {
   3.742138995400206*^9, 3.742138998331518*^9}, {3.74213903071587*^9, 
   3.742139063903084*^9}, {3.742140270672511*^9, 3.7421402716024017`*^9}, {
   3.742140362636531*^9, 3.742140405859866*^9}, {3.7421405002486687`*^9, 
   3.742140500512911*^9}, {3.7421424778588257`*^9, 3.7421425054161377`*^9}, {
   3.742142599796652*^9, 3.7421426124441643`*^9}, {3.7421426756611013`*^9, 
   3.742142675945744*^9}, {3.742142768112966*^9, 3.742142768627222*^9}, {
   3.742142825387662*^9, 3.742142852985085*^9}, {3.742142913942569*^9, 
   3.7421429570837317`*^9}, 3.742142987434577*^9, 3.742144334569034*^9, {
   3.742144368383478*^9, 3.742144369620262*^9}, {3.742144457882986*^9, 
   3.7421444860234337`*^9}, 3.742144521787504*^9, 3.74214462127956*^9, {
   3.742144662385795*^9, 3.7421446875489407`*^9}, {3.7421447179798203`*^9, 
   3.7421447949831247`*^9}, {3.742144833253914*^9, 3.742144851605036*^9}, {
   3.742144882081992*^9, 3.74214493464627*^9}, 3.742145056654104*^9, {
   3.74214511207267*^9, 3.7421452516805964`*^9}, {3.742210874611397*^9, 
   3.742211081338835*^9}, {3.742211168561016*^9, 3.742211174583013*^9}, {
   3.742211228162916*^9, 3.742211250461994*^9}, {3.742211286493896*^9, 
   3.742211406577242*^9}, {3.742211536181838*^9, 3.742211598471199*^9}, {
   3.7423162631536083`*^9, 3.7423162661469173`*^9}, {3.742316322675334*^9, 
   3.742316326347755*^9}, 3.7423246338169622`*^9, {3.7423341405424633`*^9, 
   3.7423341587005568`*^9}, {3.742744083691297*^9, 3.742744090500312*^9}}],

Cell[BoxData[
 StyleBox[
  RowBox[{"Expand", " ", "in", " ", "partial", " ", "waves", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Sin", " ", "&"}], " ", "Cos"}], ")"}], " ", "on", " ", "a", " ",
    "ring", " ", "with", "  ", "radius", " ", "R"}], "Subsubtitle"]], "Input",\

 CellChangeTimes->{{3.650897596394082*^9, 3.650897596395741*^9}, {
   3.650897636317545*^9, 3.650897723616489*^9}, 3.650898154792191*^9}],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"showDetailsAndPlots", "\[Equal]", "True"}], ",", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"Consider", " ", "'"}], 
      RowBox[{"constant", "'"}], " ", "cos"}], "-", 
     RowBox[{"waves", " ", "on", " ", "a", " ", "ring"}]}], "*)"}], 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"nrW", "=", "10"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ringWavelet", "[", 
       RowBox[{"x_", ",", "t_", ",", "n_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{"I", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "*", "n"}], "-", 
           RowBox[{
            RowBox[{"oo", "[", "n", "]"}], "*", "t"}]}], ")"}]}], "]"}], "/", 
       
       RowBox[{"Sqrt", "[", "Pi", "]"}]}]}], ";", "\n", 
     RowBox[{
      RowBox[{"CosRingWavelet", "[", 
       RowBox[{"x_", ",", "t_", ",", "n_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"Cos", "[", 
        RowBox[{
         RowBox[{"x", "*", "n"}], "-", 
         RowBox[{
          RowBox[{"oo", "[", "n", "]"}], "*", "t"}]}], "]"}], "/", 
       RowBox[{"Sqrt", "[", "Pi", "]"}]}]}], ";", "\n", 
     RowBox[{
      RowBox[{"SinRingWavelet", "[", 
       RowBox[{"x_", ",", "t_", ",", "n_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"x", "*", "n"}], "-", 
         RowBox[{
          RowBox[{"oo", "[", "n", "]"}], "*", "t"}]}], "]"}], "/", 
       RowBox[{"Sqrt", "[", "Pi", "]"}]}]}], ";", "\n", 
     RowBox[{
      RowBox[{"crW", "[", "0", "]"}], "=", 
      RowBox[{
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"ringWavelet", "[", 
           RowBox[{"x", ",", "0", ",", "0"}], "]"}], "*", 
          RowBox[{
           RowBox[{"Wf", "[", 
            RowBox[{"x", ",", 
             RowBox[{"0", "*", "nN", "*", 
              RowBox[{"3", "/", "4"}], "*", 
              RowBox[{
               RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "/", 
           "2"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "0", ",", 
           RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
         RowBox[{"AccuracyGoal", "\[Rule]", "4"}]}], "]"}], "//", "Chop"}]}], 
     ";", "\n", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"coeffn", "=", 
          RowBox[{"NIntegrate", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"ringWavelet", "[", 
              RowBox[{"x", ",", "0", ",", "n"}], "]"}], "*", 
             RowBox[{"Wf", "[", 
              RowBox[{"x", ",", 
               RowBox[{"0", "*", "nN", "*", 
                RowBox[{"3", "/", "4"}], "*", 
                RowBox[{
                 RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"x", ",", "0", ",", 
              RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
            RowBox[{"AccuracyGoal", "\[Rule]", "4"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"crW", "[", "n", "]"}], "=", 
          RowBox[{"Re", "[", 
           RowBox[{"coeffn", "//", "Chop"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"srW", "[", "n", "]"}], "=", 
          RowBox[{"Im", "[", 
           RowBox[{"coeffn", "//", "Chop"}], "]"}]}], ",", 
         RowBox[{"timePrint", "[", 
          RowBox[{"crW", "[", "n", "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "nrW"}], "}"}]}], "]"}], ";", "\n", 
     "\[IndentingNewLine]", 
     RowBox[{"Show", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"ListPlot", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Abs", "[", 
             RowBox[{"crW", "[", "n", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "0", ",", "nrW"}], "}"}]}], "]"}], ",", 
          RowBox[{"Filling", "\[Rule]", "Axis"}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"PointSize", "[", "0.05", "]"}]}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
          RowBox[{"AxesOrigin", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}]}], "]"}], ",", 
        RowBox[{"ListPlot", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Abs", "[", 
             RowBox[{"srW", "[", "n", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "0", ",", "nrW"}], "}"}]}], "]"}], ",", 
          RowBox[{"Filling", "\[Rule]", "Axis"}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"Red", ",", 
             RowBox[{"PointSize", "[", "0.05", "]"}]}], "}"}]}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "}"}], "]"}], 
     ";", "\n", "\[IndentingNewLine]", 
     RowBox[{"negCurvatureOfCos", "=", 
      RowBox[{"-", "1"}]}], ";", "\n", 
     RowBox[{"\[Kappa]", "=", 
      RowBox[{"negCurvatureOfCos", "*", 
       RowBox[{
        RowBox[{
         RowBox[{"LAMBDA", "^", "2"}], "/", "4"}], "/", 
        RowBox[{"R", "^", "2"}]}]}]}], ";", "\n", 
     RowBox[{"fiddleFactorForCurvatureInR", "=", "1"}], ";", "\n", 
     RowBox[{
      RowBox[{"oo", "[", "n_", "]"}], ":=", 
      RowBox[{"(", 
       RowBox[{"n", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "*", 
             RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "-", 
          RowBox[{"\[Kappa]", "*", 
           RowBox[{"n", "^", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"fiddleFactorForCurvatureInR", "*", "0.25"}]}], 
             ")"}]}]}]}], ")"}]}], ")"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"ringWave", "[", 
       RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"crW", "[", "n", "]"}], "*", 
          RowBox[{"CosRingWavelet", "[", 
           RowBox[{"x", ",", "t", ",", "n"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"srW", "[", "n", "]"}], "*", 
          RowBox[{"SinRingWavelet", "[", 
           RowBox[{"x", ",", "t", ",", "n"}], "]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "0", ",", "nrW"}], "}"}]}], "]"}]}], ";", "\n", 
     RowBox[{"ddt", "=", 
      RowBox[{"1", "/", "1"}]}], ";", "\n", 
     RowBox[{"Show", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Plot", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Re", "[", 
             RowBox[{"Wf", "[", 
              RowBox[{"x", ",", 
               RowBox[{"ddt", "*", "nN", "*", 
                RowBox[{"3", "/", "4"}], "*", 
                RowBox[{
                 RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "]"}],
             "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "0", ",", 
             RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
           RowBox[{"PlotStyle", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"Red", ",", 
              RowBox[{"Thickness", "[", "0.01", "]"}]}], "}"}]}]}], "]"}], 
         ",", 
         RowBox[{"Plot", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Re", "[", 
             RowBox[{"ringWave", "[", 
              RowBox[{"x", ",", 
               RowBox[{"ddt", "*", "nN", "*", 
                RowBox[{"3", "/", "4"}], "*", 
                RowBox[{
                 RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "]"}],
             "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "0", ",", 
             RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
           RowBox[{"PlotStyle", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"Cyan", ",", 
              RowBox[{"Thickness", "[", "0.007", "]"}], ",", "Dashed"}], 
             "}"}]}]}], "]"}]}], "}"}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ";"}], "}"}], ","}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.650897596394082*^9, 3.650897596395741*^9}, {
   3.650897636317545*^9, 3.6508977179893093`*^9}, {3.650897774063499*^9, 
   3.6508978267332077`*^9}, 3.6508978600357018`*^9, {3.6508981321989717`*^9, 
   3.650898137632465*^9}, {3.656008521371941*^9, 3.656008589966757*^9}, {
   3.656008709168024*^9, 3.656008740686084*^9}}],

Cell[BoxData[
 RowBox[{"XX", "=", "3.1"}]], "Input",
 CellChangeTimes->{{3.6481570495518427`*^9, 3.6481570613929043`*^9}, 
   3.648160095242963*^9, {3.654003071946785*^9, 3.654003078010356*^9}, {
   3.654003230820519*^9, 3.654003253412388*^9}, 3.655641921975995*^9, 
   3.742228790661786*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"initWfuncPlot", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{"x", ",", "p", ",", 
        RowBox[{"0", "*", 
         RowBox[{"TT", "/", "3"}]}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"MeshFunctions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "11", "}"}]}], ",", 
     RowBox[{"MeshStyle", "\[Rule]", 
      RowBox[{"Directive", "[", " ", 
       RowBox[{"White", ",", 
        RowBox[{"Thickness", "[", "0.003", "]"}]}], "]"}]}], ",", 
     RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "TricoloreColorFunc"}], 
     RowBox[{"(*", "TricoloreColorFunc", "*)"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "32"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"pts", "=", 
   RowBox[{"Cases", "[", 
    RowBox[{"initWfuncPlot", ",", 
     RowBox[{"x_GraphicsComplex", "\[RuleDelayed]", 
      RowBox[{"First", "@", "x"}]}], ",", "Infinity"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"ListPointPlot3D", "[", "pts", "]"}], ";"}], "\n", 
 RowBox[{"maxWF", "=", 
  RowBox[{
   RowBox[{"Max", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"pts", ",", "1"}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], " ", ".999"}]}], "\n", 
 RowBox[{"minWF", "=", 
  RowBox[{"Min", "[", 
   RowBox[{
    RowBox[{"Flatten", "[", 
     RowBox[{"pts", ",", "1"}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.647874059847856*^9, 3.647874112368532*^9}, {
   3.6478741434668694`*^9, 3.6478741647112417`*^9}, {3.6478741975307093`*^9, 
   3.647874316911936*^9}, {3.647883432849091*^9, 3.647883433695364*^9}, {
   3.6478836630474863`*^9, 3.64788371934129*^9}, {3.647883984364443*^9, 
   3.647884120788754*^9}, {3.647884153587347*^9, 3.6478842091789618`*^9}, {
   3.647884260014555*^9, 3.647884371553238*^9}, {3.647884459601219*^9, 
   3.6478845010979433`*^9}, {3.647943646745854*^9, 3.647943648342964*^9}, {
   3.6479436806104107`*^9, 3.64794370569802*^9}, {3.647943745210697*^9, 
   3.647943777849147*^9}, {3.648157536285483*^9, 3.648157563194174*^9}, 
   3.6540033329786873`*^9, {3.654003595425962*^9, 3.6540037158376713`*^9}, 
   3.654021068111121*^9, {3.654022077911805*^9, 3.65402210388743*^9}, {
   3.654022712238564*^9, 3.6540227143770323`*^9}, {3.657267548508017*^9, 
   3.6572675587656727`*^9}, {3.742137816729684*^9, 3.742137817641077*^9}, {
   3.7421379191070023`*^9, 3.742137930319669*^9}, {3.7421379679239397`*^9, 
   3.742137968472039*^9}, {3.742138258186582*^9, 3.742138265872287*^9}, 
   3.7422957753893623`*^9, {3.742296486793662*^9, 3.7422964952675*^9}, 
   3.742296580422143*^9, {3.74229699774212*^9, 3.742297006416286*^9}, 
   3.742297438375352*^9, {3.7423075445615273`*^9, 3.742307571514824*^9}, {
   3.74230801938922*^9, 3.742308117863529*^9}, 3.742312214110147*^9}],

Cell[BoxData[
 RowBox[{"quantumVsClassicalPlot", "=", 
  RowBox[{"GraphicsGrid", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"initWfuncPlot", ",", 
       RowBox[{"Show", "[", 
        RowBox[{"initWfuncPlot", ",", 
         RowBox[{"ViewPoint", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"5", ",", 
            RowBox[{"-", "10"}], ",", 
            RowBox[{"-", "0"}]}], "}"}]}]}], "]"}]}], "}"}], "}"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "666"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.647874059847856*^9, 3.647874112368532*^9}, {
   3.6478741434668694`*^9, 3.6478741647112417`*^9}, {3.6478741975307093`*^9, 
   3.647874316911936*^9}, {3.647883432849091*^9, 3.647883433695364*^9}, {
   3.6478836630474863`*^9, 3.64788371934129*^9}, {3.647883984364443*^9, 
   3.647884120788754*^9}, {3.647884153587347*^9, 3.6478842091789618`*^9}, {
   3.647884260014555*^9, 3.647884371553238*^9}, {3.647884459601219*^9, 
   3.6478845010979433`*^9}, {3.647943646745854*^9, 3.647943648342964*^9}, {
   3.6479436806104107`*^9, 3.64794370569802*^9}, {3.647943745210697*^9, 
   3.647943777849147*^9}, {3.648157536285483*^9, 3.648157563194174*^9}, 
   3.6540033329786873`*^9, {3.654003595425962*^9, 3.6540037158376713`*^9}, 
   3.654021068111121*^9, {3.654022077911805*^9, 3.65402210388743*^9}, {
   3.654022712238564*^9, 3.6540227143770323`*^9}, {3.657267548508017*^9, 
   3.657267631850408*^9}, {3.6572678082986403`*^9, 3.657267824297627*^9}, {
   3.657270496611582*^9, 3.6572705082421103`*^9}, {3.6572706228903303`*^9, 
   3.657270666915155*^9}, 3.6572707651333303`*^9, {3.657271023661446*^9, 
   3.6572711128624067`*^9}, {3.657271362895479*^9, 3.657271365831451*^9}, {
   3.742324546517046*^9, 3.742324567562934*^9}}],

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{"export$Directoy", ",", 
     RowBox[{"ToString", "[", " ", "stateCASE", "]"}], ",", 
     "\"\<__smear__\>\"", ",", 
     RowBox[{"ToString", "[", 
      RowBox[{"N", "[", 
       RowBox[{"ringSmear", ",", "2"}], "]"}], "]"}], ",", "\"\<.png\>\""}], 
    "]"}], ",", "quantumVsClassicalPlot"}], "]"}]], "Input",
 CellChangeTimes->{{3.647874059847856*^9, 3.647874112368532*^9}, {
   3.6478741434668694`*^9, 3.6478741647112417`*^9}, {3.6478741975307093`*^9, 
   3.647874316911936*^9}, {3.647883432849091*^9, 3.647883433695364*^9}, {
   3.6478836630474863`*^9, 3.64788371934129*^9}, {3.647883984364443*^9, 
   3.647884120788754*^9}, {3.647884153587347*^9, 3.6478842091789618`*^9}, {
   3.647884260014555*^9, 3.647884371553238*^9}, {3.647884459601219*^9, 
   3.6478845010979433`*^9}, {3.647943646745854*^9, 3.647943648342964*^9}, {
   3.6479436806104107`*^9, 3.64794370569802*^9}, {3.647943745210697*^9, 
   3.647943777849147*^9}, {3.648157536285483*^9, 3.648157563194174*^9}, 
   3.6540033329786873`*^9, {3.654003595425962*^9, 3.6540037158376713`*^9}, 
   3.654021068111121*^9, {3.654022077911805*^9, 3.65402210388743*^9}, {
   3.654022712238564*^9, 3.6540227143770323`*^9}, {3.657267548508017*^9, 
   3.657267631850408*^9}, {3.6572678082986403`*^9, 3.657267824297627*^9}, {
   3.657270496611582*^9, 3.6572705082421103`*^9}, {3.6572706228903303`*^9, 
   3.657270666915155*^9}, {3.6572707651333303`*^9, 3.65727080382154*^9}, 
   3.657270847951461*^9, {3.6572709695471*^9, 3.657270972547859*^9}, {
   3.657271706069788*^9, 3.6572717615317707`*^9}, 3.657271935619981*^9}],

Cell[BoxData[
 RowBox[{"initWfuncPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"initWfuncPlot", ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"x", ",", "p", ",", 
       RowBox[{"\"\<  \>\"", "W"}]}], "}"}]}], ",", 
    RowBox[{"Axes", "\[Rule]", "False"}], ",", 
    RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"20", ",", "Black", ",", "Bold"}], "]"}]}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "111"}], ",", 
    RowBox[{"TicksStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"White", ",", "White", ",", "White"}], "}"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.653980141917246*^9, 3.6539802427872*^9}, {
   3.65398029477639*^9, 3.653980315037592*^9}, {3.654003320970912*^9, 
   3.654003345995899*^9}, {3.654015014103475*^9, 3.654015027502697*^9}, {
   3.654019092654346*^9, 3.654019097134405*^9}, 3.654020385769669*^9, {
   3.654022127444009*^9, 3.6540221542681828`*^9}, {3.654022185546664*^9, 
   3.6540222173915863`*^9}, {3.654022309345478*^9, 3.654022311335836*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Export", "[", 
    RowBox[{
    "\"\</home/ole/Shared/Open/AA/Wignerflow/Kerr/Mathematica/initWfuncPlot.\
pdf\>\"", ",", "initWfuncPlot", ",", 
     RowBox[{"ImageResolution", "\[Rule]", "300"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Export", "[", 
    RowBox[{
    "\"\</home/ole/Shared/Open/AA/Wignerflow/Kerr/Mathematica/wfuncPlot.eps\>\
\"", ",", "wfuncPlot", ",", 
     RowBox[{"ImageResolution", "\[Rule]", "300"}]}], "]"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.653937744170443*^9, 3.6539378011017227`*^9}, {
  3.6539378383979607`*^9, 3.653937951455954*^9}, {3.65393808757485*^9, 
  3.6539380879202137`*^9}, {3.6539381627447233`*^9, 3.65393819228283*^9}, {
  3.6539382899847403`*^9, 3.653938310549165*^9}, {3.653938354058434*^9, 
  3.6539384077031727`*^9}, {3.653938517689156*^9, 3.653938551933887*^9}, {
  3.653977268025931*^9, 3.653977275808716*^9}, {3.653980342252273*^9, 
  3.653980378106472*^9}, {3.654003356067274*^9, 3.654003360345704*^9}, {
  3.654020516670911*^9, 3.65402052008887*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"tt", "=", 
   RowBox[{"TT", "*", "0.4"}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"tt", "=", "60"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"XX", "=", "2.651"}]}], "Input",
 CellChangeTimes->{
  3.647000109725974*^9, 3.647782070539196*^9, 3.647945536946357*^9, 
   3.6479457980431957`*^9, {3.648157093560257*^9, 3.648157095928442*^9}, {
   3.648157126312725*^9, 3.648157152975025*^9}, {3.648159218043338*^9, 
   3.648159228820607*^9}, 3.6481592994455423`*^9, 3.6481593436080303`*^9, 
   3.64815937973285*^9, {3.648319606292104*^9, 3.64831961543438*^9}, 
   3.6483198253195457`*^9, 3.6483271727755423`*^9, {3.6483567547017527`*^9, 
   3.64835676842693*^9}, {3.6483570421242437`*^9, 3.648357043061283*^9}, {
   3.648357088722649*^9, 3.648357143618578*^9}, 3.648357187000828*^9, {
   3.64835770424432*^9, 3.648357720727326*^9}, {3.6538263202535458`*^9, 
   3.6538263301372643`*^9}, {3.653977442988081*^9, 3.653977487836235*^9}, {
   3.6541043822721863`*^9, 3.654104437182547*^9}, {3.6556421656867323`*^9, 
   3.655642169753674*^9}, {3.742052914106802*^9, 3.742053003738249*^9}, {
   3.742053044035529*^9, 3.74205306843369*^9}, {3.7422279540354548`*^9, 
   3.7422279549397573`*^9}, 3.742231660051909*^9, {3.7423114679456787`*^9, 
   3.742311469990609*^9}, {3.742340903670061*^9, 3.7423409128124237`*^9}, 
   3.742742806169732*^9, {3.7427428590106783`*^9, 3.742742885462966*^9}, 
   3.74274299208*^9, 3.742743069363916*^9, {3.742743773116208*^9, 
   3.7427437733772097`*^9}, {3.742743810099161*^9, 3.742743811811788*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"plotWF", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"MeshFunctions", "->", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "11", "}"}]}], ",", 
     RowBox[{"MeshStyle", "\[Rule]", 
      RowBox[{"Directive", "[", " ", 
       RowBox[{"White", ",", 
        RowBox[{"Thickness", "[", "0.0035", "]"}]}], "]"}]}], ",", 
     RowBox[{"ColorFunctionScaling", "->", "False"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "TricoloreColorFunc"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "43"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pts", "=", 
   RowBox[{"Cases", "[", 
    RowBox[{"plotWF", ",", 
     RowBox[{"x_GraphicsComplex", "\[RuleDelayed]", 
      RowBox[{"First", "@", "x"}]}], ",", "Infinity"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"ListPointPlot3D", "[", "pts", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"maxWF", "=", 
   RowBox[{
    RowBox[{"Max", "[", 
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{"pts", ",", "1"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], ".999"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"minWF", "=", 
   RowBox[{"Min", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"pts", ",", "1"}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{"Show", "[", 
  RowBox[{"plotWF", ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Min", "[", 
       RowBox[{
        RowBox[{"Flatten", "[", 
         RowBox[{"pts", ",", "1"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], ",", "maxWF"}], 
     "}"}]}], ",", 
   RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
   RowBox[{"Axes", "\[Rule]", "False"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"x", ",", "p", ",", "W"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.647000109725974*^9, 3.647782070539196*^9, 3.647945536946357*^9, 
   3.6479457980431957`*^9, {3.648157093560257*^9, 3.648157095928442*^9}, {
   3.648157126312725*^9, 3.648157152975025*^9}, {3.648159218043338*^9, 
   3.648159228820607*^9}, 3.6481592994455423`*^9, 3.6481593436080303`*^9, 
   3.64815937973285*^9, {3.648319606292104*^9, 3.64831961543438*^9}, 
   3.6483198253195457`*^9, 3.6483271727755423`*^9, {3.6483567547017527`*^9, 
   3.64835676842693*^9}, {3.6483570421242437`*^9, 3.648357043061283*^9}, {
   3.648357088722649*^9, 3.648357143618578*^9}, 3.648357187000828*^9, {
   3.64835770424432*^9, 3.648357720727326*^9}, 3.6538263202535458`*^9, 
   3.742138038851313*^9, {3.742138320154148*^9, 3.742138327611657*^9}, {
   3.742144967742916*^9, 3.742145015374515*^9}, {3.74221305202864*^9, 
   3.742213061114665*^9}, 3.742295777225556*^9, 3.742296582412019*^9, 
   3.742297070731251*^9, 3.7422974383500843`*^9, 3.7422978306656713`*^9, {
   3.742297882202826*^9, 3.742297885481818*^9}, 3.742297978936472*^9, 
   3.7423081756052837`*^9, {3.742312126444891*^9, 3.742312169630076*^9}, 
   3.742312987980901*^9}],

Cell[BoxData[
 RowBox[{"classicalWFplot", "=", 
  RowBox[{"ContourPlot", "[", 
   RowBox[{
    RowBox[{"Re", "[", 
     RowBox[{"WignerFunctionN", "[", 
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", "*", "p"}]}], ")"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "+", 
                RowBox[{"p", "^", "2"}]}], ")"}], "*", 
              RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
        "]"}], ",", 
       RowBox[{"Im", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", "*", "p"}]}], ")"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "+", 
                RowBox[{"p", "^", "2"}]}], ")"}], "*", 
              RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
        "]"}], ",", "0"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"p", ",", 
      RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
    RowBox[{"ColorFunction", "\[Rule]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Abs", "[", "#1", "]"}], ">", 
          RowBox[{"10", "^", 
           RowBox[{"(", 
            RowBox[{"-", "7"}], ")"}]}]}], ",", "White", ",", "Red"}], "]"}], 
       "&"}], ")"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.648158528228737*^9, 3.648158562221519*^9}, {
  3.6481585962231894`*^9, 3.6481586443363447`*^9}, {3.648158679360386*^9, 
  3.648158714246237*^9}, {3.648357632609377*^9, 3.648357639109188*^9}, {
  3.6483577001420183`*^9, 3.6483577012376003`*^9}}],

Cell[BoxData[{
 RowBox[{"XX", "=", "3.1"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"classicalProbDensityPlot", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "p"}]}], ")"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x", "^", "2"}], "+", 
                 RowBox[{"p", "^", "2"}]}], ")"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
         "]"}], ",", 
        RowBox[{"Im", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "p"}]}], ")"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x", "^", "2"}], "+", 
                 RowBox[{"p", "^", "2"}]}], ")"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
         "]"}], ",", "0"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"MeshStyle", "\[Rule]", 
      RowBox[{"Directive", "[", " ", 
       RowBox[{"White", ",", 
        RowBox[{"Thickness", "[", "0.003", "]"}]}], "]"}]}], ",", 
     RowBox[{"ColorFunctionScaling", "->", "False"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", 
      RowBox[{"86", "+", "81"}]}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "1"}], ",", 
     RowBox[{"Axes", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], " ", ",", 
     RowBox[{"MeshFunctions", "->", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "11", "}"}]}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"x", ",", "p", ",", "\[Rho]"}], "}"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"15", ",", "Black", ",", "Bold"}], "]"}]}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "TricoloreColorFunc"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.648158528228737*^9, 3.648158562221519*^9}, {
   3.6481585962231894`*^9, 3.6481586443363447`*^9}, {3.648158679360386*^9, 
   3.648158750441286*^9}, 3.6481593697093353`*^9, {3.648160105049062*^9, 
   3.648160105740308*^9}, 3.648160196576582*^9, 3.648160725146158*^9, 
   3.653826397465179*^9, {3.653826455273937*^9, 3.653826468835475*^9}, {
   3.6538265104339523`*^9, 3.6538265326134567`*^9}, 3.653826589371234*^9, {
   3.6538266649826736`*^9, 3.653826667782432*^9}, 3.6539385665219727`*^9, 
   3.65393906725747*^9, 3.653980397167651*^9, {3.653980428063712*^9, 
   3.6539804327866993`*^9}, 3.742138039782545*^9, 3.742138431455933*^9, {
   3.742212673512568*^9, 3.7422126784418716`*^9}, {3.7422279681962433`*^9, 
   3.7422279799561*^9}, {3.742228955674879*^9, 3.742228956682856*^9}, {
   3.742229858851469*^9, 3.7422298932988033`*^9}, 3.742295548326805*^9, 
   3.742295778462696*^9, 3.7422965852309837`*^9, 3.742297073022677*^9, 
   3.7422974383588247`*^9, 3.742298010441639*^9, 3.742308175537159*^9, 
   3.7423122142736464`*^9, {3.7427438266900387`*^9, 3.742743833840502*^9}}],

Cell[BoxData[
 RowBox[{"classicalProbDensityPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"classicalProbDensityPlot", ",", 
    RowBox[{"ViewPoint", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"3", ",", 
       RowBox[{"-", "6"}], ",", "6"}], "}"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<x  \>\"", ",", "Italic"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\< p\>\"", ",", "Italic"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<  \[Rho]\\n\\n\>\"", ",", "Italic"}], "]"}]}], "}"}]}], 
    ",", "\[IndentingNewLine]", 
    RowBox[{"Axes", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], ",", 
    RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"30", ",", "Black", ",", "Bold"}], "]"}]}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.6538266132166557`*^9, 3.653826687208727*^9}, {
   3.653937713230644*^9, 3.6539377283837147`*^9}, {3.653938463273615*^9, 
   3.6539384987609577`*^9}, 3.653938603903137*^9, 3.653938681020383*^9, {
   3.653938799528965*^9, 3.65393881397796*^9}, {3.653939000572496*^9, 
   3.653939025962329*^9}, {3.65393916817523*^9, 3.653939191443952*^9}, {
   3.653939250950494*^9, 3.653939285680676*^9}, {3.653980504536561*^9, 
   3.653980597548603*^9}, {3.6539806626249857`*^9, 3.653980696120268*^9}, {
   3.653980824142436*^9, 3.653980824402266*^9}, 3.6540216415001*^9, {
   3.742212692974655*^9, 3.742212694460801*^9}, {3.742227720933189*^9, 
   3.7422278295885963`*^9}, {3.742228907929948*^9, 3.742228908290687*^9}, {
   3.7422294018208933`*^9, 3.7422294936989183`*^9}, {3.7422295823302813`*^9, 
   3.742229627196534*^9}, 3.742231567983062*^9}],

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{
    "export$Directoy", ",", "\"\<classicalProbDensityPlot_(2).pdf\>\""}], 
    "]"}], ",", "classicalProbDensityPlot", ",", 
   RowBox[{"ImageResolution", "\[Rule]", "300"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.653937744170443*^9, 3.6539378011017227`*^9}, {
   3.6539378383979607`*^9, 3.653937951455954*^9}, {3.65393808757485*^9, 
   3.6539380879202137`*^9}, {3.6539381627447233`*^9, 3.65393819228283*^9}, {
   3.6539382899847403`*^9, 3.653938310549165*^9}, {3.653938354058434*^9, 
   3.6539384077031727`*^9}, {3.653938517689156*^9, 3.653938551933887*^9}, {
   3.65398079947305*^9, 3.653980811116146*^9}, {3.657453724127747*^9, 
   3.657453732293494*^9}, 3.742051811512761*^9, {3.742309287707466*^9, 
   3.74230929137821*^9}, 3.74230944782478*^9}],

Cell[BoxData[
 RowBox[{"XX", "=", "2.651"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"circTable", "=", 
   RowBox[{"Evaluate", "@", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"ParametricPlot3D", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"R", "*", 
           RowBox[{"Sin", "[", "u", "]"}]}], ",", 
          RowBox[{"R", "*", 
           RowBox[{"Cos", "[", "u", "]"}]}], ",", "maxWF"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"u", ",", "0", ",", 
          RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{"Directive", "[", 
          RowBox[{
           RowBox[{"RGBColor", "[", 
            RowBox[{
             RowBox[{"1", "-", "R"}], ",", 
             RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], ",", 
           RowBox[{"Thickness", "[", "0.005", "]"}]}], "]"}]}], ",", 
        RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"R", ",", "0.3", ",", "3.0", ",", "0.325"}], "}"}]}], 
     "]"}]}]}], ";", 
  RowBox[{"circTable", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Evaluate", "@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"ParametricPlot3D", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"R", "*", 
             RowBox[{"Sin", "[", "u", "]"}]}], ",", 
            RowBox[{"R", "*", 
             RowBox[{"Cos", "[", "u", "]"}]}], ",", "maxWF"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"u", ",", "0", ",", 
            RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"Directive", "[", 
            RowBox[{
             RowBox[{"RGBColor", "[", 
              RowBox[{
               RowBox[{"1", "-", "R"}], ",", 
               RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], ",", 
             RowBox[{"Thickness", "[", "0.005", "]"}]}], "]"}]}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"R", ",", "0.3", ",", "3.0", ",", "0.325"}], "}"}]}], 
       "]"}]}], ",", 
     RowBox[{"Evaluate", "@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"ParametricPlot3D", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"R", "*", 
             RowBox[{"Sin", "[", "u", "]"}]}], ",", 
            RowBox[{"R", "*", 
             RowBox[{"Cos", "[", "u", "]"}]}], ",", "maxWF"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"u", ",", "0", ",", 
            RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
          RowBox[{"ColorFunction", "->", 
           RowBox[{"Function", "[", 
            RowBox[{
             RowBox[{"{", "u", "}"}], ",", 
             RowBox[{"Hue", "[", "u", "]"}]}], "]"}]}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"R", ",", "RR", ",", "RR", ",", "0"}], "}"}]}], "]"}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.647638732469612*^9, 3.647638739359915*^9}, 
   3.6478661459964323`*^9, {3.647882937802672*^9, 3.647882953916353*^9}, {
   3.6478830346203747`*^9, 3.647883035129428*^9}, 3.6479436088338413`*^9, 
   3.6479438067579117`*^9, {3.6479461875307817`*^9, 3.6479462258032293`*^9}, {
   3.647946916371418*^9, 3.647946947241912*^9}, {3.647947125312501*^9, 
   3.647947129139003*^9}, 3.647948231910965*^9, {3.647949334456217*^9, 
   3.647949337276479*^9}, {3.647949389344603*^9, 3.647949398909251*^9}, {
   3.6479495254138327`*^9, 3.6479495266923237`*^9}, 3.6479495909939337`*^9, {
   3.64795055112781*^9, 3.647950566600129*^9}, {3.6479509114934683`*^9, 
   3.6479509159101152`*^9}, {3.6479539788903303`*^9, 3.647953990502781*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunction", "[", 
       RowBox[{"x", ",", "p", ",", 
        RowBox[{"TT", "*", "0"}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"ViewPoint", "\[Rule]", "VuPoi"}], ",", 
     RowBox[{"MeshFunctions", "->", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "11", "}"}]}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<TemperatureMap\>\""}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "ZZ"}], ",", "ZZ"}], "}"}]}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "numberOfPlotPoints"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}], "//", "Timing"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.615332338682863*^9, 3.6153323671264963`*^9}, {
   3.6153708404981537`*^9, 3.6153708442947683`*^9}, {3.615370993774354*^9, 
   3.6153709970605383`*^9}, {3.615371503594904*^9, 3.615371513169588*^9}, {
   3.615371566099598*^9, 3.6153715845516644`*^9}, {3.6153716985333223`*^9, 
   3.615371700155863*^9}, {3.615371792539176*^9, 3.615371794326886*^9}, {
   3.61537795545512*^9, 3.61537798494068*^9}, {3.6153780494292316`*^9, 
   3.615378092443664*^9}, 3.615378164538499*^9, {3.61537826459508*^9, 
   3.61537826653004*^9}, {3.615379816338554*^9, 3.615379823278825*^9}, {
   3.6153804154286327`*^9, 3.615380431346485*^9}, {3.615380908263824*^9, 
   3.615381002835142*^9}, {3.615577431830936*^9, 3.615577507511448*^9}, {
   3.615577657622074*^9, 3.615577690526105*^9}, 3.615577793267749*^9, {
   3.615577838637783*^9, 3.61557783958727*^9}, {3.615577900895199*^9, 
   3.615577905978784*^9}, {3.615582278512148*^9, 3.6155822838313217`*^9}, 
   3.615582393374818*^9, 3.615582565462751*^9, 3.615634786415193*^9, {
   3.6156398594325733`*^9, 3.61563990714559*^9}, 3.6156400083521547`*^9, {
   3.615640897890258*^9, 3.615640905313417*^9}, 3.615717823245494*^9, 
   3.615718472574972*^9, {3.61571850902551*^9, 3.615718513623602*^9}, {
   3.615718630466916*^9, 3.615718637460788*^9}, {3.6157188495094976`*^9, 
   3.6157188790367727`*^9}, {3.61571890921705*^9, 3.6157190656980677`*^9}, {
   3.615726320880335*^9, 3.615726371831237*^9}, {3.6157597966277122`*^9, 
   3.615759806308758*^9}, {3.615760537298394*^9, 3.615760539460875*^9}, {
   3.6157605754819813`*^9, 3.6157605989877567`*^9}, {3.615760669083221*^9, 
   3.615760678246271*^9}, {3.615760715064034*^9, 3.615760937770069*^9}, 
   3.615762128428687*^9, {3.615762226031069*^9, 3.6157622307856207`*^9}, {
   3.6160069364310207`*^9, 3.616007008122786*^9}, {3.616007161248086*^9, 
   3.616007292949643*^9}, {3.6160075615828733`*^9, 3.616007573991129*^9}, {
   3.616007606055682*^9, 3.616007607324213*^9}, 3.616043426011903*^9, {
   3.616043858617423*^9, 3.616043885096764*^9}, {3.6160439270698957`*^9, 
   3.616043936827976*^9}, 3.616043970825333*^9, {3.616044039486065*^9, 
   3.6160440424251337`*^9}, 3.616044261807308*^9, {3.616044294079385*^9, 
   3.616044334541947*^9}, {3.616044399698579*^9, 3.616044400344762*^9}, {
   3.646530671836835*^9, 3.646530672700842*^9}, {3.646554201008363*^9, 
   3.646554205319046*^9}, 3.7422974383656683`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"wfuncPlot2", "=", 
   RowBox[{"Show", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Show", "[", 
       RowBox[{"plotWF", ",", 
        RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
        RowBox[{"Axes", "\[Rule]", "False"}], ",", 
        RowBox[{"ImageSize", "\[Rule]", "666"}]}], "]"}], ",", 
      RowBox[{"ParametricPlot3D", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"RR", "*", 
           RowBox[{"Sin", "[", "u", "]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "RR"}], "*", 
           RowBox[{"Cos", "[", "u", "]"}]}], ",", 
          RowBox[{"0.002", "+", 
           RowBox[{"Re", "[", 
            RowBox[{"WignerFunctionN", "[", 
             RowBox[{
              RowBox[{"RR", "*", 
               RowBox[{"Sin", "[", "u", "]"}]}], ",", 
              RowBox[{
               RowBox[{"-", "RR"}], "*", 
               RowBox[{"Cos", "[", "u", "]"}]}], ",", "tt"}], "]"}], 
            "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"u", ",", "0", ",", 
          RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
        RowBox[{"ColorFunction", "->", 
         RowBox[{"Function", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
           RowBox[{"Darker", "[", "Green", "]"}]}], "]"}]}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{"Thickness", "[", "0.02", "]"}]}], ",", 
        RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
        RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}]}], "}"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{"wfuncPlot2", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"wfuncPlot2", ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<      x\>\"", ",", "Italic"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<p\>\"", ",", "Italic"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<W\\n\>\"", ",", "Italic"}], "]"}]}], "}"}]}], ",", 
    RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"50", ",", "Black", ",", "Bold"}], "]"}]}], ",", 
    RowBox[{"ViewPoint", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"12", ",", 
       RowBox[{"-", "10"}], ",", "14"}], "}"}]}], ",", 
    RowBox[{"Axes", "\[Rule]", "True"}], ",", 
    RowBox[{"TicksStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Directive", "[", 
        RowBox[{"White", ",", "12"}], "]"}], ",", 
       RowBox[{"Directive", "[", 
        RowBox[{"White", ",", "12"}], "]"}], ",", "White"}], "}"}]}]}], 
   "]"}]}], "\n", 
 RowBox[{
  RowBox[{"bImage", "=", 
   RowBox[{"GraphicsRow", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Show", "[", 
        RowBox[{
         RowBox[{"ImageCrop", "[", "wfuncPlot2", "]"}], ",", 
         RowBox[{"ImageSize", "\[Rule]", "1300"}]}], "]"}], ",", 
       RowBox[{"Show", "[", 
        RowBox[{"ringPlot", ",", 
         RowBox[{"ImageSize", "\[Rule]", "2900"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"-", "800"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "4444"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{"export$Directoy", ",", "\"\<Fig_2.pdf\>\""}], "]"}], ",", 
   RowBox[{"ImageCrop", "[", "bImage", "]"}], ",", 
   RowBox[{"ImageResolution", "\[Rule]", "900"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{"export$Directoy", ",", "\"\<Fig_2.pdf\>\""}], "]"}], ",", 
   "bImage", ",", 
   RowBox[{"ImageResolution", "\[Rule]", "900"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6485590465219183`*^9, 3.648559053111343*^9}, {
   3.648559092752021*^9, 3.648559137045835*^9}, {3.648559177476801*^9, 
   3.648559239190995*^9}, {3.648559419643278*^9, 3.6485594487395287`*^9}, {
   3.648559546257621*^9, 3.648559637553299*^9}, {3.6485598615167418`*^9, 
   3.648559866302928*^9}, {3.648559920029509*^9, 3.648559933644603*^9}, {
   3.648559966188198*^9, 3.6485600527773447`*^9}, 3.648560083323977*^9, {
   3.6485601693110437`*^9, 3.648560186584194*^9}, {3.648560218421454*^9, 
   3.648560266533884*^9}, {3.6485603124214582`*^9, 3.648560314380642*^9}, {
   3.6486362258301573`*^9, 3.6486363126805353`*^9}, {3.653976857226797*^9, 
   3.653976925766159*^9}, {3.653976985327063*^9, 3.653977054857614*^9}, {
   3.653977208017205*^9, 3.6539772268180323`*^9}, {3.653977314199946*^9, 
   3.653977316081292*^9}, 3.653977353327655*^9, {3.653977614497242*^9, 
   3.6539778553753366`*^9}, {3.653977907325851*^9, 3.653977957610896*^9}, {
   3.653978094679985*^9, 3.653978120972522*^9}, {3.653978176945641*^9, 
   3.653978191822813*^9}, {3.653979626745661*^9, 3.653979627450313*^9}, {
   3.653980124319441*^9, 3.6539801266730413`*^9}, 3.653980258482604*^9, {
   3.6541067244661016`*^9, 3.654106759865501*^9}, 3.654106877345358*^9, {
   3.654106985537045*^9, 3.654107015710679*^9}, 3.6541070457752542`*^9, {
   3.654107108242694*^9, 3.654107244987192*^9}, 3.654107357889427*^9, {
   3.654107706644525*^9, 3.654107708359571*^9}, 3.654341087318555*^9, {
   3.654341209571054*^9, 3.6543412584386587`*^9}, {3.654341318631177*^9, 
   3.654341320942432*^9}, {3.6543414618046293`*^9, 3.65434146577387*^9}, {
   3.6543415058199663`*^9, 3.654341531799667*^9}, {3.6543415628065643`*^9, 
   3.654341576995955*^9}, 3.654341613082398*^9, {3.654341644405992*^9, 
   3.654341646264318*^9}, {3.65434172897412*^9, 3.654341741602716*^9}, {
   3.654341808505887*^9, 3.654341813599106*^9}, 3.6543418553294477`*^9, 
   3.6544273045704947`*^9, {3.657452149244158*^9, 3.657452150826066*^9}, {
   3.657452277711927*^9, 3.657452278867517*^9}, 3.742138738098597*^9, {
   3.742138995400206*^9, 3.742138998331518*^9}, {3.74213903071587*^9, 
   3.742139063903084*^9}, {3.742140270672511*^9, 3.7421402716024017`*^9}, {
   3.742140362636531*^9, 3.742140405859866*^9}, {3.7421405002486687`*^9, 
   3.742140500512911*^9}, {3.7421424778588257`*^9, 3.7421425054161377`*^9}, {
   3.742142599796652*^9, 3.7421426124441643`*^9}, {3.7421426756611013`*^9, 
   3.742142675945744*^9}, {3.742142768112966*^9, 3.742142768627222*^9}, {
   3.742142825387662*^9, 3.742142852985085*^9}, {3.742142913942569*^9, 
   3.7421429570837317`*^9}, 3.742142987434577*^9, 3.742144334569034*^9, {
   3.742144368383478*^9, 3.742144369620262*^9}, {3.742144457882986*^9, 
   3.7421444860234337`*^9}, 3.742144521787504*^9, 3.74214462127956*^9, {
   3.742144662385795*^9, 3.7421446875489407`*^9}, {3.7421447179798203`*^9, 
   3.7421447949831247`*^9}, {3.742144833253914*^9, 3.742144851605036*^9}, {
   3.742144882081992*^9, 3.74214493464627*^9}, 3.742145056654104*^9, {
   3.74214511207267*^9, 3.7421452516805964`*^9}, {3.742210874611397*^9, 
   3.742210897631857*^9}, {3.742211457943129*^9, 3.742211504781809*^9}, {
   3.74221291567918*^9, 3.742212934043833*^9}, {3.742213104616263*^9, 
   3.742213125977688*^9}, {3.742213191374324*^9, 3.7422131987526207`*^9}, 
   3.742227706462267*^9, {3.7422980333397303`*^9, 3.742298034969694*^9}, {
   3.742299083066085*^9, 3.742299107168294*^9}, {3.742299419522505*^9, 
   3.74229949349971*^9}, 3.742309302346685*^9, 3.742309422832943*^9, {
   3.7423101222724237`*^9, 3.74231017533114*^9}, {3.742310208695114*^9, 
   3.7423102510826387`*^9}, {3.742310521765566*^9, 3.742310597867312*^9}, {
   3.7423106372846947`*^9, 3.742310661352025*^9}, 3.742310833392308*^9, {
   3.742311007982957*^9, 3.7423110246647387`*^9}, {3.742311060145501*^9, 
   3.742311060410727*^9}, 3.742311093126815*^9, {3.742311149202343*^9, 
   3.742311149671795*^9}, {3.742311183957704*^9, 3.742311223424152*^9}, 
   3.742311358228778*^9, {3.7423115442909613`*^9, 3.742311597534885*^9}, {
   3.742311636707163*^9, 3.742311657834074*^9}, 3.7423117660827293`*^9, 
   3.742312934293977*^9, 3.742312967053672*^9, {3.74233421779443*^9, 
   3.742334233949744*^9}, {3.742743271819008*^9, 3.7427434006463423`*^9}, {
   3.742743677544162*^9, 3.742743710279992*^9}, {3.742744178248262*^9, 
   3.742744188502851*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"plotWF", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"MeshFunctions", "->", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "11", "}"}]}], ",", 
     RowBox[{"MeshStyle", "\[Rule]", 
      RowBox[{"Directive", "[", " ", 
       RowBox[{"White", ",", 
        RowBox[{"Thickness", "[", "0.003", "]"}]}], "]"}]}], ",", 
     RowBox[{"ColorFunctionScaling", "->", "False"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "TricoloreColorFunc"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "43"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6485590465219183`*^9, 3.648559053111343*^9}, {
   3.648559092752021*^9, 3.648559137045835*^9}, {3.648559177476801*^9, 
   3.648559239190995*^9}, {3.648559419643278*^9, 3.6485594487395287`*^9}, {
   3.648559546257621*^9, 3.648559637553299*^9}, {3.6485598615167418`*^9, 
   3.648559866302928*^9}, {3.648559920029509*^9, 3.648559933644603*^9}, {
   3.648559966188198*^9, 3.6485600527773447`*^9}, 3.648560083323977*^9, {
   3.6485601693110437`*^9, 3.648560186584194*^9}, {3.648560218421454*^9, 
   3.648560266533884*^9}, {3.6485603124214582`*^9, 3.648560314380642*^9}, {
   3.6486362258301573`*^9, 3.6486363126805353`*^9}, {3.653976857226797*^9, 
   3.653976925766159*^9}, {3.653976985327063*^9, 3.653977054857614*^9}, {
   3.653977208017205*^9, 3.6539772268180323`*^9}, {3.653977314199946*^9, 
   3.653977316081292*^9}, 3.653977353327655*^9, {3.653977614497242*^9, 
   3.6539778553753366`*^9}, {3.653977907325851*^9, 3.653977957610896*^9}, {
   3.653978094679985*^9, 3.653978120972522*^9}, {3.653978176945641*^9, 
   3.653978191822813*^9}, {3.653979626745661*^9, 3.653979627450313*^9}, {
   3.653980124319441*^9, 3.6539801266730413`*^9}, 3.653980258482604*^9, {
   3.6541067244661016`*^9, 3.654106759865501*^9}, 3.654106877345358*^9, {
   3.654106985537045*^9, 3.654107015710679*^9}, 3.6541070457752542`*^9, {
   3.654107108242694*^9, 3.654107244987192*^9}, 3.654107357889427*^9, {
   3.654107706644525*^9, 3.654107708359571*^9}, 3.654341087318555*^9, {
   3.654341209571054*^9, 3.6543412584386587`*^9}, {3.654341318631177*^9, 
   3.654341320942432*^9}, {3.6543414618046293`*^9, 3.65434146577387*^9}, {
   3.6543415058199663`*^9, 3.654341531799667*^9}, {3.6543415628065643`*^9, 
   3.654341576995955*^9}, 3.654341613082398*^9, {3.654341644405992*^9, 
   3.654341646264318*^9}, {3.65434172897412*^9, 3.654341741602716*^9}, {
   3.654341808505887*^9, 3.654341813599106*^9}, 3.6543418553294477`*^9, 
   3.6544273045704947`*^9, {3.657452149244158*^9, 3.657452150826066*^9}, {
   3.657452277711927*^9, 3.657452278867517*^9}, 3.742138738098597*^9, {
   3.742138995400206*^9, 3.742138998331518*^9}, {3.74213903071587*^9, 
   3.742139063903084*^9}, {3.742140270672511*^9, 3.7421402716024017`*^9}, {
   3.742140362636531*^9, 3.742140405859866*^9}, {3.7421405002486687`*^9, 
   3.742140500512911*^9}, {3.7421424778588257`*^9, 3.7421425054161377`*^9}, {
   3.742142599796652*^9, 3.7421426124441643`*^9}, {3.7421426756611013`*^9, 
   3.742142675945744*^9}, {3.742142768112966*^9, 3.742142768627222*^9}, {
   3.742142825387662*^9, 3.742142852985085*^9}, {3.742142913942569*^9, 
   3.7421429570837317`*^9}, 3.742142987434577*^9, 3.742144334569034*^9, {
   3.742144368383478*^9, 3.742144369620262*^9}, {3.742144457882986*^9, 
   3.7421444860234337`*^9}, 3.742144521787504*^9, 3.74214462127956*^9, {
   3.742144662385795*^9, 3.7421446875489407`*^9}, {3.7421447179798203`*^9, 
   3.7421447949831247`*^9}, {3.742144833253914*^9, 3.742144851605036*^9}, {
   3.742144882081992*^9, 3.74214493464627*^9}, 3.742145056654104*^9, {
   3.74214511207267*^9, 3.7421452516805964`*^9}, {3.742210874611397*^9, 
   3.742210897631857*^9}, {3.742211457943129*^9, 3.742211504781809*^9}, {
   3.74221291567918*^9, 3.742212934043833*^9}, {3.742213104616263*^9, 
   3.742213125977688*^9}, {3.742213191374324*^9, 3.7422131987526207`*^9}, 
   3.742227706462267*^9, {3.7422980333397303`*^9, 3.742298034969694*^9}, {
   3.742299083066085*^9, 3.742299107168294*^9}, {3.742299419522505*^9, 
   3.74229949349971*^9}, 3.742309302346685*^9, 3.742309422832943*^9, {
   3.7423101222724237`*^9, 3.74231017533114*^9}, {3.742310208695114*^9, 
   3.7423102510826387`*^9}, {3.742310521765566*^9, 3.742310597867312*^9}, {
   3.7423106372846947`*^9, 3.742310661352025*^9}, 3.742310833392308*^9, {
   3.742311007982957*^9, 3.7423110246647387`*^9}, {3.742311060145501*^9, 
   3.742311060410727*^9}, 3.742311093126815*^9, {3.742311149202343*^9, 
   3.742311149671795*^9}, {3.742311183957704*^9, 3.742311223424152*^9}, 
   3.742311358228778*^9, {3.7423115442909613`*^9, 3.742311597534885*^9}, {
   3.742311636707163*^9, 3.742311657834074*^9}, 3.7423117660827293`*^9, 
   3.7423129444420843`*^9, {3.742313026580103*^9, 3.742313048793202*^9}}],

Cell[BoxData[
 RowBox[{"wfuncPlot2", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Show", "[", 
      RowBox[{"plotWF", ",", 
       RowBox[{"LabelStyle", "\[Rule]", 
        RowBox[{"Directive", "[", 
         RowBox[{"30", ",", "Black", ",", "Bold"}], "]"}]}], ",", 
       RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
       RowBox[{"Axes", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], " ", ",", 
       RowBox[{"AxesEdge", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}]}], "}"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Ticks", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "0", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "0", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0.1", ",", "0.2"}], "}"}]}], "}"}]}], ",", 
       RowBox[{"AxesStyle", "\[Rule]", "Black"}], ",", "\[IndentingNewLine]", 
       
       RowBox[{"AxesLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<x  \>\"", ",", "Italic"}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<   p\>\"", ",", "Italic"}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<W\\n\\n\\n\>\"", ",", "Italic"}], "]"}]}], "}"}]}], 
       ",", 
       RowBox[{"LabelStyle", "\[Rule]", 
        RowBox[{"Directive", "[", 
         RowBox[{"15", ",", "Black", ",", "Bold"}], "]"}]}]}], "]"}], ",", 
     RowBox[{"ParametricPlot3D", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"RR", "*", 
          RowBox[{"Sin", "[", "u", "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "RR"}], "*", 
          RowBox[{"Cos", "[", "u", "]"}]}], ",", 
         RowBox[{"0.002", "+", 
          RowBox[{"Re", "[", 
           RowBox[{"WignerFunctionN", "[", 
            RowBox[{
             RowBox[{"RR", "*", 
              RowBox[{"Sin", "[", "u", "]"}]}], ",", 
             RowBox[{
              RowBox[{"-", "RR"}], "*", 
              RowBox[{"Cos", "[", "u", "]"}]}], ",", "tt"}], "]"}], "]"}]}]}],
         "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"u", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"ColorFunction", "->", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
          RowBox[{"Darker", "[", "Green", "]"}]}], "]"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "}"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.742213259107532*^9, 3.742213284153386*^9}, {
   3.742218781400899*^9, 3.742218828098901*^9}, {3.742218861994879*^9, 
   3.742218862894993*^9}, {3.742218902888925*^9, 3.7422189227176533`*^9}, {
   3.742218986752289*^9, 3.742219089254506*^9}, {3.742219133208385*^9, 
   3.742219156393695*^9}, {3.742219246199089*^9, 3.7422192562809467`*^9}, {
   3.7422193321508427`*^9, 3.7422195498918037`*^9}, 3.742227300823196*^9, {
   3.7422273369812803`*^9, 3.742227405703404*^9}, {3.7422275076369877`*^9, 
   3.742227566308584*^9}, {3.742227610303133*^9, 3.742227676309206*^9}, {
   3.7422286382367373`*^9, 3.742228638562584*^9}, {3.7422297155981293`*^9, 
   3.742229778580681*^9}, {3.74222982105112*^9, 3.742229822100243*^9}, {
   3.742229920394944*^9, 3.742229922529271*^9}, {3.742299216922162*^9, 
   3.74229923974727*^9}, {3.742299276875489*^9, 3.742299308581987*^9}, {
   3.742299344727427*^9, 3.742299347434038*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"bImage", "=", 
   RowBox[{"GraphicsRow", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"classicalProbDensityPlot", ",", 
       RowBox[{"Show", "[", "wfuncPlot2", "]"}]}], "}"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"fig1Plot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"bImage", ",", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"Show", "[", 
          RowBox[{"initWfuncPlot", ",", 
           RowBox[{"ImageSize", "\[Rule]", "300"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"400", ",", 
           RowBox[{"-", "135"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{
          "\"\<(b)                                 (a)                        \
    (c)\>\"", ",", "30", ",", "Bold"}], 
          RowBox[{"(*", 
           RowBox[{",", 
            RowBox[{"Background", "\[Rule]", "White"}]}], "*)"}], "]"}], ",", 
         
         RowBox[{"{", 
          RowBox[{"330", ",", 
           RowBox[{"-", "95"}]}], "}"}]}], "]"}]}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{"export$Directoy", ",", 
     RowBox[{"ToString", "[", " ", "stateCASE", "]"}], ",", 
     "\"\<__fig_1_(2).pdf\>\""}], "]"}], ",", 
   RowBox[{"ImageCrop", "[", "fig1Plot", "]"}], ",", 
   RowBox[{"ImageResolution", "\[Rule]", "1200"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{"export$Directoy", ",", 
     RowBox[{"ToString", "[", " ", "stateCASE", "]"}], ",", 
     "\"\<__fig_1_(2).png\>\""}], "]"}], ",", 
   RowBox[{"ImageCrop", "[", "fig1Plot", "]"}], ",", 
   RowBox[{"ImageResolution", "\[Rule]", "1200"}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.654021311891164*^9, 3.65402225065594*^9, {3.6541016234226294`*^9, 
   3.654101639993896*^9}, {3.654102019592784*^9, 3.6541020270471697`*^9}, 
   3.654102076595422*^9, {3.657452082204701*^9, 3.657452093906151*^9}, {
   3.7422126269841547`*^9, 3.742212641301606*^9}, {3.742212717030529*^9, 
   3.7422128121212883`*^9}, 3.742212859341935*^9, {3.7422129556989307`*^9, 
   3.742212960650578*^9}, 3.7422133037081823`*^9, {3.742228344180483*^9, 
   3.742228353156621*^9}, {3.742228385033085*^9, 3.742228448988532*^9}, {
   3.742228671163574*^9, 3.742228725432995*^9}, {3.742230197660028*^9, 
   3.742230263216123*^9}, {3.742230296787098*^9, 3.742230509960466*^9}, 
   3.742231450418461*^9, {3.742231485877706*^9, 3.742231524578046*^9}, {
   3.742292120864436*^9, 3.742292128256329*^9}, {3.742298837054853*^9, 
   3.742298845174458*^9}, {3.742298889114526*^9, 3.742298892703134*^9}, {
   3.7423092040687037`*^9, 3.742309220003942*^9}, {3.7423094478303967`*^9, 
   3.74230944783193*^9}}],

Cell[BoxData[
 RowBox[{"timePrint", "[", "TheEnd", "]"}]], "Input",
 CellChangeTimes->{{3.742145836331196*^9, 3.742145842051343*^9}}],

Cell[BoxData[{"TT", "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Pi", "/", 
    RowBox[{"LAMBDA", "^", "2"}]}], "/", "4"}], "//", "N"}]}], "Input",
 CellChangeTimes->{{3.7494861099638443`*^9, 3.749486206376199*^9}}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1358, 713},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
PrintingOptions->{"PaperOrientation"->"Portrait",
"PaperSize"->{594.75, 842.25},
"PostScriptOutputFile"->"/home/ole/PDF/Kerr.pdf",
"PrintCellBrackets"->False,
"PrintMultipleHorizontalPages"->False,
"PrintRegistrationMarks"->False,
"PrintingMargins"->{{54, 54}, {72, 72}}},
CellProlog:>SelectionMove[
  EvaluationCell[], All, Cell],
FrontEndVersion->"9.0 for Linux x86 (64-bit) (February 7, 2013)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]]}, Visible -> False, 
  FrontEndVersion -> "9.0 for Linux x86 (64-bit) (February 7, 2013)", 
  StyleDefinitions -> "PrivateStylesheetFormatting.nb"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[422, 15, 566, 13, 109, "Title"],
Cell[991, 30, 7843, 147, 231, "Input"],
Cell[8837, 179, 1059, 29, 77, "Input"],
Cell[9899, 210, 14313, 277, 495, "Input"],
Cell[24215, 489, 12029, 336, 847, "Input"],
Cell[36247, 827, 3578, 110, 99, "Input"],
Cell[CellGroupData[{
Cell[39850, 941, 1648, 23, 50, "Subtitle"],
Cell[41501, 966, 4235, 110, 165, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45773, 1081, 1678, 24, 50, "Subtitle"],
Cell[47454, 1107, 5798, 108, 77, "Input"],
Cell[53255, 1217, 7508, 159, 187, "Input"],
Cell[60766, 1378, 4999, 98, 165, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65802, 1481, 386, 5, 50, "Subtitle"],
Cell[CellGroupData[{
Cell[66213, 1490, 8508, 216, 364, "Input"],
Cell[74724, 1708, 522, 12, 23, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[75295, 1726, 171, 2, 50, "Subtitle"],
Cell[75469, 1730, 1616, 45, 143, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[77122, 1780, 99, 1, 50, "Subtitle"],
Cell[77224, 1783, 6024, 155, 275, "Input"],
Cell[83251, 1940, 879, 15, 71, "Text"],
Cell[84133, 1957, 1174, 19, 71, "Text"],
Cell[CellGroupData[{
Cell[85332, 1980, 192, 2, 29, "Subsubtitle"],
Cell[85527, 1984, 3004, 69, 55, "Input"],
Cell[88534, 2055, 1506, 33, 55, "Input"],
Cell[90043, 2090, 3706, 94, 99, "Input"],
Cell[93752, 2186, 2766, 64, 104, "Input"],
Cell[96521, 2252, 1378, 39, 121, "Input"],
Cell[97902, 2293, 1302, 32, 99, "Input"],
Cell[99207, 2327, 3214, 92, 127, "Input"],
Cell[102424, 2421, 2990, 92, 127, "Input"],
Cell[105417, 2515, 450, 8, 68, "Text"],
Cell[105870, 2525, 211, 3, 32, "Chapter"],
Cell[106084, 2530, 1196, 34, 99, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[107329, 2570, 325, 4, 50, "Subtitle"],
Cell[107657, 2576, 5648, 115, 209, "Input"],
Cell[113308, 2693, 2449, 48, 55, "Input"],
Cell[115760, 2743, 4187, 91, 121, "Input"],
Cell[CellGroupData[{
Cell[119972, 2838, 298, 4, 43, "Subsubtitle"],
Cell[120273, 2844, 5273, 121, 253, "Input"],
Cell[125549, 2967, 617, 15, 32, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[126203, 2987, 117, 1, 29, "Subsubtitle"],
Cell[126323, 2990, 94, 1, 32, "Input"],
Cell[126420, 2993, 3166, 79, 205, "Input"],
Cell[129589, 3074, 2051, 56, 54, "Input"],
Cell[131643, 3132, 3206, 72, 121, "Input"],
Cell[134852, 3206, 1221, 22, 32, "Input"],
Cell[136076, 3230, 757, 14, 32, "Input"],
Cell[136836, 3246, 997, 22, 32, "Input"],
Cell[137836, 3270, 3398, 64, 99, "Input"],
Cell[141237, 3336, 1914, 34, 32, "Input"],
Cell[143154, 3372, 844, 19, 55, "Input"],
Cell[144001, 3393, 2840, 41, 143, "Input"],
Cell[146844, 3436, 7281, 185, 363, "Input"],
Cell[154128, 3623, 6424, 174, 363, "Input"],
Cell[160555, 3799, 1637, 37, 99, "Input"],
Cell[162195, 3838, 662, 19, 32, "Input"],
Cell[162860, 3859, 2611, 59, 99, "Input"],
Cell[165474, 3920, 1715, 46, 99, "Input"],
Cell[167192, 3968, 3246, 79, 99, "Input"],
Cell[170441, 4049, 5738, 108, 99, "Input"],
Cell[176182, 4159, 419, 9, 36, "Input"],
Cell[176604, 4170, 8514, 225, 451, "Input"],
Cell[185121, 4397, 292, 5, 32, "Input"],
Cell[185416, 4404, 3451, 75, 165, "Input"],
Cell[188870, 4481, 1750, 31, 32, "Input"],
Cell[190623, 4514, 1659, 27, 55, "Input"],
Cell[192285, 4543, 1104, 23, 55, "Input"],
Cell[193392, 4568, 1073, 22, 55, "Input"],
Cell[194468, 4592, 1570, 25, 77, "Input"],
Cell[196041, 4619, 3637, 90, 187, "Input"],
Cell[199681, 4711, 2090, 59, 99, "Input"],
Cell[201774, 4772, 3737, 86, 143, "Input"],
Cell[205514, 4860, 1846, 37, 77, "Input"],
Cell[207363, 4899, 846, 15, 32, "Input"],
Cell[208212, 4916, 54, 1, 32, "Input"],
Cell[208269, 4919, 3831, 92, 231, "Input"],
Cell[212103, 5013, 3431, 61, 55, "Input"],
Cell[215537, 5076, 8119, 160, 231, "Input"],
Cell[223659, 5238, 5269, 84, 77, "Input"],
Cell[228931, 5324, 4050, 97, 165, "Input"],
Cell[232984, 5423, 2966, 69, 187, "Input"],
Cell[235953, 5494, 133, 2, 32, "Input"],
Cell[236089, 5498, 227, 5, 55, "Input"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> Figures/190118_180804_151126_KERR__WFlow__Fig__3__M9.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    244703,       5696]
NotebookOptionsPosition[    240019,       5565]
NotebookOutlinePosition[    240952,       5595]
CellTagsIndexPosition[    240909,       5592]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Quantum Kerr Oscillator M9 version",
 "\n",
 Cell[BoxData[
  StyleBox[
   RowBox[{
   "Figures", ",", " ", "AppendixFigure", ",", " ", "Animations", ",", " ", 
    RowBox[{"Brumer", " ", "State"}]}], "SubsubitemParagraph"]], "Input",
  CellChangeTimes->{{3.656008349356085*^9, 3.656008382149452*^9}}]
}], "Title",
 CellChangeTimes->{{3.6149642069439497`*^9, 3.6149642195438023`*^9}, {
   3.615042293352717*^9, 3.6150422968241043`*^9}, 3.625311915921473*^9, 
   3.629566265496887*^9, {3.6481255432372704`*^9, 3.6481255440958643`*^9}, 
   3.656008420070451*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Quit", "[", "]"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";", 
    RowBox[{"Clear", "[", "Derivative", "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"SetOptions", "[", 
     RowBox[{
      RowBox[{"EvaluationNotebook", "[", "]"}], ",", 
      RowBox[{"CellProlog", "\[RuleDelayed]", 
       RowBox[{"SelectionMove", "[", 
        RowBox[{
         RowBox[{"EvaluationCell", "[", "]"}], ",", "All", ",", "Cell"}], 
        "]"}]}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"progressCount", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"showDetailsAndPlots", "=", "False"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"plotColorsList", "=", 
     RowBox[{"{", 
      RowBox[{"Blue", ",", "Purple", ",", 
       RowBox[{"Lighter", "[", "Blue", "]"}], ",", "Cyan", ",", "White", ",", 
       "White", ",", "White", ",", "Yellow", ",", "Orange", ",", "Red", ",", 
       "Red", ",", "Pink"}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"blueRedColorFunc", "=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Blend", "[", 
        RowBox[{"plotColorsList", ",", 
         RowBox[{"Rescale", "[", 
          RowBox[{"#3", ",", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.06"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], "]"}]}], 
        "]"}], "&"}], ")"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TricoloreColorsList", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Blue", "]"}], ",", "Blue", ",", "Blue", ",", 
       "Blue", ",", 
       RowBox[{"Lighter", "[", "Blue", "]"}], ",", 
       RowBox[{"Lighter", "[", "Blue", "]"}], ",", 
       RowBox[{"Lighter", "[", 
        RowBox[{"Lighter", "[", "Blue", "]"}], "]"}], ",", "White", ",", 
       RowBox[{"Lighter", "[", 
        RowBox[{"Lighter", "[", "Red", "]"}], "]"}], ",", 
       RowBox[{"Lighter", "[", "Red", "]"}], ",", 
       RowBox[{"Lighter", "[", "Red", "]"}], ",", 
       RowBox[{"Lighter", "[", "Red", "]"}], ",", 
       RowBox[{"Lighter", "[", "Red", "]"}], ",", "Red", ",", 
       RowBox[{"Darker", "[", 
        RowBox[{"Red", ",", "0.25"}], "]"}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"TricoloreColorFunc", "=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Blend", "[", 
        RowBox[{"TricoloreColorsList", ",", 
         RowBox[{"Rescale", "[", 
          RowBox[{"#3", ",", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.1"}], ",", 
           RowBox[{"2", "*", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "4"}], ",", "0.725"}], "}"}]}]}], 
          "]"}]}], "]"}], "&"}], ")"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.6156320458775873`*^9, 
   3.615632066333396*^9}, 3.6156331592048607`*^9, 3.6156331921326523`*^9, {
   3.61563347871996*^9, 3.615633504831564*^9}, {3.615633534974391*^9, 
   3.615633571018347*^9}, {3.615633637584827*^9, 3.615633656101695*^9}, {
   3.615633687291555*^9, 3.615633702998143*^9}, 3.615633767353943*^9, 
   3.615634260064809*^9, {3.615634516238912*^9, 3.6156345165996103`*^9}, {
   3.615640718301269*^9, 3.615640723993116*^9}, {3.615640965047326*^9, 
   3.6156409652607117`*^9}, {3.615641364047477*^9, 3.615641365896698*^9}, 
   3.615641846478875*^9, 3.6156420647131767`*^9, {3.615648084078582*^9, 
   3.6156481144810963`*^9}, 3.6156498327198343`*^9, 3.6157177256918793`*^9, {
   3.615717771202983*^9, 3.615717798779161*^9}, {3.6157181718105164`*^9, 
   3.615718282003779*^9}, {3.615719385664939*^9, 3.615719388771999*^9}, {
   3.615724780152248*^9, 3.615724787339726*^9}, {3.6157309564883137`*^9, 
   3.615731030826474*^9}, {3.615731074372919*^9, 3.61573114030761*^9}, {
   3.615731221093851*^9, 3.615731224848073*^9}, {3.6157314468020973`*^9, 
   3.615731470924478*^9}, {3.615731536071617*^9, 3.615731540499689*^9}, {
   3.615731607905945*^9, 3.615731623780262*^9}, {3.615731663309916*^9, 
   3.6157316861671352`*^9}, {3.615731718343873*^9, 3.615731738235317*^9}, {
   3.6157317701934967`*^9, 3.615731806749566*^9}, {3.6157318683178463`*^9, 
   3.615731882165018*^9}, {3.615731914516308*^9, 3.615731949377364*^9}, {
   3.6157319862071753`*^9, 3.615731994269411*^9}, {3.615732088833954*^9, 
   3.6157320902528753`*^9}, {3.6157321530526648`*^9, 3.61573217229843*^9}, {
   3.6157324153143797`*^9, 3.615732513813241*^9}, 3.615740661005199*^9, {
   3.615758274977693*^9, 3.615758276562348*^9}, {3.6157592315738153`*^9, 
   3.6157592323300734`*^9}, 3.615759981718157*^9, {3.6158225675164633`*^9, 
   3.6158225693822193`*^9}, {3.616045417246179*^9, 3.6160454257091827`*^9}, {
   3.616045531559072*^9, 3.616045531928966*^9}, {3.616067735438904*^9, 
   3.616067736005248*^9}, {3.61606851236817*^9, 3.616068514824626*^9}, {
   3.616070893498361*^9, 3.616070900398108*^9}, 3.616074615415929*^9, {
   3.616078112415565*^9, 3.616078113530233*^9}, 3.616079102974662*^9, {
   3.6165105547529297`*^9, 3.6165105719640102`*^9}, {3.6165108370872707`*^9, 
   3.6165108371121063`*^9}, {3.624955694060576*^9, 3.624955723011841*^9}, {
   3.625311042746018*^9, 3.625311042942409*^9}, {3.6253114467779493`*^9, 
   3.625311447056411*^9}, {3.625312009651863*^9, 3.625312014721457*^9}, {
   3.6253121746040087`*^9, 3.625312176561607*^9}, 3.625312517659998*^9, {
   3.646528237212318*^9, 3.646528240487083*^9}, {3.646528567067741*^9, 
   3.646528567630477*^9}, {3.646553033831624*^9, 3.646553041901435*^9}, {
   3.6465540283623657`*^9, 3.646554029653775*^9}, 3.646554974743787*^9, {
   3.6465551308370132`*^9, 3.6465552238336163`*^9}, {3.646992616136801*^9, 
   3.646992622216215*^9}, 3.6469926624627857`*^9, {3.646992815002122*^9, 
   3.646992826336493*^9}, 3.6469981390459223`*^9, {3.647097731410119*^9, 
   3.6470977450637074`*^9}, {3.6560092867529507`*^9, 
   3.6560092932770243`*^9}, {3.74205103708955*^9, 3.7420510381576557`*^9}, {
   3.742295989026023*^9, 3.742295993696061*^9}, {3.742296165740394*^9, 
   3.742296166700605*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"wfColors", "=", 
   RowBox[{"{", 
    RowBox[{
    "Blue", ",", "Blue", ",", "Purple", ",", "Cyan", ",", "White", ",", 
     "White", ",", "White", ",", "Yellow", ",", "Orange", ",", "Red", ",", 
     "Pink"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wfColorsFunction", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Blend", "[", 
      RowBox[{"wfColors", ",", 
       RowBox[{"Rescale", "[", 
        RowBox[{"#3", ",", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.03"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], "]"}]}], 
      "]"}], "&"}], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wfColors", "=", "TricoloreColorsList"}], ";"}]}], "Input",
 CellChangeTimes->{{3.742295740545905*^9, 3.742295747922028*^9}, {
  3.742296195544841*^9, 3.742296203275223*^9}, {3.742296680792679*^9, 
  3.7422967435310373`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"stateCASE", "=", "coherentState"}], " ", 
  RowBox[{"(*", "squeezedVacuumState", "*)"}], " ", 
  RowBox[{"(*", "twoStateSuperpostion", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"TrueQ", "[", 
     RowBox[{"stateCASE", "==", "squeezedVacuumState"}], "]"}], ",", 
    RowBox[{"(*", "squeezedState", "*)"}], 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"sQueeze", "=", 
       RowBox[{"1", "/", "3"}]}], " ", ";", 
      RowBox[{"stateParameter", "=", "sQueeze"}], ";", 
      RowBox[{"ttevol", ":=", 
       RowBox[{"TT", "/", "3"}]}], ";", 
      RowBox[{"smallLAMBDA", "=", "1"}], ";", 
      RowBox[{"NMAX", "=", "8"}], ";", 
      RowBox[{"RR", "=", 
       RowBox[{"16", "/", "10"}]}], ";"}], "}"}], ",", 
    RowBox[{"(*", "coherentState", "*)"}], 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Displace", "=", 
       RowBox[{"4", "/", "5"}]}], ",", 
      RowBox[{
       RowBox[{"stateParameter", "=", "Displace"}], ";", 
       RowBox[{"ttevol", ":=", 
        RowBox[{"TT", "/", "4"}]}], ";", 
       RowBox[{"smallLAMBDA", "=", 
        RowBox[{"1", "/", "4"}]}], ";", 
       RowBox[{"NMAX", "=", "8"}], ";", 
       RowBox[{"RR", "=", 
        RowBox[{"16", "/", "10"}]}], ";"}]}], "}"}]}], "]"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Displace", "=", 
       RowBox[{"7", "/", "12"}]}], ",", 
      RowBox[{
       RowBox[{"stateParameter", "=", "Displace"}], ";", 
       RowBox[{"ttevol", ":=", 
        RowBox[{"TT", "/", "4"}]}], ";", 
       RowBox[{"smallLAMBDA", "=", 
        RowBox[{"1", "/", "4"}]}], ";", 
       RowBox[{"NMAX", "=", "8"}], ";", 
       RowBox[{"RR", "=", 
        RowBox[{"9", "/", "10"}]}], ";"}]}], "}"}], "]"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"invertKerr", "=", "I"}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"=", 
    RowBox[{
     RowBox[{"1", ":", " ", 
      RowBox[{"not", " ", "inverted", "     ", "OR"}]}], "   ", "=", 
     RowBox[{"I", ":", " ", "Inverted"}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Hbar", "=", "1"}], ";", " ", 
   RowBox[{"M", "=", "1"}], ";", " ", 
   RowBox[{"K", "=", "1"}], ";", " ", 
   RowBox[{"mMixAngle", "=", 
    RowBox[{"Pi", "/", 
     RowBox[{"(", 
      RowBox[{"6", "+", "1"}], ")"}]}]}], ";", "  ", 
   RowBox[{"mMixAngle", "=", 
    RowBox[{"Pi", "/", 
     RowBox[{"(", "4", ")"}]}]}], ";", "  ", 
   RowBox[{"LAMBDA", "=", 
    RowBox[{"invertKerr", "*", "smallLAMBDA"}]}], ";", "  ", 
   RowBox[{"FixParameters", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"h", "->", "Hbar"}], ",", 
      RowBox[{"m", "->", "M"}], ",", 
      RowBox[{"k", "->", "K"}], ",", 
      RowBox[{"\[CapitalLambda]", "->", "LAMBDA"}], ",", 
      RowBox[{"\[Lambda]", "->", "LAMBDA"}]}], "}"}]}], " ", ";"}], " ", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TT", ":=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{
          RowBox[{"Pi", " ", "/", " ", 
           RowBox[{"Abs", "[", 
            RowBox[{"smallLAMBDA", "^", "2"}], "]"}]}], " ", "/", 
          RowBox[{"Abs", "[", 
           RowBox[{
            RowBox[{"E0", "[", "1", "]"}], "-", 
            RowBox[{"E0", "[", "0", "]"}]}], "]"}]}]}], ")"}], "/", "8"}], 
      " ", "/.", "FixParameters"}], ",", "4"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DTT", ":=", 
    RowBox[{"N", "[", 
     RowBox[{"TT", "/", "numberOfFrames"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ClearParameters", "=", 
    RowBox[{"ClearAll", "[", 
     RowBox[{
     "h", ",", "m", ",", "k", ",", "\[Lambda]", ",", "\[CapitalLambda]"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"labelPlot", "=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"TrueQ", "[", 
     RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], ",", 
    RowBox[{"StringJoin", "[", 
     RowBox[{"\"\<Squeeze=\>\"", ",", 
      RowBox[{"ToString", "[", 
       RowBox[{"N", "[", 
        RowBox[{"stateParameter", ",", "4"}], "]"}], "]"}]}], "]"}], ",", 
    RowBox[{"StringJoin", "[", 
     RowBox[{"\"\<Coherent=\>\"", ",", 
      RowBox[{"ToString", "[", 
       RowBox[{"N", "[", 
        RowBox[{"stateParameter", ",", "4"}], "]"}], "]"}]}], "]"}]}], 
   "]"}]}], "\n", 
 RowBox[{
  RowBox[{"VuPoi", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "4"}], ",", "5"}], "}"}]}], ";", " ", 
  RowBox[{"export$Directoy", "=", 
   RowBox[{"StringJoin", "[", 
    RowBox[{"\"\</home/ole/Shared/temp/\>\"", ",", 
     RowBox[{"ToString", "[", "stateCASE", "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{" ", 
  RowBox[{
   RowBox[{"animationCreation", "=", "True"}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{"numberOfFrames", "=", 
  RowBox[{"70", "-", "45"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"numberOfPlotPoints", "=", "31"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"imgRes", "=", "600"}]}], "Input",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.6156320458775873`*^9, 
   3.615632066333396*^9}, 3.6156331592048607`*^9, 3.6156331921326523`*^9, {
   3.61563347871996*^9, 3.615633504831564*^9}, {3.615633534974391*^9, 
   3.615633571018347*^9}, {3.615633637584827*^9, 3.615633656101695*^9}, {
   3.615633687291555*^9, 3.615633702998143*^9}, 3.615633767353943*^9, 
   3.615634260064809*^9, {3.615634516238912*^9, 3.6156345165996103`*^9}, {
   3.615640718301269*^9, 3.615640723993116*^9}, {3.615640965047326*^9, 
   3.6156409652607117`*^9}, {3.615641364047477*^9, 3.615641365896698*^9}, 
   3.615641846478875*^9, 3.6156420647131767`*^9, {3.615648084078582*^9, 
   3.6156481144810963`*^9}, 3.6156498327198343`*^9, 3.6157177256918793`*^9, {
   3.615717771202983*^9, 3.615717798779161*^9}, {3.6157181718105164`*^9, 
   3.615718282003779*^9}, {3.615719385664939*^9, 3.615719388771999*^9}, {
   3.615724780152248*^9, 3.615724787339726*^9}, {3.6157309564883137`*^9, 
   3.615731030826474*^9}, {3.615731074372919*^9, 3.61573114030761*^9}, {
   3.615731221093851*^9, 3.615731224848073*^9}, {3.6157314468020973`*^9, 
   3.615731470924478*^9}, {3.615731536071617*^9, 3.615731540499689*^9}, {
   3.615731607905945*^9, 3.615731623780262*^9}, {3.615731663309916*^9, 
   3.6157316861671352`*^9}, {3.615731718343873*^9, 3.615731738235317*^9}, {
   3.6157317701934967`*^9, 3.615731806749566*^9}, {3.6157318683178463`*^9, 
   3.615731882165018*^9}, {3.615731914516308*^9, 3.615731949377364*^9}, {
   3.6157319862071753`*^9, 3.615731994269411*^9}, {3.615732088833954*^9, 
   3.6157320902528753`*^9}, {3.6157321530526648`*^9, 3.61573217229843*^9}, {
   3.6157324153143797`*^9, 3.615732513813241*^9}, 3.615740661005199*^9, {
   3.615758274977693*^9, 3.615758276562348*^9}, {3.6157592315738153`*^9, 
   3.6157592323300734`*^9}, 3.615759981718157*^9, {3.6158225675164633`*^9, 
   3.6158225693822193`*^9}, {3.616045417246179*^9, 3.6160454257091827`*^9}, {
   3.616045531559072*^9, 3.616045531928966*^9}, {3.616067735438904*^9, 
   3.616067736005248*^9}, {3.61606851236817*^9, 3.616068514824626*^9}, {
   3.616070893498361*^9, 3.616070900398108*^9}, 3.616074615415929*^9, {
   3.616078112415565*^9, 3.616078113530233*^9}, 3.616079102974662*^9, {
   3.6165105547529297`*^9, 3.6165105719640102`*^9}, {3.6165108370872707`*^9, 
   3.6165108371121063`*^9}, {3.624955694060576*^9, 3.624955723011841*^9}, {
   3.625311042746018*^9, 3.625311042942409*^9}, {3.6253114467779493`*^9, 
   3.625311447056411*^9}, {3.625312009651863*^9, 3.625312014721457*^9}, {
   3.6253121746040087`*^9, 3.625312176561607*^9}, 3.625312517659998*^9, {
   3.646528237212318*^9, 3.646528240487083*^9}, {3.646528567067741*^9, 
   3.646528567630477*^9}, {3.646553033831624*^9, 3.646553041901435*^9}, {
   3.6465540283623657`*^9, 3.646554029653775*^9}, 3.646554974743787*^9, {
   3.6465551308370132`*^9, 3.6465552238336163`*^9}, {3.646992616136801*^9, 
   3.646992622216215*^9}, 3.6469926624627857`*^9, {3.646992815002122*^9, 
   3.646992826336493*^9}, 3.6469981390459223`*^9, {3.647097731410119*^9, 
   3.6470977711808157`*^9}, 3.647360477023466*^9, 3.6473623159039183`*^9, 
   3.647639486991949*^9, 3.647775743906917*^9, 3.647776081497377*^9, 
   3.647776862032036*^9, 3.6477810324993067`*^9, 3.647781147037665*^9, {
   3.647782110497978*^9, 3.647782113027494*^9}, {3.647941243590602*^9, 
   3.64794128585658*^9}, {3.647942322800074*^9, 3.6479423229765377`*^9}, {
   3.647942359387619*^9, 3.647942389854985*^9}, {3.647942973689354*^9, 
   3.6479429761961937`*^9}, {3.6479448159915323`*^9, 3.647944822222885*^9}, {
   3.6479451827971373`*^9, 3.647945198242318*^9}, 3.6479487683466263`*^9, {
   3.648121593649688*^9, 3.6481215947008877`*^9}, {3.648123654723319*^9, 
   3.648123693583171*^9}, {3.6481237975721817`*^9, 3.64812379839423*^9}, 
   3.648123869500578*^9, {3.648123963752718*^9, 3.648123987226544*^9}, {
   3.648124139183362*^9, 3.648124141762126*^9}, 3.648124385596273*^9, {
   3.648124450489668*^9, 3.648124470144237*^9}, {3.648125497539983*^9, 
   3.6481254980803022`*^9}, 3.648127207683023*^9, {3.648129733205455*^9, 
   3.64812973433359*^9}, {3.648131598587099*^9, 3.64813164436154*^9}, {
   3.648132790038649*^9, 3.6481327913054657`*^9}, 3.648135280197627*^9, {
   3.6481356487240334`*^9, 3.648135648877891*^9}, {3.648136022075742*^9, 
   3.648136025741894*^9}, 3.648136986947774*^9, 3.648137512475025*^9, 
   3.648138660203727*^9, 3.648139523582602*^9, {3.6481551655813503`*^9, 
   3.648155170975871*^9}, 3.648159439960387*^9, 3.648160762338786*^9, {
   3.648161149366193*^9, 3.6481611508060713`*^9}, 3.648162338766151*^9, {
   3.648198137495487*^9, 3.64819820905842*^9}, {3.648198359532854*^9, 
   3.6481983979523363`*^9}, {3.648198477337332*^9, 3.6481984788957777`*^9}, {
   3.648198925937114*^9, 3.648198934610105*^9}, 3.6481992392334223`*^9, {
   3.648212263091679*^9, 3.648212268924767*^9}, {3.648213281124625*^9, 
   3.648213281256587*^9}, {3.648215624999454*^9, 3.64821562866201*^9}, 
   3.648215821996347*^9, {3.648231932469376*^9, 3.648231938342593*^9}, {
   3.648242036189931*^9, 3.6482420810387383`*^9}, {3.64824211231628*^9, 
   3.648242118720455*^9}, {3.648320087568425*^9, 3.648320095223948*^9}, 
   3.64832548424756*^9, {3.648357230085614*^9, 3.6483573901263123`*^9}, 
   3.648357448782195*^9, 3.648357480766802*^9, {3.648357799253729*^9, 
   3.648357873870412*^9}, 3.6483579342341557`*^9, {3.6483580238104*^9, 
   3.648358027574563*^9}, 3.6484780796643133`*^9, {3.648478878529975*^9, 
   3.648478890957799*^9}, {3.648478938245063*^9, 3.648478942684215*^9}, 
   3.648481683308153*^9, {3.648484653043892*^9, 3.6484846545325336`*^9}, 
   3.648558200202774*^9, {3.648558529051745*^9, 3.648558529711141*^9}, 
   3.648566542907082*^9, {3.648595548006069*^9, 3.648595552163698*^9}, {
   3.648595608535007*^9, 3.6485956300909367`*^9}, 3.648596244953361*^9, {
   3.6486327691780367`*^9, 3.6486327704389343`*^9}, {3.653827115383219*^9, 
   3.653827130794415*^9}, 3.653979488449481*^9, {3.6539796997956944`*^9, 
   3.6539797076329117`*^9}, {3.654101323247204*^9, 3.654101324725233*^9}, 
   3.6541013648112307`*^9, {3.6541041865407467`*^9, 3.654104190469612*^9}, 
   3.654104523098547*^9, {3.654105139327928*^9, 3.654105192084413*^9}, {
   3.654106134008523*^9, 3.654106134285*^9}, {3.654340257913258*^9, 
   3.654340258366995*^9}, 3.654507455434484*^9, {3.655640891240521*^9, 
   3.655640891776668*^9}, {3.655641016656946*^9, 3.655641028537932*^9}, 
   3.655641134692958*^9, {3.6556412799551897`*^9, 3.65564129601861*^9}, 
   3.655641379926013*^9, {3.655641481984911*^9, 3.65564148438238*^9}, 
   3.655641588703174*^9, {3.6560044998370543`*^9, 3.6560045031922894`*^9}, {
   3.6560046257169447`*^9, 3.65600462928763*^9}, {3.656005408406949*^9, 
   3.656005429019431*^9}, {3.656005805553939*^9, 3.656005806362729*^9}, 
   3.6560058490939493`*^9, 3.656008638079142*^9, {3.65600927590808*^9, 
   3.656009278482408*^9}, {3.657268008360805*^9, 3.65726801935233*^9}, {
   3.6572714077676*^9, 3.657271420851448*^9}, {3.657272321112818*^9, 
   3.657272326383922*^9}, {3.657273311406228*^9, 3.657273320397456*^9}, {
   3.6572824949759912`*^9, 3.6572825039383593`*^9}, {3.657521679531212*^9, 
   3.657521746339992*^9}, 3.658061191060657*^9, {3.742308555576408*^9, 
   3.74230856430512*^9}, {3.742309071701375*^9, 3.742309072250309*^9}, {
   3.742309386056534*^9, 3.742309387098872*^9}, {3.7423131947877197`*^9, 
   3.742313195326483*^9}, {3.742313844008106*^9, 3.742313844599057*^9}, 
   3.7423186145441093`*^9, 3.7423349959245253`*^9, {3.7423376172133217`*^9, 
   3.742337622649975*^9}, 3.7423381484040728`*^9, 3.742338680520657*^9, 
   3.742390951180999*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"$t0", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"timePrint", ",", 
    RowBox[{"{", 
     RowBox[{"HoldAll", ",", "Listable"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"prn", "[", "arg_", "]"}], ":=", 
   RowBox[{"Print", "[", 
    RowBox[{
     RowBox[{"HoldForm", "[", "arg", "]"}], ",", "\"\< = \>\"", ",", "arg"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"timePrint", "[", "XX_", "]"}], ":=", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Time spent= \>\"", ",", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ",", "4"}], "]"}], 
      ",", "\"\< Seconds  = \>\"", ",", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ")"}], "/", 
         "60"}], ",", "4"}], "]"}], ",", "\"\< Minutes   for   \>\"", ",", 
      RowBox[{"HoldForm", "[", " ", "XX", "]"}], ",", "\"\< = \>\"", ",", 
      "XX"}], "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 

 RowBox[{
  RowBox[{"Derivative", "/:", 
   RowBox[{"MakeBoxes", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Derivative", "[", "\[Alpha]__", "]"}], "[", "wflow_", "]"}], 
      "[", "vars__Symbol", "]"}], ",", "TraditionalForm"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"bb", ",", "dd", ",", "sp"}], "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"MakeBoxes", "[", 
        RowBox[{"dd", ",", "_"}], "]"}], "^=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"{", "\[Alpha]", "}"}], "]"}], "\[Equal]", "1"}], ",", 
         "\"\<\[DifferentialD]\>\"", ",", "\"\<\[PartialD]\>\""}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"MakeBoxes", "[", 
        RowBox[{"sp", ",", "_"}], "]"}], "^=", "\"\<\[ThinSpace]\>\""}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"bb", "/:", 
       RowBox[{"MakeBoxes", "[", 
        RowBox[{
         RowBox[{"bb", "[", "x__", "]"}], ",", "_"}], "]"}], ":=", 
       RowBox[{"RowBox", "[", 
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"ToBoxes", "[", "#", "]"}], "&"}], ",", 
          RowBox[{"{", "x", "}"}]}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"FractionBox", "[", 
       RowBox[{
        RowBox[{"ToBoxes", "[", 
         RowBox[{"bb", "[", 
          RowBox[{
           RowBox[{"dd", "^", 
            RowBox[{"Plus", "[", "\[Alpha]", "]"}]}], ",", "wflow"}], "]"}], 
         "]"}], ",", 
        RowBox[{"ToBoxes", "[", 
         RowBox[{"Apply", "[", 
          RowBox[{"bb", ",", 
           RowBox[{"Riffle", "[", 
            RowBox[{
             RowBox[{"Map", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"bb", "[", 
                 RowBox[{"dd", ",", "#"}], "]"}], "&"}], ",", 
               RowBox[{"Select", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"{", "vars", "}"}], "^", 
                   RowBox[{"{", "\[Alpha]", "}"}]}], ")"}], ",", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"#", "=!=", "1"}], "&"}], ")"}]}], "]"}]}], "]"}], 
             ",", "sp"}], "]"}]}], "]"}], "]"}]}], "]"}]}]}], "]"}]}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Make", " ", "Derivative", " ", "Output", " ", "BEAUTIFUL", "    ", 
     RowBox[{"http", ":"}]}], "//", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"pages", ".", "uoregon", ".", "edu"}], "/", "noeckel"}], "/", 
       "computernotes"}], "/", "Mathematica"}], "/", 
     RowBox[{"EquationEditing", ".", "html"}]}]}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Make3d", "[", 
    RowBox[{"plot_", ",", "height_", ",", "opacity_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "newplot", "}"}], ",", 
     RowBox[{
      RowBox[{"newplot", "=", 
       RowBox[{"First", "@", 
        RowBox[{"Graphics", "[", "plot", "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"newplot", "=", 
       RowBox[{
        RowBox[{"N", "@", "newplot"}], "/.", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"x_", "?", "AtomQ"}], ",", 
           RowBox[{"y_", "?", "AtomQ"}]}], "}"}], "\[RuleDelayed]", 
         RowBox[{"{", 
          RowBox[{"x", ",", "y", ",", "height"}], "}"}]}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"newplot", "/.", 
       RowBox[{
        RowBox[{"GraphicsComplex", "[", "xx__", "]"}], "\[RuleDelayed]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Opacity", "[", "opacity", "]"}], ",", 
          RowBox[{"GraphicsComplex", "[", "xx", "]"}]}], "}"}]}]}]}]}], 
    "]"}]}], "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Show", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"plotWF", ",", 
        RowBox[{"Graphics3D", "[", 
         RowBox[{"Make3d", "[", 
          RowBox[{"streamInColor", ",", "maxWF", ",", ".75"}], "]"}], "]"}]}],
        "}"}], ",", 
      RowBox[{"ViewPoint", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "100"}], "}"}]}]}], "]"}], "  ", "does", 
    " ", "NOT", " ", "work"}], "*)"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"to3d", "[", 
     RowBox[{"plot_", ",", "height_", ",", "opacity_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "newplot", "}"}], ",", 
      RowBox[{
       RowBox[{"newplot", "=", 
        RowBox[{"First", "@", 
         RowBox[{"Graphics", "[", "plot", "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"newplot", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"N", "@", "newplot"}], "/.", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x_", "?", "AtomQ"}], ",", 
             RowBox[{"y_", "?", "AtomQ"}]}], "}"}], "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"x", ",", "y", ",", "height"}], "}"}]}]}], "/.", 
         RowBox[{
          RowBox[{"Arrowheads", "[", 
           RowBox[{"List", "[", 
            RowBox[{"List", "[", 
             RowBox[{"x_", ",", "y_", ",", "notz_"}], "]"}], "]"}], "]"}], 
          "\[Rule]", 
          RowBox[{"Arrowheads", "[", 
           RowBox[{"List", "[", 
            RowBox[{"List", "[", 
             RowBox[{"x", ",", "y"}], "]"}], "]"}], "]"}]}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"newplot", "/.", 
        RowBox[{
         RowBox[{"GraphicsComplex", "[", "xx__", "]"}], "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Opacity", "[", "opacity", "]"}], ",", 
           RowBox[{"GraphicsComplex", "[", "xx", "]"}]}], "}"}]}]}]}]}], 
     "]"}]}], ";"}], "\[IndentingNewLine]", "\n", 
  RowBox[{"(*", 
   RowBox[{"dChange", "[", 
    RowBox[{"expression", ",", 
     RowBox[{"{", "transformations", "}"}], ",", 
     RowBox[{"{", "oldVars", "}"}], ",", 
     RowBox[{"{", "newVars", "}"}], ",", 
     RowBox[{"{", "functions", "}"}]}], "]"}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"ClearAll", "[", "dChange", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dChange", "[", 
    RowBox[{
    "expr_", ",", "transformations_List", ",", "oldVars_List", ",", 
     "newVars_List", ",", "functions_List"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "pos", ",", "functionsReplacements", ",", "variablesReplacements", ",", 
       "arguments", ",", "heads", ",", "newVarsSolved"}], "}"}], ",", 
     RowBox[{
      RowBox[{"pos", "=", 
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{"Outer", "[", 
          RowBox[{"Position", ",", "functions", ",", "oldVars"}], "]"}], ",", 
         
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "2", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"3", ",", "4"}], "}"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"heads", "=", 
       RowBox[{"functions", "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "0"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"arguments", "=", 
       RowBox[{"List", "@@@", "functions"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"newVarsSolved", "=", 
       RowBox[{"newVars", "/.", 
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{"transformations", ",", "newVars"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"functionsReplacements", "=", 
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{"Function", "[", 
          RowBox[{"i", ",", 
           RowBox[{
            RowBox[{"heads", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Function", "[", 
                RowBox[{"#", ",", "#2"}], "]"}], "&"}], "[", 
              RowBox[{
               RowBox[{"arguments", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", 
               RowBox[{"ReplacePart", "[", 
                RowBox[{
                 RowBox[{"functions", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", 
                 RowBox[{"Thread", "[", 
                  RowBox[{
                   RowBox[{"pos", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
                   "newVarsSolved"}], "]"}]}], "]"}]}], "]"}], ")"}]}]}], 
          "]"}], ",", 
         RowBox[{"Range", "@", 
          RowBox[{"Length", "@", "functions"}]}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"variablesReplacements", "=", 
       RowBox[{
        RowBox[{"Solve", "[", 
         RowBox[{"transformations", ",", "oldVars"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"expr", "/.", "functionsReplacements"}], "/.", 
         "variablesReplacements"}], "//", "Simplify"}], "//", "Normal"}]}]}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"dChange", "[", 
   RowBox[{"expr_", ",", 
    RowBox[{"functions", ":", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"_", "[", "___", "]"}], "\[Equal]", "_"}], ")"}], ".."}], 
      "}"}]}]}], "]"}], ":=", 
  RowBox[{"expr", "/.", 
   RowBox[{"Replace", "[", 
    RowBox[{"functions", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"f_", "[", "vars__", "]"}], "\[Equal]", "body_"}], ")"}], 
      "\[RuleDelayed]", 
      RowBox[{"(", 
       RowBox[{"f", "\[Rule]", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", "vars", "}"}], ",", "body"}], "]"}]}], ")"}]}], ",", 
     RowBox[{"{", "1", "}"}]}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dChange", "[", 
    RowBox[{"expr_", ",", "x___"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"dChange", "[", 
      RowBox[{"expr", ",", "##"}], "]"}], "&"}], "@@", 
    RowBox[{"Replace", "[", 
     RowBox[{
      RowBox[{"{", "x", "}"}], ",", 
      RowBox[{
       RowBox[{"var", ":", 
        RowBox[{"Except", "[", "_List", "]"}]}], "\[RuleDelayed]", 
       RowBox[{"{", "var", "}"}]}], ",", 
      RowBox[{"{", "1", "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.646998142831975*^9, {3.6476413934824963`*^9, 3.647641439641926*^9}, 
   3.6476415793211184`*^9, {3.648198402668096*^9, 3.648198404464897*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"dChange", "[", 
    RowBox[{"expression", ",", 
     RowBox[{"{", "transformations", "}"}], ",", 
     RowBox[{"{", "oldVars", "}"}], ",", 
     RowBox[{"{", "newVars", "}"}], ",", 
     RowBox[{"{", "functions", "}"}]}], "]"}], "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{
   RowBox[{"dChange", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"u", "[", 
         RowBox[{"x", ",", "t"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "2"}], "}"}]}], "]"}], "\[Equal]", 
      RowBox[{
       RowBox[{"c", "^", "2"}], " ", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"u", "[", 
          RowBox[{"x", ",", "t"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "\[Equal]", 
        RowBox[{"x", "+", 
         RowBox[{"c", " ", "t"}]}]}], ",", 
       RowBox[{"r", "\[Equal]", 
        RowBox[{"x", "-", 
         RowBox[{"c", " ", "t"}]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "t"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "r"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", "[", 
       RowBox[{"x", ",", "t"}], "]"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
   
   RowBox[{"dChange", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"\[Eta]", "*", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"f", "[", "\[Eta]", "]"}], ",", "\[Eta]"}], "]"}]}], ",",
           "\[Eta]"}], "]"}], "/", "\[Eta]"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"s", "^", "2"}], "/", 
           RowBox[{"\[Eta]", "^", "2"}]}]}], ")"}], "*", 
        RowBox[{"f", "[", "\[Eta]", "]"}]}], "-", 
       RowBox[{
        RowBox[{"f", "[", "\[Eta]", "]"}], "^", "3"}]}], "\[Equal]", "0"}], 
     ",", 
     RowBox[{"\[Eta]", "\[Equal]", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "z"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}], "]"}]}], ",", "\[Eta]", ",", "z", 
     ",", 
     RowBox[{"f", "[", "\[Eta]", "]"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dChange", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"u", "[", 
           RowBox[{"x", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], "+", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"u", "[", 
          RowBox[{"x", ",", "t"}], "]"}], ",", 
         RowBox[{"{", "t", "}"}]}], "]"}], "-", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"x", " ", 
          RowBox[{"u", "[", 
           RowBox[{"x", ",", "t"}], "]"}]}], ",", 
         RowBox[{"{", "x", "}"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"u", "[", 
        RowBox[{"x", ",", "t"}], "]"}], "\[Equal]", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], " ", 
          RowBox[{"x", "^", "2"}]}], "]"}], " ", 
        RowBox[{"f", "[", "x", "]"}], " ", 
        RowBox[{"T", "[", "t", "]"}]}]}]}], "]"}], "//", 
    "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.647641475160035*^9, 3.647641498154008*^9}, {
   3.647641543282469*^9, 3.647641544305929*^9}, 3.647641592260879*^9}],

Cell[CellGroupData[{

Cell["Classical Eigenfunctions", "Subtitle",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630620536209*^9}, {
   3.615630656303398*^9, 3.6156306666273937`*^9}, {3.648462292665238*^9, 
   3.6484623020688343`*^9}}],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"showDetailsAndPlots", "\[Equal]", "True"}], ",", 
   RowBox[{"(*", 
    RowBox[{"Show", " ", "Brumer", " ", "Classical", " ", "Eigenfunctions"}], 
    "*)"}], 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"jj", "=", "2"}], ";", "\n", 
     RowBox[{"XX", "=", "2"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"p", "+", 
          RowBox[{"I", " ", "x"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"p", "-", 
          RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"jj", "/", "2"}], ")"}]}], ";", "\n", 
     RowBox[{"GraphicsRow", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Plot3D", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Re", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"p", "+", 
                  RowBox[{"I", " ", "x"}]}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{"p", "-", 
                  RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"jj", "/", "2"}], ")"}]}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", 
             RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"p", ",", 
             RowBox[{"-", "XX"}], ",", "XX"}], "}"}]}], "]"}], ",", 
         RowBox[{"Plot3D", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Im", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"p", "+", 
                  RowBox[{"I", " ", "x"}]}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{"p", "-", 
                  RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"jj", "/", "2"}], ")"}]}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", 
             RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"p", ",", 
             RowBox[{"-", "XX"}], ",", "XX"}], "}"}]}], "]"}], ",", 
         RowBox[{"Plot3D", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Re", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"p", "+", 
                   RowBox[{"I", " ", "x"}]}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"p", "-", 
                   RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{"jj", "/", "2"}], ")"}]}], "]"}], ",", 
             RowBox[{"Im", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"p", "+", 
                   RowBox[{"I", " ", "x"}]}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"p", "-", 
                   RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{"jj", "/", "2"}], ")"}]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", 
             RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"p", ",", 
             RowBox[{"-", "XX"}], ",", "XX"}], "}"}]}], "]"}]}], "}"}], ",", 
       RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}]}], "}"}], ","}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.6484623066456842`*^9, 3.648462313322529*^9}, {
  3.648462343757187*^9, 3.648462348946628*^9}, {3.648462414414464*^9, 
  3.648462423777483*^9}, {3.6484625700068913`*^9, 3.648462716605606*^9}, {
  3.648462751914608*^9, 3.648462870658814*^9}, {3.648476488978311*^9, 
  3.648476512262414*^9}, {3.648484803819274*^9, 3.648484809093198*^9}, {
  3.656005774012751*^9, 3.656005787163701*^9}, {3.65600846210395*^9, 
  3.656008465880529*^9}, {3.656008656017507*^9, 3.656008681777755*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Assignment of State: Squeezed Vacuum, Coherent State or 2-mode superposition\
\>", "Subtitle",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630620536209*^9}, {
   3.615630656303398*^9, 3.6156306666273937`*^9}, 3.656004695788188*^9}],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"TrueQ", "[", 
    RowBox[{"stateCASE", "==", "squeezedVacuumState"}], "]"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Squeezed", " ", "Vacuum"}], "*)"}], 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"n_", ",", "r_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"Mod", "[", 
        RowBox[{"n", ",", "2"}], "]"}]}], ")"}], "*", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", 
          RowBox[{"Tanh", "[", "r", "]"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"n", "/", "2"}], ")"}]}], "/", 
       RowBox[{"2", "^", 
        RowBox[{"(", 
         RowBox[{"n", "/", "2"}], ")"}]}]}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "/", "2"}], ")"}], "!"}]}], " ", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"n", "!"}], "/", 
       RowBox[{"Cosh", "[", "r", "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
   ",", 
   RowBox[{"(*", 
    RowBox[{"Coherent", " ", "State"}], "*)"}], 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"n_", ",", "r_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"r", "^", "2"}]}], "/", "2"}], "]"}], "*", 
     RowBox[{
      RowBox[{"r", "^", "n"}], "/", " ", 
      RowBox[{"Sqrt", "[", " ", 
       RowBox[{"n", "!"}], "]"}]}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.615630728652275*^9, 
   3.615630777189464*^9}, {3.61563081930855*^9, 3.615630829989641*^9}, {
   3.6156309214343233`*^9, 3.615630946955887*^9}, {3.615630977592058*^9, 
   3.6156310861637573`*^9}, {3.615631131220243*^9, 3.6156311872428627`*^9}, {
   3.615631230817059*^9, 3.6156312685815687`*^9}, {3.6156313480841846`*^9, 
   3.6156313901882677`*^9}, {3.615631486800911*^9, 3.615631487915812*^9}, {
   3.615631536011013*^9, 3.615631637816193*^9}, 3.615631868100024*^9, {
   3.615631924512506*^9, 3.6156319262381363`*^9}, {3.615631959743784*^9, 
   3.6156320368530083`*^9}, {3.615632218620048*^9, 3.6156322530705214`*^9}, {
   3.615632396608055*^9, 3.615632397442463*^9}, 3.615632441121344*^9, {
   3.615632513038216*^9, 3.6156325315957212`*^9}, 3.615632567448143*^9, {
   3.615632632047385*^9, 3.6156326781963997`*^9}, {3.6156327585698853`*^9, 
   3.6156327972272387`*^9}, {3.615632892706315*^9, 3.615632927673995*^9}, {
   3.61563302029067*^9, 3.615633021730453*^9}, {3.615633052247924*^9, 
   3.615633139391014*^9}, {3.615633250742509*^9, 3.615633252300255*^9}, {
   3.615633371965705*^9, 3.6156334715337543`*^9}, {3.615633521473732*^9, 
   3.615633523585849*^9}, {3.615633605978108*^9, 3.615633631917869*^9}, {
   3.6156338087883387`*^9, 3.615633870979003*^9}, {3.615634363709557*^9, 
   3.615634377815282*^9}, {3.6157191114523706`*^9, 3.615719118711396*^9}, {
   3.615719376199911*^9, 3.615719377060686*^9}, 3.615724760534513*^9, {
   3.647774676640965*^9, 3.647774946387105*^9}, {3.647774982276249*^9, 
   3.647775028150834*^9}, {3.6477751576146173`*^9, 3.647775272638075*^9}, 
   3.6477753802410517`*^9, {3.647775426490138*^9, 3.647775489004987*^9}, {
   3.64777555227553*^9, 3.647775553578343*^9}, 3.647775599297473*^9, {
   3.6477756710072947`*^9, 3.6477757161661587`*^9}, 3.64777579603017*^9, 
   3.6477758345738173`*^9, {3.647775875783554*^9, 3.647775888651189*^9}, 
   3.6477759673695087`*^9, {3.6477760165804253`*^9, 3.647776061173418*^9}, 
   3.6477809577883244`*^9, {3.648135481979289*^9, 3.648135570976281*^9}, {
   3.648135622784834*^9, 3.648135634006173*^9}, {3.648135671391283*^9, 
   3.6481357234700813`*^9}, {3.6481357703769617`*^9, 3.64813577096496*^9}, 
   3.6481370020405083`*^9, {3.6481375002486343`*^9, 3.648137500655303*^9}, {
   3.648138610690114*^9, 3.648138649438416*^9}, {3.648139474880383*^9, 
   3.648139476208766*^9}, {3.64816080585052*^9, 3.648160809050832*^9}, {
   3.648161090409831*^9, 3.648161135631425*^9}, {3.648198236272389*^9, 
   3.648198302347412*^9}, 3.648198346713374*^9, {3.6481987744837513`*^9, 
   3.648198787694199*^9}, {3.648198824809278*^9, 3.648198830944315*^9}, {
   3.648198861661236*^9, 3.648198895409309*^9}, 3.648358032439155*^9, {
   3.6560052263894167`*^9, 3.656005255450087*^9}, {3.656005502706415*^9, 
   3.656005524209649*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"schleichAm", "[", 
    RowBox[{"n_", ",", "squee_", ",", "displace_"}], "]"}], " ", "=", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"2", " ", "Pi", " ", "squee", " ", "*", 
       RowBox[{"(", 
        RowBox[{"n", "+", 
         RowBox[{"1", "/", "2"}], "-", 
         RowBox[{"displace", "^", "2"}]}], ")"}]}], "]"}]}], "*", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "+", 
         RowBox[{"1", "/", "2"}], "-", 
         RowBox[{"displace", "^", "2"}]}], ")"}], "/", "squee"}]}], "]"}]}]}], 
  RowBox[{"(*", 
   RowBox[{"schleich", "  ", 
    RowBox[{"(", 
     RowBox[{"4.43", "a"}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"n_", ",", "r_"}], "]"}], "=", 
    RowBox[{
     RowBox[{"Sqrt", "[", "2", "]"}], "*", 
     RowBox[{
      RowBox[{"schleichAm", "[", 
       RowBox[{"n", ",", "Squee", ",", "Displace"}], "]"}], "^", 
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}]}], "*", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", 
         RowBox[{"(", "n", ")"}]}], "*", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", "*", "Displace", "*", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"n", "+", 
            RowBox[{"1", "/", "2"}]}], "]"}]}], "]"}]}]}], ")"}]}]}], "*)"}], 
  
  RowBox[{"(*", 
   RowBox[{"Squeezed", " ", 
    RowBox[{"Coherent", ":", " ", 
     RowBox[{"schleich", " ", 
      RowBox[{"(", "4.47", ")"}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"sumRest", "[", 
      RowBox[{"r_", ",", "N_"}], "]"}], "=", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"c", "[", 
          RowBox[{"n", ",", "r"}], "]"}], "^", "2"}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", 
          RowBox[{"N", "+", "1"}], ",", "Infinity"}], "}"}]}], "]"}], "//", 
      "Simplify"}]}], ";"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"sumRest", "[", 
      RowBox[{"r", ",", 
       RowBox[{"Floor", "[", "nCutOff", "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0.01", ",", "1.7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"nCutOff", ",", "6", ",", "40"}], "}"}]}], "]"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nmax", "=", " ", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"sQueeze", "<", "0.75"}], ",", "4", ",", 
     RowBox[{"Ceiling", "[", 
      RowBox[{"Re", "[", 
       RowBox[{"nN", "/.", " ", 
        RowBox[{"FindRoot", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"sumRest", "[", 
             RowBox[{"sQueeze", ",", "nN"}], "]"}], "*", 
            RowBox[{"Conjugate", "[", 
             RowBox[{"sumRest", "[", 
              RowBox[{"sQueeze", ",", "nN"}], "]"}], "]"}]}], "\[Equal]", 
           RowBox[{"0.01", "^", "2"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"nN", ",", "1"}], "}"}]}], "]"}]}], "]"}], "]"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Cut-off at        Nmax = \>\"", ",", "Nmax"}], "]"}]}], "Input",\

 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.615630728652275*^9, 
   3.615630777189464*^9}, {3.61563081930855*^9, 3.615630829989641*^9}, {
   3.6156309214343233`*^9, 3.615630946955887*^9}, {3.615630977592058*^9, 
   3.6156310861637573`*^9}, {3.615631131220243*^9, 3.6156311872428627`*^9}, {
   3.615631230817059*^9, 3.6156312685815687`*^9}, {3.6156313480841846`*^9, 
   3.6156313901882677`*^9}, {3.615631486800911*^9, 3.615631487915812*^9}, {
   3.615631536011013*^9, 3.615631637816193*^9}, 3.615631868100024*^9, {
   3.615631924512506*^9, 3.6156319262381363`*^9}, {3.615631959743784*^9, 
   3.6156320368530083`*^9}, {3.615632218620048*^9, 3.6156322530705214`*^9}, {
   3.615632396608055*^9, 3.615632397442463*^9}, 3.615632441121344*^9, {
   3.615632513038216*^9, 3.6156325315957212`*^9}, 3.615632567448143*^9, {
   3.615632632047385*^9, 3.6156326781963997`*^9}, {3.6156327585698853`*^9, 
   3.6156327972272387`*^9}, {3.615632892706315*^9, 3.615632927673995*^9}, {
   3.61563302029067*^9, 3.615633021730453*^9}, {3.615633052247924*^9, 
   3.615633139391014*^9}, {3.615633250742509*^9, 3.615633252300255*^9}, {
   3.615633371965705*^9, 3.6156334715337543`*^9}, {3.615633521473732*^9, 
   3.615633523585849*^9}, {3.615633605978108*^9, 3.615633631917869*^9}, {
   3.6156338087883387`*^9, 3.615633870979003*^9}, {3.615634363709557*^9, 
   3.615634377815282*^9}, {3.6157191114523706`*^9, 3.615719118711396*^9}, {
   3.615719376199911*^9, 3.615719377060686*^9}, 3.615724760534513*^9, {
   3.647774676640965*^9, 3.647774946387105*^9}, {3.647774982276249*^9, 
   3.647775028150834*^9}, {3.6477751576146173`*^9, 3.647775272638075*^9}, 
   3.6477753802410517`*^9, {3.647775426490138*^9, 3.647775489004987*^9}, {
   3.64777555227553*^9, 3.647775553578343*^9}, 3.647775599297473*^9, {
   3.6477756710072947`*^9, 3.6477757161661587`*^9}, 3.64777579603017*^9, 
   3.6477758345738173`*^9, {3.647775875783554*^9, 3.647775888651189*^9}, 
   3.6477759673695087`*^9, {3.6477760165804253`*^9, 3.647776061173418*^9}, 
   3.6477809577883244`*^9, {3.648135481979289*^9, 3.648135570976281*^9}, {
   3.648135622784834*^9, 3.648135634006173*^9}, {3.648135671391283*^9, 
   3.6481357234700813`*^9}, {3.6481357703769617`*^9, 3.64813577096496*^9}, 
   3.6481370020405083`*^9, {3.6481375002486343`*^9, 3.648137500655303*^9}, {
   3.648138610690114*^9, 3.648138649438416*^9}, {3.648139474880383*^9, 
   3.648139476208766*^9}, {3.64816080585052*^9, 3.648160809050832*^9}, {
   3.648161090409831*^9, 3.648161135631425*^9}, {3.648198236272389*^9, 
   3.648198302347412*^9}, 3.648198346713374*^9, 3.6481987744837513`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Nmax", "=", "NMAX"}], "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Superposition", " ", "0"}], " ", "&"}], " ", "2"}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"If", "[", " ", 
    RowBox[{
     RowBox[{"stateCASE", "==", "twoStateSuperpostion"}], ",", 
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"n_", ",", "r_"}], "]"}], ":=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"n", "<", "2"}], ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"n", "<", "1"}], ",", 
          RowBox[{"Cos", "[", "mMixAngle", "]"}], ",", 
          RowBox[{"Sin", "[", "mMixAngle", "]"}]}], "]"}], ",", "0"}], 
       "]"}]}], ","}], "]"}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{"sumC", "=", 
  RowBox[{
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"n", ",", "stateParameter"}], "]"}], "^", "2"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "Nmax"}], "}"}]}], "]"}], "//", 
   "N"}]}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n", ",", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{"c", "[", 
          RowBox[{"n", ",", "r"}], "]"}], "]"}], "/.", 
        RowBox[{"r", "\[Rule]", "stateParameter"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "Nmax"}], "}"}]}], "]"}], ",", 
   RowBox[{"Filling", "\[Rule]", "Axis"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"PointSize", "[", "Large", "]"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.615630728652275*^9, 
   3.615630761234407*^9}, {3.6156337325919237`*^9, 3.615633748118788*^9}, {
   3.6156337824151287`*^9, 3.615633791809537*^9}, 3.6156340162062902`*^9, {
   3.6156344340348043`*^9, 3.615634448277055*^9}, {3.615731495335596*^9, 
   3.615731496258127*^9}, {3.615731554159746*^9, 3.615731588995831*^9}, {
   3.615731645456256*^9, 3.615731650031377*^9}, {3.6157325652719793`*^9, 
   3.615732594288124*^9}, {3.616155043898801*^9, 3.616155049634276*^9}, {
   3.6161551558787947`*^9, 3.616155166172997*^9}, 3.616155224429307*^9, {
   3.625313289975685*^9, 3.625313291263955*^9}, {3.646529214381423*^9, 
   3.646529239106741*^9}, 3.6465529964404716`*^9, 3.6465550276634197`*^9, 
   3.646556773695417*^9, {3.646581692332983*^9, 3.6465817191043987`*^9}, {
   3.6469925942213173`*^9, 3.646992597246503*^9}, {3.6476358612452717`*^9, 
   3.647635861842379*^9}, 3.647635918718376*^9, {3.6476360408497066`*^9, 
   3.647636044244774*^9}, 3.64777529405916*^9, {3.647775399493689*^9, 
   3.6477754114587717`*^9}, {3.647775511734724*^9, 3.64777551381595*^9}, {
   3.647775570004334*^9, 3.6477755802211523`*^9}, {3.647775767127709*^9, 
   3.647775767601615*^9}, {3.647775807556218*^9, 3.647775812978774*^9}, {
   3.647775898460167*^9, 3.6477759024925117`*^9}, {3.647776718165799*^9, 
   3.647776735925946*^9}, 3.647780972797079*^9, {3.6477811193994617`*^9, 
   3.647781132601787*^9}, {3.648135741617066*^9, 3.64813574925666*^9}, {
   3.648161185974351*^9, 3.648161194319182*^9}, {3.6481989143068447`*^9, 
   3.64819891595432*^9}, {3.656005056969735*^9, 3.6560050927011414`*^9}, {
   3.6560057147009287`*^9, 3.656005737616598*^9}, 3.656005927631811*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["HOSc Wavefunctions Solve QHOSc and Kerr Hamiltonian ", "Subtitle",
 CellChangeTimes->{{3.614964414963908*^9, 3.6149644331540117`*^9}, {
  3.614964507388142*^9, 3.614964586068369*^9}, {3.6149646215863237`*^9, 
  3.614964625709463*^9}, {3.6149647479826317`*^9, 3.614964750427102*^9}, {
  3.614965548700951*^9, 3.61496556082316*^9}, {3.61532395486687*^9, 
  3.6153239833848543`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Alpha]", "=", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{"k", " ", "m"}], "]"}], "/", "h"}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Psi]", "[", 
   RowBox[{"n_", ",", "x_"}], "]"}], ":=", 
  RowBox[{
   SqrtBox[
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SuperscriptBox["2", "n"], " ", 
       RowBox[{"n", "!"}]}]], 
     SqrtBox[
      FractionBox["\[Alpha]", "\[Pi]"]]}]], 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["x", "2"], " ", "\[Alpha]"}], "2"]}]], " ", 
   RowBox[{"HermiteH", "[", 
    RowBox[{"n", ",", 
     RowBox[{"x", " ", 
      SqrtBox["\[Alpha]"]}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"XX", "=", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "@", 
    RowBox[{"Append", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Psi]", "[", 
           RowBox[{"n", ",", "x"}], "]"}], "+", "n", "+", 
          RowBox[{"1", "/", "2"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "0", ",", "Nmax"}], "}"}]}], "]"}], "/.", 
       "FixParameters"}], ",", 
      RowBox[{
       RowBox[{"x", "^", "2"}], "/", "2"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
   RowBox[{"Filling", "\[Rule]", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"n", "->", 
       RowBox[{"n", "-", 
        RowBox[{"1", "/", "2"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", 
        RowBox[{"1", "+", "Nmax"}]}], "}"}]}], "]"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"Nmax", "+", 
       RowBox[{"3", "/", "2"}]}]}], "}"}]}], ",", 
   RowBox[{"Epilog", "\[Rule]", 
    RowBox[{"Text", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{
        RowBox[{"ToExpression", "[", 
         RowBox[{"\"\<\\\\Psi s\>\"", ",", "TeXForm", ",", "HoldForm"}], 
         "]"}], ",", "Large"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"XX", "-", "1"}], ",", "Nmax"}], "}"}]}], "]"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<NormY[\>\"", ",", "n", ",", "\"\<]=\>\"", ",", 
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}], "^", "2"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", 
          RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}], ",", 
        RowBox[{"Assumptions", "\[Rule]", 
         RowBox[{
          RowBox[{"Re", "[", "\[Alpha]", "]"}], ">", "0"}]}]}], "]"}]}], 
     "]"}], ";", 
    RowBox[{"progressCount", "=", 
     RowBox[{"n", "/", "Nmax"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "0", ",", "3"}], "}"}]}], "]"}], "\n", 
 RowBox[{
  RowBox[{"SEq", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"h", "^", "2"}]}], "/", "2"}], " ", "/", "m"}], ")"}], " ", 
     RowBox[{"D", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"k", " ", "/", "2"}], " ", 
     RowBox[{"x", "^", "2"}], " ", "#"}]}], "&"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E0", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"n", "+", 
     RowBox[{"1", "/", "2"}]}], ")"}], "h", " ", 
   RowBox[{"Sqrt", "[", 
    RowBox[{"k", "/", "m"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EKerr", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      RowBox[{"\[CapitalLambda]", "^", "2"}], 
      RowBox[{"E0", "[", "n", "]"}]}]}], ")"}], 
   RowBox[{"E0", "[", "n", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SEqKerr", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"SEq", "[", "n", "]"}], "[", "#", " ", "]"}], "+", 
    RowBox[{
     RowBox[{"\[CapitalLambda]", "^", "2"}], 
     RowBox[{
      RowBox[{"SEq", "[", "n", "]"}], "[", 
      RowBox[{
       RowBox[{"SEq", "[", "n", "]"}], "[", "#", "]"}], "]"}]}]}], " ", 
   "&"}]}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<Schroedinger Equation [\>\"", ",", "n", ",", "\"\<]  =  \>\"", ",", 
     RowBox[{"Simplify", " ", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"SEq", "[", "n", "]"}], "[", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}], "]"}], "-", 
        RowBox[{
         RowBox[{"E0", "[", "n", "]"}], " ", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}]}]}], ",", 
       RowBox[{"m", ">", "0"}]}], "]"}], ",", "\"\<  KerrSchroedinger = \>\"",
      ",", 
     RowBox[{"Simplify", " ", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"SEqKerr", "[", "n", "]"}], "[", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}], "]"}], "-", 
        RowBox[{
         RowBox[{"EKerr", "[", "n", "]"}], " ", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}]}]}], ",", 
       RowBox[{"m", ">", "0"}]}], "]"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6149712970450697`*^9, 3.6149713150958347`*^9}, {
   3.614971353000649*^9, 3.6149713551262617`*^9}, {3.614971389418667*^9, 
   3.614971394532563*^9}, {3.614971569897333*^9, 3.614971655105781*^9}, {
   3.6149717063260717`*^9, 3.614971740546277*^9}, {3.6149717716282673`*^9, 
   3.614971863352543*^9}, {3.614972167324223*^9, 3.6149721682640953`*^9}, {
   3.6149722101573257`*^9, 3.614972305568782*^9}, {3.6149723501856318`*^9, 
   3.61497235253734*^9}, {3.614972397727605*^9, 3.614972430994451*^9}, {
   3.614972461310595*^9, 3.6149724853912773`*^9}, {3.614972541476495*^9, 
   3.61497263572766*^9}, {3.614973051987741*^9, 3.614973101858994*^9}, {
   3.614973161834687*^9, 3.6149732224471083`*^9}, {3.614973325384207*^9, 
   3.614973354540308*^9}, {3.614974089425714*^9, 3.6149741679898376`*^9}, {
   3.615036620444438*^9, 3.615036629665597*^9}, {3.615036689801827*^9, 
   3.615036755536851*^9}, {3.615038199251889*^9, 3.615038228542738*^9}, 
   3.615038280800419*^9, {3.615038318536511*^9, 3.615038352499639*^9}, {
   3.61503840371795*^9, 3.61503842887295*^9}, 3.615038571277171*^9, {
   3.6150386047327642`*^9, 3.615038621093993*^9}, 3.615038659580532*^9, 
   3.615038708858124*^9, {3.615115432860112*^9, 3.6151155170432463`*^9}, {
   3.61512073113266*^9, 3.615120847596033*^9}, {3.615287243583329*^9, 
   3.615287303942059*^9}, {3.615287368497786*^9, 3.615287379087604*^9}, {
   3.615287411698729*^9, 3.615287412838089*^9}, {3.615287764848983*^9, 
   3.615287779263331*^9}, {3.61528783711241*^9, 3.6152878404579563`*^9}, {
   3.615287889615262*^9, 3.6152878937792807`*^9}, {3.615287948211751*^9, 
   3.615287954320362*^9}, {3.6152880211708117`*^9, 3.6152880565529757`*^9}, {
   3.615288089213471*^9, 3.615288129554603*^9}, {3.615288230420476*^9, 
   3.6152882384160423`*^9}, 3.615288299840619*^9, {3.615312421831871*^9, 
   3.615312430032889*^9}, 3.615312517420349*^9, {3.615312550279986*^9, 
   3.615312599789455*^9}, {3.6153126308524227`*^9, 3.6153127096748667`*^9}, 
   3.61531275535991*^9, {3.615312810930678*^9, 3.615312856923562*^9}, {
   3.615313690496354*^9, 3.6153137563833437`*^9}, {3.615313815075828*^9, 
   3.615313816953742*^9}, {3.615313853944314*^9, 3.615313898246543*^9}, {
   3.615313935717043*^9, 3.6153139610936747`*^9}, 3.615314031927821*^9, {
   3.615323045097859*^9, 3.6153230712209263`*^9}, {3.615323112092744*^9, 
   3.615323207639126*^9}, {3.615323238695693*^9, 3.615323260844934*^9}, {
   3.615323363383919*^9, 3.6153236204357567`*^9}, {3.615323661199132*^9, 
   3.615323672706085*^9}, {3.615323791679906*^9, 3.615323900962809*^9}, {
   3.615375674168036*^9, 3.615375682837879*^9}, {3.6153757579686117`*^9, 
   3.615375817873116*^9}, {3.615624518020364*^9, 3.615624530107736*^9}, 
   3.6156302418856897`*^9, {3.615633886870707*^9, 3.615633915728862*^9}, 
   3.615633988416417*^9, {3.615732755499036*^9, 3.615732786733766*^9}, {
   3.6157565088817663`*^9, 3.615756515898457*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Schroedinger Equation [\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\"]  =  \"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"  KerrSchroedinger = \"\>", "\[InvisibleSpace]", 
   "0"}],
  SequenceForm[
  "Schroedinger Equation [", 8, "]  =  ", 0, "  KerrSchroedinger = ", 0],
  Editable->False]], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{3.742316279283338*^9, 3.742323488502849*^9, 
  3.742323533900655*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Dissipation", "Subtitle",
 CellChangeTimes->{{3.615037249391127*^9, 3.615037256084381*^9}, {
  3.6557078688372602`*^9, 3.655707871612699*^9}}],

Cell[BoxData[{
 RowBox[{"omega", ":=", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"k", "/", "m"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Anni", "[", 
   RowBox[{"x_", ",", "p_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Sqrt", "[", 
    RowBox[{"m", " ", 
     RowBox[{
      RowBox[{"omega", "/", " ", "2"}], "/", "h"}]}], "]"}], " ", 
   RowBox[{"(", " ", 
    RowBox[{"x", "+", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"I", " ", "/", "m"}], " ", "/", " ", "omega"}], " ", "p"}]}], 
    "  ", ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CreA", "[", 
   RowBox[{"x_", ",", "p_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Sqrt", "[", 
    RowBox[{"m", " ", 
     RowBox[{
      RowBox[{"omega", "/", " ", "2"}], "/", "h"}]}], "]"}], " ", 
   RowBox[{"(", " ", 
    RowBox[{"x", "-", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"I", " ", "/", "m"}], " ", "/", " ", "omega"}], " ", "p"}]}], 
    "  ", ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Anni", "[", 
  RowBox[{"x", ",", "p"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"CreA", "[", 
  RowBox[{"x", ",", "p"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LindbladTerm", "[", 
   RowBox[{"x_", ",", "p_", ",", "\[Gamma]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"\[Gamma]", "/", "2"}], " ", 
   RowBox[{"(", "1", ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.625479872163656*^9, 3.625479875424397*^9}, {
   3.625480075398456*^9, 3.6254802279213877`*^9}, {3.625480283282508*^9, 
   3.62548037346877*^9}, {3.6254804166783543`*^9, 3.625480506102989*^9}, {
   3.6254805386991043`*^9, 3.6254806184136467`*^9}, 3.625481408546853*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Moyal Bracket", "Subtitle",
 CellChangeTimes->{{3.615037249391127*^9, 3.615037256084381*^9}}],

Cell[BoxData[{
 RowBox[{"InnerBracket", ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"h", "/", "2"}], 
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"#", ",", "X"}], "]"}], ",", "p"}], "]"}], "-", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"#", ",", "P"}], "]"}], ",", "x"}], "]"}]}], ")"}]}], 
   "&"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NestedInnerBracket", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Nest", "[", 
    RowBox[{"InnerBracket", ",", "#", ",", "n"}], "]"}], "&"}]}], "\n", 
 RowBox[{
  RowBox[{"F", "[", 
   RowBox[{"x_", ",", "p_", ",", "X_", ",", "P_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WF", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}], 
   RowBox[{"H", "[", 
    RowBox[{"X", ",", "P"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"H", "[", 
   RowBox[{"X_", ",", "P_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"P", "^", "2"}], "/", "2"}], "/", "m"}], "+", 
   RowBox[{
    RowBox[{"X", "^", "2"}], 
    RowBox[{"k", "/", "2"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[CapitalLambda]", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"P", "^", "2"}], "/", "2"}], "/", "m"}]}], "+", 
      RowBox[{"\[Lambda]", " ", 
       RowBox[{"X", "^", "2"}], 
       RowBox[{"k", "/", "2"}]}]}], ")"}], "^", 
    "2"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<H = \>\"", ",", 
   RowBox[{"H", "[", 
    RowBox[{"X", ",", "P"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MoyalBracket", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"2", "/", "h"}], " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"NestedInnerBracket", "[", 
             RowBox[{
              RowBox[{"2", "n"}], "+", "1"}], "]"}], "[", 
            RowBox[{"F", "[", 
             RowBox[{"x", ",", "p", ",", "X", ",", "P"}], "]"}], "]"}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"n", "+", "1"}], ")"}]}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "n"}], "+", "1"}], ")"}], "!"}], ")"}]}]}], ",", 
          
          RowBox[{"{", 
           RowBox[{"n", ",", "0", ",", "2"}], "}"}]}], "]"}]}], "/.", 
       RowBox[{"X", "\[Rule]", "x"}]}], "/.", 
      RowBox[{"P", "\[Rule]", "p"}]}], "//", "Simplify"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"//", "TraditionalForm"}], "*)"}]}], "\n", 
 RowBox[{"MoyalKerrFinest", "=", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"ExpandAll", "[", "MoyalBracket", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"Derivative", ",", "\[CapitalLambda]", ",", "\[Lambda]"}], 
      "}"}]}], "]"}], "//", "TraditionalForm"}]}], "\n", 
 RowBox[{
  RowBox[{"MoyalKerr", "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"MoyalBracket", ",", 
      RowBox[{"{", 
       RowBox[{"Derivative", ",", "\[CapitalLambda]"}], "}"}]}], "]"}], "//", 
    "InputForm"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"MoyalKerr", "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"MoyalBracket", ",", 
      RowBox[{"{", 
       RowBox[{"Derivative", ",", "\[CapitalLambda]"}], "}"}]}], "]"}], "//", 
    "OutputForm"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MoyalKerr", "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"MoyalBracket", ",", 
      RowBox[{"{", 
       RowBox[{"Derivative", ",", "\[CapitalLambda]"}], "}"}]}], "]"}], "//", 
    "StandardForm"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"MoyalKerrFinest", " ", "/.", 
     RowBox[{"m", "\[Rule]", "M"}]}], "/.", 
    RowBox[{"h", "\[Rule]", "hbar"}]}], "//", " ", "TeXForm"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.615018982555271*^9, 3.615019021654953*^9}, {
   3.615019056637583*^9, 3.615019169814467*^9}, {3.6150347639203367`*^9, 
   3.615034807348419*^9}, {3.615034842867296*^9, 3.6150348491357813`*^9}, {
   3.615034918050912*^9, 3.615034921839909*^9}, {3.615034994191354*^9, 
   3.6150350361348677`*^9}, {3.615035111811181*^9, 3.615035224682994*^9}, {
   3.6150353043096*^9, 3.615035307723707*^9}, {3.615035422051449*^9, 
   3.615035437183424*^9}, {3.6150355659644957`*^9, 3.61503557086731*^9}, {
   3.615035671902892*^9, 3.615035674277556*^9}, {3.615035736571361*^9, 
   3.615035750951644*^9}, {3.61503588209053*^9, 3.615035896819859*^9}, 
   3.615036820773353*^9, {3.615036919919993*^9, 3.615036921954317*^9}, {
   3.6150404378473043`*^9, 3.6150405653034973`*^9}, {3.615040653180766*^9, 
   3.615040703612061*^9}, 3.615042219086753*^9, 3.615042351355496*^9, {
   3.615115699963099*^9, 3.615115713448882*^9}, {3.6151157565216637`*^9, 
   3.615115763350399*^9}, {3.61511584473072*^9, 3.615115847424518*^9}, {
   3.615116160872566*^9, 3.61511616303062*^9}, {3.615117232161532*^9, 
   3.615117246801209*^9}, {3.6151174123138514`*^9, 3.615117480822221*^9}, {
   3.615117670363701*^9, 3.615117671533584*^9}, {3.615117733481123*^9, 
   3.615117772716714*^9}, {3.615120594715362*^9, 3.615120604554988*^9}, {
   3.615121324725821*^9, 3.6151213386855993`*^9}, {3.615121746426581*^9, 
   3.6151217504028397`*^9}, {3.615122026428989*^9, 3.6151220489863787`*^9}, 
   3.615288162975751*^9, {3.615288505967013*^9, 3.6152886320253572`*^9}, {
   3.615288683852578*^9, 3.615288719262138*^9}, {3.6153002594534073`*^9, 
   3.615300270615068*^9}, {3.615300308841262*^9, 3.6153003101682377`*^9}, {
   3.615300491021636*^9, 3.6153004912098513`*^9}, 3.6157249031030083`*^9, {
   3.6157249844657373`*^9, 3.6157250052715683`*^9}, 3.6465633210574207`*^9, {
   3.647641836785802*^9, 3.647641839299685*^9}, 3.647642452862856*^9, {
   3.6479425054307003`*^9, 3.647942536508113*^9}}],

Cell["\<\
(*dChange[expression,{transformations},{oldVars},{newVars},{functions}]*)
MoyalKerr
Assuming[{r > 0, theta > 0, theta < Pi/2}, dChange[MoyalKerr, {r^2 == x^2 + \
p^2, theta == ArcTan[p/x]}, {x, p}, {r, theta}, {WF[x, p, \
t]}]](*/.C[1]\[Rule]0/2*)\
\>", "Text",
 CellChangeTimes->{{3.64764189070016*^9, 3.647642038077449*^9}, {
   3.647642073216033*^9, 3.647642075007023*^9}, {3.647642226926365*^9, 
   3.647642242204768*^9}, {3.6476423106307487`*^9, 3.6476423157109547`*^9}, {
   3.6476424868353786`*^9, 3.647642496174294*^9}, {3.647642582051828*^9, 
   3.647642591197427*^9}, {3.647642641523151*^9, 3.647642675232442*^9}, 
   3.6476427789152946`*^9, 3.6476428109958*^9, {3.647642926739524*^9, 
   3.647642933610669*^9}, {3.6476430635557117`*^9, 3.647643124757526*^9}, 
   3.647643174395816*^9, {3.6476444328497334`*^9, 3.647644493221175*^9}, 
   3.64794247885168*^9}],

Cell["\<\
MoyalKerr
MoyalKerr /. Derivative[n_, m_, 0][WF_][x_, p_, T_] :> D[WF[r*Cos[theta], \
r*Sin[theta], T], {r, n}, {theta, m}] // Simplify
(*rep=eqs/.Derivative[n_,m_][F_][x_,y_]\[RuleDelayed]D[F[x[s,t],y[s,t]],{s,n},\
{t,m}]*)\
\>", "Text",
 CellChangeTimes->{{3.64764189070016*^9, 3.647642038077449*^9}, {
   3.647642073216033*^9, 3.647642075007023*^9}, {3.647642226926365*^9, 
   3.647642242204768*^9}, {3.6476423106307487`*^9, 3.6476423157109547`*^9}, {
   3.6476424868353786`*^9, 3.647642496174294*^9}, {3.647642582051828*^9, 
   3.647642591197427*^9}, {3.647642641523151*^9, 3.647642675232442*^9}, 
   3.6476427789152946`*^9, 3.6476428109958*^9, {3.647642926739524*^9, 
   3.647642933610669*^9}, {3.6476430635557117`*^9, 3.647643124757526*^9}, {
   3.647643174395816*^9, 3.647643196544937*^9}, {3.64764323762572*^9, 
   3.6476432660230722`*^9}, {3.647643300170163*^9, 3.64764330349721*^9}, {
   3.6476439340798264`*^9, 3.64764395159424*^9}, {3.647643996506928*^9, 
   3.647644044494582*^9}, {3.647644081746207*^9, 3.647644126031889*^9}, {
   3.647644218202504*^9, 3.647644218546474*^9}, {3.647644355390951*^9, 
   3.6476443586883497`*^9}, 3.647942478854279*^9}],

Cell[CellGroupData[{

Cell["Assign Wigner Flow Components", "Subsubtitle",
 CellChangeTimes->{{3.615725032093897*^9, 3.615725044180377*^9}, 
   3.615725463701329*^9, {3.6157255135097227`*^9, 3.615725557342465*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"WFx", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", "4"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "switch", " ", "\[CapitalLambda]", " ", "\[Lambda]", " ", "k", " ", 
        RowBox[{"h", "^", "2"}], " ", "m", " ", "x", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"WF", "[", 
           RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "p", ",", "x"}], 
         "]"}]}], "+", " ", 
       RowBox[{"m", " ", "\[CapitalLambda]", " ", "\[Lambda]", " ", 
        RowBox[{"h", "^", "2"}], " ", "k", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "switch"}], ")"}], " ", "p", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"WF", "[", 
           RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", "2"}], "}"}]}], "]"}]}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"4", " ", "p", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "4"}], " ", "\[CapitalLambda]", " ", 
           "\[CapitalLambda]", " ", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"WF", "[", 
              RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"x", ",", "2"}], "}"}]}], "]"}], " ", 
           RowBox[{"h", "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"WF", "[", 
            RowBox[{"x", ",", "p", ",", "t"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalLambda]", " ", "\[CapitalLambda]", " ", 
                RowBox[{"p", "^", "2"}]}], "+", 
               RowBox[{"\[Lambda]", " ", "\[CapitalLambda]", " ", "k", " ", 
                RowBox[{"x", "^", "2"}], " ", "m"}]}], ")"}], "+", "m"}], 
            ")"}]}]}], ")"}]}]}], ")"}], "/", 
     RowBox[{"m", "^", "2"}]}]}], "/.", 
   RowBox[{"switch", "\[Rule]", "s"}]}]}]], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.6240441507393312`*^9}, 3.624044333965494*^9, {3.624868809299417*^9, 
   3.624868889248692*^9}, {3.624875377631196*^9, 3.624875380070023*^9}, {
   3.625310382407557*^9, 3.6253104128767033`*^9}, {3.6295663802678833`*^9, 
   3.6295663870851583`*^9}, {3.646563695716837*^9, 3.6465637860736237`*^9}, 
   3.6465663019076967`*^9, {3.64700669762381*^9, 3.6470067943761578`*^9}, {
   3.6470068254882402`*^9, 3.647007004726845*^9}}],

Cell[BoxData[{
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"WFx", "[", 
     RowBox[{"X", ",", "P", ",", "T", ",", "s"}], "]"}], "//", "ExpandAll"}], 
   ",", "s"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"WFx", "[", 
          RowBox[{"X", ",", "P", ",", "T", ",", "s"}], "]"}], "//", 
         "ExpandAll"}], ",", "s"}], "]"}], "/.", 
      RowBox[{"m", "\[Rule]", "MM"}]}], "/.", 
     RowBox[{"s", "\[Rule]", "0"}]}], "/.", 
    RowBox[{"h", "\[Rule]", "hbar"}]}], "//", "TraditionalForm"}], "//", 
  "TeXForm"}]}], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.6240441507393312`*^9}, 3.624044333965494*^9, {3.624868809299417*^9, 
   3.624868889248692*^9}, {3.624875377631196*^9, 3.624875380070023*^9}, {
   3.625310382407557*^9, 3.6253104128767033`*^9}, {3.6295663802678833`*^9, 
   3.6295663870851583`*^9}, {3.646563695716837*^9, 3.6465637860736237`*^9}, 
   3.6465663019076967`*^9, {3.64700669762381*^9, 3.647006751576983*^9}, 
   3.64700711983996*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WFp", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "4"}], " ", "switch", " ", "\[CapitalLambda]", " ", 
        "\[Lambda]", " ", 
        RowBox[{"h", "^", "2"}], " ", "p", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"WF", "[", 
           RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "1"}], "}"}]}], "]"}]}], "+", " ", 
       RowBox[{
        RowBox[{"1", "/", "4"}], 
        RowBox[{"h", "^", "2"}], "\[CapitalLambda]", " ", "\[Lambda]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "switch"}], ")"}], "x", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"WF", "[", 
           RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "4"}], "\[Lambda]", " ", "\[Lambda]", 
           " ", "k", " ", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"WF", "[", 
              RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"p", ",", "2"}], "}"}]}], "]"}], " ", 
           RowBox[{"h", "^", "2"}], " ", "m"}], "+", 
          RowBox[{
           RowBox[{"WF", "[", 
            RowBox[{"x", ",", "p", ",", "t"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalLambda]", " ", "\[Lambda]", " ", 
                RowBox[{"p", "^", "2"}]}], "+", 
               RowBox[{"\[Lambda]", " ", "\[Lambda]", " ", "k", " ", 
                RowBox[{"x", "^", "2"}], " ", "m"}]}], ")"}], "+", "m"}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], " ", 
    RowBox[{"k", "/", "m"}]}], "/.", 
   RowBox[{"switch", "\[Rule]", "s"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"WFp", "[", 
      RowBox[{"X", ",", "P", ",", "T", ",", "s"}], "]"}], "//", "ExpandAll"}],
     ",", "s"}], "]"}], "//", "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"WFp", "[", 
          RowBox[{"X", ",", "P", ",", "T", ",", "s"}], "]"}], "//", 
         "ExpandAll"}], ",", "s"}], "]"}], "/.", 
      RowBox[{"m", "\[Rule]", "MM"}]}], "/.", 
     RowBox[{"s", "\[Rule]", "0"}]}], "/.", 
    RowBox[{"h", "\[Rule]", "hbar"}]}], "//", "TraditionalForm"}], "//", 
  "TeXForm"}]}], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.624044116541326*^9}, {3.624044177273033*^9, 3.624044180116425*^9}, 
   3.624044299297868*^9, {3.6248689045480223`*^9, 3.624868909746416*^9}, {
   3.625310440565892*^9, 3.6253104547216988`*^9}, {3.629566365472601*^9, 
   3.629566368310835*^9}, {3.6465639009238157`*^9, 3.64656390479714*^9}, 
   3.646566375747611*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WFxClassical", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], ":=", 
  StyleBox[
   RowBox[{
    RowBox[{"k", " ", "\[Lambda]", " ", "\[CapitalLambda]", " ", "p", " ", 
     SuperscriptBox["x", "2"], " ", 
     RowBox[{
      RowBox[{"WF", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/", "m"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[CapitalLambda]", "2"], " ", 
     SuperscriptBox["p", "3"], " ", 
     RowBox[{
      RowBox[{"WF", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/", 
      SuperscriptBox["m", "2"]}]}], "+", 
    RowBox[{"p", " ", 
     RowBox[{
      RowBox[{"WF", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/", "m"}]}]}], 
   "Input"]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WFpClassical", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "k"}], " ", "x", " ", 
    RowBox[{"WF", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], "-", 
   RowBox[{
    SuperscriptBox["k", "2"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", 
    RowBox[{"WF", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], "-", 
   RowBox[{"k", " ", 
    SuperscriptBox["p", "2"], " ", "x", " ", "\[Lambda]", " ", 
    "\[CapitalLambda]", " ", 
    RowBox[{
     RowBox[{"WF", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/", 
     "m"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{"WFxClassical", "[", 
   RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{"WFpClassical", "[", 
   RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.6240441507393312`*^9}, 3.624044333965494*^9, {3.624868809299417*^9, 
   3.624868889248692*^9}, {3.624875377631196*^9, 3.624875380070023*^9}, {
   3.625310382407557*^9, 3.6253104128767033`*^9}, {3.6295663802678833`*^9, 
   3.6295663870851583`*^9}, {3.646563695716837*^9, 3.6465637860736237`*^9}, 
   3.6465663019076967`*^9, {3.64700669762381*^9, 3.6470067943761578`*^9}, {
   3.6470068254882402`*^9, 3.647007004726845*^9}, {3.647007058254902*^9, 
   3.6470070970415173`*^9}, {3.647007143267346*^9, 3.647007165496517*^9}, {
   3.647007209389969*^9, 3.6470072267167*^9}, {3.647007353332209*^9, 
   3.647007363590686*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WFxQuantum", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WFx", 
    StyleBox["[", "Input"], 
    RowBox[{
     StyleBox["x", "Input"], 
     StyleBox[",", "Input"], 
     StyleBox["p", "Input"], 
     StyleBox[",", "Input"], 
     StyleBox["t", "Input"], ",", "s"}], "]"}], "-", 
   RowBox[{"WFxClassical", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WFpQuantum", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WFp", 
    StyleBox["[", "Input"], 
    RowBox[{
     StyleBox["x", "Input"], 
     StyleBox[",", "Input"], 
     StyleBox["p", "Input"], 
     StyleBox[",", "Input"], 
     StyleBox["t", "Input"], ",", "s"}], "]"}], "-", 
   RowBox[{"WFpClassical", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{"WFxQuantum", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "]"}], "//", 
  "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{"WFpQuantum", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "]"}], "//", 
  "TraditionalForm"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.6470082568713923`*^9, 3.6470083858823757`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Term1", "=", "MoyalBracket"}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Term2", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"WFx", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "S"}], "]"}], ",", "x"}], "]"}],
      "+", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"WFp", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ",", "p"}], 
      "]"}]}], ")"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"thatDifference", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Term1", "-", "Term2"}], "/.", 
     RowBox[{"S", "\[Rule]", "s"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", "thatDifference", "]"}]}], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.624044116541326*^9}, {3.624044177273033*^9, 3.624044180116425*^9}, 
   3.624044299297868*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WFx$s", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WFx", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
   RowBox[{"WFx", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "0"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFx$s", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "//", "Simplify"}], "//",
   "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      FormBox[
       FormBox[
        RowBox[{
         SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
         "\[CapitalLambda]", " ", "s", " "}],
        TraditionalForm],
       TraditionalForm], "/", "4"}], "/", "m"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"x", " ", 
         RowBox[{"WF", "[", 
          RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "+", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"p", " ", 
         RowBox[{"WF", "[", 
          RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "2"}], "}"}]}], "]"}]}], ")"}]}], "//", 
   "HoldForm"}], "//", "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WFxsElegant", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     FormBox[
      FormBox[
       RowBox[{
        SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
        "\[CapitalLambda]", " ", "s", " "}],
       TraditionalForm],
      TraditionalForm], "/", "4"}], "/", "m"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"x", " ", 
        RowBox[{"WF", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "+", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"p", " ", 
        RowBox[{"WF", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "2"}], "}"}]}], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFx$s", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
   RowBox[{"WFxsElegant", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}]}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.624176466042376*^9, 3.62417683252396*^9}, {
   3.624176924608576*^9, 3.624177220730056*^9}, 3.6241772821715097`*^9, 
   3.6241776849862747`*^9, {3.624177874394723*^9, 3.624177932802676*^9}, {
   3.6241779663616858`*^9, 3.624178013709126*^9}, {3.624178101207879*^9, 
   3.6241781636421223`*^9}, {3.6241814797152777`*^9, 3.624181521896975*^9}, {
   3.624181574795165*^9, 3.624181650453536*^9}, {3.624181769765004*^9, 
   3.624181951890307*^9}, {3.6247890313855333`*^9, 3.624789100674017*^9}, {
   3.6247891335910873`*^9, 3.624789134396093*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"WFp$s", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"WFp", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
    RowBox[{"WFp", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "0"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFp$s", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "//", "Simplify"}], "//",
   "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FormBox[
        FormBox[
         RowBox[{
          SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
          "\[CapitalLambda]", " ", "s", " "}],
         TraditionalForm],
        TraditionalForm]}], "/", "4"}], "/", "m"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"p", " ", 
         RowBox[{"WF", "[", 
          RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "+", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"x", " ", 
         RowBox[{"WF", "[", 
          RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], ")"}]}], "//", 
   "HoldForm"}], "//", "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WFpsElegant", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FormBox[
       FormBox[
        RowBox[{
         SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
         "\[CapitalLambda]", " ", "s", " "}],
        TraditionalForm],
       TraditionalForm]}], "/", "4"}], "/", "m"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"p", " ", 
        RowBox[{"WF", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "+", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"x", " ", 
        RowBox[{"WF", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"WFp$s", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
    RowBox[{"WFpsElegant", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}]}], "//", "Simplify"}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.6247891570460873`*^9, 3.624789170168043*^9}, {
   3.624789210102661*^9, 3.624789234886491*^9}, 3.624789267740053*^9, {
   3.624789300635976*^9, 3.624789338496626*^9}, 3.647942604731247*^9, 
   3.647942641228479*^9}],

Cell["\<\
timePrint[WFx[x, p, t, 0] // Expand // TraditionalForm]
timePrint[WFx[x, p, t, 1] // Expand // TraditionalForm]
timePrint[WFx[x, p, t, s] - WFx[x, p, t, 0] // Expand // TraditionalForm]\
\>", "Text",
 CellChangeTimes->{{3.624182264794106*^9, 3.6241823053134117`*^9}, {
   3.624182794619049*^9, 3.624182800937439*^9}, {3.6241832838527193`*^9, 
   3.62418330201934*^9}, {3.624788510144264*^9, 3.624788524779582*^9}, 
   3.647942653237974*^9}],

Cell[TextData[StyleBox["Continuity Equation (Moyal bracket only!)", \
"Subsection"]], "Chapter",
 CellChangeTimes->{{3.624954279811018*^9, 3.624954286338881*^9}, {
  3.624954573355047*^9, 3.624954587867218*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"wfuncDt", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}], "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"WF", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "t"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"continuityEquationFullfilled", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"0", "*", 
        RowBox[{"wfuncDt", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], "+", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"WFx", "[", 
          RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ",", "x"}], 
        "]"}], "+", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"WFp", "[", 
          RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ",", "p"}], 
        "]"}], "-", "MoyalBracket"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "p", ",", "t"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", "continuityEquationFullfilled", "]"}]}], "Input",
 CellChangeTimes->{{3.62495440060717*^9, 3.624954467685678*^9}, {
  3.624954536592366*^9, 3.62495456697657*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Assignment of State", "Subtitle",
 CellChangeTimes->{{3.615311702645843*^9, 3.615311707246711*^9}, {
   3.615311745926982*^9, 3.61531180732405*^9}, {3.6153119459079247`*^9, 
   3.615311949238516*^9}, {3.615312183516096*^9, 3.6153122039492273`*^9}, 
   3.615725910850113*^9, {3.655709732053796*^9, 3.65570973598133*^9}}],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", 
  RowBox[{"i", ",", "ii", ",", "j"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Energy", "[", "i_", "]"}], ":=", 
    RowBox[{"E0", "[", "i", "]"}]}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Energy", "[", "i_", "]"}], ":=", 
   RowBox[{"EKerr", "[", "i", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Xi]", "[", 
    RowBox[{"x_", ",", "t_", ",", "\[Tau]_"}], "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"ii", ",", "stateParameter"}], "]"}], 
      RowBox[{"\[Psi]", "[", 
       RowBox[{"ii", ",", "x"}], "]"}], 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "I"}], " ", "t", " ", 
        RowBox[{
         RowBox[{"Energy", "[", "ii", "]"}], "/", "h"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Xi]conj", "[", 
     RowBox[{"x_", ",", "t_", ",", "\[Tau]_"}], "]"}], ":=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Conjugate", "[", 
        RowBox[{"c", "[", 
         RowBox[{"ii", ",", "stateParameter"}], "]"}], "]"}], 
       RowBox[{"\[Psi]", "[", 
        RowBox[{"ii", ",", "x"}], "]"}], 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"+", "I"}], " ", "t", " ", 
         RowBox[{
          RowBox[{"Energy", "[", "ii", "]"}], "/", "h"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SEQ$Fullfilled", "=", 
   RowBox[{"Simplify", " ", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"SEqKerr", "[", "n", "]"}], "[", 
       RowBox[{"\[Xi]", "[", 
        RowBox[{"x", ",", "t", ",", "\[Tau]"}], "]"}], "]"}], "-", 
      RowBox[{"I", "  ", "h", " ", 
       RowBox[{"D", "[", " ", 
        RowBox[{
         RowBox[{"\[Xi]", "[", 
          RowBox[{"x", ",", "t", ",", "\[Tau]"}], "]"}], ",", "t"}], 
        "]"}]}]}], ",", 
     RowBox[{"m", ">", "0"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", "SEQ$Fullfilled", "]"}]}], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, 
   3.615328385704236*^9, {3.615328744378584*^9, 3.6153287799687347`*^9}, {
   3.615328987316884*^9, 3.615328990741791*^9}, 3.615329097580762*^9, 
   3.615329253855715*^9, {3.615330658311314*^9, 3.6153307498683777`*^9}, 
   3.615330921555663*^9, 3.61533204568215*^9, 3.615332563209057*^9, {
   3.615634190510241*^9, 3.615634239773162*^9}, {3.615634478087792*^9, 
   3.615634481089449*^9}, {3.615634623602338*^9, 3.615634626481221*^9}, 
   3.615641438572461*^9, {3.6157395944797697`*^9, 3.615739665757576*^9}, {
   3.615739734213461*^9, 3.615739768659885*^9}, {3.615739881661104*^9, 
   3.615739933286222*^9}, {3.615740011872445*^9, 3.615740025625989*^9}, {
   3.615740073397553*^9, 3.615740091891831*^9}, {3.615740325925481*^9, 
   3.615740330470478*^9}, {3.615742891394403*^9, 3.615742894679743*^9}, {
   3.6157430310993*^9, 3.615743099122088*^9}, {3.615743150179474*^9, 
   3.615743151709302*^9}, {3.615743187251524*^9, 3.615743248189742*^9}, 
   3.615753975574485*^9, {3.6157540161118097`*^9, 3.615754050815352*^9}, {
   3.615754172481432*^9, 3.615754177655167*^9}, {3.615754208084609*^9, 
   3.6157542161206903`*^9}, {3.615754360004344*^9, 3.615754453254593*^9}, {
   3.6157545277695637`*^9, 3.615754530994121*^9}, {3.615754603679699*^9, 
   3.6157546264101057`*^9}, {3.615754658937257*^9, 3.615754666490737*^9}, 
   3.615754772231031*^9, 3.615756984538136*^9, {3.61575701896502*^9, 
   3.615757019682733*^9}, {3.615757052182633*^9, 3.615757072552759*^9}, {
   3.615757114785241*^9, 3.615757157415572*^9}, 3.6157575403076963`*^9, {
   3.61575802427798*^9, 3.6157580594924707`*^9}, {3.615758113186903*^9, 
   3.6157581138698463`*^9}, {3.6157582108072777`*^9, 
   3.6157582272845507`*^9}, {3.61575844149684*^9, 3.615758456106846*^9}, {
   3.61575852021458*^9, 3.615758528087078*^9}, {3.615758566212085*^9, 
   3.615758595340784*^9}, {3.6157586264375668`*^9, 3.615758750434924*^9}, {
   3.615758786466999*^9, 3.615758872009001*^9}, {3.6157589587577133`*^9, 
   3.6157589711151867`*^9}, {3.616510649457903*^9, 3.6165106690543203`*^9}, 
   3.6165126623992863`*^9, {3.616512830402712*^9, 3.616512847525229*^9}, 
   3.616513151884907*^9, {3.624955013589396*^9, 3.624955014059816*^9}, {
   3.624955483923208*^9, 3.624955484050034*^9}, {3.625313264593042*^9, 
   3.625313270599378*^9}, {3.647774620968156*^9, 3.6477746546056023`*^9}, {
   3.647776763745688*^9, 3.647776794945004*^9}, {3.647780994301491*^9, 
   3.647781020161085*^9}, {3.648135803297061*^9, 3.64813587557316*^9}, 
   3.64815521172173*^9, {3.648161225895842*^9, 3.6481612315676413`*^9}, 
   3.648198445210218*^9, {3.6483575377569513`*^9, 3.648357562584592*^9}, {
   3.648558416509809*^9, 3.648558416590852*^9}, {3.648558449387416*^9, 
   3.6485584527321167`*^9}, {3.648558502147355*^9, 3.648558502216867*^9}, {
   3.655639466358261*^9, 3.6556395229621058`*^9}, {3.655640366223472*^9, 
   3.655640375964715*^9}, 3.656005686185204*^9, 3.6560061666285267`*^9, 
   3.656006236914651*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPsi]", "[", 
    RowBox[{"x_", ",", "t_", ",", "\[Tau]_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"x", "^", "2"}]}], " ", 
      RowBox[{"\[Alpha]", "/", "2"}]}], "]"}], 
    RowBox[{"Simplify", "[", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"Expand", "[", 
        RowBox[{
         RowBox[{"\[Xi]", "[", 
          RowBox[{"x", ",", "t", ",", "\[Tau]"}], "]"}], 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"x", "^", "2"}], " ", 
           RowBox[{"\[Alpha]", "/", "2"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "Exp"}], "}"}]}], "]"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{"timePrint", "[", 
  RowBox[{"\[CapitalPsi]", "[", 
   RowBox[{"X", ",", "T", ",", "mMixAngle"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, 
   3.615328385704236*^9, {3.615328744378584*^9, 3.6153287799687347`*^9}, {
   3.615328987316884*^9, 3.615328990741791*^9}, 3.615329097580762*^9, 
   3.615329253855715*^9, {3.615330658311314*^9, 3.6153307498683777`*^9}, 
   3.615330921555663*^9, 3.61533204568215*^9, 3.615332563209057*^9, {
   3.615634190510241*^9, 3.615634239773162*^9}, {3.615634478087792*^9, 
   3.615634481089449*^9}, {3.615634623602338*^9, 3.615634626481221*^9}, 
   3.615641438572461*^9, {3.6157395944797697`*^9, 3.615739665757576*^9}, {
   3.615739734213461*^9, 3.615739768659885*^9}, {3.615739881661104*^9, 
   3.615739933286222*^9}, {3.615740011872445*^9, 3.615740025625989*^9}, {
   3.615740073397553*^9, 3.615740091891831*^9}, {3.615740325925481*^9, 
   3.615740330470478*^9}, {3.615742891394403*^9, 3.615742894679743*^9}, {
   3.6157430310993*^9, 3.6157430890337467`*^9}, {3.615757787600575*^9, 
   3.615757840711211*^9}, 3.6157580200698843`*^9, {3.6157610777939367`*^9, 
   3.615761081009884*^9}, {3.6157611392790956`*^9, 3.615761157137271*^9}, 
   3.616043059537681*^9, 3.6483581381488113`*^9, 3.6485582002313557`*^9, {
   3.648558416614324*^9, 3.64855841662016*^9}, {3.648558502242507*^9, 
   3.648558502248784*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]", "[", 
    RowBox[{"x_", ",", "y_", ",", "t_", ",", "\[Tau]_"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Xi]conj", "[", 
      RowBox[{
       RowBox[{"x", "+", "y"}], ",", 
       RowBox[{"+", "t"}], ",", "\[Tau]"}], "]"}], " ", 
     RowBox[{"\[CapitalPsi]", "[", 
      RowBox[{
       RowBox[{"x", "-", "y"}], ",", "t", ",", "\[Tau]"}], "]"}]}], "/.", 
    "FixParameters"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"timePrint", "[", 
   RowBox[{"\[Rho]", "[", 
    RowBox[{"x", ",", "y", ",", "t", ",", "\[Tau]"}], "]"}], "]"}], 
  RowBox[{"(*", " ", 
   RowBox[{"DW", "=", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Rho]", "[", 
         RowBox[{"x", ",", "y", ",", "t", ",", "\[Tau]"}], "]"}], 
        RowBox[{"Exp", "[", 
         RowBox[{"I", " ", "2", " ", "y", " ", "p"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", 
         RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}]}], "]"}], " ", 
     "Prohibitively", " ", 
     RowBox[{"SLOW", "!"}]}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WignerFunction", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"FourierTransform", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"\[Rho]", "[", 
          RowBox[{"x", ",", " ", 
           RowBox[{"y", "/", "2"}], ",", "t", ",", "\[Tau]"}], "]"}], "/", 
         "h"}], "/", "Pi"}], ",", "y", ",", "p"}], "]"}], "/.", 
     RowBox[{"h", "\[Rule]", "1"}]}], "/.", 
    RowBox[{"\[Tau]", "\[Rule]", "mMixAngle"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"timePrint", "[", "WignerFunction", 
   RowBox[{"(*", 
    RowBox[{"[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}], "*)"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Count", "[", 
  RowBox[{
   RowBox[{"Expand", "[", 
    RowBox[{"WignerFunction", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], ",", 
   RowBox[{"+", "_"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, {
   3.615328385704236*^9, 3.61532842127243*^9}, {3.615328452177451*^9, 
   3.615328700955434*^9}, {3.61532913868193*^9, 3.615329140662854*^9}, {
   3.615329209708338*^9, 3.615329231643388*^9}, {3.615329538017696*^9, 
   3.6153295577324953`*^9}, {3.615330828281961*^9, 3.615330837113493*^9}, {
   3.6156389980699053`*^9, 3.615639089290873*^9}, {3.615639143068521*^9, 
   3.615639253553862*^9}, {3.6156393013390093`*^9, 3.6156393105481*^9}, {
   3.615639351484426*^9, 3.6156393555923357`*^9}, {3.615639410246297*^9, 
   3.615639423347652*^9}, {3.6156395121911697`*^9, 3.61563951611325*^9}, 
   3.615640096430455*^9, {3.615640442620921*^9, 3.615640460798748*^9}, {
   3.6156405179817133`*^9, 3.615640518330245*^9}, {3.6157256355018253`*^9, 
   3.61572563566157*^9}, {3.615725679695396*^9, 3.615725689107225*^9}, {
   3.615725903901721*^9, 3.6157259246853333`*^9}, {3.6157328388913403`*^9, 
   3.6157328561011133`*^9}, {3.615732897391026*^9, 3.615732919763029*^9}, {
   3.6157330434262857`*^9, 3.615733051956244*^9}, {3.615739058818254*^9, 
   3.6157390844150867`*^9}, {3.6157401863675337`*^9, 
   3.6157402093576937`*^9}, {3.6157402648349543`*^9, 3.615740267420556*^9}, 
   3.6157403380019217`*^9, 3.61574046647064*^9, {3.6157572043922*^9, 
   3.6157572085762463`*^9}, 3.615759117066454*^9, 3.615759196823285*^9, {
   3.6157595390100737`*^9, 3.615759545973748*^9}, {3.615759579691811*^9, 
   3.615759627921238*^9}, {3.624955394225871*^9, 3.624955466609825*^9}, 
   3.646557129686454*^9, 3.646993253447712*^9, 3.646993310004129*^9, {
   3.647776823505705*^9, 3.6477768270301523`*^9}, 3.64855820024431*^9, {
   3.6485584166304073`*^9, 3.648558416801186*^9}, {3.6485585022595387`*^9, 
   3.6485585022693167`*^9}}],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Wigner Flow analytical with Continuity Equation (\
\[Lambda] ->\[CapitalLambda])", "Section"]], "Subsubtitle",
 CellChangeTimes->{{3.615725928887197*^9, 3.615725936711233*^9}, {
  3.624966082984323*^9, 3.6249661051841717`*^9}, {3.624966855615535*^9, 
  3.6249668724076*^9}}],

Cell[BoxData[{
 RowBox[{"ss", "=", "1"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"wfxAnalytical", "[", 
     RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"WFx", "[", 
       RowBox[{"x", ",", "p", ",", "t", ",", "ss"}], "]"}], "/.", 
      RowBox[{"WF", "\[Rule]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"WignerFunction", "[", 
          RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.",
      "FixParameters"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Count", "[", 
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{"wfxAnalytical", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], ",", 
     RowBox[{"+", "_"}]}], "]"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"wfpAnalytical", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"WFp", "[", 
      RowBox[{"x", ",", "p", ",", "t", ",", "ss"}], "]"}], "/.", 
     RowBox[{"WF", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"WignerFunction", "[", 
         RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.", 
    "FixParameters"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"wfAnalytical", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"wfxAnalytical", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "x"}], "]"}], "+", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"wfpAnalytical", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "p"}], "]"}]}]}], "\n", 
  
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"timePrint", "[", 
     RowBox[{"Simplify", "[", 
      RowBox[{"wfAnalytical", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], "]"}], ";"}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"wfuncDt", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}], "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"WignerFunction", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "t"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"timePrint", "[", 
     RowBox[{"Simplify", "[", 
      RowBox[{"wfuncDt", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], "]"}], ";", "\n", 
    RowBox[{"continuityEquation", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"wfuncDt", "[", 
            RowBox[{"x", ",", "p", ",", "t"}], "]"}], "+", 
           RowBox[{"wfAnalytical", "[", 
            RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "p", ",", "t"}], "}"}]}], "]"}], "/.", 
        RowBox[{"\[Lambda]", "\[Rule]", "\[CapitalLambda]"}]}], ",", 
       RowBox[{"m", ">", "0"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "*)"}], 
  RowBox[{"timePrint", "[", "continuityEquation", "]"}]}]}], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, {
   3.615328385704236*^9, 3.61532842127243*^9}, {3.615328452177451*^9, 
   3.615328700955434*^9}, {3.61532913868193*^9, 3.615329140662854*^9}, {
   3.615329209708338*^9, 3.615329231643388*^9}, {3.615329538017696*^9, 
   3.6153295577324953`*^9}, {3.615330828281961*^9, 3.615330837113493*^9}, {
   3.6156389980699053`*^9, 3.615639089290873*^9}, {3.615639143068521*^9, 
   3.615639253553862*^9}, {3.6156393013390093`*^9, 3.6156393105481*^9}, {
   3.615639351484426*^9, 3.6156393555923357`*^9}, {3.615639410246297*^9, 
   3.615639423347652*^9}, {3.6156395121911697`*^9, 3.61563951611325*^9}, 
   3.615640096430455*^9, {3.615640442620921*^9, 3.615640460798748*^9}, {
   3.6156405179817133`*^9, 3.615640518330245*^9}, {3.6157256355018253`*^9, 
   3.61572563566157*^9}, {3.615725679695396*^9, 3.615725689107225*^9}, {
   3.615725903901721*^9, 3.615726007983356*^9}, {3.615726223510936*^9, 
   3.615726227431016*^9}, {3.6157420001868467`*^9, 3.615742006151602*^9}, {
   3.615742040590849*^9, 3.615742122827833*^9}, {3.615742195261923*^9, 
   3.615742230972183*^9}, {3.6157423951717777`*^9, 3.615742460213076*^9}, {
   3.615757446793147*^9, 3.6157574620257597`*^9}, {3.6160431623304577`*^9, 
   3.616043189595357*^9}, {3.616043254953803*^9, 3.616043293541442*^9}, {
   3.616043328990443*^9, 3.616043342309023*^9}, {3.6165110851208897`*^9, 
   3.616511091061223*^9}, {3.616511154796013*^9, 3.6165111776629868`*^9}, {
   3.6249537488892117`*^9, 3.6249537623589153`*^9}, {3.624954672091284*^9, 
   3.62495469089832*^9}, 3.624954847418378*^9, {3.6249550855471573`*^9, 
   3.624955091287768*^9}, {3.624955198841002*^9, 3.624955200431562*^9}, {
   3.6249552316841373`*^9, 3.624955336120886*^9}, {3.625311379870614*^9, 
   3.625311400913364*^9}, {3.646552860600666*^9, 3.6465528738692007`*^9}, {
   3.6465533062612543`*^9, 3.646553316266013*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"continuityEquation", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"wfuncDt", "[", 
        RowBox[{"x", ",", "p", ",", "t"}], "]"}], "+", 
       RowBox[{"wfAnalytical", "[", 
        RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], "/.", 
      RowBox[{"\[Lambda]", "\[Rule]", "\[CapitalLambda]"}]}], ",", 
     RowBox[{"m", ">", "0"}]}], "]"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.6249549163991737`*^9, 3.6249549664723883`*^9}, {
  3.624955610626749*^9, 3.624955612449327*^9}, {3.646553395032299*^9, 
  3.646553398280514*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Wigner Functions numerical", "Subsubtitle",
 CellChangeTimes->{{3.6157257941396627`*^9, 3.615725802449313*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6482018763316507`*^9, 3.648201892820087*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"schneller", "=", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "-", 
          FractionBox["y", "2"]}], ")"}], "2"]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "+", 
          FractionBox["y", "2"]}], ")"}], "2"]}]}]], "*", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"TrueQ", "[", 
       RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], ",", 
      "1", ",", 
      FractionBox[
       RowBox[{"Exp", "[", 
        RowBox[{"-", 
         RowBox[{"stateParameter", "^", "2"}]}], "]"}], 
       RowBox[{"Sqrt", "[", "Pi", "]"}]]}], "]"}], 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{"ExpToTrig", "[", 
       RowBox[{"Expand", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Rho]", "[", 
           RowBox[{"x", ",", " ", 
            RowBox[{"y", "/", "2"}], ",", "t", ",", "\[Tau]"}], "]"}], "/", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"x", "-", 
                FractionBox["y", "2"]}], ")"}], "2"]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"x", "+", 
                FractionBox["y", "2"]}], ")"}], "2"]}]}]]}], 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"TrueQ", "[", 
            RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], 
           ",", "1", ",", 
           RowBox[{
            RowBox[{"Sqrt", "[", "Pi", "]"}], 
            RowBox[{"Exp", "[", 
             RowBox[{"stateParameter", "^", "2"}], "]"}]}]}], "]"}]}], "]"}], 
       "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"Cos", ",", "Sin", ",", "x", ",", "y", ",", 
        RowBox[{"Tanh", "[", "sQueeze", "]"}]}], "}"}], ",", "Simplify"}], 
     "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.646998863656547*^9, 3.6469988970106173`*^9}, {
   3.646998930205627*^9, 3.6469989309873*^9}, {3.6469989932264843`*^9, 
   3.646999003185061*^9}, 3.646999104456258*^9, {3.646999187017742*^9, 
   3.6469992156515512`*^9}, 3.6481984689124804`*^9, {3.6481990124878798`*^9, 
   3.6481990254258633`*^9}, {3.648199055806405*^9, 3.648199075951848*^9}, {
   3.648199124652779*^9, 3.6481991630356092`*^9}, {3.648199194657393*^9, 
   3.648199195112032*^9}, {3.648201525992984*^9, 3.6482016180359163`*^9}, {
   3.648201665663186*^9, 3.648201688647642*^9}, {3.648201723774685*^9, 
   3.648201759259985*^9}, {3.648201863088166*^9, 3.648201929222324*^9}, {
   3.648202010019573*^9, 3.6482020394994802`*^9}, {3.648202073422988*^9, 
   3.648202079263936*^9}, {3.6482030209246607`*^9, 3.648203037396947*^9}, 
   3.648321115919221*^9, {3.648358038759696*^9, 3.648358039805983*^9}, 
   3.648558416818645*^9, 3.648558502273623*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"schneller", "=", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", 
           FractionBox["y", "2"]}], ")"}], "2"]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "+", 
           FractionBox["y", "2"]}], ")"}], "2"]}]}]], 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"ExpandAll", "[", 
        RowBox[{
         RowBox[{"\[Rho]", "[", 
          RowBox[{"x", ",", " ", 
           RowBox[{"y", "/", "2"}], ",", "t", ",", "\[Tau]"}], "]"}], "/", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"x", "-", 
               FractionBox["y", "2"]}], ")"}], "2"]}], "-", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"x", "+", 
               FractionBox["y", "2"]}], ")"}], "2"]}]}]]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"x", "+", 
          RowBox[{"y", "/", "2"}]}], ",", 
         RowBox[{"x", "-", 
          RowBox[{"y", "/", "2"}]}]}], "}"}]}], "]"}]}]}], ";"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.6156396826593037`*^9, 3.61563969949319*^9}, {
   3.615639736750227*^9, 3.615639759554955*^9}, {3.615639801040518*^9, 
   3.615639819453103*^9}, 3.615639918063538*^9, 3.615639985693759*^9, 
   3.615640058820881*^9, 3.615725712794808*^9, {3.615725818044476*^9, 
   3.615725861303022*^9}, {3.646998745429996*^9, 3.646998779911813*^9}, {
   3.646998810819689*^9, 3.6469988468724213`*^9}, {3.646999059928638*^9, 
   3.6469990960710583`*^9}, 3.6469993038210793`*^9, 3.648558416982929*^9, 
   3.648558502276964*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"WignerFunction2", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"TrueQ", "[", 
        RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], ",", 
       "1", ",", 
       RowBox[{"Exp", "[", 
        RowBox[{"-", 
         RowBox[{"stateParameter", "^", "2"}]}], "]"}]}], "]"}], "/", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"x", "^", "2"}], "+", 
       RowBox[{"p", "^", "2"}]}], "]"}]}], "*", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Expand", "[", 
         RowBox[{
          RowBox[{"FourierTransform", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"schneller", "/", "h"}], "/", "Pi"}], ",", "y", ",", 
            "p"}], "]"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"x", "^", "2"}], "+", 
            RowBox[{"p", "^", "2"}]}], "]"}], "*", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"TrueQ", "[", 
             RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], 
            ",", "1", ",", 
            RowBox[{"Exp", "[", 
             RowBox[{"stateParameter", "^", "2"}], "]"}]}], "]"}]}], "]"}], "/.", 
        RowBox[{"h", "\[Rule]", "1"}]}], "/.", 
       RowBox[{"\[Tau]", "\[Rule]", "mMixAngle"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"_Sin", ",", "_Cos", ",", "p", ",", "Pi"}], "}"}]}], "]"}]}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "This", " ", "version", " ", "`WignerFunction2`", " ", "is", " ", "not", 
      " ", "faster", " ", "or", " ", "superior"}], "..."}], "."}], " ", 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.6156396826593037`*^9, 3.61563969949319*^9}, {
   3.615639736750227*^9, 3.615639759554955*^9}, {3.615639801040518*^9, 
   3.615639819453103*^9}, 3.615639918063538*^9, 3.615639985693759*^9, 
   3.615640058820881*^9, 3.615725712794808*^9, {3.615725818044476*^9, 
   3.615725861303022*^9}, {3.646998745429996*^9, 3.646998779911813*^9}, {
   3.646998810819689*^9, 3.6469988468724213`*^9}, {3.646999059928638*^9, 
   3.646999067744164*^9}, 3.6469991496276217`*^9, {3.646999222025188*^9, 
   3.646999245251965*^9}, {3.6469992771240807`*^9, 3.646999288567875*^9}, 
   3.6475176758241177`*^9, {3.64751772477182*^9, 3.6475177293399067`*^9}, 
   3.647517768952201*^9, {3.647517882542028*^9, 3.6475178837971363`*^9}, 
   3.64820250761485*^9, {3.648202541891608*^9, 3.648202545086802*^9}, {
   3.64820258713412*^9, 3.648202588817943*^9}, {3.648202656280497*^9, 
   3.648202704054236*^9}, {3.648202764170702*^9, 3.6482027707705107`*^9}, {
   3.648202817146748*^9, 3.648202825888348*^9}, {3.6482028740265493`*^9, 
   3.648202973266466*^9}, {3.648203330907611*^9, 3.6482034022900143`*^9}, {
   3.648203584317809*^9, 3.648203643549047*^9}, {3.64820377836712*^9, 
   3.648203789240973*^9}, {3.648203821493287*^9, 3.648203860747518*^9}, 
   3.6483211265674543`*^9, {3.6483580413634367`*^9, 3.648358042708568*^9}, 
   3.648558200259639*^9, 3.648558416998453*^9, 3.648558502281013*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"WignerFunctionN", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"WignerFunction2", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], "//", "N"}], "//", "Chop"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.6156396826593037`*^9, 3.61563969949319*^9}, {
   3.615639736750227*^9, 3.615639759554955*^9}, {3.615639801040518*^9, 
   3.615639819453103*^9}, 3.615639918063538*^9, 3.615639985693759*^9, 
   3.615640058820881*^9, 3.615725712794808*^9, {3.615725818044476*^9, 
   3.615725861303022*^9}, {3.646998745429996*^9, 3.646998779911813*^9}, {
   3.646998810819689*^9, 3.6469988468724213`*^9}, {3.646999059928638*^9, 
   3.646999067744164*^9}, 3.6469991496276217`*^9, {3.646999222025188*^9, 
   3.646999245251965*^9}, {3.6469992771240807`*^9, 3.646999288567875*^9}, 
   3.6475176758241177`*^9, {3.64751772477182*^9, 3.6475177293399067`*^9}, {
   3.647517768952201*^9, 3.6475178070296907`*^9}, {3.6475178607336407`*^9, 
   3.6475178752434196`*^9}, {3.647518392723646*^9, 3.647518422230047*^9}, 
   3.648202234883527*^9, {3.64820368070606*^9, 3.6482036895546017`*^9}, 
   3.648203907201837*^9, 3.6483211344555197`*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"intermediateWF", "=", 
   RowBox[{
    RowBox[{"WignerFunctionNN", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}], "//", "Chop"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.647517906158998*^9, 3.647517939357039*^9}, {
   3.6475179949655247`*^9, 3.6475180126816053`*^9}, {3.64751805715273*^9, 
   3.647518072936112*^9}, {3.647518113874671*^9, 3.647518119720194*^9}, {
   3.6475181555847*^9, 3.647518235568243*^9}, {3.647518266492424*^9, 
   3.647518267356043*^9}, {3.647518319911366*^9, 3.64751837224555*^9}, {
   3.6475184035329237`*^9, 3.647518410499648*^9}, 3.648202257313993*^9, {
   3.64820246290351*^9, 3.648202471564665*^9}, {3.648203701358893*^9, 
   3.648203721091221*^9}, 3.648203919589829*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"WignerFunctionN", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"intermediateWF", "//", "TrigReduce"}], "//", "Chop"}], ",", 
      RowBox[{"{", 
       RowBox[{"Cos", ",", "Sin"}], "}"}]}], "]"}], "/", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"x", "^", "2"}], "+", 
      RowBox[{"p", "^", "2"}]}], "]"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.647517906158998*^9, 3.647517939357039*^9}, {
   3.6475179949655247`*^9, 3.6475180126816053`*^9}, {3.64751805715273*^9, 
   3.647518072936112*^9}, {3.647518113874671*^9, 3.647518119720194*^9}, {
   3.6475181555847*^9, 3.647518235568243*^9}, {3.647518266492424*^9, 
   3.647518267356043*^9}, {3.647518319911366*^9, 3.64751837224555*^9}, {
   3.6475184035329237`*^9, 3.647518410499648*^9}, 3.648202257313993*^9, {
   3.64820246290351*^9, 3.648202471564665*^9}, 3.648203928851054*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"XX", "=", "2.05"}], ";", " ", 
   RowBox[{"ZZ", "=", 
    RowBox[{"1", "/", "Pi"}]}], ";"}], " ", "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"TT", "=", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", 
           RowBox[{"Pi", " ", "/", 
            RowBox[{"Abs", "[", 
             RowBox[{
              RowBox[{"E0", "[", "1", "]"}], "-", 
              RowBox[{"E0", "[", "0", "]"}]}], "]"}]}]}], ")"}], "/", "8"}], 
        " ", "/.", "FixParameters"}], ",", "4"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"DTT", "=", 
     RowBox[{"N", "[", 
      RowBox[{"TT", "/", "numberOfFrames"}], "]"}]}], ";"}], "*)"}]}], "\n", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"\[Rho]", "[", 
    RowBox[{"x", ",", "0", ",", "0", ",", "mMixAngle"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
   RowBox[{"PlotPoints", "\[Rule]", "35"}], ",", 
   RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6153297092380342`*^9, 3.615329785168223*^9}, {
   3.6153298718801193`*^9, 3.615329874799344*^9}, {3.6153299515696983`*^9, 
   3.6153299721745977`*^9}, 3.615330108624568*^9, {3.615330402694769*^9, 
   3.615330511979083*^9}, {3.615330546916795*^9, 3.615330581365438*^9}, 
   3.615330757263938*^9, {3.6153310630027323`*^9, 3.615331063452479*^9}, {
   3.615331097970161*^9, 3.615331127003668*^9}, {3.615331164592587*^9, 
   3.615331214935355*^9}, {3.6153312498820887`*^9, 3.615331253403664*^9}, {
   3.615331384888257*^9, 3.615331388177849*^9}, 3.615331420023917*^9, {
   3.615331462795383*^9, 3.615331547535287*^9}, {3.615331589514385*^9, 
   3.615331591530878*^9}, 3.6153316705998783`*^9, {3.615331829539322*^9, 
   3.615331900829331*^9}, {3.6153321121144447`*^9, 3.615332155925251*^9}, {
   3.615332251773364*^9, 3.6153322946228037`*^9}, {3.615333272813233*^9, 
   3.6153332846333923`*^9}, {3.615333356658101*^9, 3.6153333919780197`*^9}, {
   3.615333552928935*^9, 3.615333598126939*^9}, {3.615372196785733*^9, 
   3.6153722132385063`*^9}, 3.61537225784061*^9, {3.615372853158967*^9, 
   3.615372855618018*^9}, 3.6153733745245743`*^9, {3.615373913756947*^9, 
   3.61537394734962*^9}, {3.615374317822193*^9, 3.615374319479198*^9}, {
   3.615374386474951*^9, 3.6153744150353727`*^9}, {3.615377778501686*^9, 
   3.615377782633802*^9}, {3.615480477870656*^9, 3.61548051491334*^9}, {
   3.615480876202793*^9, 3.615480883831133*^9}, 3.615568238076152*^9, {
   3.615568799836649*^9, 3.615568801130519*^9}, {3.615577558611709*^9, 
   3.615577559188532*^9}, 3.6155775932888308`*^9, {3.6155778732858953`*^9, 
   3.615577884700395*^9}, 3.615581879955368*^9, {3.615581914860889*^9, 
   3.615581915549979*^9}, {3.6156407018297853`*^9, 3.615640707757072*^9}, {
   3.6156411397255363`*^9, 3.615641155705331*^9}, {3.6157405984467154`*^9, 
   3.615740600551593*^9}, {3.6157419017671843`*^9, 3.615741960446138*^9}, {
   3.6157613353498573`*^9, 3.6157613478094053`*^9}, {3.616044089341208*^9, 
   3.616044144903419*^9}, {3.616044182440158*^9, 3.616044230438621*^9}, {
   3.616044368031839*^9, 3.6160443718347797`*^9}, {3.6469983335283203`*^9, 
   3.646998346034295*^9}, {3.647362266070788*^9, 3.647362270019891*^9}, 
   3.647941230568522*^9, 3.6485582002687817`*^9, 3.655641827476495*^9}],

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Time spent= \>\"", ",", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ",", "4"}], "]"}], 
   ",", "\"\< Seconds  = \>\"", ",", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ")"}], "/", "60"}], 
     ",", "4"}], "]"}], ",", "\"\< Minutes\>\""}], "]"}]], "Input",
 CellChangeTimes->{{3.615332338682863*^9, 3.6153323671264963`*^9}, {
   3.6153708404981537`*^9, 3.6153708442947683`*^9}, {3.615370993774354*^9, 
   3.6153709970605383`*^9}, {3.615371503594904*^9, 3.615371513169588*^9}, {
   3.615371566099598*^9, 3.6153715845516644`*^9}, {3.6153716985333223`*^9, 
   3.615371700155863*^9}, {3.615371792539176*^9, 3.615371794326886*^9}, {
   3.61537795545512*^9, 3.61537798494068*^9}, {3.6153780494292316`*^9, 
   3.615378092443664*^9}, 3.615378164538499*^9, {3.61537826459508*^9, 
   3.61537826653004*^9}, {3.615379816338554*^9, 3.615379823278825*^9}, {
   3.6153804154286327`*^9, 3.615380431346485*^9}, {3.615380908263824*^9, 
   3.615381002835142*^9}, {3.615577431830936*^9, 3.615577507511448*^9}, {
   3.615577657622074*^9, 3.615577690526105*^9}, 3.615577793267749*^9, {
   3.615577838637783*^9, 3.61557783958727*^9}, {3.615577900895199*^9, 
   3.615577905978784*^9}, {3.615582278512148*^9, 3.6155822838313217`*^9}, 
   3.615582393374818*^9, 3.615582565462751*^9, 3.615634786415193*^9, {
   3.6156398594325733`*^9, 3.61563990714559*^9}, 3.6156400083521547`*^9, {
   3.615640897890258*^9, 3.615640905313417*^9}, 3.615717823245494*^9, 
   3.615718472574972*^9, {3.61571850902551*^9, 3.615718513623602*^9}, {
   3.615718630466916*^9, 3.615718637460788*^9}, {3.6157188495094976`*^9, 
   3.6157188790367727`*^9}, {3.61571890921705*^9, 3.6157190656980677`*^9}, {
   3.615726320880335*^9, 3.615726344654138*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"colors2", "=", 
   RowBox[{"{", 
    RowBox[{
    "Red", ",", "Cyan", ",", "Cyan", ",", "Cyan", ",", "Cyan", ",", "Cyan", 
     ",", "Cyan", ",", "Cyan", ",", "Blue"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gradient2", "[", 
    RowBox[{
     RowBox[{"z_", "?", "NumericQ"}], ",", 
     RowBox[{"rest___", "?", "NumericQ"}]}], "]"}], ":=", 
   RowBox[{"Blend", "[", 
    RowBox[{"colors2", ",", "z"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6478176787642593`*^9, 3.647817704326685*^9}, {
   3.647817776773241*^9, 3.6478178261481533`*^9}, {3.6478178879233637`*^9, 
   3.647817925684845*^9}, {3.647817965999756*^9, 3.6478179723527527`*^9}, {
   3.647818023100072*^9, 3.647818041575585*^9}, 3.647818147719846*^9, {
   3.64781951577836*^9, 3.64781956942972*^9}, 3.647856409622579*^9}],

Cell[BoxData[{
 RowBox[{"R", "=", "RR"}], "\[IndentingNewLine]", 
 RowBox[{"nN", "=", "5"}], "\n", 
 RowBox[{"clockwiseClassicalFlow", "=", 
  RowBox[{"-", "1"}]}], "\[IndentingNewLine]", 
 RowBox[{"slower", "=", "1"}], "\[IndentingNewLine]", 
 RowBox[{"compensateForClassicalMovement", "=", 
  RowBox[{"+", "1"}]}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", "TT", "]"}]}], "Input",
 CellChangeTimes->{{3.6478176787642593`*^9, 3.647817704326685*^9}, {
   3.647817776773241*^9, 3.6478178261481533`*^9}, {3.6478178879233637`*^9, 
   3.647817925684845*^9}, {3.647817965999756*^9, 3.6478179723527527`*^9}, {
   3.647818023100072*^9, 3.647818041575585*^9}, 3.647818147719846*^9, {
   3.64781951577836*^9, 3.64781956942972*^9}, 3.647856409622579*^9, {
   3.647946347467008*^9, 3.647946352970357*^9}, {3.647946384348001*^9, 
   3.64794641011197*^9}, 3.647948292280335*^9, {3.647948374064362*^9, 
   3.647948380541463*^9}, {3.647948507321512*^9, 3.647948541740152*^9}, {
   3.6479485727374687`*^9, 3.64794860646966*^9}, {3.6479495526641073`*^9, 
   3.647949557807835*^9}, 3.648137841394105*^9, {3.648155745555275*^9, 
   3.648155805115921*^9}, {3.648155853444354*^9, 3.6481558945294733`*^9}, {
   3.64835826029879*^9, 3.648358270187827*^9}, 3.64855541675072*^9, 
   3.648595596061872*^9, {3.653826134732232*^9, 3.653826157780237*^9}, {
   3.653979796976554*^9, 3.653979807991653*^9}, {3.653979852080027*^9, 
   3.653979880574848*^9}, {3.653979911797864*^9, 3.6539799291219673`*^9}, {
   3.6541053631340103`*^9, 3.6541053871801767`*^9}, {3.6541059068241377`*^9, 
   3.654105954919024*^9}, {3.654105991710649*^9, 3.654106009226643*^9}, {
   3.654106546087408*^9, 3.654106571175474*^9}, 3.654106615260579*^9, 
   3.654107498030134*^9, 3.6541076870526733`*^9, 3.654107744767465*^9, {
   3.654341376664727*^9, 3.654341381231179*^9}, {3.6543419563973103`*^9, 
   3.654341988355933*^9}, {3.654342135270645*^9, 3.654342140298518*^9}, 
   3.654425897334467*^9, 3.742297080778288*^9, 3.742308175597966*^9, 
   3.742312213942546*^9, 3.742314452010305*^9, 3.742314483538685*^9, {
   3.742314783380512*^9, 3.742314849814353*^9}, {3.742314961137981*^9, 
   3.742314961600442*^9}, {3.742319516412476*^9, 3.7423195274390907`*^9}, {
   3.742335086531475*^9, 3.7423350950942574`*^9}, {3.7423352068217297`*^9, 
   3.742335208367165*^9}, {3.742336488450637*^9, 3.742336607237362*^9}, 
   3.742336714411292*^9, {3.742336878818472*^9, 3.742336882597623*^9}, {
   3.742336966942747*^9, 3.742336971777729*^9}, 3.7423372557754908`*^9, 
   3.742337312241094*^9, {3.742337384350651*^9, 3.742337477601264*^9}, {
   3.742337517455058*^9, 3.742337522527698*^9}, 3.742337773741379*^9, 
   3.742337809788876*^9, 3.7423378424336147`*^9, {3.742337901853245*^9, 
   3.742337932530245*^9}, {3.742337962757257*^9, 3.7423380100410748`*^9}, {
   3.742338328040395*^9, 3.742338328374098*^9}, 3.742338359442068*^9, {
   3.742392512395986*^9, 3.742392519284812*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"WignerFunctionRing", "[", 
     RowBox[{"x_", ",", "p_", ",", "tt_"}], "]"}], ":=", 
    RowBox[{"Re", "[", 
     RowBox[{"WignerFunctionN", "[", 
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", "*", "p"}]}], ")"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "+", 
                RowBox[{"p", "^", "2"}]}], ")"}], "*", 
              RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
        "]"}], ",", 
       RowBox[{"Im", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", "*", "p"}]}], ")"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "+", 
                RowBox[{"p", "^", "2"}]}], ")"}], "*", 
              RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
        "]"}], ",", "2.67"}], "]"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Wf", "[", 
     RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
    RowBox[{"WignerFunctionN", "[", 
     RowBox[{
      RowBox[{"R", "*", 
       RowBox[{"Cos", "[", 
        RowBox[{"x", "+", 
         RowBox[{"compensateForClassicalMovement", "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "*", 
             RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
      ",", 
      RowBox[{"clockwiseClassicalFlow", "*", "R", "*", 
       RowBox[{"Sin", "[", 
        RowBox[{"x", "+", 
         RowBox[{"compensateForClassicalMovement", "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "*", 
             RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
      ",", "t"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Wf", "[", 
     RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
    RowBox[{"WignerFunctionRing", "[", 
     RowBox[{
      RowBox[{"R", "*", 
       RowBox[{"Cos", "[", 
        RowBox[{"x", "+", 
         RowBox[{"compensateForClassicalMovement", "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "*", 
             RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
      ",", 
      RowBox[{"clockwiseClassicalFlow", "*", "R", "*", 
       RowBox[{"Sin", "[", 
        RowBox[{"x", "+", 
         RowBox[{"compensateForClassicalMovement", "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "*", 
             RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
      ",", "t"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tableOfPlots2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"Wf", "[", 
        RowBox[{"x", ",", 
         RowBox[{"nT", "*", 
          RowBox[{
           RowBox[{"TT", "/", "slower"}], "/", "nN"}]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Thickness", "[", 
           RowBox[{"0.015", "*", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{
               RowBox[{"7", "/", "8"}], "*", 
               RowBox[{"nT", "/", "nN"}]}]}], ")"}]}], "]"}], ",", 
          RowBox[{"Opacity", "[", 
           RowBox[{"1", "-", 
            RowBox[{"0", "*", "nT", "*", "0.3"}]}], "]"}], ",", 
          RowBox[{"Directive", "[", 
           RowBox[{"RGBColor", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"1", "/", "4"}], "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{
              RowBox[{"1", "/", "3"}], "-", 
              RowBox[{"nT", "/", "nN"}]}]}], "]"}], "]"}]}], "}"}]}]}], "]"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"10", ",", "Black"}], "]"}]}], ",", 
    RowBox[{
    "PlotLabel", "\[Rule]", "\"\<Classical Case fully compensated\>\""}]}], 
   RowBox[{"(*", 
    RowBox[{",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\[Theta]", ",", "W"}], "}"}]}]}], "*)"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.6478176787642593`*^9, 3.647817704326685*^9}, {
   3.647817776773241*^9, 3.6478178261481533`*^9}, {3.6478178879233637`*^9, 
   3.647817925684845*^9}, {3.647817965999756*^9, 3.6478179723527527`*^9}, {
   3.647818023100072*^9, 3.647818041575585*^9}, 3.647818147719846*^9, {
   3.64781951577836*^9, 3.64781956942972*^9}, 3.647856409622579*^9, {
   3.647946347467008*^9, 3.647946352970357*^9}, {3.647946384348001*^9, 
   3.64794641011197*^9}, 3.647948292280335*^9, {3.647948374064362*^9, 
   3.647948380541463*^9}, {3.647948507321512*^9, 3.647948541740152*^9}, {
   3.6479485727374687`*^9, 3.64794860646966*^9}, {3.6479495526641073`*^9, 
   3.647949557807835*^9}, 3.648137841394105*^9, {3.648155745555275*^9, 
   3.648155805115921*^9}, {3.648155853444354*^9, 3.6481558945294733`*^9}, {
   3.64835826029879*^9, 3.648358270187827*^9}, 3.64855541675072*^9, 
   3.648595596061872*^9, {3.653826134732232*^9, 3.653826157780237*^9}, {
   3.653979796976554*^9, 3.653979807991653*^9}, {3.653979852080027*^9, 
   3.653979880574848*^9}, {3.653979911797864*^9, 3.6539799291219673`*^9}, {
   3.6541053631340103`*^9, 3.6541053871801767`*^9}, {3.6541059068241377`*^9, 
   3.654105954919024*^9}, {3.654105991710649*^9, 3.654106009226643*^9}, {
   3.654106546087408*^9, 3.654106571175474*^9}, 3.654106615260579*^9, 
   3.654107498030134*^9, 3.6541076870526733`*^9, 3.654107744767465*^9, {
   3.654341376664727*^9, 3.654341381231179*^9}, {3.6543419563973103`*^9, 
   3.654341988355933*^9}, {3.654342135270645*^9, 3.654342140298518*^9}, 
   3.654425897334467*^9, 3.742297080778288*^9, 3.742308175597966*^9, 
   3.742312213942546*^9, 3.742314452010305*^9, 3.742314483538685*^9, {
   3.742314783380512*^9, 3.742314849814353*^9}, {3.742314961137981*^9, 
   3.742314961600442*^9}, {3.742319516412476*^9, 3.7423195274390907`*^9}, {
   3.742335086531475*^9, 3.7423350950942574`*^9}, {3.7423352068217297`*^9, 
   3.742335208367165*^9}, {3.742336488450637*^9, 3.742336607237362*^9}, 
   3.742336714411292*^9, {3.742336878818472*^9, 3.742336882597623*^9}, {
   3.742336966942747*^9, 3.742336971777729*^9}, 3.7423372557754908`*^9, 
   3.742337312241094*^9, {3.742337384350651*^9, 3.742337477601264*^9}, {
   3.742337517455058*^9, 3.742337522527698*^9}, 3.742337773741379*^9, 
   3.742337809788876*^9, 3.7423378424336147`*^9, {3.742337901853245*^9, 
   3.742337932530245*^9}, {3.742337962757257*^9, 3.7423380100410748`*^9}, {
   3.742338328040395*^9, 3.742338328374098*^9}, {3.742338359442068*^9, 
   3.7423383961586246`*^9}, {3.742338804966609*^9, 3.74233880737171*^9}, 
   3.742339002221245*^9, {3.749486764925289*^9, 3.749486767209024*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"WignerFunctionRing", "[", 
     RowBox[{"x_", ",", "p_", ",", "tt_"}], "]"}], "=", 
    RowBox[{"Re", "[", 
     RowBox[{"WignerFunctionN", "[", 
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", "*", "p"}]}], ")"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "+", 
                RowBox[{"p", "^", "2"}]}], ")"}], "*", 
              RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
        "]"}], ",", 
       RowBox[{"Im", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", "*", "p"}]}], ")"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "+", 
                RowBox[{"p", "^", "2"}]}], ")"}], "*", 
              RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
        "]"}], ",", "0"}], "]"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Wf", "[", 
     RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
    RowBox[{"WignerFunctionRing", "[", 
     RowBox[{
      RowBox[{"R", "*", 
       RowBox[{"Cos", "[", 
        RowBox[{"x", "+", 
         RowBox[{"compensateForClassicalMovement", "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "*", 
             RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
      ",", 
      RowBox[{"clockwiseClassicalFlow", "*", "R", "*", 
       RowBox[{"Sin", "[", 
        RowBox[{"x", "+", 
         RowBox[{"compensateForClassicalMovement", "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "*", 
             RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
      ",", "t"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Wf", "[", 
     RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
    RowBox[{"WignerFunctionN", "[", 
     RowBox[{
      RowBox[{"R", "*", 
       RowBox[{"Cos", "[", 
        RowBox[{"x", "+", 
         RowBox[{"compensateForClassicalMovement", "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "*", 
             RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
      ",", 
      RowBox[{"clockwiseClassicalFlow", "*", "R", "*", 
       RowBox[{"Sin", "[", 
        RowBox[{"x", "+", 
         RowBox[{"compensateForClassicalMovement", "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "*", 
             RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
      ",", "t"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tableOfPlots2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"Wf", "[", 
        RowBox[{"x", ",", 
         RowBox[{"nT", "*", 
          RowBox[{
           RowBox[{"TT", "/", "slower"}], "/", "nN"}]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Thickness", "[", 
           RowBox[{"0.015", "*", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ")"}]}], "]"}], ",", 
          RowBox[{"Opacity", "[", 
           RowBox[{"1", "-", 
            RowBox[{"0", "*", "nT", "*", "0.3"}]}], "]"}], ",", 
          RowBox[{"Directive", "[", 
           RowBox[{"RGBColor", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"1", "/", "4"}], "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{
              RowBox[{"1", "/", "3"}], "-", 
              RowBox[{"nT", "/", "nN"}]}]}], "]"}], "]"}]}], "}"}]}]}], "]"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"10", ",", "Black"}], "]"}]}], ",", 
    RowBox[{"PlotLabel", "\[Rule]", "\"\<Quantum Case \>\""}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "\[Theta]"}], ",", "W"}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", 
  RowBox[{"LAMBDA", "^", "2"}], "]"}]}], "Input",
 CellChangeTimes->{{3.6478176787642593`*^9, 3.647817704326685*^9}, {
   3.647817776773241*^9, 3.6478178261481533`*^9}, {3.6478178879233637`*^9, 
   3.647817925684845*^9}, {3.647817965999756*^9, 3.6478179723527527`*^9}, {
   3.647818023100072*^9, 3.647818041575585*^9}, 3.647818147719846*^9, {
   3.64781951577836*^9, 3.64781956942972*^9}, 3.647856409622579*^9, {
   3.647946347467008*^9, 3.647946352970357*^9}, {3.647946384348001*^9, 
   3.64794641011197*^9}, 3.647948292280335*^9, {3.647948374064362*^9, 
   3.647948380541463*^9}, {3.647948507321512*^9, 3.647948541740152*^9}, {
   3.6479485727374687`*^9, 3.64794860646966*^9}, {3.6479495526641073`*^9, 
   3.647949557807835*^9}, 3.648137841394105*^9, {3.648155745555275*^9, 
   3.648155805115921*^9}, {3.648155853444354*^9, 3.6481558945294733`*^9}, {
   3.64835826029879*^9, 3.648358270187827*^9}, 3.64855541675072*^9, 
   3.648595596061872*^9, {3.653826134732232*^9, 3.653826157780237*^9}, {
   3.653979796976554*^9, 3.653979807991653*^9}, {3.653979852080027*^9, 
   3.653979880574848*^9}, {3.653979911797864*^9, 3.6539799291219673`*^9}, {
   3.6541053631340103`*^9, 3.6541053871801767`*^9}, {3.6541059068241377`*^9, 
   3.654105954919024*^9}, {3.654105991710649*^9, 3.654106009226643*^9}, {
   3.654106546087408*^9, 3.654106571175474*^9}, 3.654106615260579*^9, 
   3.654107498030134*^9, 3.6541076870526733`*^9, 3.654107744767465*^9, {
   3.654341376664727*^9, 3.654341381231179*^9}, {3.6543419563973103`*^9, 
   3.654341988355933*^9}, {3.654342135270645*^9, 3.654342140298518*^9}, 
   3.654425897334467*^9, 3.742297080778288*^9, 3.742308175597966*^9, 
   3.742312213942546*^9, 3.742314452010305*^9, 3.742314483538685*^9, {
   3.742314783380512*^9, 3.742314849814353*^9}, {3.742314961137981*^9, 
   3.742314961600442*^9}, {3.742319516412476*^9, 3.7423195274390907`*^9}, {
   3.742335086531475*^9, 3.7423350950942574`*^9}, {3.7423352068217297`*^9, 
   3.742335208367165*^9}, {3.742336488450637*^9, 3.742336607237362*^9}, 
   3.742336714411292*^9, {3.742336878818472*^9, 3.742336882597623*^9}, {
   3.742336966942747*^9, 3.742336971777729*^9}, 3.7423372557754908`*^9, 
   3.742337312241094*^9, {3.742337384350651*^9, 3.742337477601264*^9}, {
   3.742337517455058*^9, 3.742337522527698*^9}, 3.742337773741379*^9, 
   3.742337809788876*^9, 3.7423378424336147`*^9, {3.742337901853245*^9, 
   3.742337932530245*^9}, {3.742337962757257*^9, 3.7423380100410748`*^9}, {
   3.742338328040395*^9, 3.742338328374098*^9}, {3.742338359442068*^9, 
   3.7423383961586246`*^9}, {3.742338494150675*^9, 3.742338496747167*^9}, {
   3.742338527362813*^9, 3.7423385606209517`*^9}, {3.742338630073619*^9, 
   3.7423386484509497`*^9}}],

Cell[BoxData[{
 RowBox[{"nN", "=", "8"}], "\[IndentingNewLine]", 
 RowBox[{"nn", "=", "7"}], "\[IndentingNewLine]", 
 RowBox[{"slower", "=", "1"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tableOfPlots2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Wf", "[", 
         RowBox[{"x", ",", 
          RowBox[{"nT", "*", 
           RowBox[{
            RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Thickness", "[", 
         RowBox[{"0.015", "*", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"nT", "/", "nn"}]}], ")"}]}], "]"}]}], ",", 
       RowBox[{"Axes", "\[Rule]", "True"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.6479584884642067`*^9, 3.647958542313592*^9}, {
   3.647958596051414*^9, 3.6479586031083403`*^9}, {3.6479586431142178`*^9, 
   3.647958693567768*^9}, {3.647958781123733*^9, 3.647958802846842*^9}, 
   3.647958866353325*^9, {3.6479592142106867`*^9, 3.6479592458556137`*^9}, {
   3.648155941969243*^9, 3.648155975059309*^9}, {3.648156107446306*^9, 
   3.648156114623598*^9}, {3.6481563367854147`*^9, 3.648156372012664*^9}, {
   3.648156611677099*^9, 3.648156642036955*^9}, 3.648159870152774*^9, {
   3.6544261984134197`*^9, 3.654426206513978*^9}, 3.6544266546291723`*^9, 
   3.6544274557917547`*^9, 3.7422971248468857`*^9, {3.742320360975038*^9, 
   3.7423203714019823`*^9}, {3.742320548102515*^9, 3.742320549182437*^9}, 
   3.7423394678895617`*^9}],

Cell[BoxData[
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}]}], 
   RowBox[{"(*", 
    RowBox[{",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\[Theta]", ",", "W"}], "}"}]}]}], "*)"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tableOfPlots2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Wf", "[", 
         RowBox[{"x", ",", 
          RowBox[{"nT", "*", 
           RowBox[{
            RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Thickness", "[", 
           RowBox[{"0.015", "*", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ")"}]}], "]"}], ",", 
          RowBox[{"Opacity", "[", 
           RowBox[{"1", "-", 
            RowBox[{"0", "*", "nT", "*", "0.3"}]}], "]"}], ",", 
          RowBox[{"Directive", "[", 
           RowBox[{"RGBColor", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"1", "/", "4"}], "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{
              RowBox[{"1", "/", "3"}], "-", 
              RowBox[{"nT", "/", "nN"}]}]}], "]"}], "]"}]}], "}"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.06"}], ",", "0.25"}], "}"}]}], ",", 
       RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
       RowBox[{"AspectRatio", "\[Rule]", 
        RowBox[{"1", "/", "3"}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6479584884642067`*^9, 3.647958542313592*^9}, {
   3.647958596051414*^9, 3.6479586031083403`*^9}, {3.6479586431142178`*^9, 
   3.647958693567768*^9}, {3.647958781123733*^9, 3.647958802846842*^9}, 
   3.647958866353325*^9, {3.6479592142106867`*^9, 3.6479592458556137`*^9}, {
   3.648155941969243*^9, 3.648155975059309*^9}, {3.648156107446306*^9, 
   3.648156114623598*^9}, {3.6481563367854147`*^9, 3.648156372012664*^9}, {
   3.648156611677099*^9, 3.648156642036955*^9}, 3.648159870152774*^9, {
   3.6544261984134197`*^9, 3.654426206513978*^9}, {3.654426264178012*^9, 
   3.654426280314992*^9}, {3.654426376374936*^9, 3.6544264366372423`*^9}, {
   3.654426527598617*^9, 3.654426617823125*^9}, {3.654426813201311*^9, 
   3.6544268495387506`*^9}, 3.6544268992783527`*^9, 3.654426932310829*^9, 
   3.654427450575445*^9, {3.742139570535427*^9, 3.742139573655169*^9}, 
   3.742141021453973*^9, 3.7422116555699253`*^9}],

Cell[BoxData[
 RowBox[{"tableOfPlots2", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"Wf", "[", 
       RowBox[{"x", ",", 
        RowBox[{"nT", "*", 
         RowBox[{
          RowBox[{"TT", "/", "slower"}], "/", "nN"}]}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", 
        RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Thickness", "[", 
          RowBox[{"0.015", "*", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{
              RowBox[{"7", "/", "8"}], "*", 
              RowBox[{"nT", "/", "nN"}]}]}], ")"}]}], "]"}], ",", 
         RowBox[{"Opacity", "[", 
          RowBox[{"1", "-", 
           RowBox[{"0", "*", "nT", "*", "0.3"}]}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"RGBColor", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"1", "/", "4"}], "-", 
             RowBox[{"nT", "/", "nN"}]}], ",", 
            RowBox[{"1", "-", 
             RowBox[{"nT", "/", "nN"}]}], ",", 
            RowBox[{
             RowBox[{"1", "/", "3"}], "-", 
             RowBox[{"nT", "/", "nN"}]}]}], "]"}], "]"}]}], "}"}]}]}], "]"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.654426017873945*^9, 3.654427112058428*^9, {3.742139494678892*^9, 
   3.742139501842379*^9}, {3.742139576923485*^9, 3.742139579834168*^9}, 
   3.742141013245913*^9, 3.7422116624720984`*^9, 3.742297129800466*^9, {
   3.7423149928781433`*^9, 3.742314993261916*^9}, 3.742319566391979*^9, {
   3.7494870200478373`*^9, 3.749487022338603*^9}}],

Cell[BoxData[
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}], ",", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"LabelStyle", "\[Rule]", 
       RowBox[{"Directive", "[", 
        RowBox[{"100", ",", "Black"}], "]"}]}], ","}], "*)"}], 
    RowBox[{"Ticks", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "Pi", ",", 
         RowBox[{"2", "Pi"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.05", ",", "0.1"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<\>\"", ",", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<\>\"", ",", "Italic"}], "]"}]}], "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"10", ",", "Black", ",", "Bold"}], "]"}]}], ",", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"Epilog", "\[Rule]", 
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"0", ",", "10", ",", "Bold", ",", 
           RowBox[{"Background", "\[Rule]", "White"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.2"}], ",", 
           RowBox[{"-", "0.0001"}]}], "}"}]}], "]"}]}], ","}], "*)"}], 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"W", ",", "15", ",", "Bold", ",", 
           RowBox[{"Background", "\[Rule]", "White"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.2", ",", "0.115"}], "}"}]}], "]"}], ",", 
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"-", "\[Theta]"}], ",", "15", ",", "Bold", ",", 
           RowBox[{"Background", "\[Rule]", "White"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1.9510", " ", "Pi"}], ",", "0.035"}], "}"}]}], "]"}]}], 
      "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.654427486031385*^9, 3.6544274881901217`*^9}, 
   3.742139178868293*^9, {3.7421392596650963`*^9, 3.742139323815464*^9}, {
   3.742139391018107*^9, 3.742139416918151*^9}, {3.742139451096477*^9, 
   3.742139469390884*^9}, {3.742139718760641*^9, 3.7421397617150297`*^9}, {
   3.742140042827243*^9, 3.742140055962159*^9}, {3.742140164998035*^9, 
   3.7421401652012987`*^9}, {3.7421405615613832`*^9, 3.742140561947934*^9}, {
   3.7421407879203587`*^9, 3.7421407939248333`*^9}, {3.742140872852557*^9, 
   3.742141001352518*^9}, {3.742141066498968*^9, 3.742141067430344*^9}, {
   3.74214111336316*^9, 3.742141149719515*^9}, {3.742141294002537*^9, 
   3.742141585564451*^9}, {3.742141618669343*^9, 3.742141727268181*^9}, {
   3.742141758939032*^9, 3.742141882363162*^9}, {3.742141929684286*^9, 
   3.742142131229204*^9}, 3.74233953827573*^9, {3.7423395701986523`*^9, 
   3.7423395737138453`*^9}}],

Cell[BoxData[
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}], ",", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"LabelStyle", "\[Rule]", 
       RowBox[{"Directive", "[", 
        RowBox[{"100", ",", "Black"}], "]"}]}], ","}], "*)"}], 
    RowBox[{"FrameTicks", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0.1", ",", "0.2"}], "}"}], ",", "None"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "Pi", ",", 
           RowBox[{"2", "Pi"}]}], "}"}], ",", "None"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<-\[Theta]    \>\"", ","}], "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{
       RowBox[{"Round", "[", 
        RowBox[{"110", "*", 
         RowBox[{"7", "/", "5"}]}], "]"}], ",", "Black"}], "]"}]}], ",", 
    RowBox[{"Frame", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True", ",", "False", ",", "False"}], "}"}]}], ",", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<\>\"", ",", 
           RowBox[{"Round", "[", 
            RowBox[{"110", "*", 
             RowBox[{"7", "/", "5"}]}], "]"}], ",", 
           RowBox[{"(*", 
            RowBox[{"Bold", ","}], "*)"}], 
           RowBox[{"Background", "\[Rule]", "White"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.2", ",", "0.115"}], "}"}]}], "]"}], ",", 
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<\>\"", ",", 
           RowBox[{"Round", "[", 
            RowBox[{"110", "*", 
             RowBox[{"7", "/", "5"}]}], "]"}], ",", 
           RowBox[{"(*", 
            RowBox[{"Bold", ","}], "*)"}], 
           RowBox[{"Background", "\[Rule]", "White"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", " ", "Pi"}], ",", "0.035"}], "}"}]}], "]"}]}], 
      "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6485590465219183`*^9, 3.648559053111343*^9}, {
   3.648559092752021*^9, 3.648559137045835*^9}, {3.648559177476801*^9, 
   3.648559239190995*^9}, {3.648559419643278*^9, 3.6485594487395287`*^9}, {
   3.648559546257621*^9, 3.648559637553299*^9}, {3.6485598615167418`*^9, 
   3.648559866302928*^9}, {3.648559920029509*^9, 3.648559933644603*^9}, {
   3.648559966188198*^9, 3.6485600527773447`*^9}, 3.648560083323977*^9, {
   3.6485601693110437`*^9, 3.648560186584194*^9}, {3.648560218421454*^9, 
   3.648560266533884*^9}, {3.6485603124214582`*^9, 3.648560314380642*^9}, {
   3.6486362258301573`*^9, 3.6486363126805353`*^9}, {3.653976857226797*^9, 
   3.653976925766159*^9}, {3.653976985327063*^9, 3.653977054857614*^9}, {
   3.653977208017205*^9, 3.6539772268180323`*^9}, {3.653977314199946*^9, 
   3.653977316081292*^9}, 3.653977353327655*^9, {3.653977614497242*^9, 
   3.6539778553753366`*^9}, {3.653977907325851*^9, 3.653977957610896*^9}, {
   3.653978094679985*^9, 3.653978120972522*^9}, {3.653978176945641*^9, 
   3.653978191822813*^9}, {3.653979626745661*^9, 3.653979627450313*^9}, {
   3.653980124319441*^9, 3.6539801266730413`*^9}, 3.653980258482604*^9, {
   3.6541067244661016`*^9, 3.654106759865501*^9}, 3.654106877345358*^9, {
   3.654106985537045*^9, 3.654107015710679*^9}, 3.6541070457752542`*^9, {
   3.654107108242694*^9, 3.654107244987192*^9}, 3.654107357889427*^9, {
   3.654107706644525*^9, 3.654107708359571*^9}, 3.654341087318555*^9, {
   3.654341209571054*^9, 3.6543412584386587`*^9}, {3.654341318631177*^9, 
   3.654341320942432*^9}, {3.6543414618046293`*^9, 3.65434146577387*^9}, {
   3.6543415058199663`*^9, 3.654341531799667*^9}, {3.6543415628065643`*^9, 
   3.654341576995955*^9}, 3.654341613082398*^9, {3.654341644405992*^9, 
   3.654341646264318*^9}, {3.65434172897412*^9, 3.654341741602716*^9}, {
   3.654341808505887*^9, 3.654341813599106*^9}, 3.6543418553294477`*^9, 
   3.6544273045704947`*^9, {3.657452149244158*^9, 3.657452150826066*^9}, {
   3.657452277711927*^9, 3.657452278867517*^9}, 3.742138738098597*^9, {
   3.742138995400206*^9, 3.742138998331518*^9}, {3.74213903071587*^9, 
   3.742139063903084*^9}, {3.742140270672511*^9, 3.7421402716024017`*^9}, {
   3.742140362636531*^9, 3.742140405859866*^9}, {3.7421405002486687`*^9, 
   3.742140500512911*^9}, {3.7421424778588257`*^9, 3.7421425054161377`*^9}, {
   3.742142599796652*^9, 3.7421426124441643`*^9}, {3.7421426756611013`*^9, 
   3.742142675945744*^9}, {3.742142768112966*^9, 3.742142768627222*^9}, {
   3.742142825387662*^9, 3.742142852985085*^9}, {3.742142913942569*^9, 
   3.7421429570837317`*^9}, 3.742142987434577*^9, 3.742144334569034*^9, {
   3.742144368383478*^9, 3.742144369620262*^9}, {3.742144457882986*^9, 
   3.7421444860234337`*^9}, 3.742144521787504*^9, 3.74214462127956*^9, {
   3.742144662385795*^9, 3.7421446875489407`*^9}, {3.7421447179798203`*^9, 
   3.7421447949831247`*^9}, {3.742144833253914*^9, 3.742144851605036*^9}, {
   3.742144882081992*^9, 3.74214493464627*^9}, 3.742145056654104*^9, {
   3.74214511207267*^9, 3.7421452516805964`*^9}, {3.742210874611397*^9, 
   3.742211081338835*^9}, {3.742211168561016*^9, 3.742211174583013*^9}, {
   3.742211228162916*^9, 3.742211250461994*^9}, {3.742211286493896*^9, 
   3.742211406577242*^9}, {3.742211536181838*^9, 3.742211598471199*^9}, {
   3.7423163627984056`*^9, 3.742316365348496*^9}, {3.756815215698928*^9, 
   3.756815245091716*^9}}],

Cell[BoxData[
 StyleBox[
  RowBox[{"Expand", " ", "in", " ", "partial", " ", "waves", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Sin", " ", "&"}], " ", "Cos"}], ")"}], " ", "on", " ", "a", " ",
    "ring", " ", "with", "  ", "radius", " ", "R"}], "Subsubtitle"]], "Input",\

 CellChangeTimes->{{3.650897596394082*^9, 3.650897596395741*^9}, {
   3.650897636317545*^9, 3.650897723616489*^9}, 3.650898154792191*^9}],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"showDetailsAndPlots", "\[Equal]", "True"}], ",", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"Consider", " ", "'"}], 
      RowBox[{"constant", "'"}], " ", "cos"}], "-", 
     RowBox[{"waves", " ", "on", " ", "a", " ", "ring"}]}], "*)"}], 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"nrW", "=", "10"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ringWavelet", "[", 
       RowBox[{"x_", ",", "t_", ",", "n_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{"I", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "*", "n"}], "-", 
           RowBox[{
            RowBox[{"oo", "[", "n", "]"}], "*", "t"}]}], ")"}]}], "]"}], "/", 
       
       RowBox[{"Sqrt", "[", "Pi", "]"}]}]}], ";", "\n", 
     RowBox[{
      RowBox[{"CosRingWavelet", "[", 
       RowBox[{"x_", ",", "t_", ",", "n_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"Cos", "[", 
        RowBox[{
         RowBox[{"x", "*", "n"}], "-", 
         RowBox[{
          RowBox[{"oo", "[", "n", "]"}], "*", "t"}]}], "]"}], "/", 
       RowBox[{"Sqrt", "[", "Pi", "]"}]}]}], ";", "\n", 
     RowBox[{
      RowBox[{"SinRingWavelet", "[", 
       RowBox[{"x_", ",", "t_", ",", "n_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"x", "*", "n"}], "-", 
         RowBox[{
          RowBox[{"oo", "[", "n", "]"}], "*", "t"}]}], "]"}], "/", 
       RowBox[{"Sqrt", "[", "Pi", "]"}]}]}], ";", "\n", 
     RowBox[{
      RowBox[{"crW", "[", "0", "]"}], "=", 
      RowBox[{
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"ringWavelet", "[", 
           RowBox[{"x", ",", "0", ",", "0"}], "]"}], "*", 
          RowBox[{
           RowBox[{"Wf", "[", 
            RowBox[{"x", ",", 
             RowBox[{"0", "*", "nN", "*", 
              RowBox[{"3", "/", "4"}], "*", 
              RowBox[{
               RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "/", 
           "2"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "0", ",", 
           RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
         RowBox[{"AccuracyGoal", "\[Rule]", "4"}]}], "]"}], "//", "Chop"}]}], 
     ";", "\n", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"coeffn", "=", 
          RowBox[{"NIntegrate", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"ringWavelet", "[", 
              RowBox[{"x", ",", "0", ",", "n"}], "]"}], "*", 
             RowBox[{"Wf", "[", 
              RowBox[{"x", ",", 
               RowBox[{"0", "*", "nN", "*", 
                RowBox[{"3", "/", "4"}], "*", 
                RowBox[{
                 RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"x", ",", "0", ",", 
              RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
            RowBox[{"AccuracyGoal", "\[Rule]", "4"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"crW", "[", "n", "]"}], "=", 
          RowBox[{"Re", "[", 
           RowBox[{"coeffn", "//", "Chop"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"srW", "[", "n", "]"}], "=", 
          RowBox[{"Im", "[", 
           RowBox[{"coeffn", "//", "Chop"}], "]"}]}], ",", 
         RowBox[{"timePrint", "[", 
          RowBox[{"crW", "[", "n", "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "nrW"}], "}"}]}], "]"}], ";", "\n", 
     "\[IndentingNewLine]", 
     RowBox[{"Show", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"ListPlot", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Abs", "[", 
             RowBox[{"crW", "[", "n", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "0", ",", "nrW"}], "}"}]}], "]"}], ",", 
          RowBox[{"Filling", "\[Rule]", "Axis"}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"PointSize", "[", "0.05", "]"}]}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
          RowBox[{"AxesOrigin", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}]}], "]"}], ",", 
        RowBox[{"ListPlot", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Abs", "[", 
             RowBox[{"srW", "[", "n", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "0", ",", "nrW"}], "}"}]}], "]"}], ",", 
          RowBox[{"Filling", "\[Rule]", "Axis"}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"Red", ",", 
             RowBox[{"PointSize", "[", "0.05", "]"}]}], "}"}]}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "}"}], "]"}], 
     ";", "\n", "\[IndentingNewLine]", 
     RowBox[{"negCurvatureOfCos", "=", 
      RowBox[{"-", "1"}]}], ";", "\n", 
     RowBox[{"\[Kappa]", "=", 
      RowBox[{"negCurvatureOfCos", "*", 
       RowBox[{
        RowBox[{
         RowBox[{"LAMBDA", "^", "2"}], "/", "4"}], "/", 
        RowBox[{"R", "^", "2"}]}]}]}], ";", "\n", 
     RowBox[{"fiddleFactorForCurvatureInR", "=", "1"}], ";", "\n", 
     RowBox[{
      RowBox[{"oo", "[", "n_", "]"}], ":=", 
      RowBox[{"(", 
       RowBox[{"n", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "*", 
             RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "-", 
          RowBox[{"\[Kappa]", "*", 
           RowBox[{"n", "^", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"fiddleFactorForCurvatureInR", "*", "0.25"}]}], 
             ")"}]}]}]}], ")"}]}], ")"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"ringWave", "[", 
       RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"crW", "[", "n", "]"}], "*", 
          RowBox[{"CosRingWavelet", "[", 
           RowBox[{"x", ",", "t", ",", "n"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"srW", "[", "n", "]"}], "*", 
          RowBox[{"SinRingWavelet", "[", 
           RowBox[{"x", ",", "t", ",", "n"}], "]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "0", ",", "nrW"}], "}"}]}], "]"}]}], ";", "\n", 
     RowBox[{"ddt", "=", 
      RowBox[{"1", "/", "1"}]}], ";", "\n", 
     RowBox[{"Show", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Plot", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Re", "[", 
             RowBox[{"Wf", "[", 
              RowBox[{"x", ",", 
               RowBox[{"ddt", "*", "nN", "*", 
                RowBox[{"3", "/", "4"}], "*", 
                RowBox[{
                 RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "]"}],
             "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "0", ",", 
             RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
           RowBox[{"PlotStyle", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"Red", ",", 
              RowBox[{"Thickness", "[", "0.01", "]"}]}], "}"}]}]}], "]"}], 
         ",", 
         RowBox[{"Plot", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Re", "[", 
             RowBox[{"ringWave", "[", 
              RowBox[{"x", ",", 
               RowBox[{"ddt", "*", "nN", "*", 
                RowBox[{"3", "/", "4"}], "*", 
                RowBox[{
                 RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "]"}],
             "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "0", ",", 
             RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
           RowBox[{"PlotStyle", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"Cyan", ",", 
              RowBox[{"Thickness", "[", "0.007", "]"}], ",", "Dashed"}], 
             "}"}]}]}], "]"}]}], "}"}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ";"}], "}"}], ","}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.650897596394082*^9, 3.650897596395741*^9}, {
   3.650897636317545*^9, 3.6508977179893093`*^9}, {3.650897774063499*^9, 
   3.6508978267332077`*^9}, 3.6508978600357018`*^9, {3.6508981321989717`*^9, 
   3.650898137632465*^9}, {3.656008521371941*^9, 3.656008589966757*^9}, {
   3.656008709168024*^9, 3.656008740686084*^9}}],

Cell[BoxData[
 RowBox[{"XX", "=", "3.1"}]], "Input",
 CellChangeTimes->{{3.6481570495518427`*^9, 3.6481570613929043`*^9}, 
   3.648160095242963*^9, {3.654003071946785*^9, 3.654003078010356*^9}, {
   3.654003230820519*^9, 3.654003253412388*^9}, 3.655641921975995*^9, 
   3.742228790661786*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"initWfuncPlot", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{"x", ",", "p", ",", 
        RowBox[{"0", "*", 
         RowBox[{"TT", "/", "3"}]}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"MeshFunctions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "11", "}"}]}], ",", 
     RowBox[{"MeshStyle", "\[Rule]", 
      RowBox[{"Directive", "[", " ", 
       RowBox[{"White", ",", 
        RowBox[{"Thickness", "[", "0.003", "]"}]}], "]"}]}], ",", 
     RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "TricoloreColorFunc"}], 
     RowBox[{"(*", "TricoloreColorFunc", "*)"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "32"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"pts", "=", 
   RowBox[{"Cases", "[", 
    RowBox[{"initWfuncPlot", ",", 
     RowBox[{"x_GraphicsComplex", "\[RuleDelayed]", 
      RowBox[{"First", "@", "x"}]}], ",", "Infinity"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"ListPointPlot3D", "[", "pts", "]"}], ";"}], "\n", 
 RowBox[{"maxWF", "=", 
  RowBox[{
   RowBox[{"Max", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"pts", ",", "1"}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], " ", ".999"}]}], "\n", 
 RowBox[{"minWF", "=", 
  RowBox[{"Min", "[", 
   RowBox[{
    RowBox[{"Flatten", "[", 
     RowBox[{"pts", ",", "1"}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.647874059847856*^9, 3.647874112368532*^9}, {
   3.6478741434668694`*^9, 3.6478741647112417`*^9}, {3.6478741975307093`*^9, 
   3.647874316911936*^9}, {3.647883432849091*^9, 3.647883433695364*^9}, {
   3.6478836630474863`*^9, 3.64788371934129*^9}, {3.647883984364443*^9, 
   3.647884120788754*^9}, {3.647884153587347*^9, 3.6478842091789618`*^9}, {
   3.647884260014555*^9, 3.647884371553238*^9}, {3.647884459601219*^9, 
   3.6478845010979433`*^9}, {3.647943646745854*^9, 3.647943648342964*^9}, {
   3.6479436806104107`*^9, 3.64794370569802*^9}, {3.647943745210697*^9, 
   3.647943777849147*^9}, {3.648157536285483*^9, 3.648157563194174*^9}, 
   3.6540033329786873`*^9, {3.654003595425962*^9, 3.6540037158376713`*^9}, 
   3.654021068111121*^9, {3.654022077911805*^9, 3.65402210388743*^9}, {
   3.654022712238564*^9, 3.6540227143770323`*^9}, {3.657267548508017*^9, 
   3.6572675587656727`*^9}, {3.742137816729684*^9, 3.742137817641077*^9}, {
   3.7421379191070023`*^9, 3.742137930319669*^9}, {3.7421379679239397`*^9, 
   3.742137968472039*^9}, {3.742138258186582*^9, 3.742138265872287*^9}, 
   3.7422957753893623`*^9, {3.742296486793662*^9, 3.7422964952675*^9}, 
   3.742296580422143*^9, {3.74229699774212*^9, 3.742297006416286*^9}, 
   3.742297438375352*^9, {3.7423075445615273`*^9, 3.742307571514824*^9}, {
   3.74230801938922*^9, 3.742308117863529*^9}, 3.742312214110147*^9}],

Cell[BoxData[
 RowBox[{"quantumVsClassicalPlot", "=", 
  RowBox[{"GraphicsGrid", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"initWfuncPlot", ",", 
       RowBox[{"Show", "[", 
        RowBox[{"initWfuncPlot", ",", 
         RowBox[{"ViewPoint", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"5", ",", 
            RowBox[{"-", "10"}], ",", 
            RowBox[{"-", "0"}]}], "}"}]}]}], "]"}]}], "}"}], "}"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "666"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.647874059847856*^9, 3.647874112368532*^9}, {
   3.6478741434668694`*^9, 3.6478741647112417`*^9}, {3.6478741975307093`*^9, 
   3.647874316911936*^9}, {3.647883432849091*^9, 3.647883433695364*^9}, {
   3.6478836630474863`*^9, 3.64788371934129*^9}, {3.647883984364443*^9, 
   3.647884120788754*^9}, {3.647884153587347*^9, 3.6478842091789618`*^9}, {
   3.647884260014555*^9, 3.647884371553238*^9}, {3.647884459601219*^9, 
   3.6478845010979433`*^9}, {3.647943646745854*^9, 3.647943648342964*^9}, {
   3.6479436806104107`*^9, 3.64794370569802*^9}, {3.647943745210697*^9, 
   3.647943777849147*^9}, {3.648157536285483*^9, 3.648157563194174*^9}, 
   3.6540033329786873`*^9, {3.654003595425962*^9, 3.6540037158376713`*^9}, 
   3.654021068111121*^9, {3.654022077911805*^9, 3.65402210388743*^9}, {
   3.654022712238564*^9, 3.6540227143770323`*^9}, {3.657267548508017*^9, 
   3.657267631850408*^9}, {3.6572678082986403`*^9, 3.657267824297627*^9}, {
   3.657270496611582*^9, 3.6572705082421103`*^9}, {3.6572706228903303`*^9, 
   3.657270666915155*^9}, 3.6572707651333303`*^9, {3.657271023661446*^9, 
   3.6572711128624067`*^9}, {3.657271362895479*^9, 3.657271365831451*^9}}],

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{"export$Directoy", ",", 
     RowBox[{"ToString", "[", " ", "stateCASE", "]"}], ",", 
     "\"\<__smear__\>\"", ",", 
     RowBox[{"ToString", "[", 
      RowBox[{"N", "[", 
       RowBox[{"ringSmear", ",", "2"}], "]"}], "]"}], ",", "\"\<.png\>\""}], 
    "]"}], ",", "quantumVsClassicalPlot"}], "]"}]], "Input",
 CellChangeTimes->{{3.647874059847856*^9, 3.647874112368532*^9}, {
   3.6478741434668694`*^9, 3.6478741647112417`*^9}, {3.6478741975307093`*^9, 
   3.647874316911936*^9}, {3.647883432849091*^9, 3.647883433695364*^9}, {
   3.6478836630474863`*^9, 3.64788371934129*^9}, {3.647883984364443*^9, 
   3.647884120788754*^9}, {3.647884153587347*^9, 3.6478842091789618`*^9}, {
   3.647884260014555*^9, 3.647884371553238*^9}, {3.647884459601219*^9, 
   3.6478845010979433`*^9}, {3.647943646745854*^9, 3.647943648342964*^9}, {
   3.6479436806104107`*^9, 3.64794370569802*^9}, {3.647943745210697*^9, 
   3.647943777849147*^9}, {3.648157536285483*^9, 3.648157563194174*^9}, 
   3.6540033329786873`*^9, {3.654003595425962*^9, 3.6540037158376713`*^9}, 
   3.654021068111121*^9, {3.654022077911805*^9, 3.65402210388743*^9}, {
   3.654022712238564*^9, 3.6540227143770323`*^9}, {3.657267548508017*^9, 
   3.657267631850408*^9}, {3.6572678082986403`*^9, 3.657267824297627*^9}, {
   3.657270496611582*^9, 3.6572705082421103`*^9}, {3.6572706228903303`*^9, 
   3.657270666915155*^9}, {3.6572707651333303`*^9, 3.65727080382154*^9}, 
   3.657270847951461*^9, {3.6572709695471*^9, 3.657270972547859*^9}, {
   3.657271706069788*^9, 3.6572717615317707`*^9}, 3.657271935619981*^9}],

Cell[BoxData[
 RowBox[{"initWfuncPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"initWfuncPlot", ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"x", ",", "p", ",", 
       RowBox[{"\"\<  \>\"", "W"}]}], "}"}]}], ",", 
    RowBox[{"Axes", "\[Rule]", "False"}], ",", 
    RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"20", ",", "Black", ",", "Bold"}], "]"}]}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "111"}], ",", 
    RowBox[{"TicksStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"White", ",", "White", ",", "White"}], "}"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.653980141917246*^9, 3.6539802427872*^9}, {
   3.65398029477639*^9, 3.653980315037592*^9}, {3.654003320970912*^9, 
   3.654003345995899*^9}, {3.654015014103475*^9, 3.654015027502697*^9}, {
   3.654019092654346*^9, 3.654019097134405*^9}, 3.654020385769669*^9, {
   3.654022127444009*^9, 3.6540221542681828`*^9}, {3.654022185546664*^9, 
   3.6540222173915863`*^9}, {3.654022309345478*^9, 3.654022311335836*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Export", "[", 
    RowBox[{
    "\"\</home/ole/Shared/Open/AA/Wignerflow/Kerr/Mathematica/initWfuncPlot.\
pdf\>\"", ",", "initWfuncPlot", ",", 
     RowBox[{"ImageResolution", "\[Rule]", "300"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Export", "[", 
    RowBox[{
    "\"\</home/ole/Shared/Open/AA/Wignerflow/Kerr/Mathematica/wfuncPlot.eps\>\
\"", ",", "wfuncPlot", ",", 
     RowBox[{"ImageResolution", "\[Rule]", "300"}]}], "]"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.653937744170443*^9, 3.6539378011017227`*^9}, {
  3.6539378383979607`*^9, 3.653937951455954*^9}, {3.65393808757485*^9, 
  3.6539380879202137`*^9}, {3.6539381627447233`*^9, 3.65393819228283*^9}, {
  3.6539382899847403`*^9, 3.653938310549165*^9}, {3.653938354058434*^9, 
  3.6539384077031727`*^9}, {3.653938517689156*^9, 3.653938551933887*^9}, {
  3.653977268025931*^9, 3.653977275808716*^9}, {3.653980342252273*^9, 
  3.653980378106472*^9}, {3.654003356067274*^9, 3.654003360345704*^9}, {
  3.654020516670911*^9, 3.65402052008887*^9}}],

Cell[BoxData[{
 RowBox[{"tt", "=", 
  RowBox[{"TT", "*", "0.4"}]}], "\[IndentingNewLine]", 
 RowBox[{"XX", "=", "2.651"}]}], "Input",
 CellChangeTimes->{
  3.647000109725974*^9, 3.647782070539196*^9, 3.647945536946357*^9, 
   3.6479457980431957`*^9, {3.648157093560257*^9, 3.648157095928442*^9}, {
   3.648157126312725*^9, 3.648157152975025*^9}, {3.648159218043338*^9, 
   3.648159228820607*^9}, 3.6481592994455423`*^9, 3.6481593436080303`*^9, 
   3.64815937973285*^9, {3.648319606292104*^9, 3.64831961543438*^9}, 
   3.6483198253195457`*^9, 3.6483271727755423`*^9, {3.6483567547017527`*^9, 
   3.64835676842693*^9}, {3.6483570421242437`*^9, 3.648357043061283*^9}, {
   3.648357088722649*^9, 3.648357143618578*^9}, 3.648357187000828*^9, {
   3.64835770424432*^9, 3.648357720727326*^9}, {3.6538263202535458`*^9, 
   3.6538263301372643`*^9}, {3.653977442988081*^9, 3.653977487836235*^9}, {
   3.6541043822721863`*^9, 3.654104437182547*^9}, {3.6556421656867323`*^9, 
   3.655642169753674*^9}, {3.742052914106802*^9, 3.742053003738249*^9}, {
   3.742053044035529*^9, 3.74205306843369*^9}, {3.7422279540354548`*^9, 
   3.7422279549397573`*^9}, 3.742231660051909*^9, {3.7423114679456787`*^9, 
   3.742311469990609*^9}, {3.742314030079207*^9, 3.742314045656753*^9}, {
   3.742316131803121*^9, 3.742316158010765*^9}, {3.742339239518869*^9, 
   3.742339242477386*^9}, 3.7423393760406427`*^9, {3.742339936912758*^9, 
   3.742339951132427*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"plotWF", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"MeshFunctions", "->", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "11", "}"}]}], ",", 
     RowBox[{"MeshStyle", "\[Rule]", 
      RowBox[{"Directive", "[", " ", 
       RowBox[{"White", ",", 
        RowBox[{"Thickness", "[", "0.0035", "]"}]}], "]"}]}], ",", 
     RowBox[{"ColorFunctionScaling", "->", "False"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "TricoloreColorFunc"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "43"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pts", "=", 
   RowBox[{"Cases", "[", 
    RowBox[{"plotWF", ",", 
     RowBox[{"x_GraphicsComplex", "\[RuleDelayed]", 
      RowBox[{"First", "@", "x"}]}], ",", "Infinity"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"ListPointPlot3D", "[", "pts", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"maxWF", "=", 
   RowBox[{
    RowBox[{"Max", "[", 
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{"pts", ",", "1"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], ".999"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"minWF", "=", 
   RowBox[{"Min", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"pts", ",", "1"}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{"Show", "[", 
  RowBox[{"plotWF", ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Min", "[", 
       RowBox[{
        RowBox[{"Flatten", "[", 
         RowBox[{"pts", ",", "1"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], ",", "maxWF"}], 
     "}"}]}], ",", 
   RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
   RowBox[{"Axes", "\[Rule]", "False"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"x", ",", "p", ",", "W"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.647000109725974*^9, 3.647782070539196*^9, 3.647945536946357*^9, 
   3.6479457980431957`*^9, {3.648157093560257*^9, 3.648157095928442*^9}, {
   3.648157126312725*^9, 3.648157152975025*^9}, {3.648159218043338*^9, 
   3.648159228820607*^9}, 3.6481592994455423`*^9, 3.6481593436080303`*^9, 
   3.64815937973285*^9, {3.648319606292104*^9, 3.64831961543438*^9}, 
   3.6483198253195457`*^9, 3.6483271727755423`*^9, {3.6483567547017527`*^9, 
   3.64835676842693*^9}, {3.6483570421242437`*^9, 3.648357043061283*^9}, {
   3.648357088722649*^9, 3.648357143618578*^9}, 3.648357187000828*^9, {
   3.64835770424432*^9, 3.648357720727326*^9}, 3.6538263202535458`*^9, 
   3.742138038851313*^9, {3.742138320154148*^9, 3.742138327611657*^9}, {
   3.742144967742916*^9, 3.742145015374515*^9}, {3.74221305202864*^9, 
   3.742213061114665*^9}, 3.742295777225556*^9, 3.742296582412019*^9, 
   3.742297070731251*^9, 3.7422974383500843`*^9, 3.7422978306656713`*^9, {
   3.742297882202826*^9, 3.742297885481818*^9}, 3.742297978936472*^9, 
   3.7423081756052837`*^9, {3.742312126444891*^9, 3.742312169630076*^9}, 
   3.742312987980901*^9}],

Cell[BoxData[
 RowBox[{"classicalWFplot", "=", 
  RowBox[{"ContourPlot", "[", 
   RowBox[{
    RowBox[{"Re", "[", 
     RowBox[{"WignerFunctionN", "[", 
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", "*", "p"}]}], ")"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "+", 
                RowBox[{"p", "^", "2"}]}], ")"}], "*", 
              RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
        "]"}], ",", 
       RowBox[{"Im", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", "*", "p"}]}], ")"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "+", 
                RowBox[{"p", "^", "2"}]}], ")"}], "*", 
              RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
        "]"}], ",", "0"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"p", ",", 
      RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
    RowBox[{"ColorFunction", "\[Rule]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Abs", "[", "#1", "]"}], ">", 
          RowBox[{"10", "^", 
           RowBox[{"(", 
            RowBox[{"-", "7"}], ")"}]}]}], ",", "White", ",", "Red"}], "]"}], 
       "&"}], ")"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.648158528228737*^9, 3.648158562221519*^9}, {
  3.6481585962231894`*^9, 3.6481586443363447`*^9}, {3.648158679360386*^9, 
  3.648158714246237*^9}, {3.648357632609377*^9, 3.648357639109188*^9}, {
  3.6483577001420183`*^9, 3.6483577012376003`*^9}}],

Cell[BoxData[{
 RowBox[{"XX", "=", "3.1"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"classicalProbDensityPlot", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "p"}]}], ")"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x", "^", "2"}], "+", 
                 RowBox[{"p", "^", "2"}]}], ")"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
         "]"}], ",", 
        RowBox[{"Im", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "p"}]}], ")"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x", "^", "2"}], "+", 
                 RowBox[{"p", "^", "2"}]}], ")"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
         "]"}], ",", "0"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"MeshStyle", "\[Rule]", 
      RowBox[{"Directive", "[", " ", 
       RowBox[{"White", ",", 
        RowBox[{"Thickness", "[", "0.003", "]"}]}], "]"}]}], ",", 
     RowBox[{"ColorFunctionScaling", "->", "False"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", 
      RowBox[{"86", "+", "81"}]}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "1"}], ",", 
     RowBox[{"Axes", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], " ", ",", 
     RowBox[{"MeshFunctions", "->", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "11", "}"}]}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"x", ",", "p", ",", "\[Rho]"}], "}"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"15", ",", "Black", ",", "Bold"}], "]"}]}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "TricoloreColorFunc"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.648158528228737*^9, 3.648158562221519*^9}, {
   3.6481585962231894`*^9, 3.6481586443363447`*^9}, {3.648158679360386*^9, 
   3.648158750441286*^9}, 3.6481593697093353`*^9, {3.648160105049062*^9, 
   3.648160105740308*^9}, 3.648160196576582*^9, 3.648160725146158*^9, 
   3.653826397465179*^9, {3.653826455273937*^9, 3.653826468835475*^9}, {
   3.6538265104339523`*^9, 3.6538265326134567`*^9}, 3.653826589371234*^9, {
   3.6538266649826736`*^9, 3.653826667782432*^9}, 3.6539385665219727`*^9, 
   3.65393906725747*^9, 3.653980397167651*^9, {3.653980428063712*^9, 
   3.6539804327866993`*^9}, 3.742138039782545*^9, 3.742138431455933*^9, {
   3.742212673512568*^9, 3.7422126784418716`*^9}, {3.7422279681962433`*^9, 
   3.7422279799561*^9}, {3.742228955674879*^9, 3.742228956682856*^9}, {
   3.742229858851469*^9, 3.7422298932988033`*^9}, 3.742295548326805*^9, 
   3.742295778462696*^9, 3.7422965852309837`*^9, 3.742297073022677*^9, 
   3.7422974383588247`*^9, 3.742298010441639*^9, 3.742308175537159*^9, 
   3.7423122142736464`*^9, 3.74233911388405*^9}],

Cell[BoxData[
 RowBox[{"classicalProbDensityPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"classicalProbDensityPlot", ",", 
    RowBox[{"ViewPoint", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"3", ",", 
       RowBox[{"-", "6"}], ",", "6"}], "}"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<x  \>\"", ",", "Italic"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\< p\>\"", ",", "Italic"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<  \[Rho]\\n\\n\>\"", ",", "Italic"}], "]"}]}], "}"}]}], 
    ",", "\[IndentingNewLine]", 
    RowBox[{"Axes", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], ",", 
    RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"30", ",", "Black", ",", "Bold"}], "]"}]}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.6538266132166557`*^9, 3.653826687208727*^9}, {
   3.653937713230644*^9, 3.6539377283837147`*^9}, {3.653938463273615*^9, 
   3.6539384987609577`*^9}, 3.653938603903137*^9, 3.653938681020383*^9, {
   3.653938799528965*^9, 3.65393881397796*^9}, {3.653939000572496*^9, 
   3.653939025962329*^9}, {3.65393916817523*^9, 3.653939191443952*^9}, {
   3.653939250950494*^9, 3.653939285680676*^9}, {3.653980504536561*^9, 
   3.653980597548603*^9}, {3.6539806626249857`*^9, 3.653980696120268*^9}, {
   3.653980824142436*^9, 3.653980824402266*^9}, 3.6540216415001*^9, {
   3.742212692974655*^9, 3.742212694460801*^9}, {3.742227720933189*^9, 
   3.7422278295885963`*^9}, {3.742228907929948*^9, 3.742228908290687*^9}, {
   3.7422294018208933`*^9, 3.7422294936989183`*^9}, {3.7422295823302813`*^9, 
   3.742229627196534*^9}, 3.742231567983062*^9}],

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{
    "export$Directoy", ",", "\"\<classicalProbDensityPlot_(3).pdf\>\""}], 
    "]"}], ",", "classicalProbDensityPlot", ",", 
   RowBox[{"ImageResolution", "\[Rule]", "300"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.653937744170443*^9, 3.6539378011017227`*^9}, {
   3.6539378383979607`*^9, 3.653937951455954*^9}, {3.65393808757485*^9, 
   3.6539380879202137`*^9}, {3.6539381627447233`*^9, 3.65393819228283*^9}, {
   3.6539382899847403`*^9, 3.653938310549165*^9}, {3.653938354058434*^9, 
   3.6539384077031727`*^9}, {3.653938517689156*^9, 3.653938551933887*^9}, {
   3.65398079947305*^9, 3.653980811116146*^9}, {3.657453724127747*^9, 
   3.657453732293494*^9}, 3.742051811512761*^9, {3.742309287707466*^9, 
   3.74230929137821*^9}, 3.74230944782478*^9, 3.7423131802447577`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"circTable", "=", 
   RowBox[{"Evaluate", "@", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"ParametricPlot3D", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"R", "*", 
           RowBox[{"Sin", "[", "u", "]"}]}], ",", 
          RowBox[{"R", "*", 
           RowBox[{"Cos", "[", "u", "]"}]}], ",", "maxWF"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"u", ",", "0", ",", 
          RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{"Directive", "[", 
          RowBox[{
           RowBox[{"RGBColor", "[", 
            RowBox[{
             RowBox[{"1", "-", "R"}], ",", 
             RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], ",", 
           RowBox[{"Thickness", "[", "0.005", "]"}]}], "]"}]}], ",", 
        RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"R", ",", "0.3", ",", "3.0", ",", "0.325"}], "}"}]}], 
     "]"}]}]}], ";", 
  RowBox[{"circTable", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Evaluate", "@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"ParametricPlot3D", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"R", "*", 
             RowBox[{"Sin", "[", "u", "]"}]}], ",", 
            RowBox[{"R", "*", 
             RowBox[{"Cos", "[", "u", "]"}]}], ",", "maxWF"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"u", ",", "0", ",", 
            RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"Directive", "[", 
            RowBox[{
             RowBox[{"RGBColor", "[", 
              RowBox[{
               RowBox[{"1", "-", "R"}], ",", 
               RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], ",", 
             RowBox[{"Thickness", "[", "0.005", "]"}]}], "]"}]}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"R", ",", "0.3", ",", "3.0", ",", "0.325"}], "}"}]}], 
       "]"}]}], ",", 
     RowBox[{"Evaluate", "@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"ParametricPlot3D", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"R", "*", 
             RowBox[{"Sin", "[", "u", "]"}]}], ",", 
            RowBox[{"R", "*", 
             RowBox[{"Cos", "[", "u", "]"}]}], ",", "maxWF"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"u", ",", "0", ",", 
            RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
          RowBox[{"ColorFunction", "->", 
           RowBox[{"Function", "[", 
            RowBox[{
             RowBox[{"{", "u", "}"}], ",", 
             RowBox[{"Hue", "[", "u", "]"}]}], "]"}]}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"R", ",", "RR", ",", "RR", ",", "0"}], "}"}]}], "]"}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.647638732469612*^9, 3.647638739359915*^9}, 
   3.6478661459964323`*^9, {3.647882937802672*^9, 3.647882953916353*^9}, {
   3.6478830346203747`*^9, 3.647883035129428*^9}, 3.6479436088338413`*^9, 
   3.6479438067579117`*^9, {3.6479461875307817`*^9, 3.6479462258032293`*^9}, {
   3.647946916371418*^9, 3.647946947241912*^9}, {3.647947125312501*^9, 
   3.647947129139003*^9}, 3.647948231910965*^9, {3.647949334456217*^9, 
   3.647949337276479*^9}, {3.647949389344603*^9, 3.647949398909251*^9}, {
   3.6479495254138327`*^9, 3.6479495266923237`*^9}, 3.6479495909939337`*^9, {
   3.64795055112781*^9, 3.647950566600129*^9}, {3.6479509114934683`*^9, 
   3.6479509159101152`*^9}, {3.6479539788903303`*^9, 3.647953990502781*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunction", "[", 
       RowBox[{"x", ",", "p", ",", 
        RowBox[{"TT", "*", "0"}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"ViewPoint", "\[Rule]", "VuPoi"}], ",", 
     RowBox[{"MeshFunctions", "->", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "11", "}"}]}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<TemperatureMap\>\""}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "ZZ"}], ",", "ZZ"}], "}"}]}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "numberOfPlotPoints"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}], "//", "Timing"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.615332338682863*^9, 3.6153323671264963`*^9}, {
   3.6153708404981537`*^9, 3.6153708442947683`*^9}, {3.615370993774354*^9, 
   3.6153709970605383`*^9}, {3.615371503594904*^9, 3.615371513169588*^9}, {
   3.615371566099598*^9, 3.6153715845516644`*^9}, {3.6153716985333223`*^9, 
   3.615371700155863*^9}, {3.615371792539176*^9, 3.615371794326886*^9}, {
   3.61537795545512*^9, 3.61537798494068*^9}, {3.6153780494292316`*^9, 
   3.615378092443664*^9}, 3.615378164538499*^9, {3.61537826459508*^9, 
   3.61537826653004*^9}, {3.615379816338554*^9, 3.615379823278825*^9}, {
   3.6153804154286327`*^9, 3.615380431346485*^9}, {3.615380908263824*^9, 
   3.615381002835142*^9}, {3.615577431830936*^9, 3.615577507511448*^9}, {
   3.615577657622074*^9, 3.615577690526105*^9}, 3.615577793267749*^9, {
   3.615577838637783*^9, 3.61557783958727*^9}, {3.615577900895199*^9, 
   3.615577905978784*^9}, {3.615582278512148*^9, 3.6155822838313217`*^9}, 
   3.615582393374818*^9, 3.615582565462751*^9, 3.615634786415193*^9, {
   3.6156398594325733`*^9, 3.61563990714559*^9}, 3.6156400083521547`*^9, {
   3.615640897890258*^9, 3.615640905313417*^9}, 3.615717823245494*^9, 
   3.615718472574972*^9, {3.61571850902551*^9, 3.615718513623602*^9}, {
   3.615718630466916*^9, 3.615718637460788*^9}, {3.6157188495094976`*^9, 
   3.6157188790367727`*^9}, {3.61571890921705*^9, 3.6157190656980677`*^9}, {
   3.615726320880335*^9, 3.615726371831237*^9}, {3.6157597966277122`*^9, 
   3.615759806308758*^9}, {3.615760537298394*^9, 3.615760539460875*^9}, {
   3.6157605754819813`*^9, 3.6157605989877567`*^9}, {3.615760669083221*^9, 
   3.615760678246271*^9}, {3.615760715064034*^9, 3.615760937770069*^9}, 
   3.615762128428687*^9, {3.615762226031069*^9, 3.6157622307856207`*^9}, {
   3.6160069364310207`*^9, 3.616007008122786*^9}, {3.616007161248086*^9, 
   3.616007292949643*^9}, {3.6160075615828733`*^9, 3.616007573991129*^9}, {
   3.616007606055682*^9, 3.616007607324213*^9}, 3.616043426011903*^9, {
   3.616043858617423*^9, 3.616043885096764*^9}, {3.6160439270698957`*^9, 
   3.616043936827976*^9}, 3.616043970825333*^9, {3.616044039486065*^9, 
   3.6160440424251337`*^9}, 3.616044261807308*^9, {3.616044294079385*^9, 
   3.616044334541947*^9}, {3.616044399698579*^9, 3.616044400344762*^9}, {
   3.646530671836835*^9, 3.646530672700842*^9}, {3.646554201008363*^9, 
   3.646554205319046*^9}, 3.7422974383656683`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"wfuncPlot2", "=", 
   RowBox[{"Show", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Show", "[", 
       RowBox[{"plotWF", ",", 
        RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
        RowBox[{"Axes", "\[Rule]", "False"}], ",", 
        RowBox[{"ImageSize", "\[Rule]", "666"}]}], "]"}], ",", 
      RowBox[{"ParametricPlot3D", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"RR", "*", 
           RowBox[{"Sin", "[", "u", "]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "RR"}], "*", 
           RowBox[{"Cos", "[", "u", "]"}]}], ",", 
          RowBox[{"0.002", "+", 
           RowBox[{"Re", "[", 
            RowBox[{"WignerFunctionN", "[", 
             RowBox[{
              RowBox[{"RR", "*", 
               RowBox[{"Sin", "[", "u", "]"}]}], ",", 
              RowBox[{
               RowBox[{"-", "RR"}], "*", 
               RowBox[{"Cos", "[", "u", "]"}]}], ",", "tt"}], "]"}], 
            "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"u", ",", "0", ",", 
          RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
        RowBox[{"ColorFunction", "->", 
         RowBox[{"Function", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
           RowBox[{"Darker", "[", "Green", "]"}]}], "]"}]}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{"Thickness", "[", "0.02", "]"}]}], ",", 
        RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
        RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}]}], "}"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{"wfuncPlot2", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"wfuncPlot2", ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<      x\>\"", ",", "Italic", ",", 
         RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}]}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<p\>\"", ",", "Italic", ",", 
         RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}]}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<\\nW\>\"", ",", "Italic", ",", 
         RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}]}], "]"}]}], 
      "}"}]}], ",", 
    RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{
       RowBox[{"Round", "[", 
        RowBox[{"50", "*", 
         RowBox[{"7", "/", "5"}]}], "]"}], ",", "Black"}], "]"}]}], ",", 
    RowBox[{"ViewPoint", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"12", ",", 
       RowBox[{"-", "10"}], ",", "15"}], "}"}]}], ",", 
    RowBox[{"Axes", "\[Rule]", "True"}], ",", 
    RowBox[{"TicksStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Directive", "[", 
        RowBox[{"White", ",", "12"}], "]"}], ",", 
       RowBox[{"Directive", "[", 
        RowBox[{"White", ",", "12"}], "]"}], ",", "White"}], "}"}]}]}], 
   "]"}]}], "\n", 
 RowBox[{
  RowBox[{"bImage", "=", 
   RowBox[{"GraphicsRow", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Show", "[", 
        RowBox[{
         RowBox[{"ImageCrop", "[", "wfuncPlot2", "]"}], ",", 
         RowBox[{"ImageSize", "\[Rule]", "1500"}]}], "]"}], ",", 
       RowBox[{"Show", "[", 
        RowBox[{"ringPlot", ",", 
         RowBox[{"ImageSize", "\[Rule]", "2900"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"-", "850"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "4444"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{"export$Directoy", ",", "\"\<Fig_3.pdf\>\""}], "]"}], ",", 
   RowBox[{"ImageCrop", "[", "bImage", "]"}], ",", 
   RowBox[{"ImageResolution", "\[Rule]", "900"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6485590465219183`*^9, 3.648559053111343*^9}, {
   3.648559092752021*^9, 3.648559137045835*^9}, {3.648559177476801*^9, 
   3.648559239190995*^9}, {3.648559419643278*^9, 3.6485594487395287`*^9}, {
   3.648559546257621*^9, 3.648559637553299*^9}, {3.6485598615167418`*^9, 
   3.648559866302928*^9}, {3.648559920029509*^9, 3.648559933644603*^9}, {
   3.648559966188198*^9, 3.6485600527773447`*^9}, 3.648560083323977*^9, {
   3.6485601693110437`*^9, 3.648560186584194*^9}, {3.648560218421454*^9, 
   3.648560266533884*^9}, {3.6485603124214582`*^9, 3.648560314380642*^9}, {
   3.6486362258301573`*^9, 3.6486363126805353`*^9}, {3.653976857226797*^9, 
   3.653976925766159*^9}, {3.653976985327063*^9, 3.653977054857614*^9}, {
   3.653977208017205*^9, 3.6539772268180323`*^9}, {3.653977314199946*^9, 
   3.653977316081292*^9}, 3.653977353327655*^9, {3.653977614497242*^9, 
   3.6539778553753366`*^9}, {3.653977907325851*^9, 3.653977957610896*^9}, {
   3.653978094679985*^9, 3.653978120972522*^9}, {3.653978176945641*^9, 
   3.653978191822813*^9}, {3.653979626745661*^9, 3.653979627450313*^9}, {
   3.653980124319441*^9, 3.6539801266730413`*^9}, 3.653980258482604*^9, {
   3.6541067244661016`*^9, 3.654106759865501*^9}, 3.654106877345358*^9, {
   3.654106985537045*^9, 3.654107015710679*^9}, 3.6541070457752542`*^9, {
   3.654107108242694*^9, 3.654107244987192*^9}, 3.654107357889427*^9, {
   3.654107706644525*^9, 3.654107708359571*^9}, 3.654341087318555*^9, {
   3.654341209571054*^9, 3.6543412584386587`*^9}, {3.654341318631177*^9, 
   3.654341320942432*^9}, {3.6543414618046293`*^9, 3.65434146577387*^9}, {
   3.6543415058199663`*^9, 3.654341531799667*^9}, {3.6543415628065643`*^9, 
   3.654341576995955*^9}, 3.654341613082398*^9, {3.654341644405992*^9, 
   3.654341646264318*^9}, {3.65434172897412*^9, 3.654341741602716*^9}, {
   3.654341808505887*^9, 3.654341813599106*^9}, 3.6543418553294477`*^9, 
   3.6544273045704947`*^9, {3.657452149244158*^9, 3.657452150826066*^9}, {
   3.657452277711927*^9, 3.657452278867517*^9}, 3.742138738098597*^9, {
   3.742138995400206*^9, 3.742138998331518*^9}, {3.74213903071587*^9, 
   3.742139063903084*^9}, {3.742140270672511*^9, 3.7421402716024017`*^9}, {
   3.742140362636531*^9, 3.742140405859866*^9}, {3.7421405002486687`*^9, 
   3.742140500512911*^9}, {3.7421424778588257`*^9, 3.7421425054161377`*^9}, {
   3.742142599796652*^9, 3.7421426124441643`*^9}, {3.7421426756611013`*^9, 
   3.742142675945744*^9}, {3.742142768112966*^9, 3.742142768627222*^9}, {
   3.742142825387662*^9, 3.742142852985085*^9}, {3.742142913942569*^9, 
   3.7421429570837317`*^9}, 3.742142987434577*^9, 3.742144334569034*^9, {
   3.742144368383478*^9, 3.742144369620262*^9}, {3.742144457882986*^9, 
   3.7421444860234337`*^9}, 3.742144521787504*^9, 3.74214462127956*^9, {
   3.742144662385795*^9, 3.7421446875489407`*^9}, {3.7421447179798203`*^9, 
   3.7421447949831247`*^9}, {3.742144833253914*^9, 3.742144851605036*^9}, {
   3.742144882081992*^9, 3.74214493464627*^9}, 3.742145056654104*^9, {
   3.74214511207267*^9, 3.7421452516805964`*^9}, {3.742210874611397*^9, 
   3.742210897631857*^9}, {3.742211457943129*^9, 3.742211504781809*^9}, {
   3.74221291567918*^9, 3.742212934043833*^9}, {3.742213104616263*^9, 
   3.742213125977688*^9}, {3.742213191374324*^9, 3.7422131987526207`*^9}, 
   3.742227706462267*^9, {3.7422980333397303`*^9, 3.742298034969694*^9}, {
   3.742299083066085*^9, 3.742299107168294*^9}, {3.742299419522505*^9, 
   3.74229949349971*^9}, 3.742309302346685*^9, 3.742309422832943*^9, {
   3.7423101222724237`*^9, 3.74231017533114*^9}, {3.742310208695114*^9, 
   3.7423102510826387`*^9}, {3.742310521765566*^9, 3.742310597867312*^9}, {
   3.7423106372846947`*^9, 3.742310661352025*^9}, 3.742310833392308*^9, {
   3.742311007982957*^9, 3.7423110246647387`*^9}, {3.742311060145501*^9, 
   3.742311060410727*^9}, 3.742311093126815*^9, {3.742311149202343*^9, 
   3.742311149671795*^9}, {3.742311183957704*^9, 3.742311223424152*^9}, 
   3.742311358228778*^9, {3.7423115442909613`*^9, 3.742311597534885*^9}, {
   3.742311636707163*^9, 3.742311657834074*^9}, 3.7423117660827293`*^9, 
   3.742312934293977*^9, 3.742312967053672*^9, 3.742313163447928*^9, {
   3.742316003114581*^9, 3.742316011050598*^9}, {3.742316050432148*^9, 
   3.742316106716523*^9}, {3.7423397663329153`*^9, 3.742339779544776*^9}, {
   3.742339895196981*^9, 3.742339897991786*^9}, 3.756814994159837*^9, 
   3.756815060161377*^9, {3.756815128966715*^9, 3.75681518532672*^9}, {
   3.75681558630717*^9, 3.7568156135844393`*^9}, {3.756815957066721*^9, 
   3.756815957287415*^9}, {3.756815996572423*^9, 3.756816012125341*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"plotWF", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"MeshFunctions", "->", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "11", "}"}]}], ",", 
     RowBox[{"MeshStyle", "\[Rule]", 
      RowBox[{"Directive", "[", " ", 
       RowBox[{"White", ",", 
        RowBox[{"Thickness", "[", "0.003", "]"}]}], "]"}]}], ",", 
     RowBox[{"ColorFunctionScaling", "->", "False"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "TricoloreColorFunc"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "43"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6485590465219183`*^9, 3.648559053111343*^9}, {
   3.648559092752021*^9, 3.648559137045835*^9}, {3.648559177476801*^9, 
   3.648559239190995*^9}, {3.648559419643278*^9, 3.6485594487395287`*^9}, {
   3.648559546257621*^9, 3.648559637553299*^9}, {3.6485598615167418`*^9, 
   3.648559866302928*^9}, {3.648559920029509*^9, 3.648559933644603*^9}, {
   3.648559966188198*^9, 3.6485600527773447`*^9}, 3.648560083323977*^9, {
   3.6485601693110437`*^9, 3.648560186584194*^9}, {3.648560218421454*^9, 
   3.648560266533884*^9}, {3.6485603124214582`*^9, 3.648560314380642*^9}, {
   3.6486362258301573`*^9, 3.6486363126805353`*^9}, {3.653976857226797*^9, 
   3.653976925766159*^9}, {3.653976985327063*^9, 3.653977054857614*^9}, {
   3.653977208017205*^9, 3.6539772268180323`*^9}, {3.653977314199946*^9, 
   3.653977316081292*^9}, 3.653977353327655*^9, {3.653977614497242*^9, 
   3.6539778553753366`*^9}, {3.653977907325851*^9, 3.653977957610896*^9}, {
   3.653978094679985*^9, 3.653978120972522*^9}, {3.653978176945641*^9, 
   3.653978191822813*^9}, {3.653979626745661*^9, 3.653979627450313*^9}, {
   3.653980124319441*^9, 3.6539801266730413`*^9}, 3.653980258482604*^9, {
   3.6541067244661016`*^9, 3.654106759865501*^9}, 3.654106877345358*^9, {
   3.654106985537045*^9, 3.654107015710679*^9}, 3.6541070457752542`*^9, {
   3.654107108242694*^9, 3.654107244987192*^9}, 3.654107357889427*^9, {
   3.654107706644525*^9, 3.654107708359571*^9}, 3.654341087318555*^9, {
   3.654341209571054*^9, 3.6543412584386587`*^9}, {3.654341318631177*^9, 
   3.654341320942432*^9}, {3.6543414618046293`*^9, 3.65434146577387*^9}, {
   3.6543415058199663`*^9, 3.654341531799667*^9}, {3.6543415628065643`*^9, 
   3.654341576995955*^9}, 3.654341613082398*^9, {3.654341644405992*^9, 
   3.654341646264318*^9}, {3.65434172897412*^9, 3.654341741602716*^9}, {
   3.654341808505887*^9, 3.654341813599106*^9}, 3.6543418553294477`*^9, 
   3.6544273045704947`*^9, {3.657452149244158*^9, 3.657452150826066*^9}, {
   3.657452277711927*^9, 3.657452278867517*^9}, 3.742138738098597*^9, {
   3.742138995400206*^9, 3.742138998331518*^9}, {3.74213903071587*^9, 
   3.742139063903084*^9}, {3.742140270672511*^9, 3.7421402716024017`*^9}, {
   3.742140362636531*^9, 3.742140405859866*^9}, {3.7421405002486687`*^9, 
   3.742140500512911*^9}, {3.7421424778588257`*^9, 3.7421425054161377`*^9}, {
   3.742142599796652*^9, 3.7421426124441643`*^9}, {3.7421426756611013`*^9, 
   3.742142675945744*^9}, {3.742142768112966*^9, 3.742142768627222*^9}, {
   3.742142825387662*^9, 3.742142852985085*^9}, {3.742142913942569*^9, 
   3.7421429570837317`*^9}, 3.742142987434577*^9, 3.742144334569034*^9, {
   3.742144368383478*^9, 3.742144369620262*^9}, {3.742144457882986*^9, 
   3.7421444860234337`*^9}, 3.742144521787504*^9, 3.74214462127956*^9, {
   3.742144662385795*^9, 3.7421446875489407`*^9}, {3.7421447179798203`*^9, 
   3.7421447949831247`*^9}, {3.742144833253914*^9, 3.742144851605036*^9}, {
   3.742144882081992*^9, 3.74214493464627*^9}, 3.742145056654104*^9, {
   3.74214511207267*^9, 3.7421452516805964`*^9}, {3.742210874611397*^9, 
   3.742210897631857*^9}, {3.742211457943129*^9, 3.742211504781809*^9}, {
   3.74221291567918*^9, 3.742212934043833*^9}, {3.742213104616263*^9, 
   3.742213125977688*^9}, {3.742213191374324*^9, 3.7422131987526207`*^9}, 
   3.742227706462267*^9, {3.7422980333397303`*^9, 3.742298034969694*^9}, {
   3.742299083066085*^9, 3.742299107168294*^9}, {3.742299419522505*^9, 
   3.74229949349971*^9}, 3.742309302346685*^9, 3.742309422832943*^9, {
   3.7423101222724237`*^9, 3.74231017533114*^9}, {3.742310208695114*^9, 
   3.7423102510826387`*^9}, {3.742310521765566*^9, 3.742310597867312*^9}, {
   3.7423106372846947`*^9, 3.742310661352025*^9}, 3.742310833392308*^9, {
   3.742311007982957*^9, 3.7423110246647387`*^9}, {3.742311060145501*^9, 
   3.742311060410727*^9}, 3.742311093126815*^9, {3.742311149202343*^9, 
   3.742311149671795*^9}, {3.742311183957704*^9, 3.742311223424152*^9}, 
   3.742311358228778*^9, {3.7423115442909613`*^9, 3.742311597534885*^9}, {
   3.742311636707163*^9, 3.742311657834074*^9}, 3.7423117660827293`*^9, 
   3.7423129444420843`*^9, {3.742313026580103*^9, 3.742313048793202*^9}}],

Cell[BoxData[
 RowBox[{"wfuncPlot2", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Show", "[", 
      RowBox[{"plotWF", ",", 
       RowBox[{"LabelStyle", "\[Rule]", 
        RowBox[{"Directive", "[", 
         RowBox[{"30", ",", "Black", ",", "Bold"}], "]"}]}], ",", 
       RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
       RowBox[{"Axes", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], " ", ",", 
       RowBox[{"AxesEdge", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}]}], "}"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Ticks", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "0", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "0", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0.1", ",", "0.2"}], "}"}]}], "}"}]}], ",", 
       RowBox[{"AxesStyle", "\[Rule]", "Black"}], ",", "\[IndentingNewLine]", 
       
       RowBox[{"AxesLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<x  \>\"", ",", "Italic"}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<   p\>\"", ",", "Italic"}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<\\nW\\n\\n\\n\>\"", ",", "Italic"}], "]"}]}], "}"}]}],
        ",", 
       RowBox[{"LabelStyle", "\[Rule]", 
        RowBox[{"Directive", "[", 
         RowBox[{"15", ",", "Black", ",", "Bold"}], "]"}]}]}], "]"}], ",", 
     RowBox[{"ParametricPlot3D", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"RR", "*", 
          RowBox[{"Sin", "[", "u", "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "RR"}], "*", 
          RowBox[{"Cos", "[", "u", "]"}]}], ",", 
         RowBox[{"0.002", "+", 
          RowBox[{"Re", "[", 
           RowBox[{"WignerFunctionN", "[", 
            RowBox[{
             RowBox[{"RR", "*", 
              RowBox[{"Sin", "[", "u", "]"}]}], ",", 
             RowBox[{
              RowBox[{"-", "RR"}], "*", 
              RowBox[{"Cos", "[", "u", "]"}]}], ",", "tt"}], "]"}], "]"}]}]}],
         "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"u", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"ColorFunction", "->", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
          RowBox[{"Darker", "[", "Green", "]"}]}], "]"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "}"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.742213259107532*^9, 3.742213284153386*^9}, {
   3.742218781400899*^9, 3.742218828098901*^9}, {3.742218861994879*^9, 
   3.742218862894993*^9}, {3.742218902888925*^9, 3.7422189227176533`*^9}, {
   3.742218986752289*^9, 3.742219089254506*^9}, {3.742219133208385*^9, 
   3.742219156393695*^9}, {3.742219246199089*^9, 3.7422192562809467`*^9}, {
   3.7422193321508427`*^9, 3.7422195498918037`*^9}, 3.742227300823196*^9, {
   3.7422273369812803`*^9, 3.742227405703404*^9}, {3.7422275076369877`*^9, 
   3.742227566308584*^9}, {3.742227610303133*^9, 3.742227676309206*^9}, {
   3.7422286382367373`*^9, 3.742228638562584*^9}, {3.7422297155981293`*^9, 
   3.742229778580681*^9}, {3.74222982105112*^9, 3.742229822100243*^9}, {
   3.742229920394944*^9, 3.742229922529271*^9}, {3.742299216922162*^9, 
   3.74229923974727*^9}, {3.742299276875489*^9, 3.742299308581987*^9}, {
   3.742299344727427*^9, 3.742299347434038*^9}, 3.742339840278872*^9, {
   3.756815921724471*^9, 3.756815922218233*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"bImage", "=", 
   RowBox[{"GraphicsRow", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"classicalProbDensityPlot", ",", 
       RowBox[{"Show", "[", "wfuncPlot2", "]"}]}], "}"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"fig1Plot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"bImage", ",", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"Show", "[", 
          RowBox[{"initWfuncPlot", ",", 
           RowBox[{"ImageSize", "\[Rule]", "300"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"400", ",", 
           RowBox[{"-", "135"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{
          "\"\<(b)                                 (a)                        \
    (c)\>\"", ",", "30"}], 
          RowBox[{"(*", 
           RowBox[{",", 
            RowBox[{"Background", "\[Rule]", "White"}]}], "*)"}], "]"}], ",", 
         
         RowBox[{"{", 
          RowBox[{"330", ",", 
           RowBox[{"-", "95"}]}], "}"}]}], "]"}]}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{"export$Directoy", ",", 
     RowBox[{"ToString", "[", " ", "stateCASE", "]"}], ",", 
     "\"\<__fig_1_(3).pdf\>\""}], "]"}], ",", 
   RowBox[{"ImageCrop", "[", "fig1Plot", "]"}], ",", 
   RowBox[{"ImageResolution", "\[Rule]", "1200"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{"export$Directoy", ",", 
     RowBox[{"ToString", "[", " ", "stateCASE", "]"}], ",", 
     "\"\<__fig_1_(3).png\>\""}], "]"}], ",", 
   RowBox[{"ImageCrop", "[", "fig1Plot", "]"}], ",", 
   RowBox[{"ImageResolution", "\[Rule]", "1200"}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.654021311891164*^9, 3.65402225065594*^9, {3.6541016234226294`*^9, 
   3.654101639993896*^9}, {3.654102019592784*^9, 3.6541020270471697`*^9}, 
   3.654102076595422*^9, {3.657452082204701*^9, 3.657452093906151*^9}, {
   3.7422126269841547`*^9, 3.742212641301606*^9}, {3.742212717030529*^9, 
   3.7422128121212883`*^9}, 3.742212859341935*^9, {3.7422129556989307`*^9, 
   3.742212960650578*^9}, 3.7422133037081823`*^9, {3.742228344180483*^9, 
   3.742228353156621*^9}, {3.742228385033085*^9, 3.742228448988532*^9}, {
   3.742228671163574*^9, 3.742228725432995*^9}, {3.742230197660028*^9, 
   3.742230263216123*^9}, {3.742230296787098*^9, 3.742230509960466*^9}, 
   3.742231450418461*^9, {3.742231485877706*^9, 3.742231524578046*^9}, {
   3.742292120864436*^9, 3.742292128256329*^9}, {3.742298837054853*^9, 
   3.742298845174458*^9}, {3.742298889114526*^9, 3.742298892703134*^9}, {
   3.7423092040687037`*^9, 3.742309220003942*^9}, {3.7423094478303967`*^9, 
   3.74230944783193*^9}, {3.7423131802552767`*^9, 3.7423131802616453`*^9}}],

Cell[BoxData[
 RowBox[{"timePrint", "[", "TheEnd", "]"}]], "Input",
 CellChangeTimes->{{3.742145836331196*^9, 3.742145842051343*^9}}],

Cell[BoxData[{"LAMBDA", "\[IndentingNewLine]", "TT", "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Pi", "/", 
    RowBox[{"LAMBDA", "^", "2"}]}], "/", "4"}], "//", "N"}]}], "Input",
 CellChangeTimes->{{3.749487647769548*^9, 3.749487647770055*^9}, {
  3.749487962168252*^9, 3.7494879676960773`*^9}}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1358, 714},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
PrintingOptions->{"PaperOrientation"->"Portrait",
"PaperSize"->{594.75, 842.25},
"PostScriptOutputFile"->"/home/ole/PDF/Kerr.pdf",
"PrintCellBrackets"->False,
"PrintMultipleHorizontalPages"->False,
"PrintRegistrationMarks"->False,
"PrintingMargins"->{{54, 54}, {72, 72}}},
CellProlog:>SelectionMove[
  EvaluationCell[], All, Cell],
FrontEndVersion->"9.0 for Linux x86 (64-bit) (February 7, 2013)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]]}, Visible -> False, 
  FrontEndVersion -> "9.0 for Linux x86 (64-bit) (February 7, 2013)", 
  StyleDefinitions -> "PrivateStylesheetFormatting.nb"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 577, 13, 109, "Title"],
Cell[1159, 37, 7843, 147, 231, "Input"],
Cell[9005, 186, 1059, 29, 77, "Input"],
Cell[10067, 217, 14358, 276, 473, "Input"],
Cell[24428, 495, 11995, 336, 847, "Input"],
Cell[36426, 833, 3578, 110, 99, "Input"],
Cell[CellGroupData[{
Cell[40029, 947, 1648, 23, 50, "Subtitle"],
Cell[41680, 972, 4235, 110, 165, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45952, 1087, 1678, 24, 50, "Subtitle"],
Cell[47633, 1113, 5798, 108, 77, "Input"],
Cell[53434, 1223, 7508, 159, 187, "Input"],
Cell[60945, 1384, 4982, 98, 165, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65964, 1487, 386, 5, 50, "Subtitle"],
Cell[CellGroupData[{
Cell[66375, 1496, 8508, 216, 364, "Input"],
Cell[74886, 1714, 522, 12, 23, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[75457, 1732, 148, 2, 50, "Subtitle"],
Cell[75608, 1736, 1616, 45, 143, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[77261, 1786, 99, 1, 50, "Subtitle"],
Cell[77363, 1789, 6004, 154, 275, "Input"],
Cell[83370, 1945, 879, 15, 71, "Text"],
Cell[84252, 1962, 1174, 19, 71, "Text"],
Cell[CellGroupData[{
Cell[85451, 1985, 192, 2, 29, "Subsubtitle"],
Cell[85646, 1989, 3004, 69, 55, "Input"],
Cell[88653, 2060, 1506, 33, 55, "Input"],
Cell[90162, 2095, 3706, 94, 99, "Input"],
Cell[93871, 2191, 2766, 64, 104, "Input"],
Cell[96640, 2257, 1378, 39, 121, "Input"],
Cell[98021, 2298, 1302, 32, 99, "Input"],
Cell[99326, 2332, 3214, 92, 127, "Input"],
Cell[102543, 2426, 2990, 92, 127, "Input"],
Cell[105536, 2520, 450, 8, 68, "Text"],
Cell[105989, 2530, 211, 3, 32, "Chapter"],
Cell[106203, 2535, 1196, 34, 99, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[107448, 2575, 325, 4, 50, "Subtitle"],
Cell[107776, 2581, 5648, 115, 209, "Input"],
Cell[113427, 2698, 2449, 48, 55, "Input"],
Cell[115879, 2748, 4187, 91, 121, "Input"],
Cell[CellGroupData[{
Cell[120091, 2843, 298, 4, 43, "Subsubtitle"],
Cell[120392, 2849, 5256, 121, 253, "Input"],
Cell[125651, 2972, 617, 15, 32, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[126305, 2992, 117, 1, 29, "Subsubtitle"],
Cell[126425, 2995, 94, 1, 32, "Input"],
Cell[126522, 2998, 3166, 79, 205, "Input"],
Cell[129691, 3079, 2051, 56, 54, "Input"],
Cell[131745, 3137, 3206, 72, 121, "Input"],
Cell[134954, 3211, 1221, 22, 32, "Input"],
Cell[136178, 3235, 757, 14, 32, "Input"],
Cell[136938, 3251, 997, 22, 32, "Input"],
Cell[137938, 3275, 3398, 64, 99, "Input"],
Cell[141339, 3341, 1914, 34, 32, "Input"],
Cell[143256, 3377, 844, 19, 55, "Input"],
Cell[144103, 3398, 2925, 43, 143, "Input"],
Cell[147031, 3443, 8208, 198, 363, "Input"],
Cell[155242, 3643, 8215, 198, 363, "Input"],
Cell[163460, 3843, 1763, 39, 99, "Input"],
Cell[165226, 3884, 662, 19, 32, "Input"],
Cell[165891, 3905, 2611, 59, 99, "Input"],
Cell[168505, 3966, 1746, 46, 99, "Input"],
Cell[170254, 4014, 3321, 80, 99, "Input"],
Cell[173578, 4096, 6012, 120, 121, "Input"],
Cell[179593, 4218, 419, 9, 36, "Input"],
Cell[180015, 4229, 8514, 225, 451, "Input"],
Cell[188532, 4456, 292, 5, 32, "Input"],
Cell[188827, 4463, 3451, 75, 165, "Input"],
Cell[192281, 4540, 1700, 30, 32, "Input"],
Cell[193984, 4572, 1659, 27, 55, "Input"],
Cell[195646, 4601, 1104, 23, 55, "Input"],
Cell[196753, 4626, 1073, 22, 55, "Input"],
Cell[197829, 4650, 1433, 22, 55, "Input"],
Cell[199265, 4674, 3637, 90, 187, "Input"],
Cell[202905, 4766, 2090, 59, 99, "Input"],
Cell[204998, 4827, 3710, 86, 143, "Input"],
Cell[208711, 4915, 1846, 37, 77, "Input"],
Cell[210560, 4954, 870, 15, 32, "Input"],
Cell[211433, 4971, 3831, 92, 231, "Input"],
Cell[215267, 5065, 3431, 61, 55, "Input"],
Cell[218701, 5128, 8441, 163, 253, "Input"],
Cell[227145, 5293, 5269, 84, 77, "Input"],
Cell[232417, 5379, 4125, 98, 165, "Input"],
Cell[236545, 5479, 3003, 69, 165, "Input"],
Cell[239551, 5550, 133, 2, 32, "Input"],
Cell[239687, 5554, 292, 6, 77, "Input"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> Figures/190118_180804_151126_KERR__WFlow__Fig__4__M9.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    230093,       5380]
NotebookOptionsPosition[    225498,       5251]
NotebookOutlinePosition[    226431,       5281]
CellTagsIndexPosition[    226388,       5278]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Quantum Kerr Oscillator M9 version",
 "\n",
 Cell[BoxData[
  StyleBox[
   RowBox[{
   "Figures", ",", " ", "AppendixFigure", ",", " ", "Animations", ",", " ", 
    RowBox[{"Brumer", " ", "State"}]}], "SubsubitemParagraph"]], "Input",
  CellChangeTimes->{{3.656008349356085*^9, 3.656008382149452*^9}}]
}], "Title",
 CellChangeTimes->{{3.6149642069439497`*^9, 3.6149642195438023`*^9}, {
   3.615042293352717*^9, 3.6150422968241043`*^9}, 3.625311915921473*^9, 
   3.629566265496887*^9, {3.6481255432372704`*^9, 3.6481255440958643`*^9}, 
   3.656008420070451*^9, {3.74283242674988*^9, 3.742832430927847*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Quit", "[", "]"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";", 
    RowBox[{"Clear", "[", "Derivative", "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"SetOptions", "[", 
     RowBox[{
      RowBox[{"EvaluationNotebook", "[", "]"}], ",", 
      RowBox[{"CellProlog", "\[RuleDelayed]", 
       RowBox[{"SelectionMove", "[", 
        RowBox[{
         RowBox[{"EvaluationCell", "[", "]"}], ",", "All", ",", "Cell"}], 
        "]"}]}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"progressCount", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"showDetailsAndPlots", "=", "False"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"plotColorsList", "=", 
     RowBox[{"{", 
      RowBox[{"Blue", ",", "Purple", ",", 
       RowBox[{"Lighter", "[", "Blue", "]"}], ",", "Cyan", ",", "White", ",", 
       "White", ",", "White", ",", "Yellow", ",", "Orange", ",", "Red", ",", 
       "Red", ",", "Pink"}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"blueRedColorFunc", "=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Blend", "[", 
        RowBox[{"plotColorsList", ",", 
         RowBox[{"Rescale", "[", 
          RowBox[{"#3", ",", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.06"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], "]"}]}], 
        "]"}], "&"}], ")"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TricoloreColorsList", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Blue", "]"}], ",", "Blue", ",", "Blue", ",", 
       "Blue", ",", 
       RowBox[{"Lighter", "[", "Blue", "]"}], ",", 
       RowBox[{"Lighter", "[", "Blue", "]"}], ",", 
       RowBox[{"Lighter", "[", 
        RowBox[{"Lighter", "[", "Blue", "]"}], "]"}], ",", "White", ",", 
       RowBox[{"Lighter", "[", 
        RowBox[{"Lighter", "[", "Red", "]"}], "]"}], ",", 
       RowBox[{"Lighter", "[", "Red", "]"}], ",", 
       RowBox[{"Lighter", "[", "Red", "]"}], ",", 
       RowBox[{"Lighter", "[", "Red", "]"}], ",", 
       RowBox[{"Lighter", "[", "Red", "]"}], ",", "Red", ",", 
       RowBox[{"Darker", "[", 
        RowBox[{"Red", ",", "0.25"}], "]"}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"TricoloreColorFunc", "=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Blend", "[", 
        RowBox[{"TricoloreColorsList", ",", 
         RowBox[{"Rescale", "[", 
          RowBox[{"#3", ",", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.1"}], ",", 
           RowBox[{"2", "*", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "4"}], ",", "0.725"}], "}"}]}]}], 
          "]"}]}], "]"}], "&"}], ")"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.6156320458775873`*^9, 
   3.615632066333396*^9}, 3.6156331592048607`*^9, 3.6156331921326523`*^9, {
   3.61563347871996*^9, 3.615633504831564*^9}, {3.615633534974391*^9, 
   3.615633571018347*^9}, {3.615633637584827*^9, 3.615633656101695*^9}, {
   3.615633687291555*^9, 3.615633702998143*^9}, 3.615633767353943*^9, 
   3.615634260064809*^9, {3.615634516238912*^9, 3.6156345165996103`*^9}, {
   3.615640718301269*^9, 3.615640723993116*^9}, {3.615640965047326*^9, 
   3.6156409652607117`*^9}, {3.615641364047477*^9, 3.615641365896698*^9}, 
   3.615641846478875*^9, 3.6156420647131767`*^9, {3.615648084078582*^9, 
   3.6156481144810963`*^9}, 3.6156498327198343`*^9, 3.6157177256918793`*^9, {
   3.615717771202983*^9, 3.615717798779161*^9}, {3.6157181718105164`*^9, 
   3.615718282003779*^9}, {3.615719385664939*^9, 3.615719388771999*^9}, {
   3.615724780152248*^9, 3.615724787339726*^9}, {3.6157309564883137`*^9, 
   3.615731030826474*^9}, {3.615731074372919*^9, 3.61573114030761*^9}, {
   3.615731221093851*^9, 3.615731224848073*^9}, {3.6157314468020973`*^9, 
   3.615731470924478*^9}, {3.615731536071617*^9, 3.615731540499689*^9}, {
   3.615731607905945*^9, 3.615731623780262*^9}, {3.615731663309916*^9, 
   3.6157316861671352`*^9}, {3.615731718343873*^9, 3.615731738235317*^9}, {
   3.6157317701934967`*^9, 3.615731806749566*^9}, {3.6157318683178463`*^9, 
   3.615731882165018*^9}, {3.615731914516308*^9, 3.615731949377364*^9}, {
   3.6157319862071753`*^9, 3.615731994269411*^9}, {3.615732088833954*^9, 
   3.6157320902528753`*^9}, {3.6157321530526648`*^9, 3.61573217229843*^9}, {
   3.6157324153143797`*^9, 3.615732513813241*^9}, 3.615740661005199*^9, {
   3.615758274977693*^9, 3.615758276562348*^9}, {3.6157592315738153`*^9, 
   3.6157592323300734`*^9}, 3.615759981718157*^9, {3.6158225675164633`*^9, 
   3.6158225693822193`*^9}, {3.616045417246179*^9, 3.6160454257091827`*^9}, {
   3.616045531559072*^9, 3.616045531928966*^9}, {3.616067735438904*^9, 
   3.616067736005248*^9}, {3.61606851236817*^9, 3.616068514824626*^9}, {
   3.616070893498361*^9, 3.616070900398108*^9}, 3.616074615415929*^9, {
   3.616078112415565*^9, 3.616078113530233*^9}, 3.616079102974662*^9, {
   3.6165105547529297`*^9, 3.6165105719640102`*^9}, {3.6165108370872707`*^9, 
   3.6165108371121063`*^9}, {3.624955694060576*^9, 3.624955723011841*^9}, {
   3.625311042746018*^9, 3.625311042942409*^9}, {3.6253114467779493`*^9, 
   3.625311447056411*^9}, {3.625312009651863*^9, 3.625312014721457*^9}, {
   3.6253121746040087`*^9, 3.625312176561607*^9}, 3.625312517659998*^9, {
   3.646528237212318*^9, 3.646528240487083*^9}, {3.646528567067741*^9, 
   3.646528567630477*^9}, {3.646553033831624*^9, 3.646553041901435*^9}, {
   3.6465540283623657`*^9, 3.646554029653775*^9}, 3.646554974743787*^9, {
   3.6465551308370132`*^9, 3.6465552238336163`*^9}, {3.646992616136801*^9, 
   3.646992622216215*^9}, 3.6469926624627857`*^9, {3.646992815002122*^9, 
   3.646992826336493*^9}, 3.6469981390459223`*^9, {3.647097731410119*^9, 
   3.6470977450637074`*^9}, {3.6560092867529507`*^9, 
   3.6560092932770243`*^9}, {3.74205103708955*^9, 3.7420510381576557`*^9}, {
   3.742295989026023*^9, 3.742295993696061*^9}, {3.742296165740394*^9, 
   3.742296166700605*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"wfColors", "=", 
   RowBox[{"{", 
    RowBox[{
    "Blue", ",", "Blue", ",", "Purple", ",", "Cyan", ",", "White", ",", 
     "White", ",", "White", ",", "Yellow", ",", "Orange", ",", "Red", ",", 
     "Pink"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wfColorsFunction", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Blend", "[", 
      RowBox[{"wfColors", ",", 
       RowBox[{"Rescale", "[", 
        RowBox[{"#3", ",", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.03"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], "]"}]}], 
      "]"}], "&"}], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wfColors", "=", "TricoloreColorsList"}], ";"}]}], "Input",
 CellChangeTimes->{{3.742295740545905*^9, 3.742295747922028*^9}, {
  3.742296195544841*^9, 3.742296203275223*^9}, {3.742296680792679*^9, 
  3.7422967435310373`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"stateCASE", "=", 
   RowBox[{"(*", "coherentState", " ", "*)"}], "squeezedVacuumState"}], 
  RowBox[{"(*", "twoStateSuperpostion", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"TrueQ", "[", 
     RowBox[{"stateCASE", "==", "squeezedVacuumState"}], "]"}], ",", 
    RowBox[{"(*", "squeezedState", "*)"}], 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"sQueeze", "=", 
       RowBox[{"1", "/", "3"}]}], " ", ";", 
      RowBox[{"stateParameter", "=", "sQueeze"}], ";", 
      RowBox[{"ttevol", ":=", 
       RowBox[{"TT", "/", "3"}]}], ";", 
      RowBox[{"smallLAMBDA", "=", "1"}], ";", 
      RowBox[{"NMAX", "=", "8"}], ";", 
      RowBox[{"RR", "=", 
       RowBox[{"16", "/", "10"}]}], ";"}], "}"}], ",", 
    RowBox[{"(*", "coherentState", "*)"}], 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Displace", "=", 
       RowBox[{"4", "/", "5"}]}], ",", 
      RowBox[{
       RowBox[{"stateParameter", "=", "Displace"}], ";", 
       RowBox[{"ttevol", ":=", 
        RowBox[{"TT", "/", "4"}]}], ";", 
       RowBox[{"smallLAMBDA", "=", 
        RowBox[{"I", "/", "4"}]}], ";", 
       RowBox[{"NMAX", "=", "8"}], ";", 
       RowBox[{"RR", "=", 
        RowBox[{"16", "/", "10"}]}], ";"}]}], "}"}]}], "]"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Displace", "=", 
       RowBox[{"7", "/", "12"}]}], ",", 
      RowBox[{
       RowBox[{"stateParameter", "=", "Displace"}], ";", 
       RowBox[{"ttevol", ":=", 
        RowBox[{"TT", "/", "4"}]}], ";", 
       RowBox[{"smallLAMBDA", "=", 
        RowBox[{"1", "/", "4"}]}], ";", 
       RowBox[{"NMAX", "=", "8"}], ";", 
       RowBox[{"RR", "=", 
        RowBox[{"9", "/", "10"}]}], ";"}]}], "}"}], "]"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"invertKerr", "=", "1"}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"=", 
    RowBox[{
     RowBox[{"1", ":", " ", 
      RowBox[{"not", " ", "inverted", "     ", "OR"}]}], "   ", "=", 
     RowBox[{"I", ":", " ", "Inverted"}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Hbar", "=", "1"}], ";", " ", 
   RowBox[{"M", "=", "1"}], ";", " ", 
   RowBox[{"K", "=", "1"}], ";", " ", 
   RowBox[{"mMixAngle", "=", 
    RowBox[{"Pi", "/", 
     RowBox[{"(", 
      RowBox[{"6", "+", "1"}], ")"}]}]}], ";", "  ", 
   RowBox[{"mMixAngle", "=", 
    RowBox[{"Pi", "/", 
     RowBox[{"(", "4", ")"}]}]}], ";", "  ", 
   RowBox[{"LAMBDA", "=", 
    RowBox[{"invertKerr", "*", "smallLAMBDA"}]}], ";", "  ", 
   RowBox[{"FixParameters", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"h", "->", "Hbar"}], ",", 
      RowBox[{"m", "->", "M"}], ",", 
      RowBox[{"k", "->", "K"}], ",", 
      RowBox[{"\[CapitalLambda]", "->", "LAMBDA"}], ",", 
      RowBox[{"\[Lambda]", "->", "LAMBDA"}]}], "}"}]}], " ", ";"}], " ", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TT", ":=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{
          RowBox[{"Pi", " ", "/", " ", 
           RowBox[{"Abs", "[", 
            RowBox[{"smallLAMBDA", "^", "2"}], "]"}]}], " ", "/", 
          RowBox[{"Abs", "[", 
           RowBox[{
            RowBox[{"E0", "[", "1", "]"}], "-", 
            RowBox[{"E0", "[", "0", "]"}]}], "]"}]}]}], ")"}], "/", "8"}], 
      " ", "/.", "FixParameters"}], ",", "4"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DTT", ":=", 
    RowBox[{"N", "[", 
     RowBox[{"TT", "/", "numberOfFrames"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ClearParameters", "=", 
    RowBox[{"ClearAll", "[", 
     RowBox[{
     "h", ",", "m", ",", "k", ",", "\[Lambda]", ",", "\[CapitalLambda]"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"labelPlot", "=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"TrueQ", "[", 
     RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], ",", 
    RowBox[{"StringJoin", "[", 
     RowBox[{"\"\<Squeeze=\>\"", ",", 
      RowBox[{"ToString", "[", 
       RowBox[{"N", "[", 
        RowBox[{"stateParameter", ",", "4"}], "]"}], "]"}]}], "]"}], ",", 
    RowBox[{"StringJoin", "[", 
     RowBox[{"\"\<Coherent=\>\"", ",", 
      RowBox[{"ToString", "[", 
       RowBox[{"N", "[", 
        RowBox[{"stateParameter", ",", "4"}], "]"}], "]"}]}], "]"}]}], 
   "]"}]}], "\n", 
 RowBox[{
  RowBox[{"VuPoi", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "4"}], ",", "5"}], "}"}]}], ";", " ", 
  RowBox[{"export$Directoy", "=", 
   RowBox[{"StringJoin", "[", 
    RowBox[{"\"\</home/ole/Shared/temp/\>\"", ",", 
     RowBox[{"ToString", "[", "stateCASE", "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{" ", 
  RowBox[{
   RowBox[{"animationCreation", "=", "True"}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{"numberOfFrames", "=", 
  RowBox[{"70", "-", "45"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"numberOfPlotPoints", "=", "31"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"imgRes", "=", "600"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", "TT", "]"}]}], "Input",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.6156320458775873`*^9, 
   3.615632066333396*^9}, 3.6156331592048607`*^9, 3.6156331921326523`*^9, {
   3.61563347871996*^9, 3.615633504831564*^9}, {3.615633534974391*^9, 
   3.615633571018347*^9}, {3.615633637584827*^9, 3.615633656101695*^9}, {
   3.615633687291555*^9, 3.615633702998143*^9}, 3.615633767353943*^9, 
   3.615634260064809*^9, {3.615634516238912*^9, 3.6156345165996103`*^9}, {
   3.615640718301269*^9, 3.615640723993116*^9}, {3.615640965047326*^9, 
   3.6156409652607117`*^9}, {3.615641364047477*^9, 3.615641365896698*^9}, 
   3.615641846478875*^9, 3.6156420647131767`*^9, {3.615648084078582*^9, 
   3.6156481144810963`*^9}, 3.6156498327198343`*^9, 3.6157177256918793`*^9, {
   3.615717771202983*^9, 3.615717798779161*^9}, {3.6157181718105164`*^9, 
   3.615718282003779*^9}, {3.615719385664939*^9, 3.615719388771999*^9}, {
   3.615724780152248*^9, 3.615724787339726*^9}, {3.6157309564883137`*^9, 
   3.615731030826474*^9}, {3.615731074372919*^9, 3.61573114030761*^9}, {
   3.615731221093851*^9, 3.615731224848073*^9}, {3.6157314468020973`*^9, 
   3.615731470924478*^9}, {3.615731536071617*^9, 3.615731540499689*^9}, {
   3.615731607905945*^9, 3.615731623780262*^9}, {3.615731663309916*^9, 
   3.6157316861671352`*^9}, {3.615731718343873*^9, 3.615731738235317*^9}, {
   3.6157317701934967`*^9, 3.615731806749566*^9}, {3.6157318683178463`*^9, 
   3.615731882165018*^9}, {3.615731914516308*^9, 3.615731949377364*^9}, {
   3.6157319862071753`*^9, 3.615731994269411*^9}, {3.615732088833954*^9, 
   3.6157320902528753`*^9}, {3.6157321530526648`*^9, 3.61573217229843*^9}, {
   3.6157324153143797`*^9, 3.615732513813241*^9}, 3.615740661005199*^9, {
   3.615758274977693*^9, 3.615758276562348*^9}, {3.6157592315738153`*^9, 
   3.6157592323300734`*^9}, 3.615759981718157*^9, {3.6158225675164633`*^9, 
   3.6158225693822193`*^9}, {3.616045417246179*^9, 3.6160454257091827`*^9}, {
   3.616045531559072*^9, 3.616045531928966*^9}, {3.616067735438904*^9, 
   3.616067736005248*^9}, {3.61606851236817*^9, 3.616068514824626*^9}, {
   3.616070893498361*^9, 3.616070900398108*^9}, 3.616074615415929*^9, {
   3.616078112415565*^9, 3.616078113530233*^9}, 3.616079102974662*^9, {
   3.6165105547529297`*^9, 3.6165105719640102`*^9}, {3.6165108370872707`*^9, 
   3.6165108371121063`*^9}, {3.624955694060576*^9, 3.624955723011841*^9}, {
   3.625311042746018*^9, 3.625311042942409*^9}, {3.6253114467779493`*^9, 
   3.625311447056411*^9}, {3.625312009651863*^9, 3.625312014721457*^9}, {
   3.6253121746040087`*^9, 3.625312176561607*^9}, 3.625312517659998*^9, {
   3.646528237212318*^9, 3.646528240487083*^9}, {3.646528567067741*^9, 
   3.646528567630477*^9}, {3.646553033831624*^9, 3.646553041901435*^9}, {
   3.6465540283623657`*^9, 3.646554029653775*^9}, 3.646554974743787*^9, {
   3.6465551308370132`*^9, 3.6465552238336163`*^9}, {3.646992616136801*^9, 
   3.646992622216215*^9}, 3.6469926624627857`*^9, {3.646992815002122*^9, 
   3.646992826336493*^9}, 3.6469981390459223`*^9, {3.647097731410119*^9, 
   3.6470977711808157`*^9}, 3.647360477023466*^9, 3.6473623159039183`*^9, 
   3.647639486991949*^9, 3.647775743906917*^9, 3.647776081497377*^9, 
   3.647776862032036*^9, 3.6477810324993067`*^9, 3.647781147037665*^9, {
   3.647782110497978*^9, 3.647782113027494*^9}, {3.647941243590602*^9, 
   3.64794128585658*^9}, {3.647942322800074*^9, 3.6479423229765377`*^9}, {
   3.647942359387619*^9, 3.647942389854985*^9}, {3.647942973689354*^9, 
   3.6479429761961937`*^9}, {3.6479448159915323`*^9, 3.647944822222885*^9}, {
   3.6479451827971373`*^9, 3.647945198242318*^9}, 3.6479487683466263`*^9, {
   3.648121593649688*^9, 3.6481215947008877`*^9}, {3.648123654723319*^9, 
   3.648123693583171*^9}, {3.6481237975721817`*^9, 3.64812379839423*^9}, 
   3.648123869500578*^9, {3.648123963752718*^9, 3.648123987226544*^9}, {
   3.648124139183362*^9, 3.648124141762126*^9}, 3.648124385596273*^9, {
   3.648124450489668*^9, 3.648124470144237*^9}, {3.648125497539983*^9, 
   3.6481254980803022`*^9}, 3.648127207683023*^9, {3.648129733205455*^9, 
   3.64812973433359*^9}, {3.648131598587099*^9, 3.64813164436154*^9}, {
   3.648132790038649*^9, 3.6481327913054657`*^9}, 3.648135280197627*^9, {
   3.6481356487240334`*^9, 3.648135648877891*^9}, {3.648136022075742*^9, 
   3.648136025741894*^9}, 3.648136986947774*^9, 3.648137512475025*^9, 
   3.648138660203727*^9, 3.648139523582602*^9, {3.6481551655813503`*^9, 
   3.648155170975871*^9}, 3.648159439960387*^9, 3.648160762338786*^9, {
   3.648161149366193*^9, 3.6481611508060713`*^9}, 3.648162338766151*^9, {
   3.648198137495487*^9, 3.64819820905842*^9}, {3.648198359532854*^9, 
   3.6481983979523363`*^9}, {3.648198477337332*^9, 3.6481984788957777`*^9}, {
   3.648198925937114*^9, 3.648198934610105*^9}, 3.6481992392334223`*^9, {
   3.648212263091679*^9, 3.648212268924767*^9}, {3.648213281124625*^9, 
   3.648213281256587*^9}, {3.648215624999454*^9, 3.64821562866201*^9}, 
   3.648215821996347*^9, {3.648231932469376*^9, 3.648231938342593*^9}, {
   3.648242036189931*^9, 3.6482420810387383`*^9}, {3.64824211231628*^9, 
   3.648242118720455*^9}, {3.648320087568425*^9, 3.648320095223948*^9}, 
   3.64832548424756*^9, {3.648357230085614*^9, 3.6483573901263123`*^9}, 
   3.648357448782195*^9, 3.648357480766802*^9, {3.648357799253729*^9, 
   3.648357873870412*^9}, 3.6483579342341557`*^9, {3.6483580238104*^9, 
   3.648358027574563*^9}, 3.6484780796643133`*^9, {3.648478878529975*^9, 
   3.648478890957799*^9}, {3.648478938245063*^9, 3.648478942684215*^9}, 
   3.648481683308153*^9, {3.648484653043892*^9, 3.6484846545325336`*^9}, 
   3.648558200202774*^9, {3.648558529051745*^9, 3.648558529711141*^9}, 
   3.648566542907082*^9, {3.648595548006069*^9, 3.648595552163698*^9}, {
   3.648595608535007*^9, 3.6485956300909367`*^9}, 3.648596244953361*^9, {
   3.6486327691780367`*^9, 3.6486327704389343`*^9}, {3.653827115383219*^9, 
   3.653827130794415*^9}, 3.653979488449481*^9, {3.6539796997956944`*^9, 
   3.6539797076329117`*^9}, {3.654101323247204*^9, 3.654101324725233*^9}, 
   3.6541013648112307`*^9, {3.6541041865407467`*^9, 3.654104190469612*^9}, 
   3.654104523098547*^9, {3.654105139327928*^9, 3.654105192084413*^9}, {
   3.654106134008523*^9, 3.654106134285*^9}, {3.654340257913258*^9, 
   3.654340258366995*^9}, 3.654507455434484*^9, {3.655640891240521*^9, 
   3.655640891776668*^9}, {3.655641016656946*^9, 3.655641028537932*^9}, 
   3.655641134692958*^9, {3.6556412799551897`*^9, 3.65564129601861*^9}, 
   3.655641379926013*^9, {3.655641481984911*^9, 3.65564148438238*^9}, 
   3.655641588703174*^9, {3.6560044998370543`*^9, 3.6560045031922894`*^9}, {
   3.6560046257169447`*^9, 3.65600462928763*^9}, {3.656005408406949*^9, 
   3.656005429019431*^9}, {3.656005805553939*^9, 3.656005806362729*^9}, 
   3.6560058490939493`*^9, 3.656008638079142*^9, {3.65600927590808*^9, 
   3.656009278482408*^9}, {3.657268008360805*^9, 3.65726801935233*^9}, {
   3.6572714077676*^9, 3.657271420851448*^9}, {3.657272321112818*^9, 
   3.657272326383922*^9}, {3.657273311406228*^9, 3.657273320397456*^9}, {
   3.6572824949759912`*^9, 3.6572825039383593`*^9}, {3.657521679531212*^9, 
   3.657521746339992*^9}, 3.658061191060657*^9, {3.742308555576408*^9, 
   3.74230856430512*^9}, {3.742309071701375*^9, 3.742309072250309*^9}, {
   3.742309386056534*^9, 3.742309387098872*^9}, {3.7423131947877197`*^9, 
   3.742313195326483*^9}, {3.742313844008106*^9, 3.742313844599057*^9}, 
   3.7423186145441093`*^9, {3.742391075934449*^9, 3.742391088133459*^9}, {
   3.7423915982503767`*^9, 3.7423916307374487`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"$t0", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"timePrint", ",", 
    RowBox[{"{", 
     RowBox[{"HoldAll", ",", "Listable"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"prn", "[", "arg_", "]"}], ":=", 
   RowBox[{"Print", "[", 
    RowBox[{
     RowBox[{"HoldForm", "[", "arg", "]"}], ",", "\"\< = \>\"", ",", "arg"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"timePrint", "[", "XX_", "]"}], ":=", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Time spent= \>\"", ",", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ",", "4"}], "]"}], 
      ",", "\"\< Seconds  = \>\"", ",", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ")"}], "/", 
         "60"}], ",", "4"}], "]"}], ",", "\"\< Minutes   for   \>\"", ",", 
      RowBox[{"HoldForm", "[", " ", "XX", "]"}], ",", "\"\< = \>\"", ",", 
      "XX"}], "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 

 RowBox[{
  RowBox[{"Derivative", "/:", 
   RowBox[{"MakeBoxes", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Derivative", "[", "\[Alpha]__", "]"}], "[", "wflow_", "]"}], 
      "[", "vars__Symbol", "]"}], ",", "TraditionalForm"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"bb", ",", "dd", ",", "sp"}], "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"MakeBoxes", "[", 
        RowBox[{"dd", ",", "_"}], "]"}], "^=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"{", "\[Alpha]", "}"}], "]"}], "\[Equal]", "1"}], ",", 
         "\"\<\[DifferentialD]\>\"", ",", "\"\<\[PartialD]\>\""}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"MakeBoxes", "[", 
        RowBox[{"sp", ",", "_"}], "]"}], "^=", "\"\<\[ThinSpace]\>\""}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"bb", "/:", 
       RowBox[{"MakeBoxes", "[", 
        RowBox[{
         RowBox[{"bb", "[", "x__", "]"}], ",", "_"}], "]"}], ":=", 
       RowBox[{"RowBox", "[", 
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"ToBoxes", "[", "#", "]"}], "&"}], ",", 
          RowBox[{"{", "x", "}"}]}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"FractionBox", "[", 
       RowBox[{
        RowBox[{"ToBoxes", "[", 
         RowBox[{"bb", "[", 
          RowBox[{
           RowBox[{"dd", "^", 
            RowBox[{"Plus", "[", "\[Alpha]", "]"}]}], ",", "wflow"}], "]"}], 
         "]"}], ",", 
        RowBox[{"ToBoxes", "[", 
         RowBox[{"Apply", "[", 
          RowBox[{"bb", ",", 
           RowBox[{"Riffle", "[", 
            RowBox[{
             RowBox[{"Map", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"bb", "[", 
                 RowBox[{"dd", ",", "#"}], "]"}], "&"}], ",", 
               RowBox[{"Select", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"{", "vars", "}"}], "^", 
                   RowBox[{"{", "\[Alpha]", "}"}]}], ")"}], ",", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"#", "=!=", "1"}], "&"}], ")"}]}], "]"}]}], "]"}], 
             ",", "sp"}], "]"}]}], "]"}], "]"}]}], "]"}]}]}], "]"}]}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Make", " ", "Derivative", " ", "Output", " ", "BEAUTIFUL", "    ", 
     RowBox[{"http", ":"}]}], "//", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"pages", ".", "uoregon", ".", "edu"}], "/", "noeckel"}], "/", 
       "computernotes"}], "/", "Mathematica"}], "/", 
     RowBox[{"EquationEditing", ".", "html"}]}]}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Make3d", "[", 
    RowBox[{"plot_", ",", "height_", ",", "opacity_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "newplot", "}"}], ",", 
     RowBox[{
      RowBox[{"newplot", "=", 
       RowBox[{"First", "@", 
        RowBox[{"Graphics", "[", "plot", "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"newplot", "=", 
       RowBox[{
        RowBox[{"N", "@", "newplot"}], "/.", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"x_", "?", "AtomQ"}], ",", 
           RowBox[{"y_", "?", "AtomQ"}]}], "}"}], "\[RuleDelayed]", 
         RowBox[{"{", 
          RowBox[{"x", ",", "y", ",", "height"}], "}"}]}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"newplot", "/.", 
       RowBox[{
        RowBox[{"GraphicsComplex", "[", "xx__", "]"}], "\[RuleDelayed]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Opacity", "[", "opacity", "]"}], ",", 
          RowBox[{"GraphicsComplex", "[", "xx", "]"}]}], "}"}]}]}]}]}], 
    "]"}]}], "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Show", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"plotWF", ",", 
        RowBox[{"Graphics3D", "[", 
         RowBox[{"Make3d", "[", 
          RowBox[{"streamInColor", ",", "maxWF", ",", ".75"}], "]"}], "]"}]}],
        "}"}], ",", 
      RowBox[{"ViewPoint", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "100"}], "}"}]}]}], "]"}], "  ", "does", 
    " ", "NOT", " ", "work"}], "*)"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"to3d", "[", 
     RowBox[{"plot_", ",", "height_", ",", "opacity_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "newplot", "}"}], ",", 
      RowBox[{
       RowBox[{"newplot", "=", 
        RowBox[{"First", "@", 
         RowBox[{"Graphics", "[", "plot", "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"newplot", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"N", "@", "newplot"}], "/.", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x_", "?", "AtomQ"}], ",", 
             RowBox[{"y_", "?", "AtomQ"}]}], "}"}], "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"x", ",", "y", ",", "height"}], "}"}]}]}], "/.", 
         RowBox[{
          RowBox[{"Arrowheads", "[", 
           RowBox[{"List", "[", 
            RowBox[{"List", "[", 
             RowBox[{"x_", ",", "y_", ",", "notz_"}], "]"}], "]"}], "]"}], 
          "\[Rule]", 
          RowBox[{"Arrowheads", "[", 
           RowBox[{"List", "[", 
            RowBox[{"List", "[", 
             RowBox[{"x", ",", "y"}], "]"}], "]"}], "]"}]}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"newplot", "/.", 
        RowBox[{
         RowBox[{"GraphicsComplex", "[", "xx__", "]"}], "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Opacity", "[", "opacity", "]"}], ",", 
           RowBox[{"GraphicsComplex", "[", "xx", "]"}]}], "}"}]}]}]}]}], 
     "]"}]}], ";"}], "\[IndentingNewLine]", "\n", 
  RowBox[{"(*", 
   RowBox[{"dChange", "[", 
    RowBox[{"expression", ",", 
     RowBox[{"{", "transformations", "}"}], ",", 
     RowBox[{"{", "oldVars", "}"}], ",", 
     RowBox[{"{", "newVars", "}"}], ",", 
     RowBox[{"{", "functions", "}"}]}], "]"}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"ClearAll", "[", "dChange", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dChange", "[", 
    RowBox[{
    "expr_", ",", "transformations_List", ",", "oldVars_List", ",", 
     "newVars_List", ",", "functions_List"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "pos", ",", "functionsReplacements", ",", "variablesReplacements", ",", 
       "arguments", ",", "heads", ",", "newVarsSolved"}], "}"}], ",", 
     RowBox[{
      RowBox[{"pos", "=", 
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{"Outer", "[", 
          RowBox[{"Position", ",", "functions", ",", "oldVars"}], "]"}], ",", 
         
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "2", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"3", ",", "4"}], "}"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"heads", "=", 
       RowBox[{"functions", "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "0"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"arguments", "=", 
       RowBox[{"List", "@@@", "functions"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"newVarsSolved", "=", 
       RowBox[{"newVars", "/.", 
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{"transformations", ",", "newVars"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"functionsReplacements", "=", 
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{"Function", "[", 
          RowBox[{"i", ",", 
           RowBox[{
            RowBox[{"heads", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Function", "[", 
                RowBox[{"#", ",", "#2"}], "]"}], "&"}], "[", 
              RowBox[{
               RowBox[{"arguments", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", 
               RowBox[{"ReplacePart", "[", 
                RowBox[{
                 RowBox[{"functions", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", 
                 RowBox[{"Thread", "[", 
                  RowBox[{
                   RowBox[{"pos", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
                   "newVarsSolved"}], "]"}]}], "]"}]}], "]"}], ")"}]}]}], 
          "]"}], ",", 
         RowBox[{"Range", "@", 
          RowBox[{"Length", "@", "functions"}]}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"variablesReplacements", "=", 
       RowBox[{
        RowBox[{"Solve", "[", 
         RowBox[{"transformations", ",", "oldVars"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"expr", "/.", "functionsReplacements"}], "/.", 
         "variablesReplacements"}], "//", "Simplify"}], "//", "Normal"}]}]}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"dChange", "[", 
   RowBox[{"expr_", ",", 
    RowBox[{"functions", ":", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"_", "[", "___", "]"}], "\[Equal]", "_"}], ")"}], ".."}], 
      "}"}]}]}], "]"}], ":=", 
  RowBox[{"expr", "/.", 
   RowBox[{"Replace", "[", 
    RowBox[{"functions", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"f_", "[", "vars__", "]"}], "\[Equal]", "body_"}], ")"}], 
      "\[RuleDelayed]", 
      RowBox[{"(", 
       RowBox[{"f", "\[Rule]", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", "vars", "}"}], ",", "body"}], "]"}]}], ")"}]}], ",", 
     RowBox[{"{", "1", "}"}]}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dChange", "[", 
    RowBox[{"expr_", ",", "x___"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"dChange", "[", 
      RowBox[{"expr", ",", "##"}], "]"}], "&"}], "@@", 
    RowBox[{"Replace", "[", 
     RowBox[{
      RowBox[{"{", "x", "}"}], ",", 
      RowBox[{
       RowBox[{"var", ":", 
        RowBox[{"Except", "[", "_List", "]"}]}], "\[RuleDelayed]", 
       RowBox[{"{", "var", "}"}]}], ",", 
      RowBox[{"{", "1", "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.646998142831975*^9, {3.6476413934824963`*^9, 3.647641439641926*^9}, 
   3.6476415793211184`*^9, {3.648198402668096*^9, 3.648198404464897*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"dChange", "[", 
    RowBox[{"expression", ",", 
     RowBox[{"{", "transformations", "}"}], ",", 
     RowBox[{"{", "oldVars", "}"}], ",", 
     RowBox[{"{", "newVars", "}"}], ",", 
     RowBox[{"{", "functions", "}"}]}], "]"}], "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{
   RowBox[{"dChange", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"u", "[", 
         RowBox[{"x", ",", "t"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "2"}], "}"}]}], "]"}], "\[Equal]", 
      RowBox[{
       RowBox[{"c", "^", "2"}], " ", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"u", "[", 
          RowBox[{"x", ",", "t"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "\[Equal]", 
        RowBox[{"x", "+", 
         RowBox[{"c", " ", "t"}]}]}], ",", 
       RowBox[{"r", "\[Equal]", 
        RowBox[{"x", "-", 
         RowBox[{"c", " ", "t"}]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "t"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "r"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", "[", 
       RowBox[{"x", ",", "t"}], "]"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
   
   RowBox[{"dChange", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"\[Eta]", "*", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"f", "[", "\[Eta]", "]"}], ",", "\[Eta]"}], "]"}]}], ",",
           "\[Eta]"}], "]"}], "/", "\[Eta]"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"s", "^", "2"}], "/", 
           RowBox[{"\[Eta]", "^", "2"}]}]}], ")"}], "*", 
        RowBox[{"f", "[", "\[Eta]", "]"}]}], "-", 
       RowBox[{
        RowBox[{"f", "[", "\[Eta]", "]"}], "^", "3"}]}], "\[Equal]", "0"}], 
     ",", 
     RowBox[{"\[Eta]", "\[Equal]", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "z"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}], "]"}]}], ",", "\[Eta]", ",", "z", 
     ",", 
     RowBox[{"f", "[", "\[Eta]", "]"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dChange", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"u", "[", 
           RowBox[{"x", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], "+", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"u", "[", 
          RowBox[{"x", ",", "t"}], "]"}], ",", 
         RowBox[{"{", "t", "}"}]}], "]"}], "-", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"x", " ", 
          RowBox[{"u", "[", 
           RowBox[{"x", ",", "t"}], "]"}]}], ",", 
         RowBox[{"{", "x", "}"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"u", "[", 
        RowBox[{"x", ",", "t"}], "]"}], "\[Equal]", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], " ", 
          RowBox[{"x", "^", "2"}]}], "]"}], " ", 
        RowBox[{"f", "[", "x", "]"}], " ", 
        RowBox[{"T", "[", "t", "]"}]}]}]}], "]"}], "//", 
    "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.647641475160035*^9, 3.647641498154008*^9}, {
   3.647641543282469*^9, 3.647641544305929*^9}, 3.647641592260879*^9}],

Cell[CellGroupData[{

Cell["Classical Eigenfunctions", "Subtitle",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630620536209*^9}, {
   3.615630656303398*^9, 3.6156306666273937`*^9}, {3.648462292665238*^9, 
   3.6484623020688343`*^9}}],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"showDetailsAndPlots", "\[Equal]", "True"}], ",", 
   RowBox[{"(*", 
    RowBox[{"Show", " ", "Brumer", " ", "Classical", " ", "Eigenfunctions"}], 
    "*)"}], 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"jj", "=", "2"}], ";", "\n", 
     RowBox[{"XX", "=", "2"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"p", "+", 
          RowBox[{"I", " ", "x"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"p", "-", 
          RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"jj", "/", "2"}], ")"}]}], ";", "\n", 
     RowBox[{"GraphicsRow", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Plot3D", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Re", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"p", "+", 
                  RowBox[{"I", " ", "x"}]}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{"p", "-", 
                  RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"jj", "/", "2"}], ")"}]}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", 
             RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"p", ",", 
             RowBox[{"-", "XX"}], ",", "XX"}], "}"}]}], "]"}], ",", 
         RowBox[{"Plot3D", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Im", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"p", "+", 
                  RowBox[{"I", " ", "x"}]}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{"p", "-", 
                  RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"jj", "/", "2"}], ")"}]}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", 
             RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"p", ",", 
             RowBox[{"-", "XX"}], ",", "XX"}], "}"}]}], "]"}], ",", 
         RowBox[{"Plot3D", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Re", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"p", "+", 
                   RowBox[{"I", " ", "x"}]}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"p", "-", 
                   RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{"jj", "/", "2"}], ")"}]}], "]"}], ",", 
             RowBox[{"Im", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"p", "+", 
                   RowBox[{"I", " ", "x"}]}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"p", "-", 
                   RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{"jj", "/", "2"}], ")"}]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", 
             RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"p", ",", 
             RowBox[{"-", "XX"}], ",", "XX"}], "}"}]}], "]"}]}], "}"}], ",", 
       RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}]}], "}"}], ","}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.6484623066456842`*^9, 3.648462313322529*^9}, {
  3.648462343757187*^9, 3.648462348946628*^9}, {3.648462414414464*^9, 
  3.648462423777483*^9}, {3.6484625700068913`*^9, 3.648462716605606*^9}, {
  3.648462751914608*^9, 3.648462870658814*^9}, {3.648476488978311*^9, 
  3.648476512262414*^9}, {3.648484803819274*^9, 3.648484809093198*^9}, {
  3.656005774012751*^9, 3.656005787163701*^9}, {3.65600846210395*^9, 
  3.656008465880529*^9}, {3.656008656017507*^9, 3.656008681777755*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Assignment of State: Squeezed Vacuum, Coherent State or 2-mode superposition\
\>", "Subtitle",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630620536209*^9}, {
   3.615630656303398*^9, 3.6156306666273937`*^9}, 3.656004695788188*^9}],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"TrueQ", "[", 
    RowBox[{"stateCASE", "==", "squeezedVacuumState"}], "]"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Squeezed", " ", "Vacuum"}], "*)"}], 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"n_", ",", "r_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"Mod", "[", 
        RowBox[{"n", ",", "2"}], "]"}]}], ")"}], "*", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", 
          RowBox[{"Tanh", "[", "r", "]"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"n", "/", "2"}], ")"}]}], "/", 
       RowBox[{"2", "^", 
        RowBox[{"(", 
         RowBox[{"n", "/", "2"}], ")"}]}]}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "/", "2"}], ")"}], "!"}]}], " ", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"n", "!"}], "/", 
       RowBox[{"Cosh", "[", "r", "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
   ",", 
   RowBox[{"(*", 
    RowBox[{"Coherent", " ", "State"}], "*)"}], 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"n_", ",", "r_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"r", "^", "2"}]}], "/", "2"}], "]"}], "*", 
     RowBox[{
      RowBox[{"r", "^", "n"}], "/", " ", 
      RowBox[{"Sqrt", "[", " ", 
       RowBox[{"n", "!"}], "]"}]}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.615630728652275*^9, 
   3.615630777189464*^9}, {3.61563081930855*^9, 3.615630829989641*^9}, {
   3.6156309214343233`*^9, 3.615630946955887*^9}, {3.615630977592058*^9, 
   3.6156310861637573`*^9}, {3.615631131220243*^9, 3.6156311872428627`*^9}, {
   3.615631230817059*^9, 3.6156312685815687`*^9}, {3.6156313480841846`*^9, 
   3.6156313901882677`*^9}, {3.615631486800911*^9, 3.615631487915812*^9}, {
   3.615631536011013*^9, 3.615631637816193*^9}, 3.615631868100024*^9, {
   3.615631924512506*^9, 3.6156319262381363`*^9}, {3.615631959743784*^9, 
   3.6156320368530083`*^9}, {3.615632218620048*^9, 3.6156322530705214`*^9}, {
   3.615632396608055*^9, 3.615632397442463*^9}, 3.615632441121344*^9, {
   3.615632513038216*^9, 3.6156325315957212`*^9}, 3.615632567448143*^9, {
   3.615632632047385*^9, 3.6156326781963997`*^9}, {3.6156327585698853`*^9, 
   3.6156327972272387`*^9}, {3.615632892706315*^9, 3.615632927673995*^9}, {
   3.61563302029067*^9, 3.615633021730453*^9}, {3.615633052247924*^9, 
   3.615633139391014*^9}, {3.615633250742509*^9, 3.615633252300255*^9}, {
   3.615633371965705*^9, 3.6156334715337543`*^9}, {3.615633521473732*^9, 
   3.615633523585849*^9}, {3.615633605978108*^9, 3.615633631917869*^9}, {
   3.6156338087883387`*^9, 3.615633870979003*^9}, {3.615634363709557*^9, 
   3.615634377815282*^9}, {3.6157191114523706`*^9, 3.615719118711396*^9}, {
   3.615719376199911*^9, 3.615719377060686*^9}, 3.615724760534513*^9, {
   3.647774676640965*^9, 3.647774946387105*^9}, {3.647774982276249*^9, 
   3.647775028150834*^9}, {3.6477751576146173`*^9, 3.647775272638075*^9}, 
   3.6477753802410517`*^9, {3.647775426490138*^9, 3.647775489004987*^9}, {
   3.64777555227553*^9, 3.647775553578343*^9}, 3.647775599297473*^9, {
   3.6477756710072947`*^9, 3.6477757161661587`*^9}, 3.64777579603017*^9, 
   3.6477758345738173`*^9, {3.647775875783554*^9, 3.647775888651189*^9}, 
   3.6477759673695087`*^9, {3.6477760165804253`*^9, 3.647776061173418*^9}, 
   3.6477809577883244`*^9, {3.648135481979289*^9, 3.648135570976281*^9}, {
   3.648135622784834*^9, 3.648135634006173*^9}, {3.648135671391283*^9, 
   3.6481357234700813`*^9}, {3.6481357703769617`*^9, 3.64813577096496*^9}, 
   3.6481370020405083`*^9, {3.6481375002486343`*^9, 3.648137500655303*^9}, {
   3.648138610690114*^9, 3.648138649438416*^9}, {3.648139474880383*^9, 
   3.648139476208766*^9}, {3.64816080585052*^9, 3.648160809050832*^9}, {
   3.648161090409831*^9, 3.648161135631425*^9}, {3.648198236272389*^9, 
   3.648198302347412*^9}, 3.648198346713374*^9, {3.6481987744837513`*^9, 
   3.648198787694199*^9}, {3.648198824809278*^9, 3.648198830944315*^9}, {
   3.648198861661236*^9, 3.648198895409309*^9}, 3.648358032439155*^9, {
   3.6560052263894167`*^9, 3.656005255450087*^9}, {3.656005502706415*^9, 
   3.656005524209649*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"schleichAm", "[", 
    RowBox[{"n_", ",", "squee_", ",", "displace_"}], "]"}], " ", "=", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"2", " ", "Pi", " ", "squee", " ", "*", 
       RowBox[{"(", 
        RowBox[{"n", "+", 
         RowBox[{"1", "/", "2"}], "-", 
         RowBox[{"displace", "^", "2"}]}], ")"}]}], "]"}]}], "*", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "+", 
         RowBox[{"1", "/", "2"}], "-", 
         RowBox[{"displace", "^", "2"}]}], ")"}], "/", "squee"}]}], "]"}]}]}], 
  RowBox[{"(*", 
   RowBox[{"schleich", "  ", 
    RowBox[{"(", 
     RowBox[{"4.43", "a"}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"n_", ",", "r_"}], "]"}], "=", 
    RowBox[{
     RowBox[{"Sqrt", "[", "2", "]"}], "*", 
     RowBox[{
      RowBox[{"schleichAm", "[", 
       RowBox[{"n", ",", "Squee", ",", "Displace"}], "]"}], "^", 
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}]}], "*", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", 
         RowBox[{"(", "n", ")"}]}], "*", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", "*", "Displace", "*", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"n", "+", 
            RowBox[{"1", "/", "2"}]}], "]"}]}], "]"}]}]}], ")"}]}]}], "*)"}], 
  
  RowBox[{"(*", 
   RowBox[{"Squeezed", " ", 
    RowBox[{"Coherent", ":", " ", 
     RowBox[{"schleich", " ", 
      RowBox[{"(", "4.47", ")"}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"sumRest", "[", 
      RowBox[{"r_", ",", "N_"}], "]"}], "=", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"c", "[", 
          RowBox[{"n", ",", "r"}], "]"}], "^", "2"}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", 
          RowBox[{"N", "+", "1"}], ",", "Infinity"}], "}"}]}], "]"}], "//", 
      "Simplify"}]}], ";"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"sumRest", "[", 
      RowBox[{"r", ",", 
       RowBox[{"Floor", "[", "nCutOff", "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0.01", ",", "1.7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"nCutOff", ",", "6", ",", "40"}], "}"}]}], "]"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nmax", "=", " ", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"sQueeze", "<", "0.75"}], ",", "4", ",", 
     RowBox[{"Ceiling", "[", 
      RowBox[{"Re", "[", 
       RowBox[{"nN", "/.", " ", 
        RowBox[{"FindRoot", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"sumRest", "[", 
             RowBox[{"sQueeze", ",", "nN"}], "]"}], "*", 
            RowBox[{"Conjugate", "[", 
             RowBox[{"sumRest", "[", 
              RowBox[{"sQueeze", ",", "nN"}], "]"}], "]"}]}], "\[Equal]", 
           RowBox[{"0.01", "^", "2"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"nN", ",", "1"}], "}"}]}], "]"}]}], "]"}], "]"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Cut-off at        Nmax = \>\"", ",", "Nmax"}], "]"}]}], "Input",\

 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.615630728652275*^9, 
   3.615630777189464*^9}, {3.61563081930855*^9, 3.615630829989641*^9}, {
   3.6156309214343233`*^9, 3.615630946955887*^9}, {3.615630977592058*^9, 
   3.6156310861637573`*^9}, {3.615631131220243*^9, 3.6156311872428627`*^9}, {
   3.615631230817059*^9, 3.6156312685815687`*^9}, {3.6156313480841846`*^9, 
   3.6156313901882677`*^9}, {3.615631486800911*^9, 3.615631487915812*^9}, {
   3.615631536011013*^9, 3.615631637816193*^9}, 3.615631868100024*^9, {
   3.615631924512506*^9, 3.6156319262381363`*^9}, {3.615631959743784*^9, 
   3.6156320368530083`*^9}, {3.615632218620048*^9, 3.6156322530705214`*^9}, {
   3.615632396608055*^9, 3.615632397442463*^9}, 3.615632441121344*^9, {
   3.615632513038216*^9, 3.6156325315957212`*^9}, 3.615632567448143*^9, {
   3.615632632047385*^9, 3.6156326781963997`*^9}, {3.6156327585698853`*^9, 
   3.6156327972272387`*^9}, {3.615632892706315*^9, 3.615632927673995*^9}, {
   3.61563302029067*^9, 3.615633021730453*^9}, {3.615633052247924*^9, 
   3.615633139391014*^9}, {3.615633250742509*^9, 3.615633252300255*^9}, {
   3.615633371965705*^9, 3.6156334715337543`*^9}, {3.615633521473732*^9, 
   3.615633523585849*^9}, {3.615633605978108*^9, 3.615633631917869*^9}, {
   3.6156338087883387`*^9, 3.615633870979003*^9}, {3.615634363709557*^9, 
   3.615634377815282*^9}, {3.6157191114523706`*^9, 3.615719118711396*^9}, {
   3.615719376199911*^9, 3.615719377060686*^9}, 3.615724760534513*^9, {
   3.647774676640965*^9, 3.647774946387105*^9}, {3.647774982276249*^9, 
   3.647775028150834*^9}, {3.6477751576146173`*^9, 3.647775272638075*^9}, 
   3.6477753802410517`*^9, {3.647775426490138*^9, 3.647775489004987*^9}, {
   3.64777555227553*^9, 3.647775553578343*^9}, 3.647775599297473*^9, {
   3.6477756710072947`*^9, 3.6477757161661587`*^9}, 3.64777579603017*^9, 
   3.6477758345738173`*^9, {3.647775875783554*^9, 3.647775888651189*^9}, 
   3.6477759673695087`*^9, {3.6477760165804253`*^9, 3.647776061173418*^9}, 
   3.6477809577883244`*^9, {3.648135481979289*^9, 3.648135570976281*^9}, {
   3.648135622784834*^9, 3.648135634006173*^9}, {3.648135671391283*^9, 
   3.6481357234700813`*^9}, {3.6481357703769617`*^9, 3.64813577096496*^9}, 
   3.6481370020405083`*^9, {3.6481375002486343`*^9, 3.648137500655303*^9}, {
   3.648138610690114*^9, 3.648138649438416*^9}, {3.648139474880383*^9, 
   3.648139476208766*^9}, {3.64816080585052*^9, 3.648160809050832*^9}, {
   3.648161090409831*^9, 3.648161135631425*^9}, {3.648198236272389*^9, 
   3.648198302347412*^9}, 3.648198346713374*^9, 3.6481987744837513`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Nmax", "=", "NMAX"}], "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Superposition", " ", "0"}], " ", "&"}], " ", "2"}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"If", "[", " ", 
    RowBox[{
     RowBox[{"stateCASE", "==", "twoStateSuperpostion"}], ",", 
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"n_", ",", "r_"}], "]"}], ":=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"n", "<", "2"}], ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"n", "<", "1"}], ",", 
          RowBox[{"Cos", "[", "mMixAngle", "]"}], ",", 
          RowBox[{"Sin", "[", "mMixAngle", "]"}]}], "]"}], ",", "0"}], 
       "]"}]}], ","}], "]"}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{"sumC", "=", 
  RowBox[{
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"n", ",", "stateParameter"}], "]"}], "^", "2"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "Nmax"}], "}"}]}], "]"}], "//", 
   "N"}]}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n", ",", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{"c", "[", 
          RowBox[{"n", ",", "r"}], "]"}], "]"}], "/.", 
        RowBox[{"r", "\[Rule]", "stateParameter"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "Nmax"}], "}"}]}], "]"}], ",", 
   RowBox[{"Filling", "\[Rule]", "Axis"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"PointSize", "[", "Large", "]"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.615630728652275*^9, 
   3.615630761234407*^9}, {3.6156337325919237`*^9, 3.615633748118788*^9}, {
   3.6156337824151287`*^9, 3.615633791809537*^9}, 3.6156340162062902`*^9, {
   3.6156344340348043`*^9, 3.615634448277055*^9}, {3.615731495335596*^9, 
   3.615731496258127*^9}, {3.615731554159746*^9, 3.615731588995831*^9}, {
   3.615731645456256*^9, 3.615731650031377*^9}, {3.6157325652719793`*^9, 
   3.615732594288124*^9}, {3.616155043898801*^9, 3.616155049634276*^9}, {
   3.6161551558787947`*^9, 3.616155166172997*^9}, 3.616155224429307*^9, {
   3.625313289975685*^9, 3.625313291263955*^9}, {3.646529214381423*^9, 
   3.646529239106741*^9}, 3.6465529964404716`*^9, 3.6465550276634197`*^9, 
   3.646556773695417*^9, {3.646581692332983*^9, 3.6465817191043987`*^9}, {
   3.6469925942213173`*^9, 3.646992597246503*^9}, {3.6476358612452717`*^9, 
   3.647635861842379*^9}, 3.647635918718376*^9, {3.6476360408497066`*^9, 
   3.647636044244774*^9}, 3.64777529405916*^9, {3.647775399493689*^9, 
   3.6477754114587717`*^9}, {3.647775511734724*^9, 3.64777551381595*^9}, {
   3.647775570004334*^9, 3.6477755802211523`*^9}, {3.647775767127709*^9, 
   3.647775767601615*^9}, {3.647775807556218*^9, 3.647775812978774*^9}, {
   3.647775898460167*^9, 3.6477759024925117`*^9}, {3.647776718165799*^9, 
   3.647776735925946*^9}, 3.647780972797079*^9, {3.6477811193994617`*^9, 
   3.647781132601787*^9}, {3.648135741617066*^9, 3.64813574925666*^9}, {
   3.648161185974351*^9, 3.648161194319182*^9}, {3.6481989143068447`*^9, 
   3.64819891595432*^9}, {3.656005056969735*^9, 3.6560050927011414`*^9}, {
   3.6560057147009287`*^9, 3.656005737616598*^9}, 3.656005927631811*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["HOSc Wavefunctions Solve QHOSc and Kerr Hamiltonian ", "Subtitle",
 CellChangeTimes->{{3.614964414963908*^9, 3.6149644331540117`*^9}, {
  3.614964507388142*^9, 3.614964586068369*^9}, {3.6149646215863237`*^9, 
  3.614964625709463*^9}, {3.6149647479826317`*^9, 3.614964750427102*^9}, {
  3.614965548700951*^9, 3.61496556082316*^9}, {3.61532395486687*^9, 
  3.6153239833848543`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Alpha]", "=", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{"k", " ", "m"}], "]"}], "/", "h"}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Psi]", "[", 
   RowBox[{"n_", ",", "x_"}], "]"}], ":=", 
  RowBox[{
   SqrtBox[
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SuperscriptBox["2", "n"], " ", 
       RowBox[{"n", "!"}]}]], 
     SqrtBox[
      FractionBox["\[Alpha]", "\[Pi]"]]}]], 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["x", "2"], " ", "\[Alpha]"}], "2"]}]], " ", 
   RowBox[{"HermiteH", "[", 
    RowBox[{"n", ",", 
     RowBox[{"x", " ", 
      SqrtBox["\[Alpha]"]}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"XX", "=", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "@", 
    RowBox[{"Append", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Psi]", "[", 
           RowBox[{"n", ",", "x"}], "]"}], "+", "n", "+", 
          RowBox[{"1", "/", "2"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "0", ",", "Nmax"}], "}"}]}], "]"}], "/.", 
       "FixParameters"}], ",", 
      RowBox[{
       RowBox[{"x", "^", "2"}], "/", "2"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
   RowBox[{"Filling", "\[Rule]", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"n", "->", 
       RowBox[{"n", "-", 
        RowBox[{"1", "/", "2"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", 
        RowBox[{"1", "+", "Nmax"}]}], "}"}]}], "]"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"Nmax", "+", 
       RowBox[{"3", "/", "2"}]}]}], "}"}]}], ",", 
   RowBox[{"Epilog", "\[Rule]", 
    RowBox[{"Text", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{
        RowBox[{"ToExpression", "[", 
         RowBox[{"\"\<\\\\Psi s\>\"", ",", "TeXForm", ",", "HoldForm"}], 
         "]"}], ",", "Large"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"XX", "-", "1"}], ",", "Nmax"}], "}"}]}], "]"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<NormY[\>\"", ",", "n", ",", "\"\<]=\>\"", ",", 
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}], "^", "2"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", 
          RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}], ",", 
        RowBox[{"Assumptions", "\[Rule]", 
         RowBox[{
          RowBox[{"Re", "[", "\[Alpha]", "]"}], ">", "0"}]}]}], "]"}]}], 
     "]"}], ";", 
    RowBox[{"progressCount", "=", 
     RowBox[{"n", "/", "Nmax"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "0", ",", "3"}], "}"}]}], "]"}], "\n", 
 RowBox[{
  RowBox[{"SEq", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"h", "^", "2"}]}], "/", "2"}], " ", "/", "m"}], ")"}], " ", 
     RowBox[{"D", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"k", " ", "/", "2"}], " ", 
     RowBox[{"x", "^", "2"}], " ", "#"}]}], "&"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E0", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"n", "+", 
     RowBox[{"1", "/", "2"}]}], ")"}], "h", " ", 
   RowBox[{"Sqrt", "[", 
    RowBox[{"k", "/", "m"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EKerr", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      RowBox[{"\[CapitalLambda]", "^", "2"}], 
      RowBox[{"E0", "[", "n", "]"}]}]}], ")"}], 
   RowBox[{"E0", "[", "n", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SEqKerr", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"SEq", "[", "n", "]"}], "[", "#", " ", "]"}], "+", 
    RowBox[{
     RowBox[{"\[CapitalLambda]", "^", "2"}], 
     RowBox[{
      RowBox[{"SEq", "[", "n", "]"}], "[", 
      RowBox[{
       RowBox[{"SEq", "[", "n", "]"}], "[", "#", "]"}], "]"}]}]}], " ", 
   "&"}]}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<Schroedinger Equation [\>\"", ",", "n", ",", "\"\<]  =  \>\"", ",", 
     RowBox[{"Simplify", " ", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"SEq", "[", "n", "]"}], "[", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}], "]"}], "-", 
        RowBox[{
         RowBox[{"E0", "[", "n", "]"}], " ", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}]}]}], ",", 
       RowBox[{"m", ">", "0"}]}], "]"}], ",", "\"\<  KerrSchroedinger = \>\"",
      ",", 
     RowBox[{"Simplify", " ", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"SEqKerr", "[", "n", "]"}], "[", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}], "]"}], "-", 
        RowBox[{
         RowBox[{"EKerr", "[", "n", "]"}], " ", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}]}]}], ",", 
       RowBox[{"m", ">", "0"}]}], "]"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6149712970450697`*^9, 3.6149713150958347`*^9}, {
   3.614971353000649*^9, 3.6149713551262617`*^9}, {3.614971389418667*^9, 
   3.614971394532563*^9}, {3.614971569897333*^9, 3.614971655105781*^9}, {
   3.6149717063260717`*^9, 3.614971740546277*^9}, {3.6149717716282673`*^9, 
   3.614971863352543*^9}, {3.614972167324223*^9, 3.6149721682640953`*^9}, {
   3.6149722101573257`*^9, 3.614972305568782*^9}, {3.6149723501856318`*^9, 
   3.61497235253734*^9}, {3.614972397727605*^9, 3.614972430994451*^9}, {
   3.614972461310595*^9, 3.6149724853912773`*^9}, {3.614972541476495*^9, 
   3.61497263572766*^9}, {3.614973051987741*^9, 3.614973101858994*^9}, {
   3.614973161834687*^9, 3.6149732224471083`*^9}, {3.614973325384207*^9, 
   3.614973354540308*^9}, {3.614974089425714*^9, 3.6149741679898376`*^9}, {
   3.615036620444438*^9, 3.615036629665597*^9}, {3.615036689801827*^9, 
   3.615036755536851*^9}, {3.615038199251889*^9, 3.615038228542738*^9}, 
   3.615038280800419*^9, {3.615038318536511*^9, 3.615038352499639*^9}, {
   3.61503840371795*^9, 3.61503842887295*^9}, 3.615038571277171*^9, {
   3.6150386047327642`*^9, 3.615038621093993*^9}, 3.615038659580532*^9, 
   3.615038708858124*^9, {3.615115432860112*^9, 3.6151155170432463`*^9}, {
   3.61512073113266*^9, 3.615120847596033*^9}, {3.615287243583329*^9, 
   3.615287303942059*^9}, {3.615287368497786*^9, 3.615287379087604*^9}, {
   3.615287411698729*^9, 3.615287412838089*^9}, {3.615287764848983*^9, 
   3.615287779263331*^9}, {3.61528783711241*^9, 3.6152878404579563`*^9}, {
   3.615287889615262*^9, 3.6152878937792807`*^9}, {3.615287948211751*^9, 
   3.615287954320362*^9}, {3.6152880211708117`*^9, 3.6152880565529757`*^9}, {
   3.615288089213471*^9, 3.615288129554603*^9}, {3.615288230420476*^9, 
   3.6152882384160423`*^9}, 3.615288299840619*^9, {3.615312421831871*^9, 
   3.615312430032889*^9}, 3.615312517420349*^9, {3.615312550279986*^9, 
   3.615312599789455*^9}, {3.6153126308524227`*^9, 3.6153127096748667`*^9}, 
   3.61531275535991*^9, {3.615312810930678*^9, 3.615312856923562*^9}, {
   3.615313690496354*^9, 3.6153137563833437`*^9}, {3.615313815075828*^9, 
   3.615313816953742*^9}, {3.615313853944314*^9, 3.615313898246543*^9}, {
   3.615313935717043*^9, 3.6153139610936747`*^9}, 3.615314031927821*^9, {
   3.615323045097859*^9, 3.6153230712209263`*^9}, {3.615323112092744*^9, 
   3.615323207639126*^9}, {3.615323238695693*^9, 3.615323260844934*^9}, {
   3.615323363383919*^9, 3.6153236204357567`*^9}, {3.615323661199132*^9, 
   3.615323672706085*^9}, {3.615323791679906*^9, 3.615323900962809*^9}, {
   3.615375674168036*^9, 3.615375682837879*^9}, {3.6153757579686117`*^9, 
   3.615375817873116*^9}, {3.615624518020364*^9, 3.615624530107736*^9}, 
   3.6156302418856897`*^9, {3.615633886870707*^9, 3.615633915728862*^9}, 
   3.615633988416417*^9, {3.615732755499036*^9, 3.615732786733766*^9}, {
   3.6157565088817663`*^9, 3.615756515898457*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Schroedinger Equation [\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\"]  =  \"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"  KerrSchroedinger = \"\>", "\[InvisibleSpace]", 
   "0"}],
  SequenceForm[
  "Schroedinger Equation [", 8, "]  =  ", 0, "  KerrSchroedinger = ", 0],
  Editable->False]], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{3.742316279283338*^9, 3.742323488502849*^9, 
  3.742323533900655*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Dissipation", "Subtitle",
 CellChangeTimes->{{3.615037249391127*^9, 3.615037256084381*^9}, {
  3.6557078688372602`*^9, 3.655707871612699*^9}}],

Cell[BoxData[{
 RowBox[{"omega", ":=", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"k", "/", "m"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Anni", "[", 
   RowBox[{"x_", ",", "p_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Sqrt", "[", 
    RowBox[{"m", " ", 
     RowBox[{
      RowBox[{"omega", "/", " ", "2"}], "/", "h"}]}], "]"}], " ", 
   RowBox[{"(", " ", 
    RowBox[{"x", "+", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"I", " ", "/", "m"}], " ", "/", " ", "omega"}], " ", "p"}]}], 
    "  ", ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CreA", "[", 
   RowBox[{"x_", ",", "p_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Sqrt", "[", 
    RowBox[{"m", " ", 
     RowBox[{
      RowBox[{"omega", "/", " ", "2"}], "/", "h"}]}], "]"}], " ", 
   RowBox[{"(", " ", 
    RowBox[{"x", "-", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"I", " ", "/", "m"}], " ", "/", " ", "omega"}], " ", "p"}]}], 
    "  ", ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Anni", "[", 
  RowBox[{"x", ",", "p"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"CreA", "[", 
  RowBox[{"x", ",", "p"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LindbladTerm", "[", 
   RowBox[{"x_", ",", "p_", ",", "\[Gamma]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"\[Gamma]", "/", "2"}], " ", 
   RowBox[{"(", "1", ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.625479872163656*^9, 3.625479875424397*^9}, {
   3.625480075398456*^9, 3.6254802279213877`*^9}, {3.625480283282508*^9, 
   3.62548037346877*^9}, {3.6254804166783543`*^9, 3.625480506102989*^9}, {
   3.6254805386991043`*^9, 3.6254806184136467`*^9}, 3.625481408546853*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Moyal Bracket", "Subtitle",
 CellChangeTimes->{{3.615037249391127*^9, 3.615037256084381*^9}}],

Cell[BoxData[{
 RowBox[{"InnerBracket", ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"h", "/", "2"}], 
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"#", ",", "X"}], "]"}], ",", "p"}], "]"}], "-", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"#", ",", "P"}], "]"}], ",", "x"}], "]"}]}], ")"}]}], 
   "&"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NestedInnerBracket", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Nest", "[", 
    RowBox[{"InnerBracket", ",", "#", ",", "n"}], "]"}], "&"}]}], "\n", 
 RowBox[{
  RowBox[{"F", "[", 
   RowBox[{"x_", ",", "p_", ",", "X_", ",", "P_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WF", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}], 
   RowBox[{"H", "[", 
    RowBox[{"X", ",", "P"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"H", "[", 
   RowBox[{"X_", ",", "P_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"P", "^", "2"}], "/", "2"}], "/", "m"}], "+", 
   RowBox[{
    RowBox[{"X", "^", "2"}], 
    RowBox[{"k", "/", "2"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[CapitalLambda]", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"P", "^", "2"}], "/", "2"}], "/", "m"}]}], "+", 
      RowBox[{"\[Lambda]", " ", 
       RowBox[{"X", "^", "2"}], 
       RowBox[{"k", "/", "2"}]}]}], ")"}], "^", 
    "2"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<H = \>\"", ",", 
   RowBox[{"H", "[", 
    RowBox[{"X", ",", "P"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MoyalBracket", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"2", "/", "h"}], " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"NestedInnerBracket", "[", 
             RowBox[{
              RowBox[{"2", "n"}], "+", "1"}], "]"}], "[", 
            RowBox[{"F", "[", 
             RowBox[{"x", ",", "p", ",", "X", ",", "P"}], "]"}], "]"}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"n", "+", "1"}], ")"}]}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "n"}], "+", "1"}], ")"}], "!"}], ")"}]}]}], ",", 
          
          RowBox[{"{", 
           RowBox[{"n", ",", "0", ",", "2"}], "}"}]}], "]"}]}], "/.", 
       RowBox[{"X", "\[Rule]", "x"}]}], "/.", 
      RowBox[{"P", "\[Rule]", "p"}]}], "//", "Simplify"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"//", "TraditionalForm"}], "*)"}]}], "\n", 
 RowBox[{"MoyalKerrFinest", "=", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"ExpandAll", "[", "MoyalBracket", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"Derivative", ",", "\[CapitalLambda]", ",", "\[Lambda]"}], 
      "}"}]}], "]"}], "//", "TraditionalForm"}]}], "\n", 
 RowBox[{
  RowBox[{"MoyalKerr", "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"MoyalBracket", ",", 
      RowBox[{"{", 
       RowBox[{"Derivative", ",", "\[CapitalLambda]"}], "}"}]}], "]"}], "//", 
    "InputForm"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"MoyalKerr", "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"MoyalBracket", ",", 
      RowBox[{"{", 
       RowBox[{"Derivative", ",", "\[CapitalLambda]"}], "}"}]}], "]"}], "//", 
    "OutputForm"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MoyalKerr", "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"MoyalBracket", ",", 
      RowBox[{"{", 
       RowBox[{"Derivative", ",", "\[CapitalLambda]"}], "}"}]}], "]"}], "//", 
    "StandardForm"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"MoyalKerrFinest", " ", "/.", 
     RowBox[{"m", "\[Rule]", "M"}]}], "/.", 
    RowBox[{"h", "\[Rule]", "hbar"}]}], "//", " ", "TeXForm"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.615018982555271*^9, 3.615019021654953*^9}, {
   3.615019056637583*^9, 3.615019169814467*^9}, {3.6150347639203367`*^9, 
   3.615034807348419*^9}, {3.615034842867296*^9, 3.6150348491357813`*^9}, {
   3.615034918050912*^9, 3.615034921839909*^9}, {3.615034994191354*^9, 
   3.6150350361348677`*^9}, {3.615035111811181*^9, 3.615035224682994*^9}, {
   3.6150353043096*^9, 3.615035307723707*^9}, {3.615035422051449*^9, 
   3.615035437183424*^9}, {3.6150355659644957`*^9, 3.61503557086731*^9}, {
   3.615035671902892*^9, 3.615035674277556*^9}, {3.615035736571361*^9, 
   3.615035750951644*^9}, {3.61503588209053*^9, 3.615035896819859*^9}, 
   3.615036820773353*^9, {3.615036919919993*^9, 3.615036921954317*^9}, {
   3.6150404378473043`*^9, 3.6150405653034973`*^9}, {3.615040653180766*^9, 
   3.615040703612061*^9}, 3.615042219086753*^9, 3.615042351355496*^9, {
   3.615115699963099*^9, 3.615115713448882*^9}, {3.6151157565216637`*^9, 
   3.615115763350399*^9}, {3.61511584473072*^9, 3.615115847424518*^9}, {
   3.615116160872566*^9, 3.61511616303062*^9}, {3.615117232161532*^9, 
   3.615117246801209*^9}, {3.6151174123138514`*^9, 3.615117480822221*^9}, {
   3.615117670363701*^9, 3.615117671533584*^9}, {3.615117733481123*^9, 
   3.615117772716714*^9}, {3.615120594715362*^9, 3.615120604554988*^9}, {
   3.615121324725821*^9, 3.6151213386855993`*^9}, {3.615121746426581*^9, 
   3.6151217504028397`*^9}, {3.615122026428989*^9, 3.6151220489863787`*^9}, 
   3.615288162975751*^9, {3.615288505967013*^9, 3.6152886320253572`*^9}, {
   3.615288683852578*^9, 3.615288719262138*^9}, {3.6153002594534073`*^9, 
   3.615300270615068*^9}, {3.615300308841262*^9, 3.6153003101682377`*^9}, {
   3.615300491021636*^9, 3.6153004912098513`*^9}, 3.6157249031030083`*^9, {
   3.6157249844657373`*^9, 3.6157250052715683`*^9}, 3.6465633210574207`*^9, {
   3.647641836785802*^9, 3.647641839299685*^9}, 3.647642452862856*^9, {
   3.6479425054307003`*^9, 3.647942536508113*^9}}],

Cell["\<\
(*dChange[expression,{transformations},{oldVars},{newVars},{functions}]*)
MoyalKerr
Assuming[{r > 0, theta > 0, theta < Pi/2}, dChange[MoyalKerr, {r^2 == x^2 + \
p^2, theta == ArcTan[p/x]}, {x, p}, {r, theta}, {WF[x, p, \
t]}]](*/.C[1]\[Rule]0/2*)\
\>", "Text",
 CellChangeTimes->{{3.64764189070016*^9, 3.647642038077449*^9}, {
   3.647642073216033*^9, 3.647642075007023*^9}, {3.647642226926365*^9, 
   3.647642242204768*^9}, {3.6476423106307487`*^9, 3.6476423157109547`*^9}, {
   3.6476424868353786`*^9, 3.647642496174294*^9}, {3.647642582051828*^9, 
   3.647642591197427*^9}, {3.647642641523151*^9, 3.647642675232442*^9}, 
   3.6476427789152946`*^9, 3.6476428109958*^9, {3.647642926739524*^9, 
   3.647642933610669*^9}, {3.6476430635557117`*^9, 3.647643124757526*^9}, 
   3.647643174395816*^9, {3.6476444328497334`*^9, 3.647644493221175*^9}, 
   3.64794247885168*^9}],

Cell["\<\
MoyalKerr
MoyalKerr /. Derivative[n_, m_, 0][WF_][x_, p_, T_] :> D[WF[r*Cos[theta], \
r*Sin[theta], T], {r, n}, {theta, m}] // Simplify
(*rep=eqs/.Derivative[n_,m_][F_][x_,y_]\[RuleDelayed]D[F[x[s,t],y[s,t]],{s,n},\
{t,m}]*)\
\>", "Text",
 CellChangeTimes->{{3.64764189070016*^9, 3.647642038077449*^9}, {
   3.647642073216033*^9, 3.647642075007023*^9}, {3.647642226926365*^9, 
   3.647642242204768*^9}, {3.6476423106307487`*^9, 3.6476423157109547`*^9}, {
   3.6476424868353786`*^9, 3.647642496174294*^9}, {3.647642582051828*^9, 
   3.647642591197427*^9}, {3.647642641523151*^9, 3.647642675232442*^9}, 
   3.6476427789152946`*^9, 3.6476428109958*^9, {3.647642926739524*^9, 
   3.647642933610669*^9}, {3.6476430635557117`*^9, 3.647643124757526*^9}, {
   3.647643174395816*^9, 3.647643196544937*^9}, {3.64764323762572*^9, 
   3.6476432660230722`*^9}, {3.647643300170163*^9, 3.64764330349721*^9}, {
   3.6476439340798264`*^9, 3.64764395159424*^9}, {3.647643996506928*^9, 
   3.647644044494582*^9}, {3.647644081746207*^9, 3.647644126031889*^9}, {
   3.647644218202504*^9, 3.647644218546474*^9}, {3.647644355390951*^9, 
   3.6476443586883497`*^9}, 3.647942478854279*^9}],

Cell[CellGroupData[{

Cell["Assign Wigner Flow Components", "Subsubtitle",
 CellChangeTimes->{{3.615725032093897*^9, 3.615725044180377*^9}, 
   3.615725463701329*^9, {3.6157255135097227`*^9, 3.615725557342465*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"WFx", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", "4"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "switch", " ", "\[CapitalLambda]", " ", "\[Lambda]", " ", "k", " ", 
        RowBox[{"h", "^", "2"}], " ", "m", " ", "x", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"WF", "[", 
           RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "p", ",", "x"}], 
         "]"}]}], "+", " ", 
       RowBox[{"m", " ", "\[CapitalLambda]", " ", "\[Lambda]", " ", 
        RowBox[{"h", "^", "2"}], " ", "k", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "switch"}], ")"}], " ", "p", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"WF", "[", 
           RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", "2"}], "}"}]}], "]"}]}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"4", " ", "p", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "4"}], " ", "\[CapitalLambda]", " ", 
           "\[CapitalLambda]", " ", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"WF", "[", 
              RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"x", ",", "2"}], "}"}]}], "]"}], " ", 
           RowBox[{"h", "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"WF", "[", 
            RowBox[{"x", ",", "p", ",", "t"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalLambda]", " ", "\[CapitalLambda]", " ", 
                RowBox[{"p", "^", "2"}]}], "+", 
               RowBox[{"\[Lambda]", " ", "\[CapitalLambda]", " ", "k", " ", 
                RowBox[{"x", "^", "2"}], " ", "m"}]}], ")"}], "+", "m"}], 
            ")"}]}]}], ")"}]}]}], ")"}], "/", 
     RowBox[{"m", "^", "2"}]}]}], "/.", 
   RowBox[{"switch", "\[Rule]", "s"}]}]}]], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.6240441507393312`*^9}, 3.624044333965494*^9, {3.624868809299417*^9, 
   3.624868889248692*^9}, {3.624875377631196*^9, 3.624875380070023*^9}, {
   3.625310382407557*^9, 3.6253104128767033`*^9}, {3.6295663802678833`*^9, 
   3.6295663870851583`*^9}, {3.646563695716837*^9, 3.6465637860736237`*^9}, 
   3.6465663019076967`*^9, {3.64700669762381*^9, 3.6470067943761578`*^9}, {
   3.6470068254882402`*^9, 3.647007004726845*^9}}],

Cell[BoxData[{
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"WFx", "[", 
     RowBox[{"X", ",", "P", ",", "T", ",", "s"}], "]"}], "//", "ExpandAll"}], 
   ",", "s"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"WFx", "[", 
          RowBox[{"X", ",", "P", ",", "T", ",", "s"}], "]"}], "//", 
         "ExpandAll"}], ",", "s"}], "]"}], "/.", 
      RowBox[{"m", "\[Rule]", "MM"}]}], "/.", 
     RowBox[{"s", "\[Rule]", "0"}]}], "/.", 
    RowBox[{"h", "\[Rule]", "hbar"}]}], "//", "TraditionalForm"}], "//", 
  "TeXForm"}]}], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.6240441507393312`*^9}, 3.624044333965494*^9, {3.624868809299417*^9, 
   3.624868889248692*^9}, {3.624875377631196*^9, 3.624875380070023*^9}, {
   3.625310382407557*^9, 3.6253104128767033`*^9}, {3.6295663802678833`*^9, 
   3.6295663870851583`*^9}, {3.646563695716837*^9, 3.6465637860736237`*^9}, 
   3.6465663019076967`*^9, {3.64700669762381*^9, 3.647006751576983*^9}, 
   3.64700711983996*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WFp", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "4"}], " ", "switch", " ", "\[CapitalLambda]", " ", 
        "\[Lambda]", " ", 
        RowBox[{"h", "^", "2"}], " ", "p", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"WF", "[", 
           RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "1"}], "}"}]}], "]"}]}], "+", " ", 
       RowBox[{
        RowBox[{"1", "/", "4"}], 
        RowBox[{"h", "^", "2"}], "\[CapitalLambda]", " ", "\[Lambda]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "switch"}], ")"}], "x", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"WF", "[", 
           RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "4"}], "\[Lambda]", " ", "\[Lambda]", 
           " ", "k", " ", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"WF", "[", 
              RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"p", ",", "2"}], "}"}]}], "]"}], " ", 
           RowBox[{"h", "^", "2"}], " ", "m"}], "+", 
          RowBox[{
           RowBox[{"WF", "[", 
            RowBox[{"x", ",", "p", ",", "t"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalLambda]", " ", "\[Lambda]", " ", 
                RowBox[{"p", "^", "2"}]}], "+", 
               RowBox[{"\[Lambda]", " ", "\[Lambda]", " ", "k", " ", 
                RowBox[{"x", "^", "2"}], " ", "m"}]}], ")"}], "+", "m"}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], " ", 
    RowBox[{"k", "/", "m"}]}], "/.", 
   RowBox[{"switch", "\[Rule]", "s"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"WFp", "[", 
      RowBox[{"X", ",", "P", ",", "T", ",", "s"}], "]"}], "//", "ExpandAll"}],
     ",", "s"}], "]"}], "//", "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"WFp", "[", 
          RowBox[{"X", ",", "P", ",", "T", ",", "s"}], "]"}], "//", 
         "ExpandAll"}], ",", "s"}], "]"}], "/.", 
      RowBox[{"m", "\[Rule]", "MM"}]}], "/.", 
     RowBox[{"s", "\[Rule]", "0"}]}], "/.", 
    RowBox[{"h", "\[Rule]", "hbar"}]}], "//", "TraditionalForm"}], "//", 
  "TeXForm"}]}], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.624044116541326*^9}, {3.624044177273033*^9, 3.624044180116425*^9}, 
   3.624044299297868*^9, {3.6248689045480223`*^9, 3.624868909746416*^9}, {
   3.625310440565892*^9, 3.6253104547216988`*^9}, {3.629566365472601*^9, 
   3.629566368310835*^9}, {3.6465639009238157`*^9, 3.64656390479714*^9}, 
   3.646566375747611*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WFxClassical", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], ":=", 
  StyleBox[
   RowBox[{
    RowBox[{"k", " ", "\[Lambda]", " ", "\[CapitalLambda]", " ", "p", " ", 
     SuperscriptBox["x", "2"], " ", 
     RowBox[{
      RowBox[{"WF", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/", "m"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[CapitalLambda]", "2"], " ", 
     SuperscriptBox["p", "3"], " ", 
     RowBox[{
      RowBox[{"WF", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/", 
      SuperscriptBox["m", "2"]}]}], "+", 
    RowBox[{"p", " ", 
     RowBox[{
      RowBox[{"WF", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/", "m"}]}]}], 
   "Input"]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WFpClassical", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "k"}], " ", "x", " ", 
    RowBox[{"WF", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], "-", 
   RowBox[{
    SuperscriptBox["k", "2"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", 
    RowBox[{"WF", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], "-", 
   RowBox[{"k", " ", 
    SuperscriptBox["p", "2"], " ", "x", " ", "\[Lambda]", " ", 
    "\[CapitalLambda]", " ", 
    RowBox[{
     RowBox[{"WF", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/", 
     "m"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{"WFxClassical", "[", 
   RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{"WFpClassical", "[", 
   RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.6240441507393312`*^9}, 3.624044333965494*^9, {3.624868809299417*^9, 
   3.624868889248692*^9}, {3.624875377631196*^9, 3.624875380070023*^9}, {
   3.625310382407557*^9, 3.6253104128767033`*^9}, {3.6295663802678833`*^9, 
   3.6295663870851583`*^9}, {3.646563695716837*^9, 3.6465637860736237`*^9}, 
   3.6465663019076967`*^9, {3.64700669762381*^9, 3.6470067943761578`*^9}, {
   3.6470068254882402`*^9, 3.647007004726845*^9}, {3.647007058254902*^9, 
   3.6470070970415173`*^9}, {3.647007143267346*^9, 3.647007165496517*^9}, {
   3.647007209389969*^9, 3.6470072267167*^9}, {3.647007353332209*^9, 
   3.647007363590686*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WFxQuantum", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WFx", 
    StyleBox["[", "Input"], 
    RowBox[{
     StyleBox["x", "Input"], 
     StyleBox[",", "Input"], 
     StyleBox["p", "Input"], 
     StyleBox[",", "Input"], 
     StyleBox["t", "Input"], ",", "s"}], "]"}], "-", 
   RowBox[{"WFxClassical", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WFpQuantum", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WFp", 
    StyleBox["[", "Input"], 
    RowBox[{
     StyleBox["x", "Input"], 
     StyleBox[",", "Input"], 
     StyleBox["p", "Input"], 
     StyleBox[",", "Input"], 
     StyleBox["t", "Input"], ",", "s"}], "]"}], "-", 
   RowBox[{"WFpClassical", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{"WFxQuantum", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "]"}], "//", 
  "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{"WFpQuantum", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "]"}], "//", 
  "TraditionalForm"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.6470082568713923`*^9, 3.6470083858823757`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Term1", "=", "MoyalBracket"}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Term2", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"WFx", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "S"}], "]"}], ",", "x"}], "]"}],
      "+", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"WFp", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ",", "p"}], 
      "]"}]}], ")"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"thatDifference", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Term1", "-", "Term2"}], "/.", 
     RowBox[{"S", "\[Rule]", "s"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", "thatDifference", "]"}]}], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.624044116541326*^9}, {3.624044177273033*^9, 3.624044180116425*^9}, 
   3.624044299297868*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WFx$s", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WFx", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
   RowBox[{"WFx", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "0"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFx$s", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "//", "Simplify"}], "//",
   "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      FormBox[
       FormBox[
        RowBox[{
         SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
         "\[CapitalLambda]", " ", "s", " "}],
        TraditionalForm],
       TraditionalForm], "/", "4"}], "/", "m"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"x", " ", 
         RowBox[{"WF", "[", 
          RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "+", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"p", " ", 
         RowBox[{"WF", "[", 
          RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "2"}], "}"}]}], "]"}]}], ")"}]}], "//", 
   "HoldForm"}], "//", "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WFxsElegant", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     FormBox[
      FormBox[
       RowBox[{
        SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
        "\[CapitalLambda]", " ", "s", " "}],
       TraditionalForm],
      TraditionalForm], "/", "4"}], "/", "m"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"x", " ", 
        RowBox[{"WF", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "+", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"p", " ", 
        RowBox[{"WF", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "2"}], "}"}]}], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFx$s", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
   RowBox[{"WFxsElegant", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}]}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.624176466042376*^9, 3.62417683252396*^9}, {
   3.624176924608576*^9, 3.624177220730056*^9}, 3.6241772821715097`*^9, 
   3.6241776849862747`*^9, {3.624177874394723*^9, 3.624177932802676*^9}, {
   3.6241779663616858`*^9, 3.624178013709126*^9}, {3.624178101207879*^9, 
   3.6241781636421223`*^9}, {3.6241814797152777`*^9, 3.624181521896975*^9}, {
   3.624181574795165*^9, 3.624181650453536*^9}, {3.624181769765004*^9, 
   3.624181951890307*^9}, {3.6247890313855333`*^9, 3.624789100674017*^9}, {
   3.6247891335910873`*^9, 3.624789134396093*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"WFp$s", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"WFp", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
    RowBox[{"WFp", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "0"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFp$s", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "//", "Simplify"}], "//",
   "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FormBox[
        FormBox[
         RowBox[{
          SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
          "\[CapitalLambda]", " ", "s", " "}],
         TraditionalForm],
        TraditionalForm]}], "/", "4"}], "/", "m"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"p", " ", 
         RowBox[{"WF", "[", 
          RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "+", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"x", " ", 
         RowBox[{"WF", "[", 
          RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], ")"}]}], "//", 
   "HoldForm"}], "//", "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WFpsElegant", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FormBox[
       FormBox[
        RowBox[{
         SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
         "\[CapitalLambda]", " ", "s", " "}],
        TraditionalForm],
       TraditionalForm]}], "/", "4"}], "/", "m"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"p", " ", 
        RowBox[{"WF", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "+", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"x", " ", 
        RowBox[{"WF", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"WFp$s", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
    RowBox[{"WFpsElegant", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}]}], "//", "Simplify"}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.6247891570460873`*^9, 3.624789170168043*^9}, {
   3.624789210102661*^9, 3.624789234886491*^9}, 3.624789267740053*^9, {
   3.624789300635976*^9, 3.624789338496626*^9}, 3.647942604731247*^9, 
   3.647942641228479*^9}],

Cell["\<\
timePrint[WFx[x, p, t, 0] // Expand // TraditionalForm]
timePrint[WFx[x, p, t, 1] // Expand // TraditionalForm]
timePrint[WFx[x, p, t, s] - WFx[x, p, t, 0] // Expand // TraditionalForm]\
\>", "Text",
 CellChangeTimes->{{3.624182264794106*^9, 3.6241823053134117`*^9}, {
   3.624182794619049*^9, 3.624182800937439*^9}, {3.6241832838527193`*^9, 
   3.62418330201934*^9}, {3.624788510144264*^9, 3.624788524779582*^9}, 
   3.647942653237974*^9}],

Cell[TextData[StyleBox["Continuity Equation (Moyal bracket only!)", \
"Subsection"]], "Chapter",
 CellChangeTimes->{{3.624954279811018*^9, 3.624954286338881*^9}, {
  3.624954573355047*^9, 3.624954587867218*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"wfuncDt", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}], "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"WF", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "t"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"continuityEquationFullfilled", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"0", "*", 
        RowBox[{"wfuncDt", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], "+", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"WFx", "[", 
          RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ",", "x"}], 
        "]"}], "+", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"WFp", "[", 
          RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ",", "p"}], 
        "]"}], "-", "MoyalBracket"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "p", ",", "t"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", "continuityEquationFullfilled", "]"}]}], "Input",
 CellChangeTimes->{{3.62495440060717*^9, 3.624954467685678*^9}, {
  3.624954536592366*^9, 3.62495456697657*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Assignment of State", "Subtitle",
 CellChangeTimes->{{3.615311702645843*^9, 3.615311707246711*^9}, {
   3.615311745926982*^9, 3.61531180732405*^9}, {3.6153119459079247`*^9, 
   3.615311949238516*^9}, {3.615312183516096*^9, 3.6153122039492273`*^9}, 
   3.615725910850113*^9, {3.655709732053796*^9, 3.65570973598133*^9}}],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", 
  RowBox[{"i", ",", "ii", ",", "j"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Energy", "[", "i_", "]"}], ":=", 
    RowBox[{"E0", "[", "i", "]"}]}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Energy", "[", "i_", "]"}], ":=", 
   RowBox[{"EKerr", "[", "i", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Xi]", "[", 
    RowBox[{"x_", ",", "t_", ",", "\[Tau]_"}], "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"ii", ",", "stateParameter"}], "]"}], 
      RowBox[{"\[Psi]", "[", 
       RowBox[{"ii", ",", "x"}], "]"}], 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "I"}], " ", "t", " ", 
        RowBox[{
         RowBox[{"Energy", "[", "ii", "]"}], "/", "h"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Xi]conj", "[", 
     RowBox[{"x_", ",", "t_", ",", "\[Tau]_"}], "]"}], ":=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Conjugate", "[", 
        RowBox[{"c", "[", 
         RowBox[{"ii", ",", "stateParameter"}], "]"}], "]"}], 
       RowBox[{"\[Psi]", "[", 
        RowBox[{"ii", ",", "x"}], "]"}], 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"+", "I"}], " ", "t", " ", 
         RowBox[{
          RowBox[{"Energy", "[", "ii", "]"}], "/", "h"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SEQ$Fullfilled", "=", 
   RowBox[{"Simplify", " ", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"SEqKerr", "[", "n", "]"}], "[", 
       RowBox[{"\[Xi]", "[", 
        RowBox[{"x", ",", "t", ",", "\[Tau]"}], "]"}], "]"}], "-", 
      RowBox[{"I", "  ", "h", " ", 
       RowBox[{"D", "[", " ", 
        RowBox[{
         RowBox[{"\[Xi]", "[", 
          RowBox[{"x", ",", "t", ",", "\[Tau]"}], "]"}], ",", "t"}], 
        "]"}]}]}], ",", 
     RowBox[{"m", ">", "0"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", "SEQ$Fullfilled", "]"}]}], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, 
   3.615328385704236*^9, {3.615328744378584*^9, 3.6153287799687347`*^9}, {
   3.615328987316884*^9, 3.615328990741791*^9}, 3.615329097580762*^9, 
   3.615329253855715*^9, {3.615330658311314*^9, 3.6153307498683777`*^9}, 
   3.615330921555663*^9, 3.61533204568215*^9, 3.615332563209057*^9, {
   3.615634190510241*^9, 3.615634239773162*^9}, {3.615634478087792*^9, 
   3.615634481089449*^9}, {3.615634623602338*^9, 3.615634626481221*^9}, 
   3.615641438572461*^9, {3.6157395944797697`*^9, 3.615739665757576*^9}, {
   3.615739734213461*^9, 3.615739768659885*^9}, {3.615739881661104*^9, 
   3.615739933286222*^9}, {3.615740011872445*^9, 3.615740025625989*^9}, {
   3.615740073397553*^9, 3.615740091891831*^9}, {3.615740325925481*^9, 
   3.615740330470478*^9}, {3.615742891394403*^9, 3.615742894679743*^9}, {
   3.6157430310993*^9, 3.615743099122088*^9}, {3.615743150179474*^9, 
   3.615743151709302*^9}, {3.615743187251524*^9, 3.615743248189742*^9}, 
   3.615753975574485*^9, {3.6157540161118097`*^9, 3.615754050815352*^9}, {
   3.615754172481432*^9, 3.615754177655167*^9}, {3.615754208084609*^9, 
   3.6157542161206903`*^9}, {3.615754360004344*^9, 3.615754453254593*^9}, {
   3.6157545277695637`*^9, 3.615754530994121*^9}, {3.615754603679699*^9, 
   3.6157546264101057`*^9}, {3.615754658937257*^9, 3.615754666490737*^9}, 
   3.615754772231031*^9, 3.615756984538136*^9, {3.61575701896502*^9, 
   3.615757019682733*^9}, {3.615757052182633*^9, 3.615757072552759*^9}, {
   3.615757114785241*^9, 3.615757157415572*^9}, 3.6157575403076963`*^9, {
   3.61575802427798*^9, 3.6157580594924707`*^9}, {3.615758113186903*^9, 
   3.6157581138698463`*^9}, {3.6157582108072777`*^9, 
   3.6157582272845507`*^9}, {3.61575844149684*^9, 3.615758456106846*^9}, {
   3.61575852021458*^9, 3.615758528087078*^9}, {3.615758566212085*^9, 
   3.615758595340784*^9}, {3.6157586264375668`*^9, 3.615758750434924*^9}, {
   3.615758786466999*^9, 3.615758872009001*^9}, {3.6157589587577133`*^9, 
   3.6157589711151867`*^9}, {3.616510649457903*^9, 3.6165106690543203`*^9}, 
   3.6165126623992863`*^9, {3.616512830402712*^9, 3.616512847525229*^9}, 
   3.616513151884907*^9, {3.624955013589396*^9, 3.624955014059816*^9}, {
   3.624955483923208*^9, 3.624955484050034*^9}, {3.625313264593042*^9, 
   3.625313270599378*^9}, {3.647774620968156*^9, 3.6477746546056023`*^9}, {
   3.647776763745688*^9, 3.647776794945004*^9}, {3.647780994301491*^9, 
   3.647781020161085*^9}, {3.648135803297061*^9, 3.64813587557316*^9}, 
   3.64815521172173*^9, {3.648161225895842*^9, 3.6481612315676413`*^9}, 
   3.648198445210218*^9, {3.6483575377569513`*^9, 3.648357562584592*^9}, {
   3.648558416509809*^9, 3.648558416590852*^9}, {3.648558449387416*^9, 
   3.6485584527321167`*^9}, {3.648558502147355*^9, 3.648558502216867*^9}, {
   3.655639466358261*^9, 3.6556395229621058`*^9}, {3.655640366223472*^9, 
   3.655640375964715*^9}, 3.656005686185204*^9, 3.6560061666285267`*^9, 
   3.656006236914651*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPsi]", "[", 
    RowBox[{"x_", ",", "t_", ",", "\[Tau]_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"x", "^", "2"}]}], " ", 
      RowBox[{"\[Alpha]", "/", "2"}]}], "]"}], 
    RowBox[{"Simplify", "[", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"Expand", "[", 
        RowBox[{
         RowBox[{"\[Xi]", "[", 
          RowBox[{"x", ",", "t", ",", "\[Tau]"}], "]"}], 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"x", "^", "2"}], " ", 
           RowBox[{"\[Alpha]", "/", "2"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "Exp"}], "}"}]}], "]"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{"timePrint", "[", 
  RowBox[{"\[CapitalPsi]", "[", 
   RowBox[{"X", ",", "T", ",", "mMixAngle"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, 
   3.615328385704236*^9, {3.615328744378584*^9, 3.6153287799687347`*^9}, {
   3.615328987316884*^9, 3.615328990741791*^9}, 3.615329097580762*^9, 
   3.615329253855715*^9, {3.615330658311314*^9, 3.6153307498683777`*^9}, 
   3.615330921555663*^9, 3.61533204568215*^9, 3.615332563209057*^9, {
   3.615634190510241*^9, 3.615634239773162*^9}, {3.615634478087792*^9, 
   3.615634481089449*^9}, {3.615634623602338*^9, 3.615634626481221*^9}, 
   3.615641438572461*^9, {3.6157395944797697`*^9, 3.615739665757576*^9}, {
   3.615739734213461*^9, 3.615739768659885*^9}, {3.615739881661104*^9, 
   3.615739933286222*^9}, {3.615740011872445*^9, 3.615740025625989*^9}, {
   3.615740073397553*^9, 3.615740091891831*^9}, {3.615740325925481*^9, 
   3.615740330470478*^9}, {3.615742891394403*^9, 3.615742894679743*^9}, {
   3.6157430310993*^9, 3.6157430890337467`*^9}, {3.615757787600575*^9, 
   3.615757840711211*^9}, 3.6157580200698843`*^9, {3.6157610777939367`*^9, 
   3.615761081009884*^9}, {3.6157611392790956`*^9, 3.615761157137271*^9}, 
   3.616043059537681*^9, 3.6483581381488113`*^9, 3.6485582002313557`*^9, {
   3.648558416614324*^9, 3.64855841662016*^9}, {3.648558502242507*^9, 
   3.648558502248784*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]", "[", 
    RowBox[{"x_", ",", "y_", ",", "t_", ",", "\[Tau]_"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Xi]conj", "[", 
      RowBox[{
       RowBox[{"x", "+", "y"}], ",", 
       RowBox[{"+", "t"}], ",", "\[Tau]"}], "]"}], " ", 
     RowBox[{"\[CapitalPsi]", "[", 
      RowBox[{
       RowBox[{"x", "-", "y"}], ",", "t", ",", "\[Tau]"}], "]"}]}], "/.", 
    "FixParameters"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"timePrint", "[", 
   RowBox[{"\[Rho]", "[", 
    RowBox[{"x", ",", "y", ",", "t", ",", "\[Tau]"}], "]"}], "]"}], 
  RowBox[{"(*", " ", 
   RowBox[{"DW", "=", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Rho]", "[", 
         RowBox[{"x", ",", "y", ",", "t", ",", "\[Tau]"}], "]"}], 
        RowBox[{"Exp", "[", 
         RowBox[{"I", " ", "2", " ", "y", " ", "p"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", 
         RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}]}], "]"}], " ", 
     "Prohibitively", " ", 
     RowBox[{"SLOW", "!"}]}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WignerFunction", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"FourierTransform", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"\[Rho]", "[", 
          RowBox[{"x", ",", " ", 
           RowBox[{"y", "/", "2"}], ",", "t", ",", "\[Tau]"}], "]"}], "/", 
         "h"}], "/", "Pi"}], ",", "y", ",", "p"}], "]"}], "/.", 
     RowBox[{"h", "\[Rule]", "1"}]}], "/.", 
    RowBox[{"\[Tau]", "\[Rule]", "mMixAngle"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"timePrint", "[", "WignerFunction", 
   RowBox[{"(*", 
    RowBox[{"[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}], "*)"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Count", "[", 
  RowBox[{
   RowBox[{"Expand", "[", 
    RowBox[{"WignerFunction", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], ",", 
   RowBox[{"+", "_"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, {
   3.615328385704236*^9, 3.61532842127243*^9}, {3.615328452177451*^9, 
   3.615328700955434*^9}, {3.61532913868193*^9, 3.615329140662854*^9}, {
   3.615329209708338*^9, 3.615329231643388*^9}, {3.615329538017696*^9, 
   3.6153295577324953`*^9}, {3.615330828281961*^9, 3.615330837113493*^9}, {
   3.6156389980699053`*^9, 3.615639089290873*^9}, {3.615639143068521*^9, 
   3.615639253553862*^9}, {3.6156393013390093`*^9, 3.6156393105481*^9}, {
   3.615639351484426*^9, 3.6156393555923357`*^9}, {3.615639410246297*^9, 
   3.615639423347652*^9}, {3.6156395121911697`*^9, 3.61563951611325*^9}, 
   3.615640096430455*^9, {3.615640442620921*^9, 3.615640460798748*^9}, {
   3.6156405179817133`*^9, 3.615640518330245*^9}, {3.6157256355018253`*^9, 
   3.61572563566157*^9}, {3.615725679695396*^9, 3.615725689107225*^9}, {
   3.615725903901721*^9, 3.6157259246853333`*^9}, {3.6157328388913403`*^9, 
   3.6157328561011133`*^9}, {3.615732897391026*^9, 3.615732919763029*^9}, {
   3.6157330434262857`*^9, 3.615733051956244*^9}, {3.615739058818254*^9, 
   3.6157390844150867`*^9}, {3.6157401863675337`*^9, 
   3.6157402093576937`*^9}, {3.6157402648349543`*^9, 3.615740267420556*^9}, 
   3.6157403380019217`*^9, 3.61574046647064*^9, {3.6157572043922*^9, 
   3.6157572085762463`*^9}, 3.615759117066454*^9, 3.615759196823285*^9, {
   3.6157595390100737`*^9, 3.615759545973748*^9}, {3.615759579691811*^9, 
   3.615759627921238*^9}, {3.624955394225871*^9, 3.624955466609825*^9}, 
   3.646557129686454*^9, 3.646993253447712*^9, 3.646993310004129*^9, {
   3.647776823505705*^9, 3.6477768270301523`*^9}, 3.64855820024431*^9, {
   3.6485584166304073`*^9, 3.648558416801186*^9}, {3.6485585022595387`*^9, 
   3.6485585022693167`*^9}}],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Wigner Flow analytical with Continuity Equation (\
\[Lambda] ->\[CapitalLambda])", "Section"]], "Subsubtitle",
 CellChangeTimes->{{3.615725928887197*^9, 3.615725936711233*^9}, {
  3.624966082984323*^9, 3.6249661051841717`*^9}, {3.624966855615535*^9, 
  3.6249668724076*^9}}],

Cell[BoxData[{
 RowBox[{"ss", "=", "1"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"wfxAnalytical", "[", 
     RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"WFx", "[", 
       RowBox[{"x", ",", "p", ",", "t", ",", "ss"}], "]"}], "/.", 
      RowBox[{"WF", "\[Rule]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"WignerFunction", "[", 
          RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.",
      "FixParameters"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Count", "[", 
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{"wfxAnalytical", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], ",", 
     RowBox[{"+", "_"}]}], "]"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"wfpAnalytical", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"WFp", "[", 
      RowBox[{"x", ",", "p", ",", "t", ",", "ss"}], "]"}], "/.", 
     RowBox[{"WF", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"WignerFunction", "[", 
         RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.", 
    "FixParameters"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"wfAnalytical", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"wfxAnalytical", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "x"}], "]"}], "+", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"wfpAnalytical", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "p"}], "]"}]}]}], "\n", 
  
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"timePrint", "[", 
     RowBox[{"Simplify", "[", 
      RowBox[{"wfAnalytical", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], "]"}], ";"}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"wfuncDt", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}], "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"WignerFunction", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "t"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"timePrint", "[", 
     RowBox[{"Simplify", "[", 
      RowBox[{"wfuncDt", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], "]"}], ";", "\n", 
    RowBox[{"continuityEquation", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"wfuncDt", "[", 
            RowBox[{"x", ",", "p", ",", "t"}], "]"}], "+", 
           RowBox[{"wfAnalytical", "[", 
            RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "p", ",", "t"}], "}"}]}], "]"}], "/.", 
        RowBox[{"\[Lambda]", "\[Rule]", "\[CapitalLambda]"}]}], ",", 
       RowBox[{"m", ">", "0"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "*)"}], 
  RowBox[{"timePrint", "[", "continuityEquation", "]"}]}]}], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, {
   3.615328385704236*^9, 3.61532842127243*^9}, {3.615328452177451*^9, 
   3.615328700955434*^9}, {3.61532913868193*^9, 3.615329140662854*^9}, {
   3.615329209708338*^9, 3.615329231643388*^9}, {3.615329538017696*^9, 
   3.6153295577324953`*^9}, {3.615330828281961*^9, 3.615330837113493*^9}, {
   3.6156389980699053`*^9, 3.615639089290873*^9}, {3.615639143068521*^9, 
   3.615639253553862*^9}, {3.6156393013390093`*^9, 3.6156393105481*^9}, {
   3.615639351484426*^9, 3.6156393555923357`*^9}, {3.615639410246297*^9, 
   3.615639423347652*^9}, {3.6156395121911697`*^9, 3.61563951611325*^9}, 
   3.615640096430455*^9, {3.615640442620921*^9, 3.615640460798748*^9}, {
   3.6156405179817133`*^9, 3.615640518330245*^9}, {3.6157256355018253`*^9, 
   3.61572563566157*^9}, {3.615725679695396*^9, 3.615725689107225*^9}, {
   3.615725903901721*^9, 3.615726007983356*^9}, {3.615726223510936*^9, 
   3.615726227431016*^9}, {3.6157420001868467`*^9, 3.615742006151602*^9}, {
   3.615742040590849*^9, 3.615742122827833*^9}, {3.615742195261923*^9, 
   3.615742230972183*^9}, {3.6157423951717777`*^9, 3.615742460213076*^9}, {
   3.615757446793147*^9, 3.6157574620257597`*^9}, {3.6160431623304577`*^9, 
   3.616043189595357*^9}, {3.616043254953803*^9, 3.616043293541442*^9}, {
   3.616043328990443*^9, 3.616043342309023*^9}, {3.6165110851208897`*^9, 
   3.616511091061223*^9}, {3.616511154796013*^9, 3.6165111776629868`*^9}, {
   3.6249537488892117`*^9, 3.6249537623589153`*^9}, {3.624954672091284*^9, 
   3.62495469089832*^9}, 3.624954847418378*^9, {3.6249550855471573`*^9, 
   3.624955091287768*^9}, {3.624955198841002*^9, 3.624955200431562*^9}, {
   3.6249552316841373`*^9, 3.624955336120886*^9}, {3.625311379870614*^9, 
   3.625311400913364*^9}, {3.646552860600666*^9, 3.6465528738692007`*^9}, {
   3.6465533062612543`*^9, 3.646553316266013*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"continuityEquation", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"wfuncDt", "[", 
        RowBox[{"x", ",", "p", ",", "t"}], "]"}], "+", 
       RowBox[{"wfAnalytical", "[", 
        RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], "/.", 
      RowBox[{"\[Lambda]", "\[Rule]", "\[CapitalLambda]"}]}], ",", 
     RowBox[{"m", ">", "0"}]}], "]"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.6249549163991737`*^9, 3.6249549664723883`*^9}, {
  3.624955610626749*^9, 3.624955612449327*^9}, {3.646553395032299*^9, 
  3.646553398280514*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Wigner Functions numerical", "Subsubtitle",
 CellChangeTimes->{{3.6157257941396627`*^9, 3.615725802449313*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6482018763316507`*^9, 3.648201892820087*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"schneller", "=", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "-", 
          FractionBox["y", "2"]}], ")"}], "2"]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "+", 
          FractionBox["y", "2"]}], ")"}], "2"]}]}]], "*", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"TrueQ", "[", 
       RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], ",", 
      "1", ",", 
      FractionBox[
       RowBox[{"Exp", "[", 
        RowBox[{"-", 
         RowBox[{"stateParameter", "^", "2"}]}], "]"}], 
       RowBox[{"Sqrt", "[", "Pi", "]"}]]}], "]"}], 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{"ExpToTrig", "[", 
       RowBox[{"Expand", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Rho]", "[", 
           RowBox[{"x", ",", " ", 
            RowBox[{"y", "/", "2"}], ",", "t", ",", "\[Tau]"}], "]"}], "/", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"x", "-", 
                FractionBox["y", "2"]}], ")"}], "2"]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"x", "+", 
                FractionBox["y", "2"]}], ")"}], "2"]}]}]]}], 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"TrueQ", "[", 
            RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], 
           ",", "1", ",", 
           RowBox[{
            RowBox[{"Sqrt", "[", "Pi", "]"}], 
            RowBox[{"Exp", "[", 
             RowBox[{"stateParameter", "^", "2"}], "]"}]}]}], "]"}]}], "]"}], 
       "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"Cos", ",", "Sin", ",", "x", ",", "y", ",", 
        RowBox[{"Tanh", "[", "sQueeze", "]"}]}], "}"}], ",", "Simplify"}], 
     "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.646998863656547*^9, 3.6469988970106173`*^9}, {
   3.646998930205627*^9, 3.6469989309873*^9}, {3.6469989932264843`*^9, 
   3.646999003185061*^9}, 3.646999104456258*^9, {3.646999187017742*^9, 
   3.6469992156515512`*^9}, 3.6481984689124804`*^9, {3.6481990124878798`*^9, 
   3.6481990254258633`*^9}, {3.648199055806405*^9, 3.648199075951848*^9}, {
   3.648199124652779*^9, 3.6481991630356092`*^9}, {3.648199194657393*^9, 
   3.648199195112032*^9}, {3.648201525992984*^9, 3.6482016180359163`*^9}, {
   3.648201665663186*^9, 3.648201688647642*^9}, {3.648201723774685*^9, 
   3.648201759259985*^9}, {3.648201863088166*^9, 3.648201929222324*^9}, {
   3.648202010019573*^9, 3.6482020394994802`*^9}, {3.648202073422988*^9, 
   3.648202079263936*^9}, {3.6482030209246607`*^9, 3.648203037396947*^9}, 
   3.648321115919221*^9, {3.648358038759696*^9, 3.648358039805983*^9}, 
   3.648558416818645*^9, 3.648558502273623*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"schneller", "=", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", 
           FractionBox["y", "2"]}], ")"}], "2"]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "+", 
           FractionBox["y", "2"]}], ")"}], "2"]}]}]], 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"ExpandAll", "[", 
        RowBox[{
         RowBox[{"\[Rho]", "[", 
          RowBox[{"x", ",", " ", 
           RowBox[{"y", "/", "2"}], ",", "t", ",", "\[Tau]"}], "]"}], "/", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"x", "-", 
               FractionBox["y", "2"]}], ")"}], "2"]}], "-", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"x", "+", 
               FractionBox["y", "2"]}], ")"}], "2"]}]}]]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"x", "+", 
          RowBox[{"y", "/", "2"}]}], ",", 
         RowBox[{"x", "-", 
          RowBox[{"y", "/", "2"}]}]}], "}"}]}], "]"}]}]}], ";"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.6156396826593037`*^9, 3.61563969949319*^9}, {
   3.615639736750227*^9, 3.615639759554955*^9}, {3.615639801040518*^9, 
   3.615639819453103*^9}, 3.615639918063538*^9, 3.615639985693759*^9, 
   3.615640058820881*^9, 3.615725712794808*^9, {3.615725818044476*^9, 
   3.615725861303022*^9}, {3.646998745429996*^9, 3.646998779911813*^9}, {
   3.646998810819689*^9, 3.6469988468724213`*^9}, {3.646999059928638*^9, 
   3.6469990960710583`*^9}, 3.6469993038210793`*^9, 3.648558416982929*^9, 
   3.648558502276964*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"WignerFunction2", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"TrueQ", "[", 
        RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], ",", 
       "1", ",", 
       RowBox[{"Exp", "[", 
        RowBox[{"-", 
         RowBox[{"stateParameter", "^", "2"}]}], "]"}]}], "]"}], "/", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"x", "^", "2"}], "+", 
       RowBox[{"p", "^", "2"}]}], "]"}]}], "*", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Expand", "[", 
         RowBox[{
          RowBox[{"FourierTransform", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"schneller", "/", "h"}], "/", "Pi"}], ",", "y", ",", 
            "p"}], "]"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"x", "^", "2"}], "+", 
            RowBox[{"p", "^", "2"}]}], "]"}], "*", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"TrueQ", "[", 
             RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], 
            ",", "1", ",", 
            RowBox[{"Exp", "[", 
             RowBox[{"stateParameter", "^", "2"}], "]"}]}], "]"}]}], "]"}], "/.", 
        RowBox[{"h", "\[Rule]", "1"}]}], "/.", 
       RowBox[{"\[Tau]", "\[Rule]", "mMixAngle"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"_Sin", ",", "_Cos", ",", "p", ",", "Pi"}], "}"}]}], "]"}]}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "This", " ", "version", " ", "`WignerFunction2`", " ", "is", " ", "not", 
      " ", "faster", " ", "or", " ", "superior"}], "..."}], "."}], " ", 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.6156396826593037`*^9, 3.61563969949319*^9}, {
   3.615639736750227*^9, 3.615639759554955*^9}, {3.615639801040518*^9, 
   3.615639819453103*^9}, 3.615639918063538*^9, 3.615639985693759*^9, 
   3.615640058820881*^9, 3.615725712794808*^9, {3.615725818044476*^9, 
   3.615725861303022*^9}, {3.646998745429996*^9, 3.646998779911813*^9}, {
   3.646998810819689*^9, 3.6469988468724213`*^9}, {3.646999059928638*^9, 
   3.646999067744164*^9}, 3.6469991496276217`*^9, {3.646999222025188*^9, 
   3.646999245251965*^9}, {3.6469992771240807`*^9, 3.646999288567875*^9}, 
   3.6475176758241177`*^9, {3.64751772477182*^9, 3.6475177293399067`*^9}, 
   3.647517768952201*^9, {3.647517882542028*^9, 3.6475178837971363`*^9}, 
   3.64820250761485*^9, {3.648202541891608*^9, 3.648202545086802*^9}, {
   3.64820258713412*^9, 3.648202588817943*^9}, {3.648202656280497*^9, 
   3.648202704054236*^9}, {3.648202764170702*^9, 3.6482027707705107`*^9}, {
   3.648202817146748*^9, 3.648202825888348*^9}, {3.6482028740265493`*^9, 
   3.648202973266466*^9}, {3.648203330907611*^9, 3.6482034022900143`*^9}, {
   3.648203584317809*^9, 3.648203643549047*^9}, {3.64820377836712*^9, 
   3.648203789240973*^9}, {3.648203821493287*^9, 3.648203860747518*^9}, 
   3.6483211265674543`*^9, {3.6483580413634367`*^9, 3.648358042708568*^9}, 
   3.648558200259639*^9, 3.648558416998453*^9, 3.648558502281013*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"WignerFunctionN", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"WignerFunction2", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], "//", "N"}], "//", "Chop"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.6156396826593037`*^9, 3.61563969949319*^9}, {
   3.615639736750227*^9, 3.615639759554955*^9}, {3.615639801040518*^9, 
   3.615639819453103*^9}, 3.615639918063538*^9, 3.615639985693759*^9, 
   3.615640058820881*^9, 3.615725712794808*^9, {3.615725818044476*^9, 
   3.615725861303022*^9}, {3.646998745429996*^9, 3.646998779911813*^9}, {
   3.646998810819689*^9, 3.6469988468724213`*^9}, {3.646999059928638*^9, 
   3.646999067744164*^9}, 3.6469991496276217`*^9, {3.646999222025188*^9, 
   3.646999245251965*^9}, {3.6469992771240807`*^9, 3.646999288567875*^9}, 
   3.6475176758241177`*^9, {3.64751772477182*^9, 3.6475177293399067`*^9}, {
   3.647517768952201*^9, 3.6475178070296907`*^9}, {3.6475178607336407`*^9, 
   3.6475178752434196`*^9}, {3.647518392723646*^9, 3.647518422230047*^9}, 
   3.648202234883527*^9, {3.64820368070606*^9, 3.6482036895546017`*^9}, 
   3.648203907201837*^9, 3.6483211344555197`*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"intermediateWF", "=", 
   RowBox[{
    RowBox[{"WignerFunctionNN", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}], "//", "Chop"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.647517906158998*^9, 3.647517939357039*^9}, {
   3.6475179949655247`*^9, 3.6475180126816053`*^9}, {3.64751805715273*^9, 
   3.647518072936112*^9}, {3.647518113874671*^9, 3.647518119720194*^9}, {
   3.6475181555847*^9, 3.647518235568243*^9}, {3.647518266492424*^9, 
   3.647518267356043*^9}, {3.647518319911366*^9, 3.64751837224555*^9}, {
   3.6475184035329237`*^9, 3.647518410499648*^9}, 3.648202257313993*^9, {
   3.64820246290351*^9, 3.648202471564665*^9}, {3.648203701358893*^9, 
   3.648203721091221*^9}, 3.648203919589829*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"WignerFunctionN", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"intermediateWF", "//", "TrigReduce"}], "//", "Chop"}], ",", 
      RowBox[{"{", 
       RowBox[{"Cos", ",", "Sin"}], "}"}]}], "]"}], "/", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"x", "^", "2"}], "+", 
      RowBox[{"p", "^", "2"}]}], "]"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.647517906158998*^9, 3.647517939357039*^9}, {
   3.6475179949655247`*^9, 3.6475180126816053`*^9}, {3.64751805715273*^9, 
   3.647518072936112*^9}, {3.647518113874671*^9, 3.647518119720194*^9}, {
   3.6475181555847*^9, 3.647518235568243*^9}, {3.647518266492424*^9, 
   3.647518267356043*^9}, {3.647518319911366*^9, 3.64751837224555*^9}, {
   3.6475184035329237`*^9, 3.647518410499648*^9}, 3.648202257313993*^9, {
   3.64820246290351*^9, 3.648202471564665*^9}, 3.648203928851054*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"XX", "=", "2.05"}], ";", " ", 
   RowBox[{"ZZ", "=", 
    RowBox[{"1", "/", "Pi"}]}], ";"}], " ", "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"TT", "=", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", 
           RowBox[{"Pi", " ", "/", 
            RowBox[{"Abs", "[", 
             RowBox[{
              RowBox[{"E0", "[", "1", "]"}], "-", 
              RowBox[{"E0", "[", "0", "]"}]}], "]"}]}]}], ")"}], "/", "8"}], 
        " ", "/.", "FixParameters"}], ",", "4"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"DTT", "=", 
     RowBox[{"N", "[", 
      RowBox[{"TT", "/", "numberOfFrames"}], "]"}]}], ";"}], "*)"}]}], "\n", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"\[Rho]", "[", 
    RowBox[{"x", ",", "0", ",", "0", ",", "mMixAngle"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
   RowBox[{"PlotPoints", "\[Rule]", "35"}], ",", 
   RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6153297092380342`*^9, 3.615329785168223*^9}, {
   3.6153298718801193`*^9, 3.615329874799344*^9}, {3.6153299515696983`*^9, 
   3.6153299721745977`*^9}, 3.615330108624568*^9, {3.615330402694769*^9, 
   3.615330511979083*^9}, {3.615330546916795*^9, 3.615330581365438*^9}, 
   3.615330757263938*^9, {3.6153310630027323`*^9, 3.615331063452479*^9}, {
   3.615331097970161*^9, 3.615331127003668*^9}, {3.615331164592587*^9, 
   3.615331214935355*^9}, {3.6153312498820887`*^9, 3.615331253403664*^9}, {
   3.615331384888257*^9, 3.615331388177849*^9}, 3.615331420023917*^9, {
   3.615331462795383*^9, 3.615331547535287*^9}, {3.615331589514385*^9, 
   3.615331591530878*^9}, 3.6153316705998783`*^9, {3.615331829539322*^9, 
   3.615331900829331*^9}, {3.6153321121144447`*^9, 3.615332155925251*^9}, {
   3.615332251773364*^9, 3.6153322946228037`*^9}, {3.615333272813233*^9, 
   3.6153332846333923`*^9}, {3.615333356658101*^9, 3.6153333919780197`*^9}, {
   3.615333552928935*^9, 3.615333598126939*^9}, {3.615372196785733*^9, 
   3.6153722132385063`*^9}, 3.61537225784061*^9, {3.615372853158967*^9, 
   3.615372855618018*^9}, 3.6153733745245743`*^9, {3.615373913756947*^9, 
   3.61537394734962*^9}, {3.615374317822193*^9, 3.615374319479198*^9}, {
   3.615374386474951*^9, 3.6153744150353727`*^9}, {3.615377778501686*^9, 
   3.615377782633802*^9}, {3.615480477870656*^9, 3.61548051491334*^9}, {
   3.615480876202793*^9, 3.615480883831133*^9}, 3.615568238076152*^9, {
   3.615568799836649*^9, 3.615568801130519*^9}, {3.615577558611709*^9, 
   3.615577559188532*^9}, 3.6155775932888308`*^9, {3.6155778732858953`*^9, 
   3.615577884700395*^9}, 3.615581879955368*^9, {3.615581914860889*^9, 
   3.615581915549979*^9}, {3.6156407018297853`*^9, 3.615640707757072*^9}, {
   3.6156411397255363`*^9, 3.615641155705331*^9}, {3.6157405984467154`*^9, 
   3.615740600551593*^9}, {3.6157419017671843`*^9, 3.615741960446138*^9}, {
   3.6157613353498573`*^9, 3.6157613478094053`*^9}, {3.616044089341208*^9, 
   3.616044144903419*^9}, {3.616044182440158*^9, 3.616044230438621*^9}, {
   3.616044368031839*^9, 3.6160443718347797`*^9}, {3.6469983335283203`*^9, 
   3.646998346034295*^9}, {3.647362266070788*^9, 3.647362270019891*^9}, 
   3.647941230568522*^9, 3.6485582002687817`*^9, 3.655641827476495*^9}],

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Time spent= \>\"", ",", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ",", "4"}], "]"}], 
   ",", "\"\< Seconds  = \>\"", ",", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ")"}], "/", "60"}], 
     ",", "4"}], "]"}], ",", "\"\< Minutes\>\""}], "]"}]], "Input",
 CellChangeTimes->{{3.615332338682863*^9, 3.6153323671264963`*^9}, {
   3.6153708404981537`*^9, 3.6153708442947683`*^9}, {3.615370993774354*^9, 
   3.6153709970605383`*^9}, {3.615371503594904*^9, 3.615371513169588*^9}, {
   3.615371566099598*^9, 3.6153715845516644`*^9}, {3.6153716985333223`*^9, 
   3.615371700155863*^9}, {3.615371792539176*^9, 3.615371794326886*^9}, {
   3.61537795545512*^9, 3.61537798494068*^9}, {3.6153780494292316`*^9, 
   3.615378092443664*^9}, 3.615378164538499*^9, {3.61537826459508*^9, 
   3.61537826653004*^9}, {3.615379816338554*^9, 3.615379823278825*^9}, {
   3.6153804154286327`*^9, 3.615380431346485*^9}, {3.615380908263824*^9, 
   3.615381002835142*^9}, {3.615577431830936*^9, 3.615577507511448*^9}, {
   3.615577657622074*^9, 3.615577690526105*^9}, 3.615577793267749*^9, {
   3.615577838637783*^9, 3.61557783958727*^9}, {3.615577900895199*^9, 
   3.615577905978784*^9}, {3.615582278512148*^9, 3.6155822838313217`*^9}, 
   3.615582393374818*^9, 3.615582565462751*^9, 3.615634786415193*^9, {
   3.6156398594325733`*^9, 3.61563990714559*^9}, 3.6156400083521547`*^9, {
   3.615640897890258*^9, 3.615640905313417*^9}, 3.615717823245494*^9, 
   3.615718472574972*^9, {3.61571850902551*^9, 3.615718513623602*^9}, {
   3.615718630466916*^9, 3.615718637460788*^9}, {3.6157188495094976`*^9, 
   3.6157188790367727`*^9}, {3.61571890921705*^9, 3.6157190656980677`*^9}, {
   3.615726320880335*^9, 3.615726344654138*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"colors2", "=", 
   RowBox[{"{", 
    RowBox[{
    "Red", ",", "Cyan", ",", "Cyan", ",", "Cyan", ",", "Cyan", ",", "Cyan", 
     ",", "Cyan", ",", "Cyan", ",", "Blue"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gradient2", "[", 
    RowBox[{
     RowBox[{"z_", "?", "NumericQ"}], ",", 
     RowBox[{"rest___", "?", "NumericQ"}]}], "]"}], ":=", 
   RowBox[{"Blend", "[", 
    RowBox[{"colors2", ",", "z"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6478176787642593`*^9, 3.647817704326685*^9}, {
   3.647817776773241*^9, 3.6478178261481533`*^9}, {3.6478178879233637`*^9, 
   3.647817925684845*^9}, {3.647817965999756*^9, 3.6478179723527527`*^9}, {
   3.647818023100072*^9, 3.647818041575585*^9}, 3.647818147719846*^9, {
   3.64781951577836*^9, 3.64781956942972*^9}, 3.647856409622579*^9}],

Cell[BoxData[{
 RowBox[{"R", "=", "RR"}], "\[IndentingNewLine]", 
 RowBox[{"nN", "=", "5"}], "\n", 
 RowBox[{"clockwiseClassicalFlow", "=", 
  RowBox[{"-", "1"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"compensateForClassicalMovement", "=", "1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"slower", "=", 
  RowBox[{"3", "/", "3"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"WignerFunctionRing", "[", 
     RowBox[{"x_", ",", "p_", ",", "tt_"}], "]"}], ":=", 
    RowBox[{"Re", "[", 
     RowBox[{"WignerFunctionN", "[", 
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", "*", "p"}]}], ")"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "+", 
                RowBox[{"p", "^", "2"}]}], ")"}], "*", 
              RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
        "]"}], ",", 
       RowBox[{"Im", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", "*", "p"}]}], ")"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "+", 
                RowBox[{"p", "^", "2"}]}], ")"}], "*", 
              RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
        "]"}], ",", "2.67"}], "]"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Wf", "[", 
     RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
    RowBox[{"WignerFunctionN", "[", 
     RowBox[{
      RowBox[{"R", "*", 
       RowBox[{"Cos", "[", 
        RowBox[{"x", "+", 
         RowBox[{"compensateForClassicalMovement", "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "*", 
             RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
      ",", 
      RowBox[{"clockwiseClassicalFlow", "*", "R", "*", 
       RowBox[{"Sin", "[", 
        RowBox[{"x", "+", 
         RowBox[{"compensateForClassicalMovement", "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "*", 
             RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
      ",", "t"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Wf", "[", 
     RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
    RowBox[{"WignerFunctionRing", "[", 
     RowBox[{
      RowBox[{"R", "*", 
       RowBox[{"Cos", "[", 
        RowBox[{"x", "+", 
         RowBox[{"compensateForClassicalMovement", "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "*", 
             RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
      ",", 
      RowBox[{"clockwiseClassicalFlow", "*", "R", "*", 
       RowBox[{"Sin", "[", 
        RowBox[{"x", "+", 
         RowBox[{"compensateForClassicalMovement", "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "*", 
             RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
      ",", "t"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tableOfPlots2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"Wf", "[", 
        RowBox[{"x", ",", 
         RowBox[{"nT", "*", 
          RowBox[{
           RowBox[{"TT", "/", "slower"}], "/", "nN"}]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Thickness", "[", 
           RowBox[{"0.015", "*", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ")"}]}], "]"}], ",", 
          RowBox[{"Opacity", "[", 
           RowBox[{"1", "-", 
            RowBox[{"0", "*", "nT", "*", "0.3"}]}], "]"}], ",", 
          RowBox[{"Directive", "[", 
           RowBox[{"RGBColor", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"1", "/", "4"}], "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{
              RowBox[{"1", "/", "3"}], "-", 
              RowBox[{"nT", "/", "nN"}]}]}], "]"}], "]"}]}], "}"}]}]}], "]"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"10", ",", "Black"}], "]"}]}], ",", 
    RowBox[{
    "PlotLabel", "\[Rule]", "\"\<Classical Case fully compensated\>\""}]}], 
   RowBox[{"(*", 
    RowBox[{",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\[Theta]", ",", "W"}], "}"}]}]}], "*)"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.6478176787642593`*^9, 3.647817704326685*^9}, {
   3.647817776773241*^9, 3.6478178261481533`*^9}, {3.6478178879233637`*^9, 
   3.647817925684845*^9}, {3.647817965999756*^9, 3.6478179723527527`*^9}, {
   3.647818023100072*^9, 3.647818041575585*^9}, 3.647818147719846*^9, {
   3.64781951577836*^9, 3.64781956942972*^9}, 3.647856409622579*^9, {
   3.647946347467008*^9, 3.647946352970357*^9}, {3.647946384348001*^9, 
   3.64794641011197*^9}, 3.647948292280335*^9, {3.647948374064362*^9, 
   3.647948380541463*^9}, {3.647948507321512*^9, 3.647948541740152*^9}, {
   3.6479485727374687`*^9, 3.64794860646966*^9}, {3.6479495526641073`*^9, 
   3.647949557807835*^9}, 3.648137841394105*^9, {3.648155745555275*^9, 
   3.648155805115921*^9}, {3.648155853444354*^9, 3.6481558945294733`*^9}, {
   3.64835826029879*^9, 3.648358270187827*^9}, 3.64855541675072*^9, 
   3.648595596061872*^9, {3.653826134732232*^9, 3.653826157780237*^9}, {
   3.653979796976554*^9, 3.653979807991653*^9}, {3.653979852080027*^9, 
   3.653979880574848*^9}, {3.653979911797864*^9, 3.6539799291219673`*^9}, {
   3.6541053631340103`*^9, 3.6541053871801767`*^9}, {3.6541059068241377`*^9, 
   3.654105954919024*^9}, {3.654105991710649*^9, 3.654106009226643*^9}, {
   3.654106546087408*^9, 3.654106571175474*^9}, 3.654106615260579*^9, 
   3.654107498030134*^9, 3.6541076870526733`*^9, 3.654107744767465*^9, {
   3.654341376664727*^9, 3.654341381231179*^9}, {3.6543419563973103`*^9, 
   3.654341988355933*^9}, {3.654342135270645*^9, 3.654342140298518*^9}, 
   3.654425897334467*^9, 3.742297080778288*^9, 3.742308175597966*^9, 
   3.742312213942546*^9, 3.742314452010305*^9, 3.742314483538685*^9, {
   3.742314783380512*^9, 3.742314849814353*^9}, {3.742314961137981*^9, 
   3.742314961600442*^9}, {3.742319516412476*^9, 3.7423195274390907`*^9}, 
   3.742391359652932*^9, {3.742392002285231*^9, 3.742392003121717*^9}}],

Cell[BoxData[
 RowBox[{"timePrint", "[", "TT", "]"}]], "Input",
 CellChangeTimes->{{3.742831570371489*^9, 3.742831574892539*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"WignerFunctionRing", "[", 
     RowBox[{"x_", ",", "p_", ",", "tt_"}], "]"}], "=", 
    RowBox[{"Re", "[", 
     RowBox[{"WignerFunctionN", "[", 
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", "*", "p"}]}], ")"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "+", 
                RowBox[{"p", "^", "2"}]}], ")"}], "*", 
              RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
        "]"}], ",", 
       RowBox[{"Im", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", "*", "p"}]}], ")"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "+", 
                RowBox[{"p", "^", "2"}]}], ")"}], "*", 
              RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
        "]"}], ",", "0"}], "]"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Wf", "[", 
     RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
    RowBox[{"WignerFunctionRing", "[", 
     RowBox[{
      RowBox[{"R", "*", 
       RowBox[{"Cos", "[", 
        RowBox[{"x", "+", 
         RowBox[{"compensateForClassicalMovement", "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "*", 
             RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
      ",", 
      RowBox[{"clockwiseClassicalFlow", "*", "R", "*", 
       RowBox[{"Sin", "[", 
        RowBox[{"x", "+", 
         RowBox[{"compensateForClassicalMovement", "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "*", 
             RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
      ",", "t"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Wf", "[", 
     RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
    RowBox[{"WignerFunctionN", "[", 
     RowBox[{
      RowBox[{"R", "*", 
       RowBox[{"Cos", "[", 
        RowBox[{"x", "+", 
         RowBox[{"compensateForClassicalMovement", "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "*", 
             RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
      ",", 
      RowBox[{"clockwiseClassicalFlow", "*", "R", "*", 
       RowBox[{"Sin", "[", 
        RowBox[{"x", "+", 
         RowBox[{"compensateForClassicalMovement", "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "*", 
             RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
      ",", "t"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tableOfPlots2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"Wf", "[", 
        RowBox[{"x", ",", 
         RowBox[{"nT", "*", 
          RowBox[{
           RowBox[{"TT", "/", "slower"}], "/", "nN"}]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Thickness", "[", 
           RowBox[{"0.015", "*", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ")"}]}], "]"}], ",", 
          RowBox[{"Opacity", "[", 
           RowBox[{"1", "-", 
            RowBox[{"0", "*", "nT", "*", "0.3"}]}], "]"}], ",", 
          RowBox[{"Directive", "[", 
           RowBox[{"RGBColor", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"1", "/", "4"}], "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{
              RowBox[{"1", "/", "3"}], "-", 
              RowBox[{"nT", "/", "nN"}]}]}], "]"}], "]"}]}], "}"}]}]}], "]"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"10", ",", "Black"}], "]"}]}], ",", 
    RowBox[{"PlotLabel", "\[Rule]", "\"\<Quantum Case \>\""}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "\[Theta]"}], ",", "W"}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", 
  RowBox[{"LAMBDA", "^", "2"}], "]"}]}], "Input",
 CellChangeTimes->{{3.6478176787642593`*^9, 3.647817704326685*^9}, {
   3.647817776773241*^9, 3.6478178261481533`*^9}, {3.6478178879233637`*^9, 
   3.647817925684845*^9}, {3.647817965999756*^9, 3.6478179723527527`*^9}, {
   3.647818023100072*^9, 3.647818041575585*^9}, 3.647818147719846*^9, {
   3.64781951577836*^9, 3.64781956942972*^9}, 3.647856409622579*^9, {
   3.647946347467008*^9, 3.647946352970357*^9}, {3.647946384348001*^9, 
   3.64794641011197*^9}, 3.647948292280335*^9, {3.647948374064362*^9, 
   3.647948380541463*^9}, {3.647948507321512*^9, 3.647948541740152*^9}, {
   3.6479485727374687`*^9, 3.64794860646966*^9}, {3.647948677602337*^9, 
   3.647948684625163*^9}, 3.647953200843544*^9, {3.7423238119517927`*^9, 
   3.74232381577853*^9}}],

Cell[BoxData[{
 RowBox[{"nN", "=", "5"}], "\[IndentingNewLine]", 
 RowBox[{"nn", "=", "7"}], "\[IndentingNewLine]", 
 RowBox[{"slower", "=", "1"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tableOfPlots2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Wf", "[", 
         RowBox[{"x", ",", 
          RowBox[{"nT", "*", 
           RowBox[{
            RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Thickness", "[", 
         RowBox[{"0.015", "*", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"nT", "/", "nn"}]}], ")"}]}], "]"}]}], ",", 
       RowBox[{"Axes", "\[Rule]", "True"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.6479584884642067`*^9, 3.647958542313592*^9}, {
   3.647958596051414*^9, 3.6479586031083403`*^9}, {3.6479586431142178`*^9, 
   3.647958693567768*^9}, {3.647958781123733*^9, 3.647958802846842*^9}, 
   3.647958866353325*^9, {3.6479592142106867`*^9, 3.6479592458556137`*^9}, {
   3.648155941969243*^9, 3.648155975059309*^9}, {3.648156107446306*^9, 
   3.648156114623598*^9}, {3.6481563367854147`*^9, 3.648156372012664*^9}, {
   3.648156611677099*^9, 3.648156642036955*^9}, 3.648159870152774*^9, {
   3.6544261984134197`*^9, 3.654426206513978*^9}, 3.6544266546291723`*^9, 
   3.6544274557917547`*^9, 3.7422971248468857`*^9, {3.742392132263714*^9, 
   3.742392134727736*^9}, {3.74239218528622*^9, 3.742392214954377*^9}, 
   3.742392289196806*^9, {3.742392321298765*^9, 3.742392321853367*^9}}],

Cell[BoxData[
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}]}], 
   RowBox[{"(*", 
    RowBox[{",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\[Theta]", ",", "W"}], "}"}]}]}], "*)"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tableOfPlots2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Wf", "[", 
         RowBox[{"x", ",", 
          RowBox[{"nT", "*", 
           RowBox[{
            RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Thickness", "[", 
           RowBox[{"0.015", "*", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ")"}]}], "]"}], ",", 
          RowBox[{"Opacity", "[", 
           RowBox[{"1", "-", 
            RowBox[{"0", "*", "nT", "*", "0.3"}]}], "]"}], ",", 
          RowBox[{"Directive", "[", 
           RowBox[{"RGBColor", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"1", "/", "4"}], "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{
              RowBox[{"1", "/", "3"}], "-", 
              RowBox[{"nT", "/", "nN"}]}]}], "]"}], "]"}]}], "}"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.06"}], ",", "0.25"}], "}"}]}], ",", 
       RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
       RowBox[{"AspectRatio", "\[Rule]", 
        RowBox[{"1", "/", "3"}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6479584884642067`*^9, 3.647958542313592*^9}, {
   3.647958596051414*^9, 3.6479586031083403`*^9}, {3.6479586431142178`*^9, 
   3.647958693567768*^9}, {3.647958781123733*^9, 3.647958802846842*^9}, 
   3.647958866353325*^9, {3.6479592142106867`*^9, 3.6479592458556137`*^9}, {
   3.648155941969243*^9, 3.648155975059309*^9}, {3.648156107446306*^9, 
   3.648156114623598*^9}, {3.6481563367854147`*^9, 3.648156372012664*^9}, {
   3.648156611677099*^9, 3.648156642036955*^9}, 3.648159870152774*^9, {
   3.6544261984134197`*^9, 3.654426206513978*^9}, {3.654426264178012*^9, 
   3.654426280314992*^9}, {3.654426376374936*^9, 3.6544264366372423`*^9}, {
   3.654426527598617*^9, 3.654426617823125*^9}, {3.654426813201311*^9, 
   3.6544268495387506`*^9}, 3.6544268992783527`*^9, 3.654426932310829*^9, 
   3.654427450575445*^9, {3.742139570535427*^9, 3.742139573655169*^9}, 
   3.742141021453973*^9, 3.7422116555699253`*^9}],

Cell[BoxData[
 RowBox[{"tableOfPlots2", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"Wf", "[", 
       RowBox[{"x", ",", 
        RowBox[{"nT", "*", 
         RowBox[{
          RowBox[{"TT", "/", "slower"}], "/", "nN"}]}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", 
        RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Thickness", "[", 
          RowBox[{"0.015", "*", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{
              RowBox[{"7", "/", "8"}], "*", 
              RowBox[{"nT", "/", "nN"}]}]}], ")"}]}], "]"}], ",", 
         RowBox[{"Opacity", "[", 
          RowBox[{"1", "-", 
           RowBox[{"0", "*", "nT", "*", "0.3"}]}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"RGBColor", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"1", "/", "4"}], "-", 
             RowBox[{"nT", "/", "nN"}]}], ",", 
            RowBox[{"1", "-", 
             RowBox[{"nT", "/", "nN"}]}], ",", 
            RowBox[{
             RowBox[{"1", "/", "3"}], "-", 
             RowBox[{"nT", "/", "nN"}]}]}], "]"}], "]"}]}], "}"}]}]}], "]"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.654426017873945*^9, 3.654427112058428*^9, {3.742139494678892*^9, 
   3.742139501842379*^9}, {3.742139576923485*^9, 3.742139579834168*^9}, 
   3.742141013245913*^9, 3.7422116624720984`*^9, 3.742297129800466*^9, {
   3.74231516148291*^9, 3.74231518247875*^9}, {3.749485322054083*^9, 
   3.749485379329227*^9}, {3.7494854697510357`*^9, 3.749485470071268*^9}}],

Cell[BoxData[
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}], ",", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"LabelStyle", "\[Rule]", 
       RowBox[{"Directive", "[", 
        RowBox[{"100", ",", "Black"}], "]"}]}], ","}], "*)"}], 
    RowBox[{"Ticks", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "Pi", ",", 
         RowBox[{"2", "Pi"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.05", ",", "0.1"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<\>\"", ",", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<\>\"", ",", "Italic"}], "]"}]}], "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"10", ",", "Black", ",", "Bold"}], "]"}]}], ",", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"Epilog", "\[Rule]", 
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"0", ",", "10", ",", "Bold", ",", 
           RowBox[{"Background", "\[Rule]", "White"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.2"}], ",", 
           RowBox[{"-", "0.0001"}]}], "}"}]}], "]"}]}], ","}], "*)"}], 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"W", ",", "15", ",", "Bold", ",", 
           RowBox[{"Background", "\[Rule]", "White"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.2", ",", "0.115"}], "}"}]}], "]"}], ",", 
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"-", "\[Theta]"}], ",", "15", ",", "Bold", ",", 
           RowBox[{"Background", "\[Rule]", "White"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1.9510", " ", "Pi"}], ",", "0.035"}], "}"}]}], "]"}]}], 
      "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.654427486031385*^9, 3.6544274881901217`*^9}, 
   3.742139178868293*^9, {3.7421392596650963`*^9, 3.742139323815464*^9}, {
   3.742139391018107*^9, 3.742139416918151*^9}, {3.742139451096477*^9, 
   3.742139469390884*^9}, {3.742139718760641*^9, 3.7421397617150297`*^9}, {
   3.742140042827243*^9, 3.742140055962159*^9}, {3.742140164998035*^9, 
   3.7421401652012987`*^9}, {3.7421405615613832`*^9, 3.742140561947934*^9}, {
   3.7421407879203587`*^9, 3.7421407939248333`*^9}, {3.742140872852557*^9, 
   3.742141001352518*^9}, {3.742141066498968*^9, 3.742141067430344*^9}, {
   3.74214111336316*^9, 3.742141149719515*^9}, {3.742141294002537*^9, 
   3.742141585564451*^9}, {3.742141618669343*^9, 3.742141727268181*^9}, {
   3.742141758939032*^9, 3.742141882363162*^9}, {3.742141929684286*^9, 
   3.742142131229204*^9}}],

Cell[BoxData[
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}], ",", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"LabelStyle", "\[Rule]", 
       RowBox[{"Directive", "[", 
        RowBox[{"100", ",", "Black"}], "]"}]}], ","}], "*)"}], 
    RowBox[{"FrameTicks", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0.1", ",", "0.2"}], "}"}], ",", "None"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "Pi", ",", 
           RowBox[{"2", "Pi"}]}], "}"}], ",", "None"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<-\[Theta]    \>\"", ","}], "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{
       RowBox[{"Round", "[", 
        RowBox[{"110", "*", 
         RowBox[{"7", "/", "5"}]}], "]"}], ",", "Black"}], "]"}]}], ",", 
    RowBox[{"Frame", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True", ",", "False", ",", "False"}], "}"}]}], ",", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<\>\"", ",", 
           RowBox[{"Round", "[", 
            RowBox[{"110", "*", 
             RowBox[{"7", "/", "5"}]}], "]"}], ",", 
           RowBox[{"(*", 
            RowBox[{"Bold", ","}], "*)"}], 
           RowBox[{"Background", "\[Rule]", "White"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.2", ",", "0.115"}], "}"}]}], "]"}], ",", 
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<\>\"", ",", 
           RowBox[{"Round", "[", 
            RowBox[{"110", "*", 
             RowBox[{"7", "/", "5"}]}], "]"}], ",", 
           RowBox[{"(*", 
            RowBox[{"Bold", ","}], "*)"}], 
           RowBox[{"Background", "\[Rule]", "White"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", " ", "Pi"}], ",", "0.035"}], "}"}]}], "]"}]}], 
      "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6485590465219183`*^9, 3.648559053111343*^9}, {
   3.648559092752021*^9, 3.648559137045835*^9}, {3.648559177476801*^9, 
   3.648559239190995*^9}, {3.648559419643278*^9, 3.6485594487395287`*^9}, {
   3.648559546257621*^9, 3.648559637553299*^9}, {3.6485598615167418`*^9, 
   3.648559866302928*^9}, {3.648559920029509*^9, 3.648559933644603*^9}, {
   3.648559966188198*^9, 3.6485600527773447`*^9}, 3.648560083323977*^9, {
   3.6485601693110437`*^9, 3.648560186584194*^9}, {3.648560218421454*^9, 
   3.648560266533884*^9}, {3.6485603124214582`*^9, 3.648560314380642*^9}, {
   3.6486362258301573`*^9, 3.6486363126805353`*^9}, {3.653976857226797*^9, 
   3.653976925766159*^9}, {3.653976985327063*^9, 3.653977054857614*^9}, {
   3.653977208017205*^9, 3.6539772268180323`*^9}, {3.653977314199946*^9, 
   3.653977316081292*^9}, 3.653977353327655*^9, {3.653977614497242*^9, 
   3.6539778553753366`*^9}, {3.653977907325851*^9, 3.653977957610896*^9}, {
   3.653978094679985*^9, 3.653978120972522*^9}, {3.653978176945641*^9, 
   3.653978191822813*^9}, {3.653979626745661*^9, 3.653979627450313*^9}, {
   3.653980124319441*^9, 3.6539801266730413`*^9}, 3.653980258482604*^9, {
   3.6541067244661016`*^9, 3.654106759865501*^9}, 3.654106877345358*^9, {
   3.654106985537045*^9, 3.654107015710679*^9}, 3.6541070457752542`*^9, {
   3.654107108242694*^9, 3.654107244987192*^9}, 3.654107357889427*^9, {
   3.654107706644525*^9, 3.654107708359571*^9}, 3.654341087318555*^9, {
   3.654341209571054*^9, 3.6543412584386587`*^9}, {3.654341318631177*^9, 
   3.654341320942432*^9}, {3.6543414618046293`*^9, 3.65434146577387*^9}, {
   3.6543415058199663`*^9, 3.654341531799667*^9}, {3.6543415628065643`*^9, 
   3.654341576995955*^9}, 3.654341613082398*^9, {3.654341644405992*^9, 
   3.654341646264318*^9}, {3.65434172897412*^9, 3.654341741602716*^9}, {
   3.654341808505887*^9, 3.654341813599106*^9}, 3.6543418553294477`*^9, 
   3.6544273045704947`*^9, {3.657452149244158*^9, 3.657452150826066*^9}, {
   3.657452277711927*^9, 3.657452278867517*^9}, 3.742138738098597*^9, {
   3.742138995400206*^9, 3.742138998331518*^9}, {3.74213903071587*^9, 
   3.742139063903084*^9}, {3.742140270672511*^9, 3.7421402716024017`*^9}, {
   3.742140362636531*^9, 3.742140405859866*^9}, {3.7421405002486687`*^9, 
   3.742140500512911*^9}, {3.7421424778588257`*^9, 3.7421425054161377`*^9}, {
   3.742142599796652*^9, 3.7421426124441643`*^9}, {3.7421426756611013`*^9, 
   3.742142675945744*^9}, {3.742142768112966*^9, 3.742142768627222*^9}, {
   3.742142825387662*^9, 3.742142852985085*^9}, {3.742142913942569*^9, 
   3.7421429570837317`*^9}, 3.742142987434577*^9, 3.742144334569034*^9, {
   3.742144368383478*^9, 3.742144369620262*^9}, {3.742144457882986*^9, 
   3.7421444860234337`*^9}, 3.742144521787504*^9, 3.74214462127956*^9, {
   3.742144662385795*^9, 3.7421446875489407`*^9}, {3.7421447179798203`*^9, 
   3.7421447949831247`*^9}, {3.742144833253914*^9, 3.742144851605036*^9}, {
   3.742144882081992*^9, 3.74214493464627*^9}, 3.742145056654104*^9, {
   3.74214511207267*^9, 3.7421452516805964`*^9}, {3.742210874611397*^9, 
   3.742211081338835*^9}, {3.742211168561016*^9, 3.742211174583013*^9}, {
   3.742211228162916*^9, 3.742211250461994*^9}, {3.742211286493896*^9, 
   3.742211406577242*^9}, {3.742211536181838*^9, 3.742211598471199*^9}, {
   3.7423163627984056`*^9, 3.742316365348496*^9}}],

Cell[BoxData[
 RowBox[{"XX", "=", "3.1"}]], "Input",
 CellChangeTimes->{{3.6481570495518427`*^9, 3.6481570613929043`*^9}, 
   3.648160095242963*^9, {3.654003071946785*^9, 3.654003078010356*^9}, {
   3.654003230820519*^9, 3.654003253412388*^9}, 3.655641921975995*^9, 
   3.742228790661786*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"initWfuncPlot", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{"x", ",", "p", ",", 
        RowBox[{"0", "*", 
         RowBox[{"TT", "/", "3"}]}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"MeshFunctions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "11", "}"}]}], ",", 
     RowBox[{"MeshStyle", "\[Rule]", 
      RowBox[{"Directive", "[", " ", 
       RowBox[{"White", ",", 
        RowBox[{"Thickness", "[", "0.003", "]"}]}], "]"}]}], ",", 
     RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "TricoloreColorFunc"}], 
     RowBox[{"(*", "TricoloreColorFunc", "*)"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "32"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"pts", "=", 
   RowBox[{"Cases", "[", 
    RowBox[{"initWfuncPlot", ",", 
     RowBox[{"x_GraphicsComplex", "\[RuleDelayed]", 
      RowBox[{"First", "@", "x"}]}], ",", "Infinity"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"ListPointPlot3D", "[", "pts", "]"}], ";"}], "\n", 
 RowBox[{"maxWF", "=", 
  RowBox[{
   RowBox[{"Max", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"pts", ",", "1"}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], " ", ".999"}]}], "\n", 
 RowBox[{"minWF", "=", 
  RowBox[{"Min", "[", 
   RowBox[{
    RowBox[{"Flatten", "[", 
     RowBox[{"pts", ",", "1"}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.647874059847856*^9, 3.647874112368532*^9}, {
   3.6478741434668694`*^9, 3.6478741647112417`*^9}, {3.6478741975307093`*^9, 
   3.647874316911936*^9}, {3.647883432849091*^9, 3.647883433695364*^9}, {
   3.6478836630474863`*^9, 3.64788371934129*^9}, {3.647883984364443*^9, 
   3.647884120788754*^9}, {3.647884153587347*^9, 3.6478842091789618`*^9}, {
   3.647884260014555*^9, 3.647884371553238*^9}, {3.647884459601219*^9, 
   3.6478845010979433`*^9}, {3.647943646745854*^9, 3.647943648342964*^9}, {
   3.6479436806104107`*^9, 3.64794370569802*^9}, {3.647943745210697*^9, 
   3.647943777849147*^9}, {3.648157536285483*^9, 3.648157563194174*^9}, 
   3.6540033329786873`*^9, {3.654003595425962*^9, 3.6540037158376713`*^9}, 
   3.654021068111121*^9, {3.654022077911805*^9, 3.65402210388743*^9}, {
   3.654022712238564*^9, 3.6540227143770323`*^9}, {3.657267548508017*^9, 
   3.6572675587656727`*^9}, {3.742137816729684*^9, 3.742137817641077*^9}, {
   3.7421379191070023`*^9, 3.742137930319669*^9}, {3.7421379679239397`*^9, 
   3.742137968472039*^9}, {3.742138258186582*^9, 3.742138265872287*^9}, 
   3.7422957753893623`*^9, {3.742296486793662*^9, 3.7422964952675*^9}, 
   3.742296580422143*^9, {3.74229699774212*^9, 3.742297006416286*^9}, 
   3.742297438375352*^9, {3.7423075445615273`*^9, 3.742307571514824*^9}, {
   3.74230801938922*^9, 3.742308117863529*^9}, 3.742312214110147*^9}],

Cell[BoxData[
 RowBox[{"quantumVsClassicalPlot", "=", 
  RowBox[{"GraphicsGrid", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"initWfuncPlot", ",", 
       RowBox[{"Show", "[", 
        RowBox[{"initWfuncPlot", ",", 
         RowBox[{"ViewPoint", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"5", ",", 
            RowBox[{"-", "10"}], ",", 
            RowBox[{"-", "0"}]}], "}"}]}]}], "]"}]}], "}"}], "}"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "666"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.647874059847856*^9, 3.647874112368532*^9}, {
   3.6478741434668694`*^9, 3.6478741647112417`*^9}, {3.6478741975307093`*^9, 
   3.647874316911936*^9}, {3.647883432849091*^9, 3.647883433695364*^9}, {
   3.6478836630474863`*^9, 3.64788371934129*^9}, {3.647883984364443*^9, 
   3.647884120788754*^9}, {3.647884153587347*^9, 3.6478842091789618`*^9}, {
   3.647884260014555*^9, 3.647884371553238*^9}, {3.647884459601219*^9, 
   3.6478845010979433`*^9}, {3.647943646745854*^9, 3.647943648342964*^9}, {
   3.6479436806104107`*^9, 3.64794370569802*^9}, {3.647943745210697*^9, 
   3.647943777849147*^9}, {3.648157536285483*^9, 3.648157563194174*^9}, 
   3.6540033329786873`*^9, {3.654003595425962*^9, 3.6540037158376713`*^9}, 
   3.654021068111121*^9, {3.654022077911805*^9, 3.65402210388743*^9}, {
   3.654022712238564*^9, 3.6540227143770323`*^9}, {3.657267548508017*^9, 
   3.657267631850408*^9}, {3.6572678082986403`*^9, 3.657267824297627*^9}, {
   3.657270496611582*^9, 3.6572705082421103`*^9}, {3.6572706228903303`*^9, 
   3.657270666915155*^9}, 3.6572707651333303`*^9, {3.657271023661446*^9, 
   3.6572711128624067`*^9}, {3.657271362895479*^9, 3.657271365831451*^9}}],

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{"export$Directoy", ",", 
     RowBox[{"ToString", "[", " ", "stateCASE", "]"}], ",", 
     "\"\<__smear__\>\"", ",", 
     RowBox[{"ToString", "[", 
      RowBox[{"N", "[", 
       RowBox[{"ringSmear", ",", "2"}], "]"}], "]"}], ",", "\"\<.png\>\""}], 
    "]"}], ",", "quantumVsClassicalPlot"}], "]"}]], "Input",
 CellChangeTimes->{{3.647874059847856*^9, 3.647874112368532*^9}, {
   3.6478741434668694`*^9, 3.6478741647112417`*^9}, {3.6478741975307093`*^9, 
   3.647874316911936*^9}, {3.647883432849091*^9, 3.647883433695364*^9}, {
   3.6478836630474863`*^9, 3.64788371934129*^9}, {3.647883984364443*^9, 
   3.647884120788754*^9}, {3.647884153587347*^9, 3.6478842091789618`*^9}, {
   3.647884260014555*^9, 3.647884371553238*^9}, {3.647884459601219*^9, 
   3.6478845010979433`*^9}, {3.647943646745854*^9, 3.647943648342964*^9}, {
   3.6479436806104107`*^9, 3.64794370569802*^9}, {3.647943745210697*^9, 
   3.647943777849147*^9}, {3.648157536285483*^9, 3.648157563194174*^9}, 
   3.6540033329786873`*^9, {3.654003595425962*^9, 3.6540037158376713`*^9}, 
   3.654021068111121*^9, {3.654022077911805*^9, 3.65402210388743*^9}, {
   3.654022712238564*^9, 3.6540227143770323`*^9}, {3.657267548508017*^9, 
   3.657267631850408*^9}, {3.6572678082986403`*^9, 3.657267824297627*^9}, {
   3.657270496611582*^9, 3.6572705082421103`*^9}, {3.6572706228903303`*^9, 
   3.657270666915155*^9}, {3.6572707651333303`*^9, 3.65727080382154*^9}, 
   3.657270847951461*^9, {3.6572709695471*^9, 3.657270972547859*^9}, {
   3.657271706069788*^9, 3.6572717615317707`*^9}, 3.657271935619981*^9}],

Cell[BoxData[
 RowBox[{"initWfuncPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"initWfuncPlot", ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"x", ",", "p", ",", 
       RowBox[{"\"\<  \>\"", "W"}]}], "}"}]}], ",", 
    RowBox[{"Axes", "\[Rule]", "False"}], ",", 
    RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"20", ",", "Black", ",", "Bold"}], "]"}]}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "111"}], ",", 
    RowBox[{"TicksStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"White", ",", "White", ",", "White"}], "}"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.653980141917246*^9, 3.6539802427872*^9}, {
   3.65398029477639*^9, 3.653980315037592*^9}, {3.654003320970912*^9, 
   3.654003345995899*^9}, {3.654015014103475*^9, 3.654015027502697*^9}, {
   3.654019092654346*^9, 3.654019097134405*^9}, 3.654020385769669*^9, {
   3.654022127444009*^9, 3.6540221542681828`*^9}, {3.654022185546664*^9, 
   3.6540222173915863`*^9}, {3.654022309345478*^9, 3.654022311335836*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Export", "[", 
    RowBox[{
    "\"\</home/ole/Shared/Open/AA/Wignerflow/Kerr/Mathematica/initWfuncPlot.\
pdf\>\"", ",", "initWfuncPlot", ",", 
     RowBox[{"ImageResolution", "\[Rule]", "300"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Export", "[", 
    RowBox[{
    "\"\</home/ole/Shared/Open/AA/Wignerflow/Kerr/Mathematica/wfuncPlot.eps\>\
\"", ",", "wfuncPlot", ",", 
     RowBox[{"ImageResolution", "\[Rule]", "300"}]}], "]"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.653937744170443*^9, 3.6539378011017227`*^9}, {
  3.6539378383979607`*^9, 3.653937951455954*^9}, {3.65393808757485*^9, 
  3.6539380879202137`*^9}, {3.6539381627447233`*^9, 3.65393819228283*^9}, {
  3.6539382899847403`*^9, 3.653938310549165*^9}, {3.653938354058434*^9, 
  3.6539384077031727`*^9}, {3.653938517689156*^9, 3.653938551933887*^9}, {
  3.653977268025931*^9, 3.653977275808716*^9}, {3.653980342252273*^9, 
  3.653980378106472*^9}, {3.654003356067274*^9, 3.654003360345704*^9}, {
  3.654020516670911*^9, 3.65402052008887*^9}}],

Cell[BoxData[{
 RowBox[{"tt", "=", 
  RowBox[{"TT", "/", "2"}]}], "\[IndentingNewLine]", 
 RowBox[{"XX", "=", "2.651"}]}], "Input",
 CellChangeTimes->{
  3.647000109725974*^9, 3.647782070539196*^9, 3.647945536946357*^9, 
   3.6479457980431957`*^9, {3.648157093560257*^9, 3.648157095928442*^9}, {
   3.648157126312725*^9, 3.648157152975025*^9}, {3.648159218043338*^9, 
   3.648159228820607*^9}, 3.6481592994455423`*^9, 3.6481593436080303`*^9, 
   3.64815937973285*^9, {3.648319606292104*^9, 3.64831961543438*^9}, 
   3.6483198253195457`*^9, 3.6483271727755423`*^9, {3.6483567547017527`*^9, 
   3.64835676842693*^9}, {3.6483570421242437`*^9, 3.648357043061283*^9}, {
   3.648357088722649*^9, 3.648357143618578*^9}, 3.648357187000828*^9, {
   3.64835770424432*^9, 3.648357720727326*^9}, {3.6538263202535458`*^9, 
   3.6538263301372643`*^9}, {3.653977442988081*^9, 3.653977487836235*^9}, {
   3.6541043822721863`*^9, 3.654104437182547*^9}, {3.6556421656867323`*^9, 
   3.655642169753674*^9}, {3.742052914106802*^9, 3.742053003738249*^9}, {
   3.742053044035529*^9, 3.74205306843369*^9}, {3.7422279540354548`*^9, 
   3.7422279549397573`*^9}, 3.742231660051909*^9, {3.7423114679456787`*^9, 
   3.742311469990609*^9}, {3.742314030079207*^9, 3.742314045656753*^9}, {
   3.742316131803121*^9, 3.742316158010765*^9}, {3.74239260747958*^9, 
   3.742392627342948*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"plotWF", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"MeshFunctions", "->", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "11", "}"}]}], ",", 
     RowBox[{"MeshStyle", "\[Rule]", 
      RowBox[{"Directive", "[", " ", 
       RowBox[{"White", ",", 
        RowBox[{"Thickness", "[", "0.0035", "]"}]}], "]"}]}], ",", 
     RowBox[{"ColorFunctionScaling", "->", "False"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "TricoloreColorFunc"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "43"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pts", "=", 
   RowBox[{"Cases", "[", 
    RowBox[{"plotWF", ",", 
     RowBox[{"x_GraphicsComplex", "\[RuleDelayed]", 
      RowBox[{"First", "@", "x"}]}], ",", "Infinity"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"ListPointPlot3D", "[", "pts", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"maxWF", "=", 
   RowBox[{
    RowBox[{"Max", "[", 
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{"pts", ",", "1"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], ".999"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"minWF", "=", 
   RowBox[{"Min", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"pts", ",", "1"}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{"Show", "[", 
  RowBox[{"plotWF", ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Min", "[", 
       RowBox[{
        RowBox[{"Flatten", "[", 
         RowBox[{"pts", ",", "1"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], ",", "maxWF"}], 
     "}"}]}], ",", 
   RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
   RowBox[{"Axes", "\[Rule]", "False"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"x", ",", "p", ",", "W"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.647000109725974*^9, 3.647782070539196*^9, 3.647945536946357*^9, 
   3.6479457980431957`*^9, {3.648157093560257*^9, 3.648157095928442*^9}, {
   3.648157126312725*^9, 3.648157152975025*^9}, {3.648159218043338*^9, 
   3.648159228820607*^9}, 3.6481592994455423`*^9, 3.6481593436080303`*^9, 
   3.64815937973285*^9, {3.648319606292104*^9, 3.64831961543438*^9}, 
   3.6483198253195457`*^9, 3.6483271727755423`*^9, {3.6483567547017527`*^9, 
   3.64835676842693*^9}, {3.6483570421242437`*^9, 3.648357043061283*^9}, {
   3.648357088722649*^9, 3.648357143618578*^9}, 3.648357187000828*^9, {
   3.64835770424432*^9, 3.648357720727326*^9}, 3.6538263202535458`*^9, 
   3.742138038851313*^9, {3.742138320154148*^9, 3.742138327611657*^9}, {
   3.742144967742916*^9, 3.742145015374515*^9}, {3.74221305202864*^9, 
   3.742213061114665*^9}, 3.742295777225556*^9, 3.742296582412019*^9, 
   3.742297070731251*^9, 3.7422974383500843`*^9, 3.7422978306656713`*^9, {
   3.742297882202826*^9, 3.742297885481818*^9}, 3.742297978936472*^9, 
   3.7423081756052837`*^9, {3.742312126444891*^9, 3.742312169630076*^9}, 
   3.742312987980901*^9}],

Cell[BoxData[
 RowBox[{"classicalWFplot", "=", 
  RowBox[{"ContourPlot", "[", 
   RowBox[{
    RowBox[{"Re", "[", 
     RowBox[{"WignerFunctionN", "[", 
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", "*", "p"}]}], ")"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "+", 
                RowBox[{"p", "^", "2"}]}], ")"}], "*", 
              RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
        "]"}], ",", 
       RowBox[{"Im", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", "*", "p"}]}], ")"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "+", 
                RowBox[{"p", "^", "2"}]}], ")"}], "*", 
              RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
        "]"}], ",", "0"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"p", ",", 
      RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
    RowBox[{"ColorFunction", "\[Rule]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Abs", "[", "#1", "]"}], ">", 
          RowBox[{"10", "^", 
           RowBox[{"(", 
            RowBox[{"-", "7"}], ")"}]}]}], ",", "White", ",", "Red"}], "]"}], 
       "&"}], ")"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.648158528228737*^9, 3.648158562221519*^9}, {
  3.6481585962231894`*^9, 3.6481586443363447`*^9}, {3.648158679360386*^9, 
  3.648158714246237*^9}, {3.648357632609377*^9, 3.648357639109188*^9}, {
  3.6483577001420183`*^9, 3.6483577012376003`*^9}}],

Cell[BoxData[{
 RowBox[{"XX", "=", "3.1"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"classicalProbDensityPlot", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "p"}]}], ")"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x", "^", "2"}], "+", 
                 RowBox[{"p", "^", "2"}]}], ")"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
         "]"}], ",", 
        RowBox[{"Im", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "p"}]}], ")"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x", "^", "2"}], "+", 
                 RowBox[{"p", "^", "2"}]}], ")"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
         "]"}], ",", "0"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"MeshStyle", "\[Rule]", 
      RowBox[{"Directive", "[", " ", 
       RowBox[{"White", ",", 
        RowBox[{"Thickness", "[", "0.003", "]"}]}], "]"}]}], ",", 
     RowBox[{"ColorFunctionScaling", "->", "False"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", 
      RowBox[{"86", "+", "81"}]}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "1"}], ",", 
     RowBox[{"Axes", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], " ", ",", 
     RowBox[{"MeshFunctions", "->", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "11", "}"}]}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"x", ",", "p", ",", "\[Rho]"}], "}"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"15", ",", "Black", ",", "Bold"}], "]"}]}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "TricoloreColorFunc"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.648158528228737*^9, 3.648158562221519*^9}, {
   3.6481585962231894`*^9, 3.6481586443363447`*^9}, {3.648158679360386*^9, 
   3.648158750441286*^9}, 3.6481593697093353`*^9, {3.648160105049062*^9, 
   3.648160105740308*^9}, 3.648160196576582*^9, 3.648160725146158*^9, 
   3.653826397465179*^9, {3.653826455273937*^9, 3.653826468835475*^9}, {
   3.6538265104339523`*^9, 3.6538265326134567`*^9}, 3.653826589371234*^9, {
   3.6538266649826736`*^9, 3.653826667782432*^9}, 3.6539385665219727`*^9, 
   3.65393906725747*^9, 3.653980397167651*^9, {3.653980428063712*^9, 
   3.6539804327866993`*^9}, 3.742138039782545*^9, 3.742138431455933*^9, {
   3.742212673512568*^9, 3.7422126784418716`*^9}, {3.7422279681962433`*^9, 
   3.7422279799561*^9}, {3.742228955674879*^9, 3.742228956682856*^9}, {
   3.742229858851469*^9, 3.7422298932988033`*^9}, 3.742295548326805*^9, 
   3.742295778462696*^9, 3.7422965852309837`*^9, 3.742297073022677*^9, 
   3.7422974383588247`*^9, 3.742298010441639*^9, 3.742308175537159*^9, 
   3.7423122142736464`*^9}],

Cell[BoxData[
 RowBox[{"classicalProbDensityPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"classicalProbDensityPlot", ",", 
    RowBox[{"ViewPoint", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"3", ",", 
       RowBox[{"-", "6"}], ",", "6"}], "}"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<x  \>\"", ",", "Italic"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\< p\>\"", ",", "Italic"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<  \[Rho]\\n\\n\>\"", ",", "Italic"}], "]"}]}], "}"}]}], 
    ",", "\[IndentingNewLine]", 
    RowBox[{"Axes", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], ",", 
    RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"30", ",", "Black", ",", "Bold"}], "]"}]}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.6538266132166557`*^9, 3.653826687208727*^9}, {
   3.653937713230644*^9, 3.6539377283837147`*^9}, {3.653938463273615*^9, 
   3.6539384987609577`*^9}, 3.653938603903137*^9, 3.653938681020383*^9, {
   3.653938799528965*^9, 3.65393881397796*^9}, {3.653939000572496*^9, 
   3.653939025962329*^9}, {3.65393916817523*^9, 3.653939191443952*^9}, {
   3.653939250950494*^9, 3.653939285680676*^9}, {3.653980504536561*^9, 
   3.653980597548603*^9}, {3.6539806626249857`*^9, 3.653980696120268*^9}, {
   3.653980824142436*^9, 3.653980824402266*^9}, 3.6540216415001*^9, {
   3.742212692974655*^9, 3.742212694460801*^9}, {3.742227720933189*^9, 
   3.7422278295885963`*^9}, {3.742228907929948*^9, 3.742228908290687*^9}, {
   3.7422294018208933`*^9, 3.7422294936989183`*^9}, {3.7422295823302813`*^9, 
   3.742229627196534*^9}, 3.742231567983062*^9}],

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{
    "export$Directoy", ",", "\"\<classicalProbDensityPlot_(4).pdf\>\""}], 
    "]"}], ",", "classicalProbDensityPlot", ",", 
   RowBox[{"ImageResolution", "\[Rule]", "300"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.653937744170443*^9, 3.6539378011017227`*^9}, {
   3.6539378383979607`*^9, 3.653937951455954*^9}, {3.65393808757485*^9, 
   3.6539380879202137`*^9}, {3.6539381627447233`*^9, 3.65393819228283*^9}, {
   3.6539382899847403`*^9, 3.653938310549165*^9}, {3.653938354058434*^9, 
   3.6539384077031727`*^9}, {3.653938517689156*^9, 3.653938551933887*^9}, {
   3.65398079947305*^9, 3.653980811116146*^9}, {3.657453724127747*^9, 
   3.657453732293494*^9}, 3.742051811512761*^9, {3.742309287707466*^9, 
   3.74230929137821*^9}, 3.74230944782478*^9, 3.7423131802447577`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"circTable", "=", 
   RowBox[{"Evaluate", "@", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"ParametricPlot3D", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"R", "*", 
           RowBox[{"Sin", "[", "u", "]"}]}], ",", 
          RowBox[{"R", "*", 
           RowBox[{"Cos", "[", "u", "]"}]}], ",", "maxWF"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"u", ",", "0", ",", 
          RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{"Directive", "[", 
          RowBox[{
           RowBox[{"RGBColor", "[", 
            RowBox[{
             RowBox[{"1", "-", "R"}], ",", 
             RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], ",", 
           RowBox[{"Thickness", "[", "0.005", "]"}]}], "]"}]}], ",", 
        RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"R", ",", "0.3", ",", "3.0", ",", "0.325"}], "}"}]}], 
     "]"}]}]}], ";", 
  RowBox[{"circTable", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Evaluate", "@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"ParametricPlot3D", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"R", "*", 
             RowBox[{"Sin", "[", "u", "]"}]}], ",", 
            RowBox[{"R", "*", 
             RowBox[{"Cos", "[", "u", "]"}]}], ",", "maxWF"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"u", ",", "0", ",", 
            RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"Directive", "[", 
            RowBox[{
             RowBox[{"RGBColor", "[", 
              RowBox[{
               RowBox[{"1", "-", "R"}], ",", 
               RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], ",", 
             RowBox[{"Thickness", "[", "0.005", "]"}]}], "]"}]}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"R", ",", "0.3", ",", "3.0", ",", "0.325"}], "}"}]}], 
       "]"}]}], ",", 
     RowBox[{"Evaluate", "@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"ParametricPlot3D", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"R", "*", 
             RowBox[{"Sin", "[", "u", "]"}]}], ",", 
            RowBox[{"R", "*", 
             RowBox[{"Cos", "[", "u", "]"}]}], ",", "maxWF"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"u", ",", "0", ",", 
            RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
          RowBox[{"ColorFunction", "->", 
           RowBox[{"Function", "[", 
            RowBox[{
             RowBox[{"{", "u", "}"}], ",", 
             RowBox[{"Hue", "[", "u", "]"}]}], "]"}]}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"R", ",", "RR", ",", "RR", ",", "0"}], "}"}]}], "]"}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.647638732469612*^9, 3.647638739359915*^9}, 
   3.6478661459964323`*^9, {3.647882937802672*^9, 3.647882953916353*^9}, {
   3.6478830346203747`*^9, 3.647883035129428*^9}, 3.6479436088338413`*^9, 
   3.6479438067579117`*^9, {3.6479461875307817`*^9, 3.6479462258032293`*^9}, {
   3.647946916371418*^9, 3.647946947241912*^9}, {3.647947125312501*^9, 
   3.647947129139003*^9}, 3.647948231910965*^9, {3.647949334456217*^9, 
   3.647949337276479*^9}, {3.647949389344603*^9, 3.647949398909251*^9}, {
   3.6479495254138327`*^9, 3.6479495266923237`*^9}, 3.6479495909939337`*^9, {
   3.64795055112781*^9, 3.647950566600129*^9}, {3.6479509114934683`*^9, 
   3.6479509159101152`*^9}, {3.6479539788903303`*^9, 3.647953990502781*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunction", "[", 
       RowBox[{"x", ",", "p", ",", 
        RowBox[{"TT", "*", "0"}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"ViewPoint", "\[Rule]", "VuPoi"}], ",", 
     RowBox[{"MeshFunctions", "->", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "11", "}"}]}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<TemperatureMap\>\""}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "ZZ"}], ",", "ZZ"}], "}"}]}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "numberOfPlotPoints"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}], "//", "Timing"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.615332338682863*^9, 3.6153323671264963`*^9}, {
   3.6153708404981537`*^9, 3.6153708442947683`*^9}, {3.615370993774354*^9, 
   3.6153709970605383`*^9}, {3.615371503594904*^9, 3.615371513169588*^9}, {
   3.615371566099598*^9, 3.6153715845516644`*^9}, {3.6153716985333223`*^9, 
   3.615371700155863*^9}, {3.615371792539176*^9, 3.615371794326886*^9}, {
   3.61537795545512*^9, 3.61537798494068*^9}, {3.6153780494292316`*^9, 
   3.615378092443664*^9}, 3.615378164538499*^9, {3.61537826459508*^9, 
   3.61537826653004*^9}, {3.615379816338554*^9, 3.615379823278825*^9}, {
   3.6153804154286327`*^9, 3.615380431346485*^9}, {3.615380908263824*^9, 
   3.615381002835142*^9}, {3.615577431830936*^9, 3.615577507511448*^9}, {
   3.615577657622074*^9, 3.615577690526105*^9}, 3.615577793267749*^9, {
   3.615577838637783*^9, 3.61557783958727*^9}, {3.615577900895199*^9, 
   3.615577905978784*^9}, {3.615582278512148*^9, 3.6155822838313217`*^9}, 
   3.615582393374818*^9, 3.615582565462751*^9, 3.615634786415193*^9, {
   3.6156398594325733`*^9, 3.61563990714559*^9}, 3.6156400083521547`*^9, {
   3.615640897890258*^9, 3.615640905313417*^9}, 3.615717823245494*^9, 
   3.615718472574972*^9, {3.61571850902551*^9, 3.615718513623602*^9}, {
   3.615718630466916*^9, 3.615718637460788*^9}, {3.6157188495094976`*^9, 
   3.6157188790367727`*^9}, {3.61571890921705*^9, 3.6157190656980677`*^9}, {
   3.615726320880335*^9, 3.615726371831237*^9}, {3.6157597966277122`*^9, 
   3.615759806308758*^9}, {3.615760537298394*^9, 3.615760539460875*^9}, {
   3.6157605754819813`*^9, 3.6157605989877567`*^9}, {3.615760669083221*^9, 
   3.615760678246271*^9}, {3.615760715064034*^9, 3.615760937770069*^9}, 
   3.615762128428687*^9, {3.615762226031069*^9, 3.6157622307856207`*^9}, {
   3.6160069364310207`*^9, 3.616007008122786*^9}, {3.616007161248086*^9, 
   3.616007292949643*^9}, {3.6160075615828733`*^9, 3.616007573991129*^9}, {
   3.616007606055682*^9, 3.616007607324213*^9}, 3.616043426011903*^9, {
   3.616043858617423*^9, 3.616043885096764*^9}, {3.6160439270698957`*^9, 
   3.616043936827976*^9}, 3.616043970825333*^9, {3.616044039486065*^9, 
   3.6160440424251337`*^9}, 3.616044261807308*^9, {3.616044294079385*^9, 
   3.616044334541947*^9}, {3.616044399698579*^9, 3.616044400344762*^9}, {
   3.646530671836835*^9, 3.646530672700842*^9}, {3.646554201008363*^9, 
   3.646554205319046*^9}, 3.7422974383656683`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"wfuncPlot2", "=", 
   RowBox[{"Show", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Show", "[", 
       RowBox[{"plotWF", ",", 
        RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
        RowBox[{"Axes", "\[Rule]", "False"}], ",", 
        RowBox[{"ImageSize", "\[Rule]", "666"}]}], "]"}], ",", 
      RowBox[{"ParametricPlot3D", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"RR", "*", 
           RowBox[{"Sin", "[", "u", "]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "RR"}], "*", 
           RowBox[{"Cos", "[", "u", "]"}]}], ",", 
          RowBox[{"0.002", "+", 
           RowBox[{"Re", "[", 
            RowBox[{"WignerFunctionN", "[", 
             RowBox[{
              RowBox[{"RR", "*", 
               RowBox[{"Sin", "[", "u", "]"}]}], ",", 
              RowBox[{
               RowBox[{"-", "RR"}], "*", 
               RowBox[{"Cos", "[", "u", "]"}]}], ",", "tt"}], "]"}], 
            "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"u", ",", "0", ",", 
          RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
        RowBox[{"ColorFunction", "->", 
         RowBox[{"Function", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
           RowBox[{"Darker", "[", "Green", "]"}]}], "]"}]}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{"Thickness", "[", "0.02", "]"}]}], ",", 
        RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
        RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}]}], "}"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{"wfuncPlot2", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"wfuncPlot2", ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<      x\>\"", ",", "Italic", ",", 
         RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}]}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<p\>\"", ",", "Italic", ",", 
         RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}]}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<\\nW\>\"", ",", "Italic", ",", 
         RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}]}], "]"}]}], 
      "}"}]}], ",", 
    RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{
       RowBox[{"Round", "[", 
        RowBox[{"50", "*", 
         RowBox[{"7", "/", "5"}]}], "]"}], ",", "Black"}], "]"}]}], ",", 
    RowBox[{"ViewPoint", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"12", ",", 
       RowBox[{"-", "10"}], ",", "15"}], "}"}]}], ",", 
    RowBox[{"Axes", "\[Rule]", "True"}], ",", 
    RowBox[{"TicksStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Directive", "[", 
        RowBox[{"White", ",", "12"}], "]"}], ",", 
       RowBox[{"Directive", "[", 
        RowBox[{"White", ",", "12"}], "]"}], ",", "White"}], "}"}]}]}], 
   "]"}]}], "\n", 
 RowBox[{
  RowBox[{"bImage", "=", 
   RowBox[{"GraphicsRow", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Show", "[", 
        RowBox[{
         RowBox[{"ImageCrop", "[", "wfuncPlot2", "]"}], ",", 
         RowBox[{"ImageSize", "\[Rule]", "1500"}]}], "]"}], ",", 
       RowBox[{"Show", "[", 
        RowBox[{"ringPlot", ",", 
         RowBox[{"ImageSize", "\[Rule]", "2900"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"-", "850"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "4444"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{"export$Directoy", ",", "\"\<Fig_4.pdf\>\""}], "]"}], ",", 
   RowBox[{"ImageCrop", "[", "bImage", "]"}], ",", 
   RowBox[{"ImageResolution", "\[Rule]", "900"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6485590465219183`*^9, 3.648559053111343*^9}, {
   3.648559092752021*^9, 3.648559137045835*^9}, {3.648559177476801*^9, 
   3.648559239190995*^9}, {3.648559419643278*^9, 3.6485594487395287`*^9}, {
   3.648559546257621*^9, 3.648559637553299*^9}, {3.6485598615167418`*^9, 
   3.648559866302928*^9}, {3.648559920029509*^9, 3.648559933644603*^9}, {
   3.648559966188198*^9, 3.6485600527773447`*^9}, 3.648560083323977*^9, {
   3.6485601693110437`*^9, 3.648560186584194*^9}, {3.648560218421454*^9, 
   3.648560266533884*^9}, {3.6485603124214582`*^9, 3.648560314380642*^9}, {
   3.6486362258301573`*^9, 3.6486363126805353`*^9}, {3.653976857226797*^9, 
   3.653976925766159*^9}, {3.653976985327063*^9, 3.653977054857614*^9}, {
   3.653977208017205*^9, 3.6539772268180323`*^9}, {3.653977314199946*^9, 
   3.653977316081292*^9}, 3.653977353327655*^9, {3.653977614497242*^9, 
   3.6539778553753366`*^9}, {3.653977907325851*^9, 3.653977957610896*^9}, {
   3.653978094679985*^9, 3.653978120972522*^9}, {3.653978176945641*^9, 
   3.653978191822813*^9}, {3.653979626745661*^9, 3.653979627450313*^9}, {
   3.653980124319441*^9, 3.6539801266730413`*^9}, 3.653980258482604*^9, {
   3.6541067244661016`*^9, 3.654106759865501*^9}, 3.654106877345358*^9, {
   3.654106985537045*^9, 3.654107015710679*^9}, 3.6541070457752542`*^9, {
   3.654107108242694*^9, 3.654107244987192*^9}, 3.654107357889427*^9, {
   3.654107706644525*^9, 3.654107708359571*^9}, 3.654341087318555*^9, {
   3.654341209571054*^9, 3.6543412584386587`*^9}, {3.654341318631177*^9, 
   3.654341320942432*^9}, {3.6543414618046293`*^9, 3.65434146577387*^9}, {
   3.6543415058199663`*^9, 3.654341531799667*^9}, {3.6543415628065643`*^9, 
   3.654341576995955*^9}, 3.654341613082398*^9, {3.654341644405992*^9, 
   3.654341646264318*^9}, {3.65434172897412*^9, 3.654341741602716*^9}, {
   3.654341808505887*^9, 3.654341813599106*^9}, 3.6543418553294477`*^9, 
   3.6544273045704947`*^9, {3.657452149244158*^9, 3.657452150826066*^9}, {
   3.657452277711927*^9, 3.657452278867517*^9}, 3.742138738098597*^9, {
   3.742138995400206*^9, 3.742138998331518*^9}, {3.74213903071587*^9, 
   3.742139063903084*^9}, {3.742140270672511*^9, 3.7421402716024017`*^9}, {
   3.742140362636531*^9, 3.742140405859866*^9}, {3.7421405002486687`*^9, 
   3.742140500512911*^9}, {3.7421424778588257`*^9, 3.7421425054161377`*^9}, {
   3.742142599796652*^9, 3.7421426124441643`*^9}, {3.7421426756611013`*^9, 
   3.742142675945744*^9}, {3.742142768112966*^9, 3.742142768627222*^9}, {
   3.742142825387662*^9, 3.742142852985085*^9}, {3.742142913942569*^9, 
   3.7421429570837317`*^9}, 3.742142987434577*^9, 3.742144334569034*^9, {
   3.742144368383478*^9, 3.742144369620262*^9}, {3.742144457882986*^9, 
   3.7421444860234337`*^9}, 3.742144521787504*^9, 3.74214462127956*^9, {
   3.742144662385795*^9, 3.7421446875489407`*^9}, {3.7421447179798203`*^9, 
   3.7421447949831247`*^9}, {3.742144833253914*^9, 3.742144851605036*^9}, {
   3.742144882081992*^9, 3.74214493464627*^9}, 3.742145056654104*^9, {
   3.74214511207267*^9, 3.7421452516805964`*^9}, {3.742210874611397*^9, 
   3.742210897631857*^9}, {3.742211457943129*^9, 3.742211504781809*^9}, {
   3.74221291567918*^9, 3.742212934043833*^9}, {3.742213104616263*^9, 
   3.742213125977688*^9}, {3.742213191374324*^9, 3.7422131987526207`*^9}, 
   3.742227706462267*^9, {3.7422980333397303`*^9, 3.742298034969694*^9}, {
   3.742299083066085*^9, 3.742299107168294*^9}, {3.742299419522505*^9, 
   3.74229949349971*^9}, 3.742309302346685*^9, 3.742309422832943*^9, {
   3.7423101222724237`*^9, 3.74231017533114*^9}, {3.742310208695114*^9, 
   3.7423102510826387`*^9}, {3.742310521765566*^9, 3.742310597867312*^9}, {
   3.7423106372846947`*^9, 3.742310661352025*^9}, 3.742310833392308*^9, {
   3.742311007982957*^9, 3.7423110246647387`*^9}, {3.742311060145501*^9, 
   3.742311060410727*^9}, 3.742311093126815*^9, {3.742311149202343*^9, 
   3.742311149671795*^9}, {3.742311183957704*^9, 3.742311223424152*^9}, 
   3.742311358228778*^9, {3.7423115442909613`*^9, 3.742311597534885*^9}, {
   3.742311636707163*^9, 3.742311657834074*^9}, 3.7423117660827293`*^9, 
   3.742312934293977*^9, 3.742312967053672*^9, 3.742313163447928*^9, {
   3.742316003114581*^9, 3.742316011050598*^9}, {3.742316050432148*^9, 
   3.742316106716523*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"plotWF", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"MeshFunctions", "->", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "11", "}"}]}], ",", 
     RowBox[{"MeshStyle", "\[Rule]", 
      RowBox[{"Directive", "[", " ", 
       RowBox[{"White", ",", 
        RowBox[{"Thickness", "[", "0.003", "]"}]}], "]"}]}], ",", 
     RowBox[{"ColorFunctionScaling", "->", "False"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "TricoloreColorFunc"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "43"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6485590465219183`*^9, 3.648559053111343*^9}, {
   3.648559092752021*^9, 3.648559137045835*^9}, {3.648559177476801*^9, 
   3.648559239190995*^9}, {3.648559419643278*^9, 3.6485594487395287`*^9}, {
   3.648559546257621*^9, 3.648559637553299*^9}, {3.6485598615167418`*^9, 
   3.648559866302928*^9}, {3.648559920029509*^9, 3.648559933644603*^9}, {
   3.648559966188198*^9, 3.6485600527773447`*^9}, 3.648560083323977*^9, {
   3.6485601693110437`*^9, 3.648560186584194*^9}, {3.648560218421454*^9, 
   3.648560266533884*^9}, {3.6485603124214582`*^9, 3.648560314380642*^9}, {
   3.6486362258301573`*^9, 3.6486363126805353`*^9}, {3.653976857226797*^9, 
   3.653976925766159*^9}, {3.653976985327063*^9, 3.653977054857614*^9}, {
   3.653977208017205*^9, 3.6539772268180323`*^9}, {3.653977314199946*^9, 
   3.653977316081292*^9}, 3.653977353327655*^9, {3.653977614497242*^9, 
   3.6539778553753366`*^9}, {3.653977907325851*^9, 3.653977957610896*^9}, {
   3.653978094679985*^9, 3.653978120972522*^9}, {3.653978176945641*^9, 
   3.653978191822813*^9}, {3.653979626745661*^9, 3.653979627450313*^9}, {
   3.653980124319441*^9, 3.6539801266730413`*^9}, 3.653980258482604*^9, {
   3.6541067244661016`*^9, 3.654106759865501*^9}, 3.654106877345358*^9, {
   3.654106985537045*^9, 3.654107015710679*^9}, 3.6541070457752542`*^9, {
   3.654107108242694*^9, 3.654107244987192*^9}, 3.654107357889427*^9, {
   3.654107706644525*^9, 3.654107708359571*^9}, 3.654341087318555*^9, {
   3.654341209571054*^9, 3.6543412584386587`*^9}, {3.654341318631177*^9, 
   3.654341320942432*^9}, {3.6543414618046293`*^9, 3.65434146577387*^9}, {
   3.6543415058199663`*^9, 3.654341531799667*^9}, {3.6543415628065643`*^9, 
   3.654341576995955*^9}, 3.654341613082398*^9, {3.654341644405992*^9, 
   3.654341646264318*^9}, {3.65434172897412*^9, 3.654341741602716*^9}, {
   3.654341808505887*^9, 3.654341813599106*^9}, 3.6543418553294477`*^9, 
   3.6544273045704947`*^9, {3.657452149244158*^9, 3.657452150826066*^9}, {
   3.657452277711927*^9, 3.657452278867517*^9}, 3.742138738098597*^9, {
   3.742138995400206*^9, 3.742138998331518*^9}, {3.74213903071587*^9, 
   3.742139063903084*^9}, {3.742140270672511*^9, 3.7421402716024017`*^9}, {
   3.742140362636531*^9, 3.742140405859866*^9}, {3.7421405002486687`*^9, 
   3.742140500512911*^9}, {3.7421424778588257`*^9, 3.7421425054161377`*^9}, {
   3.742142599796652*^9, 3.7421426124441643`*^9}, {3.7421426756611013`*^9, 
   3.742142675945744*^9}, {3.742142768112966*^9, 3.742142768627222*^9}, {
   3.742142825387662*^9, 3.742142852985085*^9}, {3.742142913942569*^9, 
   3.7421429570837317`*^9}, 3.742142987434577*^9, 3.742144334569034*^9, {
   3.742144368383478*^9, 3.742144369620262*^9}, {3.742144457882986*^9, 
   3.7421444860234337`*^9}, 3.742144521787504*^9, 3.74214462127956*^9, {
   3.742144662385795*^9, 3.7421446875489407`*^9}, {3.7421447179798203`*^9, 
   3.7421447949831247`*^9}, {3.742144833253914*^9, 3.742144851605036*^9}, {
   3.742144882081992*^9, 3.74214493464627*^9}, 3.742145056654104*^9, {
   3.74214511207267*^9, 3.7421452516805964`*^9}, {3.742210874611397*^9, 
   3.742210897631857*^9}, {3.742211457943129*^9, 3.742211504781809*^9}, {
   3.74221291567918*^9, 3.742212934043833*^9}, {3.742213104616263*^9, 
   3.742213125977688*^9}, {3.742213191374324*^9, 3.7422131987526207`*^9}, 
   3.742227706462267*^9, {3.7422980333397303`*^9, 3.742298034969694*^9}, {
   3.742299083066085*^9, 3.742299107168294*^9}, {3.742299419522505*^9, 
   3.74229949349971*^9}, 3.742309302346685*^9, 3.742309422832943*^9, {
   3.7423101222724237`*^9, 3.74231017533114*^9}, {3.742310208695114*^9, 
   3.7423102510826387`*^9}, {3.742310521765566*^9, 3.742310597867312*^9}, {
   3.7423106372846947`*^9, 3.742310661352025*^9}, 3.742310833392308*^9, {
   3.742311007982957*^9, 3.7423110246647387`*^9}, {3.742311060145501*^9, 
   3.742311060410727*^9}, 3.742311093126815*^9, {3.742311149202343*^9, 
   3.742311149671795*^9}, {3.742311183957704*^9, 3.742311223424152*^9}, 
   3.742311358228778*^9, {3.7423115442909613`*^9, 3.742311597534885*^9}, {
   3.742311636707163*^9, 3.742311657834074*^9}, 3.7423117660827293`*^9, 
   3.7423129444420843`*^9, {3.742313026580103*^9, 3.742313048793202*^9}}],

Cell[BoxData[
 RowBox[{"wfuncPlot2", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Show", "[", 
      RowBox[{"plotWF", ",", 
       RowBox[{"LabelStyle", "\[Rule]", 
        RowBox[{"Directive", "[", 
         RowBox[{"30", ",", "Black", ",", "Bold"}], "]"}]}], ",", 
       RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
       RowBox[{"Axes", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], " ", ",", 
       RowBox[{"AxesEdge", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}]}], "}"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Ticks", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "0", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "0", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0.1", ",", "0.2"}], "}"}]}], "}"}]}], ",", 
       RowBox[{"AxesStyle", "\[Rule]", "Black"}], ",", "\[IndentingNewLine]", 
       
       RowBox[{"AxesLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<x  \>\"", ",", "Italic"}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<   p\>\"", ",", "Italic"}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<\\nW\\n\\n\\n\>\"", ",", "Italic"}], "]"}]}], "}"}]}],
        ",", 
       RowBox[{"LabelStyle", "\[Rule]", 
        RowBox[{"Directive", "[", 
         RowBox[{"15", ",", "Black", ",", "Bold"}], "]"}]}]}], "]"}], ",", 
     RowBox[{"ParametricPlot3D", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"RR", "*", 
          RowBox[{"Sin", "[", "u", "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "RR"}], "*", 
          RowBox[{"Cos", "[", "u", "]"}]}], ",", 
         RowBox[{"0.002", "+", 
          RowBox[{"Re", "[", 
           RowBox[{"WignerFunctionN", "[", 
            RowBox[{
             RowBox[{"RR", "*", 
              RowBox[{"Sin", "[", "u", "]"}]}], ",", 
             RowBox[{
              RowBox[{"-", "RR"}], "*", 
              RowBox[{"Cos", "[", "u", "]"}]}], ",", "tt"}], "]"}], "]"}]}]}],
         "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"u", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"ColorFunction", "->", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
          RowBox[{"Darker", "[", "Green", "]"}]}], "]"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "}"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.742213259107532*^9, 3.742213284153386*^9}, {
   3.742218781400899*^9, 3.742218828098901*^9}, {3.742218861994879*^9, 
   3.742218862894993*^9}, {3.742218902888925*^9, 3.7422189227176533`*^9}, {
   3.742218986752289*^9, 3.742219089254506*^9}, {3.742219133208385*^9, 
   3.742219156393695*^9}, {3.742219246199089*^9, 3.7422192562809467`*^9}, {
   3.7422193321508427`*^9, 3.7422195498918037`*^9}, 3.742227300823196*^9, {
   3.7422273369812803`*^9, 3.742227405703404*^9}, {3.7422275076369877`*^9, 
   3.742227566308584*^9}, {3.742227610303133*^9, 3.742227676309206*^9}, {
   3.7422286382367373`*^9, 3.742228638562584*^9}, {3.7422297155981293`*^9, 
   3.742229778580681*^9}, {3.74222982105112*^9, 3.742229822100243*^9}, {
   3.742229920394944*^9, 3.742229922529271*^9}, {3.742299216922162*^9, 
   3.74229923974727*^9}, {3.742299276875489*^9, 3.742299308581987*^9}, {
   3.742299344727427*^9, 3.742299347434038*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"bImage", "=", 
   RowBox[{"GraphicsRow", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"classicalProbDensityPlot", ",", 
       RowBox[{"Show", "[", "wfuncPlot2", "]"}]}], "}"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"fig1Plot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"bImage", ",", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"Show", "[", 
          RowBox[{"initWfuncPlot", ",", 
           RowBox[{"ImageSize", "\[Rule]", "300"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"400", ",", 
           RowBox[{"-", "135"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{
          "\"\<(b)                                 (a)                        \
    (c)\>\"", ",", "30"}], 
          RowBox[{"(*", 
           RowBox[{",", 
            RowBox[{"Background", "\[Rule]", "White"}]}], "*)"}], "]"}], ",", 
         
         RowBox[{"{", 
          RowBox[{"330", ",", 
           RowBox[{"-", "95"}]}], "}"}]}], "]"}]}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{"export$Directoy", ",", 
     RowBox[{"ToString", "[", " ", "stateCASE", "]"}], ",", 
     "\"\<__fig_1_4.pdf\>\""}], "]"}], ",", 
   RowBox[{"ImageCrop", "[", "fig1Plot", "]"}], ",", 
   RowBox[{"ImageResolution", "\[Rule]", "1200"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{"export$Directoy", ",", 
     RowBox[{"ToString", "[", " ", "stateCASE", "]"}], ",", 
     "\"\<__fig_1_4.png\>\""}], "]"}], ",", 
   RowBox[{"ImageCrop", "[", "fig1Plot", "]"}], ",", 
   RowBox[{"ImageResolution", "\[Rule]", "1200"}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.654021311891164*^9, 3.65402225065594*^9, {3.6541016234226294`*^9, 
   3.654101639993896*^9}, {3.654102019592784*^9, 3.6541020270471697`*^9}, 
   3.654102076595422*^9, {3.657452082204701*^9, 3.657452093906151*^9}, {
   3.7422126269841547`*^9, 3.742212641301606*^9}, {3.742212717030529*^9, 
   3.7422128121212883`*^9}, 3.742212859341935*^9, {3.7422129556989307`*^9, 
   3.742212960650578*^9}, 3.7422133037081823`*^9, {3.742228344180483*^9, 
   3.742228353156621*^9}, {3.742228385033085*^9, 3.742228448988532*^9}, {
   3.742228671163574*^9, 3.742228725432995*^9}, {3.742230197660028*^9, 
   3.742230263216123*^9}, {3.742230296787098*^9, 3.742230509960466*^9}, 
   3.742231450418461*^9, {3.742231485877706*^9, 3.742231524578046*^9}, {
   3.742292120864436*^9, 3.742292128256329*^9}, {3.742298837054853*^9, 
   3.742298845174458*^9}, {3.742298889114526*^9, 3.742298892703134*^9}, {
   3.7423092040687037`*^9, 3.742309220003942*^9}, {3.7423094478303967`*^9, 
   3.74230944783193*^9}, {3.7423131802552767`*^9, 3.7423131802616453`*^9}}],

Cell[BoxData[{
 RowBox[{"timePrint", "[", "TT", "]"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", 
  RowBox[{"LAMBDA", "^", "2"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", "TheEnd", "]"}]}], "Input",
 CellChangeTimes->{{3.742145836331196*^9, 3.742145842051343*^9}, {
  3.742831476541422*^9, 3.742831481555718*^9}, {3.742831759917934*^9, 
  3.7428318197679157`*^9}}],

Cell[BoxData[
 RowBox[{"TT", "*", "4"}]], "Input",
 CellChangeTimes->{{3.749485254884904*^9, 3.749485271048813*^9}}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1358, 713},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
PrintingOptions->{"PaperOrientation"->"Portrait",
"PaperSize"->{594.75, 842.25},
"PostScriptOutputFile"->"/home/ole/PDF/Kerr.pdf",
"PrintCellBrackets"->False,
"PrintMultipleHorizontalPages"->False,
"PrintRegistrationMarks"->False,
"PrintingMargins"->{{54, 54}, {72, 72}}},
CellProlog:>SelectionMove[
  EvaluationCell[], All, Cell],
FrontEndVersion->"9.0 for Linux x86 (64-bit) (February 7, 2013)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]]}, Visible -> False, 
  FrontEndVersion -> "9.0 for Linux x86 (64-bit) (February 7, 2013)", 
  StyleDefinitions -> "PrivateStylesheetFormatting.nb"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 622, 13, 109, "Title"],
Cell[1204, 37, 7843, 147, 231, "Input"],
Cell[9050, 186, 1059, 29, 77, "Input"],
Cell[10112, 217, 14388, 277, 495, "Input"],
Cell[24503, 496, 11995, 336, 847, "Input"],
Cell[36501, 834, 3578, 110, 99, "Input"],
Cell[CellGroupData[{
Cell[40104, 948, 1648, 23, 50, "Subtitle"],
Cell[41755, 973, 4235, 110, 165, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46027, 1088, 1678, 24, 50, "Subtitle"],
Cell[47708, 1114, 5798, 108, 77, "Input"],
Cell[53509, 1224, 7508, 159, 187, "Input"],
Cell[61020, 1385, 4982, 98, 165, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66039, 1488, 386, 5, 50, "Subtitle"],
Cell[CellGroupData[{
Cell[66450, 1497, 8508, 216, 364, "Input"],
Cell[74961, 1715, 522, 12, 23, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[75532, 1733, 148, 2, 50, "Subtitle"],
Cell[75683, 1737, 1616, 45, 143, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[77336, 1787, 99, 1, 50, "Subtitle"],
Cell[77438, 1790, 6004, 154, 275, "Input"],
Cell[83445, 1946, 879, 15, 71, "Text"],
Cell[84327, 1963, 1174, 19, 71, "Text"],
Cell[CellGroupData[{
Cell[85526, 1986, 192, 2, 29, "Subsubtitle"],
Cell[85721, 1990, 3004, 69, 55, "Input"],
Cell[88728, 2061, 1506, 33, 55, "Input"],
Cell[90237, 2096, 3706, 94, 99, "Input"],
Cell[93946, 2192, 2766, 64, 104, "Input"],
Cell[96715, 2258, 1378, 39, 121, "Input"],
Cell[98096, 2299, 1302, 32, 99, "Input"],
Cell[99401, 2333, 3214, 92, 127, "Input"],
Cell[102618, 2427, 2990, 92, 127, "Input"],
Cell[105611, 2521, 450, 8, 68, "Text"],
Cell[106064, 2531, 211, 3, 32, "Chapter"],
Cell[106278, 2536, 1196, 34, 99, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[107523, 2576, 325, 4, 50, "Subtitle"],
Cell[107851, 2582, 5648, 115, 209, "Input"],
Cell[113502, 2699, 2449, 48, 55, "Input"],
Cell[115954, 2749, 4187, 91, 121, "Input"],
Cell[CellGroupData[{
Cell[120166, 2844, 298, 4, 43, "Subsubtitle"],
Cell[120467, 2850, 5256, 121, 253, "Input"],
Cell[125726, 2973, 617, 15, 32, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[126380, 2993, 117, 1, 29, "Subsubtitle"],
Cell[126500, 2996, 94, 1, 32, "Input"],
Cell[126597, 2999, 3166, 79, 205, "Input"],
Cell[129766, 3080, 2051, 56, 54, "Input"],
Cell[131820, 3138, 3206, 72, 121, "Input"],
Cell[135029, 3212, 1221, 22, 32, "Input"],
Cell[136253, 3236, 757, 14, 32, "Input"],
Cell[137013, 3252, 997, 22, 32, "Input"],
Cell[138013, 3276, 3398, 64, 99, "Input"],
Cell[141414, 3342, 1914, 34, 32, "Input"],
Cell[143331, 3378, 844, 19, 55, "Input"],
Cell[144178, 3399, 7753, 195, 473, "Input"],
Cell[151934, 3596, 129, 2, 32, "Input"],
Cell[152066, 3600, 6304, 172, 363, "Input"],
Cell[158373, 3774, 1804, 39, 99, "Input"],
Cell[160180, 3815, 662, 19, 32, "Input"],
Cell[160845, 3836, 2611, 59, 99, "Input"],
Cell[163459, 3897, 1766, 46, 99, "Input"],
Cell[165228, 3945, 3246, 79, 99, "Input"],
Cell[168477, 4026, 5962, 119, 121, "Input"],
Cell[174442, 4147, 292, 5, 32, "Input"],
Cell[174737, 4154, 3451, 75, 165, "Input"],
Cell[178191, 4231, 1700, 30, 32, "Input"],
Cell[179894, 4263, 1659, 27, 55, "Input"],
Cell[181556, 4292, 1104, 23, 55, "Input"],
Cell[182663, 4317, 1073, 22, 55, "Input"],
Cell[183739, 4341, 1356, 21, 55, "Input"],
Cell[185098, 4364, 3637, 90, 187, "Input"],
Cell[188738, 4456, 2090, 59, 99, "Input"],
Cell[190831, 4517, 3689, 86, 143, "Input"],
Cell[194523, 4605, 1846, 37, 77, "Input"],
Cell[196372, 4644, 870, 15, 32, "Input"],
Cell[197245, 4661, 3831, 92, 231, "Input"],
Cell[201079, 4755, 3431, 61, 55, "Input"],
Cell[204513, 4818, 8103, 159, 253, "Input"],
Cell[212619, 4979, 5269, 84, 77, "Input"],
Cell[217891, 5065, 4053, 97, 165, "Input"],
Cell[221947, 5164, 2999, 69, 165, "Input"],
Cell[224949, 5235, 390, 7, 77, "Input"],
Cell[225342, 5244, 116, 2, 32, "Input"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> Figures/190118_180808_151126_KERR__WFlow__Fig__2__M9.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    246575,       5733]
NotebookOptionsPosition[    241807,       5600]
NotebookOutlinePosition[    242740,       5630]
CellTagsIndexPosition[    242697,       5627]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Quantum Kerr Oscillator M9 version",
 "\n",
 Cell[BoxData[
  StyleBox[
   RowBox[{
   "Figures", ",", " ", "AppendixFigure", ",", " ", "Animations", ",", " ", 
    RowBox[{"Brumer", " ", "State"}]}], "SubsubitemParagraph"]], "Input",
  CellChangeTimes->{{3.656008349356085*^9, 3.656008382149452*^9}}]
}], "Title",
 CellChangeTimes->{{3.6149642069439497`*^9, 3.6149642195438023`*^9}, {
   3.615042293352717*^9, 3.6150422968241043`*^9}, 3.625311915921473*^9, 
   3.629566265496887*^9, {3.6481255432372704`*^9, 3.6481255440958643`*^9}, 
   3.656008420070451*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Quit", "[", "]"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";", 
    RowBox[{"Clear", "[", "Derivative", "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"SetOptions", "[", 
     RowBox[{
      RowBox[{"EvaluationNotebook", "[", "]"}], ",", 
      RowBox[{"CellProlog", "\[RuleDelayed]", 
       RowBox[{"SelectionMove", "[", 
        RowBox[{
         RowBox[{"EvaluationCell", "[", "]"}], ",", "All", ",", "Cell"}], 
        "]"}]}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"progressCount", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"showDetailsAndPlots", "=", "False"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"plotColorsList", "=", 
     RowBox[{"{", 
      RowBox[{"Blue", ",", "Purple", ",", 
       RowBox[{"Lighter", "[", "Blue", "]"}], ",", "Cyan", ",", "White", ",", 
       "White", ",", "White", ",", "Yellow", ",", "Orange", ",", "Red", ",", 
       "Red", ",", "Pink"}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"blueRedColorFunc", "=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Blend", "[", 
        RowBox[{"plotColorsList", ",", 
         RowBox[{"Rescale", "[", 
          RowBox[{"#3", ",", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.06"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], "]"}]}], 
        "]"}], "&"}], ")"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TricoloreColorsList", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Blue", "]"}], ",", "Blue", ",", "Blue", ",", 
       "Blue", ",", 
       RowBox[{"Lighter", "[", "Blue", "]"}], ",", 
       RowBox[{"Lighter", "[", "Blue", "]"}], ",", 
       RowBox[{"Lighter", "[", 
        RowBox[{"Lighter", "[", "Blue", "]"}], "]"}], ",", "White", ",", 
       RowBox[{"Lighter", "[", 
        RowBox[{"Lighter", "[", "Red", "]"}], "]"}], ",", 
       RowBox[{"Lighter", "[", "Red", "]"}], ",", 
       RowBox[{"Lighter", "[", "Red", "]"}], ",", 
       RowBox[{"Lighter", "[", "Red", "]"}], ",", 
       RowBox[{"Lighter", "[", "Red", "]"}], ",", "Red", ",", 
       RowBox[{"Darker", "[", 
        RowBox[{"Red", ",", "0.25"}], "]"}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"TricoloreColorFunc", "=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Blend", "[", 
        RowBox[{"TricoloreColorsList", ",", 
         RowBox[{"Rescale", "[", 
          RowBox[{"#3", ",", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.1"}], ",", 
           RowBox[{"2", "*", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "4"}], ",", "0.725"}], "}"}]}]}], 
          "]"}]}], "]"}], "&"}], ")"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.6156320458775873`*^9, 
   3.615632066333396*^9}, 3.6156331592048607`*^9, 3.6156331921326523`*^9, {
   3.61563347871996*^9, 3.615633504831564*^9}, {3.615633534974391*^9, 
   3.615633571018347*^9}, {3.615633637584827*^9, 3.615633656101695*^9}, {
   3.615633687291555*^9, 3.615633702998143*^9}, 3.615633767353943*^9, 
   3.615634260064809*^9, {3.615634516238912*^9, 3.6156345165996103`*^9}, {
   3.615640718301269*^9, 3.615640723993116*^9}, {3.615640965047326*^9, 
   3.6156409652607117`*^9}, {3.615641364047477*^9, 3.615641365896698*^9}, 
   3.615641846478875*^9, 3.6156420647131767`*^9, {3.615648084078582*^9, 
   3.6156481144810963`*^9}, 3.6156498327198343`*^9, 3.6157177256918793`*^9, {
   3.615717771202983*^9, 3.615717798779161*^9}, {3.6157181718105164`*^9, 
   3.615718282003779*^9}, {3.615719385664939*^9, 3.615719388771999*^9}, {
   3.615724780152248*^9, 3.615724787339726*^9}, {3.6157309564883137`*^9, 
   3.615731030826474*^9}, {3.615731074372919*^9, 3.61573114030761*^9}, {
   3.615731221093851*^9, 3.615731224848073*^9}, {3.6157314468020973`*^9, 
   3.615731470924478*^9}, {3.615731536071617*^9, 3.615731540499689*^9}, {
   3.615731607905945*^9, 3.615731623780262*^9}, {3.615731663309916*^9, 
   3.6157316861671352`*^9}, {3.615731718343873*^9, 3.615731738235317*^9}, {
   3.6157317701934967`*^9, 3.615731806749566*^9}, {3.6157318683178463`*^9, 
   3.615731882165018*^9}, {3.615731914516308*^9, 3.615731949377364*^9}, {
   3.6157319862071753`*^9, 3.615731994269411*^9}, {3.615732088833954*^9, 
   3.6157320902528753`*^9}, {3.6157321530526648`*^9, 3.61573217229843*^9}, {
   3.6157324153143797`*^9, 3.615732513813241*^9}, 3.615740661005199*^9, {
   3.615758274977693*^9, 3.615758276562348*^9}, {3.6157592315738153`*^9, 
   3.6157592323300734`*^9}, 3.615759981718157*^9, {3.6158225675164633`*^9, 
   3.6158225693822193`*^9}, {3.616045417246179*^9, 3.6160454257091827`*^9}, {
   3.616045531559072*^9, 3.616045531928966*^9}, {3.616067735438904*^9, 
   3.616067736005248*^9}, {3.61606851236817*^9, 3.616068514824626*^9}, {
   3.616070893498361*^9, 3.616070900398108*^9}, 3.616074615415929*^9, {
   3.616078112415565*^9, 3.616078113530233*^9}, 3.616079102974662*^9, {
   3.6165105547529297`*^9, 3.6165105719640102`*^9}, {3.6165108370872707`*^9, 
   3.6165108371121063`*^9}, {3.624955694060576*^9, 3.624955723011841*^9}, {
   3.625311042746018*^9, 3.625311042942409*^9}, {3.6253114467779493`*^9, 
   3.625311447056411*^9}, {3.625312009651863*^9, 3.625312014721457*^9}, {
   3.6253121746040087`*^9, 3.625312176561607*^9}, 3.625312517659998*^9, {
   3.646528237212318*^9, 3.646528240487083*^9}, {3.646528567067741*^9, 
   3.646528567630477*^9}, {3.646553033831624*^9, 3.646553041901435*^9}, {
   3.6465540283623657`*^9, 3.646554029653775*^9}, 3.646554974743787*^9, {
   3.6465551308370132`*^9, 3.6465552238336163`*^9}, {3.646992616136801*^9, 
   3.646992622216215*^9}, 3.6469926624627857`*^9, {3.646992815002122*^9, 
   3.646992826336493*^9}, 3.6469981390459223`*^9, {3.647097731410119*^9, 
   3.6470977450637074`*^9}, {3.6560092867529507`*^9, 
   3.6560092932770243`*^9}, {3.74205103708955*^9, 3.7420510381576557`*^9}, {
   3.742295989026023*^9, 3.742295993696061*^9}, {3.742296165740394*^9, 
   3.742296166700605*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"wfColors", "=", 
   RowBox[{"{", 
    RowBox[{
    "Blue", ",", "Blue", ",", "Purple", ",", "Cyan", ",", "White", ",", 
     "White", ",", "White", ",", "Yellow", ",", "Orange", ",", "Red", ",", 
     "Pink"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wfColorsFunction", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Blend", "[", 
      RowBox[{"wfColors", ",", 
       RowBox[{"Rescale", "[", 
        RowBox[{"#3", ",", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.03"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], "]"}]}], 
      "]"}], "&"}], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wfColors", "=", "TricoloreColorsList"}], ";"}]}], "Input",
 CellChangeTimes->{{3.742295740545905*^9, 3.742295747922028*^9}, {
  3.742296195544841*^9, 3.742296203275223*^9}, {3.742296680792679*^9, 
  3.7422967435310373`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"stateCASE", "=", "coherentState"}], " ", 
  RowBox[{"(*", "squeezedVacuumState", "*)"}], " ", 
  RowBox[{"(*", "twoStateSuperpostion", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"TrueQ", "[", 
     RowBox[{"stateCASE", "==", "squeezedVacuumState"}], "]"}], ",", 
    RowBox[{"(*", "squeezedState", "*)"}], 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"sQueeze", "=", 
       RowBox[{"1", "/", "3"}]}], " ", ";", 
      RowBox[{"stateParameter", "=", "sQueeze"}], ";", 
      RowBox[{"ttevol", ":=", 
       RowBox[{"TT", "/", "3"}]}], ";", 
      RowBox[{"smallLAMBDA", "=", "1"}], ";", 
      RowBox[{"NMAX", "=", "8"}], ";", 
      RowBox[{"RR", "=", 
       RowBox[{"16", "/", "10"}]}], ";"}], "}"}], ",", 
    RowBox[{"(*", "coherentState", "*)"}], 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Displace", "=", 
       RowBox[{"7", "/", "12"}]}], ",", 
      RowBox[{
       RowBox[{"stateParameter", "=", "Displace"}], ";", 
       RowBox[{"ttevol", ":=", 
        RowBox[{"TT", "/", "4"}]}], ";", 
       RowBox[{"smallLAMBDA", "=", 
        RowBox[{"1", "/", "4"}]}], ";", 
       RowBox[{"NMAX", "=", "8"}], ";", 
       RowBox[{"RR", "=", 
        RowBox[{"10", "/", "10"}]}], ";"}]}], "}"}]}], "]"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Displace", "=", 
       RowBox[{"7", "/", "12"}]}], ",", 
      RowBox[{
       RowBox[{"stateParameter", "=", "Displace"}], ";", 
       RowBox[{"ttevol", ":=", 
        RowBox[{"TT", "/", "4"}]}], ";", 
       RowBox[{"smallLAMBDA", "=", 
        RowBox[{"1", "/", "4"}]}], ";", 
       RowBox[{"NMAX", "=", "8"}], ";", 
       RowBox[{"RR", "=", 
        RowBox[{"9", "/", "10"}]}], ";"}]}], "}"}], "]"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"invertKerr", "=", "1"}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"=", 
    RowBox[{
     RowBox[{"1", ":", " ", 
      RowBox[{"not", " ", "inverted", "     ", "OR"}]}], "   ", "=", 
     RowBox[{"I", ":", " ", "Inverted"}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Hbar", "=", "1"}], ";", " ", 
   RowBox[{"M", "=", "1"}], ";", " ", 
   RowBox[{"K", "=", "1"}], ";", " ", 
   RowBox[{"mMixAngle", "=", 
    RowBox[{"Pi", "/", 
     RowBox[{"(", 
      RowBox[{"6", "+", "1"}], ")"}]}]}], ";", "  ", 
   RowBox[{"mMixAngle", "=", 
    RowBox[{"Pi", "/", 
     RowBox[{"(", "4", ")"}]}]}], ";", "  ", 
   RowBox[{"LAMBDA", "=", 
    RowBox[{"invertKerr", "*", "smallLAMBDA"}]}], ";", "  ", 
   RowBox[{"FixParameters", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"h", "->", "Hbar"}], ",", 
      RowBox[{"m", "->", "M"}], ",", 
      RowBox[{"k", "->", "K"}], ",", 
      RowBox[{"\[CapitalLambda]", "->", "LAMBDA"}], ",", 
      RowBox[{"\[Lambda]", "->", "LAMBDA"}]}], "}"}]}], " ", ";"}], " ", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TT", ":=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{
          RowBox[{"Pi", " ", "/", " ", 
           RowBox[{"Abs", "[", 
            RowBox[{"smallLAMBDA", "^", "2"}], "]"}]}], " ", "/", 
          RowBox[{"Abs", "[", 
           RowBox[{
            RowBox[{"E0", "[", "1", "]"}], "-", 
            RowBox[{"E0", "[", "0", "]"}]}], "]"}]}]}], ")"}], "/", "8"}], 
      " ", "/.", "FixParameters"}], ",", "4"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"TT", ":=", 
  RowBox[{
   RowBox[{"Pi", "/", 
    RowBox[{"LAMBDA", "^", "2"}]}], "/", "4"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DTT", ":=", 
    RowBox[{"N", "[", 
     RowBox[{"TT", "/", "numberOfFrames"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ClearParameters", "=", 
    RowBox[{"ClearAll", "[", 
     RowBox[{
     "h", ",", "m", ",", "k", ",", "\[Lambda]", ",", "\[CapitalLambda]"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"labelPlot", "=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"TrueQ", "[", 
     RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], ",", 
    RowBox[{"StringJoin", "[", 
     RowBox[{"\"\<Squeeze=\>\"", ",", 
      RowBox[{"ToString", "[", 
       RowBox[{"N", "[", 
        RowBox[{"stateParameter", ",", "4"}], "]"}], "]"}]}], "]"}], ",", 
    RowBox[{"StringJoin", "[", 
     RowBox[{"\"\<Coherent=\>\"", ",", 
      RowBox[{"ToString", "[", 
       RowBox[{"N", "[", 
        RowBox[{"stateParameter", ",", "4"}], "]"}], "]"}]}], "]"}]}], 
   "]"}]}], "\n", 
 RowBox[{
  RowBox[{"VuPoi", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "4"}], ",", "5"}], "}"}]}], ";", " ", 
  RowBox[{"export$Directoy", "=", 
   RowBox[{"StringJoin", "[", 
    RowBox[{"\"\</home/ole/Shared/temp/\>\"", ",", 
     RowBox[{"ToString", "[", "stateCASE", "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{" ", 
  RowBox[{
   RowBox[{"animationCreation", "=", "True"}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{"numberOfFrames", "=", 
  RowBox[{"70", "-", "45"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"numberOfPlotPoints", "=", "31"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"imgRes", "=", "600"}]}], "Input",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.6156320458775873`*^9, 
   3.615632066333396*^9}, 3.6156331592048607`*^9, 3.6156331921326523`*^9, {
   3.61563347871996*^9, 3.615633504831564*^9}, {3.615633534974391*^9, 
   3.615633571018347*^9}, {3.615633637584827*^9, 3.615633656101695*^9}, {
   3.615633687291555*^9, 3.615633702998143*^9}, 3.615633767353943*^9, 
   3.615634260064809*^9, {3.615634516238912*^9, 3.6156345165996103`*^9}, {
   3.615640718301269*^9, 3.615640723993116*^9}, {3.615640965047326*^9, 
   3.6156409652607117`*^9}, {3.615641364047477*^9, 3.615641365896698*^9}, 
   3.615641846478875*^9, 3.6156420647131767`*^9, {3.615648084078582*^9, 
   3.6156481144810963`*^9}, 3.6156498327198343`*^9, 3.6157177256918793`*^9, {
   3.615717771202983*^9, 3.615717798779161*^9}, {3.6157181718105164`*^9, 
   3.615718282003779*^9}, {3.615719385664939*^9, 3.615719388771999*^9}, {
   3.615724780152248*^9, 3.615724787339726*^9}, {3.6157309564883137`*^9, 
   3.615731030826474*^9}, {3.615731074372919*^9, 3.61573114030761*^9}, {
   3.615731221093851*^9, 3.615731224848073*^9}, {3.6157314468020973`*^9, 
   3.615731470924478*^9}, {3.615731536071617*^9, 3.615731540499689*^9}, {
   3.615731607905945*^9, 3.615731623780262*^9}, {3.615731663309916*^9, 
   3.6157316861671352`*^9}, {3.615731718343873*^9, 3.615731738235317*^9}, {
   3.6157317701934967`*^9, 3.615731806749566*^9}, {3.6157318683178463`*^9, 
   3.615731882165018*^9}, {3.615731914516308*^9, 3.615731949377364*^9}, {
   3.6157319862071753`*^9, 3.615731994269411*^9}, {3.615732088833954*^9, 
   3.6157320902528753`*^9}, {3.6157321530526648`*^9, 3.61573217229843*^9}, {
   3.6157324153143797`*^9, 3.615732513813241*^9}, 3.615740661005199*^9, {
   3.615758274977693*^9, 3.615758276562348*^9}, {3.6157592315738153`*^9, 
   3.6157592323300734`*^9}, 3.615759981718157*^9, {3.6158225675164633`*^9, 
   3.6158225693822193`*^9}, {3.616045417246179*^9, 3.6160454257091827`*^9}, {
   3.616045531559072*^9, 3.616045531928966*^9}, {3.616067735438904*^9, 
   3.616067736005248*^9}, {3.61606851236817*^9, 3.616068514824626*^9}, {
   3.616070893498361*^9, 3.616070900398108*^9}, 3.616074615415929*^9, {
   3.616078112415565*^9, 3.616078113530233*^9}, 3.616079102974662*^9, {
   3.6165105547529297`*^9, 3.6165105719640102`*^9}, {3.6165108370872707`*^9, 
   3.6165108371121063`*^9}, {3.624955694060576*^9, 3.624955723011841*^9}, {
   3.625311042746018*^9, 3.625311042942409*^9}, {3.6253114467779493`*^9, 
   3.625311447056411*^9}, {3.625312009651863*^9, 3.625312014721457*^9}, {
   3.6253121746040087`*^9, 3.625312176561607*^9}, 3.625312517659998*^9, {
   3.646528237212318*^9, 3.646528240487083*^9}, {3.646528567067741*^9, 
   3.646528567630477*^9}, {3.646553033831624*^9, 3.646553041901435*^9}, {
   3.6465540283623657`*^9, 3.646554029653775*^9}, 3.646554974743787*^9, {
   3.6465551308370132`*^9, 3.6465552238336163`*^9}, {3.646992616136801*^9, 
   3.646992622216215*^9}, 3.6469926624627857`*^9, {3.646992815002122*^9, 
   3.646992826336493*^9}, 3.6469981390459223`*^9, {3.647097731410119*^9, 
   3.6470977711808157`*^9}, 3.647360477023466*^9, 3.6473623159039183`*^9, 
   3.647639486991949*^9, 3.647775743906917*^9, 3.647776081497377*^9, 
   3.647776862032036*^9, 3.6477810324993067`*^9, 3.647781147037665*^9, {
   3.647782110497978*^9, 3.647782113027494*^9}, {3.647941243590602*^9, 
   3.64794128585658*^9}, {3.647942322800074*^9, 3.6479423229765377`*^9}, {
   3.647942359387619*^9, 3.647942389854985*^9}, {3.647942973689354*^9, 
   3.6479429761961937`*^9}, {3.6479448159915323`*^9, 3.647944822222885*^9}, {
   3.6479451827971373`*^9, 3.647945198242318*^9}, 3.6479487683466263`*^9, {
   3.648121593649688*^9, 3.6481215947008877`*^9}, {3.648123654723319*^9, 
   3.648123693583171*^9}, {3.6481237975721817`*^9, 3.64812379839423*^9}, 
   3.648123869500578*^9, {3.648123963752718*^9, 3.648123987226544*^9}, {
   3.648124139183362*^9, 3.648124141762126*^9}, 3.648124385596273*^9, {
   3.648124450489668*^9, 3.648124470144237*^9}, {3.648125497539983*^9, 
   3.6481254980803022`*^9}, 3.648127207683023*^9, {3.648129733205455*^9, 
   3.64812973433359*^9}, {3.648131598587099*^9, 3.64813164436154*^9}, {
   3.648132790038649*^9, 3.6481327913054657`*^9}, 3.648135280197627*^9, {
   3.6481356487240334`*^9, 3.648135648877891*^9}, {3.648136022075742*^9, 
   3.648136025741894*^9}, 3.648136986947774*^9, 3.648137512475025*^9, 
   3.648138660203727*^9, 3.648139523582602*^9, {3.6481551655813503`*^9, 
   3.648155170975871*^9}, 3.648159439960387*^9, 3.648160762338786*^9, {
   3.648161149366193*^9, 3.6481611508060713`*^9}, 3.648162338766151*^9, {
   3.648198137495487*^9, 3.64819820905842*^9}, {3.648198359532854*^9, 
   3.6481983979523363`*^9}, {3.648198477337332*^9, 3.6481984788957777`*^9}, {
   3.648198925937114*^9, 3.648198934610105*^9}, 3.6481992392334223`*^9, {
   3.648212263091679*^9, 3.648212268924767*^9}, {3.648213281124625*^9, 
   3.648213281256587*^9}, {3.648215624999454*^9, 3.64821562866201*^9}, 
   3.648215821996347*^9, {3.648231932469376*^9, 3.648231938342593*^9}, {
   3.648242036189931*^9, 3.6482420810387383`*^9}, {3.64824211231628*^9, 
   3.648242118720455*^9}, {3.648320087568425*^9, 3.648320095223948*^9}, 
   3.64832548424756*^9, {3.648357230085614*^9, 3.6483573901263123`*^9}, 
   3.648357448782195*^9, 3.648357480766802*^9, {3.648357799253729*^9, 
   3.648357873870412*^9}, 3.6483579342341557`*^9, {3.6483580238104*^9, 
   3.648358027574563*^9}, 3.6484780796643133`*^9, {3.648478878529975*^9, 
   3.648478890957799*^9}, {3.648478938245063*^9, 3.648478942684215*^9}, 
   3.648481683308153*^9, {3.648484653043892*^9, 3.6484846545325336`*^9}, 
   3.648558200202774*^9, {3.648558529051745*^9, 3.648558529711141*^9}, 
   3.648566542907082*^9, {3.648595548006069*^9, 3.648595552163698*^9}, {
   3.648595608535007*^9, 3.6485956300909367`*^9}, 3.648596244953361*^9, {
   3.6486327691780367`*^9, 3.6486327704389343`*^9}, {3.653827115383219*^9, 
   3.653827130794415*^9}, 3.653979488449481*^9, {3.6539796997956944`*^9, 
   3.6539797076329117`*^9}, {3.654101323247204*^9, 3.654101324725233*^9}, 
   3.6541013648112307`*^9, {3.6541041865407467`*^9, 3.654104190469612*^9}, 
   3.654104523098547*^9, {3.654105139327928*^9, 3.654105192084413*^9}, {
   3.654106134008523*^9, 3.654106134285*^9}, {3.654340257913258*^9, 
   3.654340258366995*^9}, 3.654507455434484*^9, {3.655640891240521*^9, 
   3.655640891776668*^9}, {3.655641016656946*^9, 3.655641028537932*^9}, 
   3.655641134692958*^9, {3.6556412799551897`*^9, 3.65564129601861*^9}, 
   3.655641379926013*^9, {3.655641481984911*^9, 3.65564148438238*^9}, 
   3.655641588703174*^9, {3.6560044998370543`*^9, 3.6560045031922894`*^9}, {
   3.6560046257169447`*^9, 3.65600462928763*^9}, {3.656005408406949*^9, 
   3.656005429019431*^9}, {3.656005805553939*^9, 3.656005806362729*^9}, 
   3.6560058490939493`*^9, 3.656008638079142*^9, {3.65600927590808*^9, 
   3.656009278482408*^9}, {3.657268008360805*^9, 3.65726801935233*^9}, {
   3.6572714077676*^9, 3.657271420851448*^9}, {3.657272321112818*^9, 
   3.657272326383922*^9}, {3.657273311406228*^9, 3.657273320397456*^9}, {
   3.6572824949759912`*^9, 3.6572825039383593`*^9}, {3.657521679531212*^9, 
   3.657521746339992*^9}, 3.658061191060657*^9, {3.742308555576408*^9, 
   3.74230856430512*^9}, {3.742309071701375*^9, 3.742309072250309*^9}, {
   3.742309386056534*^9, 3.742309387098872*^9}, {3.749486618381041*^9, 
   3.7494866379145107`*^9}, {3.749486926595851*^9, 3.749486927226548*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"$t0", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"timePrint", ",", 
    RowBox[{"{", 
     RowBox[{"HoldAll", ",", "Listable"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"prn", "[", "arg_", "]"}], ":=", 
   RowBox[{"Print", "[", 
    RowBox[{
     RowBox[{"HoldForm", "[", "arg", "]"}], ",", "\"\< = \>\"", ",", "arg"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"timePrint", "[", "XX_", "]"}], ":=", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Time spent= \>\"", ",", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ",", "4"}], "]"}], 
      ",", "\"\< Seconds  = \>\"", ",", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ")"}], "/", 
         "60"}], ",", "4"}], "]"}], ",", "\"\< Minutes   for   \>\"", ",", 
      RowBox[{"HoldForm", "[", " ", "XX", "]"}], ",", "\"\< = \>\"", ",", 
      "XX"}], "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 

 RowBox[{
  RowBox[{"Derivative", "/:", 
   RowBox[{"MakeBoxes", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Derivative", "[", "\[Alpha]__", "]"}], "[", "wflow_", "]"}], 
      "[", "vars__Symbol", "]"}], ",", "TraditionalForm"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"bb", ",", "dd", ",", "sp"}], "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"MakeBoxes", "[", 
        RowBox[{"dd", ",", "_"}], "]"}], "^=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"{", "\[Alpha]", "}"}], "]"}], "\[Equal]", "1"}], ",", 
         "\"\<\[DifferentialD]\>\"", ",", "\"\<\[PartialD]\>\""}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"MakeBoxes", "[", 
        RowBox[{"sp", ",", "_"}], "]"}], "^=", "\"\<\[ThinSpace]\>\""}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"bb", "/:", 
       RowBox[{"MakeBoxes", "[", 
        RowBox[{
         RowBox[{"bb", "[", "x__", "]"}], ",", "_"}], "]"}], ":=", 
       RowBox[{"RowBox", "[", 
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"ToBoxes", "[", "#", "]"}], "&"}], ",", 
          RowBox[{"{", "x", "}"}]}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"FractionBox", "[", 
       RowBox[{
        RowBox[{"ToBoxes", "[", 
         RowBox[{"bb", "[", 
          RowBox[{
           RowBox[{"dd", "^", 
            RowBox[{"Plus", "[", "\[Alpha]", "]"}]}], ",", "wflow"}], "]"}], 
         "]"}], ",", 
        RowBox[{"ToBoxes", "[", 
         RowBox[{"Apply", "[", 
          RowBox[{"bb", ",", 
           RowBox[{"Riffle", "[", 
            RowBox[{
             RowBox[{"Map", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"bb", "[", 
                 RowBox[{"dd", ",", "#"}], "]"}], "&"}], ",", 
               RowBox[{"Select", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"{", "vars", "}"}], "^", 
                   RowBox[{"{", "\[Alpha]", "}"}]}], ")"}], ",", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"#", "=!=", "1"}], "&"}], ")"}]}], "]"}]}], "]"}], 
             ",", "sp"}], "]"}]}], "]"}], "]"}]}], "]"}]}]}], "]"}]}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Make", " ", "Derivative", " ", "Output", " ", "BEAUTIFUL", "    ", 
     RowBox[{"http", ":"}]}], "//", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"pages", ".", "uoregon", ".", "edu"}], "/", "noeckel"}], "/", 
       "computernotes"}], "/", "Mathematica"}], "/", 
     RowBox[{"EquationEditing", ".", "html"}]}]}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Make3d", "[", 
    RowBox[{"plot_", ",", "height_", ",", "opacity_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "newplot", "}"}], ",", 
     RowBox[{
      RowBox[{"newplot", "=", 
       RowBox[{"First", "@", 
        RowBox[{"Graphics", "[", "plot", "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"newplot", "=", 
       RowBox[{
        RowBox[{"N", "@", "newplot"}], "/.", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"x_", "?", "AtomQ"}], ",", 
           RowBox[{"y_", "?", "AtomQ"}]}], "}"}], "\[RuleDelayed]", 
         RowBox[{"{", 
          RowBox[{"x", ",", "y", ",", "height"}], "}"}]}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"newplot", "/.", 
       RowBox[{
        RowBox[{"GraphicsComplex", "[", "xx__", "]"}], "\[RuleDelayed]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Opacity", "[", "opacity", "]"}], ",", 
          RowBox[{"GraphicsComplex", "[", "xx", "]"}]}], "}"}]}]}]}]}], 
    "]"}]}], "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Show", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"plotWF", ",", 
        RowBox[{"Graphics3D", "[", 
         RowBox[{"Make3d", "[", 
          RowBox[{"streamInColor", ",", "maxWF", ",", ".75"}], "]"}], "]"}]}],
        "}"}], ",", 
      RowBox[{"ViewPoint", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "100"}], "}"}]}]}], "]"}], "  ", "does", 
    " ", "NOT", " ", "work"}], "*)"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"to3d", "[", 
     RowBox[{"plot_", ",", "height_", ",", "opacity_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "newplot", "}"}], ",", 
      RowBox[{
       RowBox[{"newplot", "=", 
        RowBox[{"First", "@", 
         RowBox[{"Graphics", "[", "plot", "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"newplot", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"N", "@", "newplot"}], "/.", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x_", "?", "AtomQ"}], ",", 
             RowBox[{"y_", "?", "AtomQ"}]}], "}"}], "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"x", ",", "y", ",", "height"}], "}"}]}]}], "/.", 
         RowBox[{
          RowBox[{"Arrowheads", "[", 
           RowBox[{"List", "[", 
            RowBox[{"List", "[", 
             RowBox[{"x_", ",", "y_", ",", "notz_"}], "]"}], "]"}], "]"}], 
          "\[Rule]", 
          RowBox[{"Arrowheads", "[", 
           RowBox[{"List", "[", 
            RowBox[{"List", "[", 
             RowBox[{"x", ",", "y"}], "]"}], "]"}], "]"}]}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"newplot", "/.", 
        RowBox[{
         RowBox[{"GraphicsComplex", "[", "xx__", "]"}], "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Opacity", "[", "opacity", "]"}], ",", 
           RowBox[{"GraphicsComplex", "[", "xx", "]"}]}], "}"}]}]}]}]}], 
     "]"}]}], ";"}], "\[IndentingNewLine]", "\n", 
  RowBox[{"(*", 
   RowBox[{"dChange", "[", 
    RowBox[{"expression", ",", 
     RowBox[{"{", "transformations", "}"}], ",", 
     RowBox[{"{", "oldVars", "}"}], ",", 
     RowBox[{"{", "newVars", "}"}], ",", 
     RowBox[{"{", "functions", "}"}]}], "]"}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"ClearAll", "[", "dChange", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dChange", "[", 
    RowBox[{
    "expr_", ",", "transformations_List", ",", "oldVars_List", ",", 
     "newVars_List", ",", "functions_List"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "pos", ",", "functionsReplacements", ",", "variablesReplacements", ",", 
       "arguments", ",", "heads", ",", "newVarsSolved"}], "}"}], ",", 
     RowBox[{
      RowBox[{"pos", "=", 
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{"Outer", "[", 
          RowBox[{"Position", ",", "functions", ",", "oldVars"}], "]"}], ",", 
         
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "2", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"3", ",", "4"}], "}"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"heads", "=", 
       RowBox[{"functions", "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "0"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"arguments", "=", 
       RowBox[{"List", "@@@", "functions"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"newVarsSolved", "=", 
       RowBox[{"newVars", "/.", 
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{"transformations", ",", "newVars"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"functionsReplacements", "=", 
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{"Function", "[", 
          RowBox[{"i", ",", 
           RowBox[{
            RowBox[{"heads", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Function", "[", 
                RowBox[{"#", ",", "#2"}], "]"}], "&"}], "[", 
              RowBox[{
               RowBox[{"arguments", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", 
               RowBox[{"ReplacePart", "[", 
                RowBox[{
                 RowBox[{"functions", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", 
                 RowBox[{"Thread", "[", 
                  RowBox[{
                   RowBox[{"pos", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
                   "newVarsSolved"}], "]"}]}], "]"}]}], "]"}], ")"}]}]}], 
          "]"}], ",", 
         RowBox[{"Range", "@", 
          RowBox[{"Length", "@", "functions"}]}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"variablesReplacements", "=", 
       RowBox[{
        RowBox[{"Solve", "[", 
         RowBox[{"transformations", ",", "oldVars"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"expr", "/.", "functionsReplacements"}], "/.", 
         "variablesReplacements"}], "//", "Simplify"}], "//", "Normal"}]}]}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"dChange", "[", 
   RowBox[{"expr_", ",", 
    RowBox[{"functions", ":", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"_", "[", "___", "]"}], "\[Equal]", "_"}], ")"}], ".."}], 
      "}"}]}]}], "]"}], ":=", 
  RowBox[{"expr", "/.", 
   RowBox[{"Replace", "[", 
    RowBox[{"functions", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"f_", "[", "vars__", "]"}], "\[Equal]", "body_"}], ")"}], 
      "\[RuleDelayed]", 
      RowBox[{"(", 
       RowBox[{"f", "\[Rule]", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", "vars", "}"}], ",", "body"}], "]"}]}], ")"}]}], ",", 
     RowBox[{"{", "1", "}"}]}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dChange", "[", 
    RowBox[{"expr_", ",", "x___"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"dChange", "[", 
      RowBox[{"expr", ",", "##"}], "]"}], "&"}], "@@", 
    RowBox[{"Replace", "[", 
     RowBox[{
      RowBox[{"{", "x", "}"}], ",", 
      RowBox[{
       RowBox[{"var", ":", 
        RowBox[{"Except", "[", "_List", "]"}]}], "\[RuleDelayed]", 
       RowBox[{"{", "var", "}"}]}], ",", 
      RowBox[{"{", "1", "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.646998142831975*^9, {3.6476413934824963`*^9, 3.647641439641926*^9}, 
   3.6476415793211184`*^9, {3.648198402668096*^9, 3.648198404464897*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"dChange", "[", 
    RowBox[{"expression", ",", 
     RowBox[{"{", "transformations", "}"}], ",", 
     RowBox[{"{", "oldVars", "}"}], ",", 
     RowBox[{"{", "newVars", "}"}], ",", 
     RowBox[{"{", "functions", "}"}]}], "]"}], "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{
   RowBox[{"dChange", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"u", "[", 
         RowBox[{"x", ",", "t"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "2"}], "}"}]}], "]"}], "\[Equal]", 
      RowBox[{
       RowBox[{"c", "^", "2"}], " ", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"u", "[", 
          RowBox[{"x", ",", "t"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "\[Equal]", 
        RowBox[{"x", "+", 
         RowBox[{"c", " ", "t"}]}]}], ",", 
       RowBox[{"r", "\[Equal]", 
        RowBox[{"x", "-", 
         RowBox[{"c", " ", "t"}]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "t"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "r"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", "[", 
       RowBox[{"x", ",", "t"}], "]"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
   
   RowBox[{"dChange", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"\[Eta]", "*", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"f", "[", "\[Eta]", "]"}], ",", "\[Eta]"}], "]"}]}], ",",
           "\[Eta]"}], "]"}], "/", "\[Eta]"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"s", "^", "2"}], "/", 
           RowBox[{"\[Eta]", "^", "2"}]}]}], ")"}], "*", 
        RowBox[{"f", "[", "\[Eta]", "]"}]}], "-", 
       RowBox[{
        RowBox[{"f", "[", "\[Eta]", "]"}], "^", "3"}]}], "\[Equal]", "0"}], 
     ",", 
     RowBox[{"\[Eta]", "\[Equal]", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "z"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}], "]"}]}], ",", "\[Eta]", ",", "z", 
     ",", 
     RowBox[{"f", "[", "\[Eta]", "]"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dChange", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"u", "[", 
           RowBox[{"x", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], "+", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"u", "[", 
          RowBox[{"x", ",", "t"}], "]"}], ",", 
         RowBox[{"{", "t", "}"}]}], "]"}], "-", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"x", " ", 
          RowBox[{"u", "[", 
           RowBox[{"x", ",", "t"}], "]"}]}], ",", 
         RowBox[{"{", "x", "}"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"u", "[", 
        RowBox[{"x", ",", "t"}], "]"}], "\[Equal]", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], " ", 
          RowBox[{"x", "^", "2"}]}], "]"}], " ", 
        RowBox[{"f", "[", "x", "]"}], " ", 
        RowBox[{"T", "[", "t", "]"}]}]}]}], "]"}], "//", 
    "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.647641475160035*^9, 3.647641498154008*^9}, {
   3.647641543282469*^9, 3.647641544305929*^9}, 3.647641592260879*^9}],

Cell[CellGroupData[{

Cell["Classical Eigenfunctions", "Subtitle",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630620536209*^9}, {
   3.615630656303398*^9, 3.6156306666273937`*^9}, {3.648462292665238*^9, 
   3.6484623020688343`*^9}}],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"showDetailsAndPlots", "\[Equal]", "True"}], ",", 
   RowBox[{"(*", 
    RowBox[{"Show", " ", "Brumer", " ", "Classical", " ", "Eigenfunctions"}], 
    "*)"}], 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"jj", "=", "2"}], ";", "\n", 
     RowBox[{"XX", "=", "2"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"p", "+", 
          RowBox[{"I", " ", "x"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"p", "-", 
          RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"jj", "/", "2"}], ")"}]}], ";", "\n", 
     RowBox[{"GraphicsRow", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Plot3D", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Re", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"p", "+", 
                  RowBox[{"I", " ", "x"}]}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{"p", "-", 
                  RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"jj", "/", "2"}], ")"}]}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", 
             RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"p", ",", 
             RowBox[{"-", "XX"}], ",", "XX"}], "}"}]}], "]"}], ",", 
         RowBox[{"Plot3D", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Im", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"p", "+", 
                  RowBox[{"I", " ", "x"}]}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{"p", "-", 
                  RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"jj", "/", "2"}], ")"}]}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", 
             RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"p", ",", 
             RowBox[{"-", "XX"}], ",", "XX"}], "}"}]}], "]"}], ",", 
         RowBox[{"Plot3D", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Re", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"p", "+", 
                   RowBox[{"I", " ", "x"}]}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"p", "-", 
                   RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{"jj", "/", "2"}], ")"}]}], "]"}], ",", 
             RowBox[{"Im", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"p", "+", 
                   RowBox[{"I", " ", "x"}]}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"p", "-", 
                   RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{"jj", "/", "2"}], ")"}]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", 
             RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"p", ",", 
             RowBox[{"-", "XX"}], ",", "XX"}], "}"}]}], "]"}]}], "}"}], ",", 
       RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}]}], "}"}], ","}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.6484623066456842`*^9, 3.648462313322529*^9}, {
  3.648462343757187*^9, 3.648462348946628*^9}, {3.648462414414464*^9, 
  3.648462423777483*^9}, {3.6484625700068913`*^9, 3.648462716605606*^9}, {
  3.648462751914608*^9, 3.648462870658814*^9}, {3.648476488978311*^9, 
  3.648476512262414*^9}, {3.648484803819274*^9, 3.648484809093198*^9}, {
  3.656005774012751*^9, 3.656005787163701*^9}, {3.65600846210395*^9, 
  3.656008465880529*^9}, {3.656008656017507*^9, 3.656008681777755*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Assignment of State: Squeezed Vacuum, Coherent State or 2-mode superposition\
\>", "Subtitle",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630620536209*^9}, {
   3.615630656303398*^9, 3.6156306666273937`*^9}, 3.656004695788188*^9}],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"TrueQ", "[", 
    RowBox[{"stateCASE", "==", "squeezedVacuumState"}], "]"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Squeezed", " ", "Vacuum"}], "*)"}], 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"n_", ",", "r_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"Mod", "[", 
        RowBox[{"n", ",", "2"}], "]"}]}], ")"}], "*", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", 
          RowBox[{"Tanh", "[", "r", "]"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"n", "/", "2"}], ")"}]}], "/", 
       RowBox[{"2", "^", 
        RowBox[{"(", 
         RowBox[{"n", "/", "2"}], ")"}]}]}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "/", "2"}], ")"}], "!"}]}], " ", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"n", "!"}], "/", 
       RowBox[{"Cosh", "[", "r", "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
   ",", 
   RowBox[{"(*", 
    RowBox[{"Coherent", " ", "State"}], "*)"}], 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"n_", ",", "r_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"r", "^", "2"}]}], "/", "2"}], "]"}], "*", 
     RowBox[{
      RowBox[{"r", "^", "n"}], "/", " ", 
      RowBox[{"Sqrt", "[", " ", 
       RowBox[{"n", "!"}], "]"}]}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.615630728652275*^9, 
   3.615630777189464*^9}, {3.61563081930855*^9, 3.615630829989641*^9}, {
   3.6156309214343233`*^9, 3.615630946955887*^9}, {3.615630977592058*^9, 
   3.6156310861637573`*^9}, {3.615631131220243*^9, 3.6156311872428627`*^9}, {
   3.615631230817059*^9, 3.6156312685815687`*^9}, {3.6156313480841846`*^9, 
   3.6156313901882677`*^9}, {3.615631486800911*^9, 3.615631487915812*^9}, {
   3.615631536011013*^9, 3.615631637816193*^9}, 3.615631868100024*^9, {
   3.615631924512506*^9, 3.6156319262381363`*^9}, {3.615631959743784*^9, 
   3.6156320368530083`*^9}, {3.615632218620048*^9, 3.6156322530705214`*^9}, {
   3.615632396608055*^9, 3.615632397442463*^9}, 3.615632441121344*^9, {
   3.615632513038216*^9, 3.6156325315957212`*^9}, 3.615632567448143*^9, {
   3.615632632047385*^9, 3.6156326781963997`*^9}, {3.6156327585698853`*^9, 
   3.6156327972272387`*^9}, {3.615632892706315*^9, 3.615632927673995*^9}, {
   3.61563302029067*^9, 3.615633021730453*^9}, {3.615633052247924*^9, 
   3.615633139391014*^9}, {3.615633250742509*^9, 3.615633252300255*^9}, {
   3.615633371965705*^9, 3.6156334715337543`*^9}, {3.615633521473732*^9, 
   3.615633523585849*^9}, {3.615633605978108*^9, 3.615633631917869*^9}, {
   3.6156338087883387`*^9, 3.615633870979003*^9}, {3.615634363709557*^9, 
   3.615634377815282*^9}, {3.6157191114523706`*^9, 3.615719118711396*^9}, {
   3.615719376199911*^9, 3.615719377060686*^9}, 3.615724760534513*^9, {
   3.647774676640965*^9, 3.647774946387105*^9}, {3.647774982276249*^9, 
   3.647775028150834*^9}, {3.6477751576146173`*^9, 3.647775272638075*^9}, 
   3.6477753802410517`*^9, {3.647775426490138*^9, 3.647775489004987*^9}, {
   3.64777555227553*^9, 3.647775553578343*^9}, 3.647775599297473*^9, {
   3.6477756710072947`*^9, 3.6477757161661587`*^9}, 3.64777579603017*^9, 
   3.6477758345738173`*^9, {3.647775875783554*^9, 3.647775888651189*^9}, 
   3.6477759673695087`*^9, {3.6477760165804253`*^9, 3.647776061173418*^9}, 
   3.6477809577883244`*^9, {3.648135481979289*^9, 3.648135570976281*^9}, {
   3.648135622784834*^9, 3.648135634006173*^9}, {3.648135671391283*^9, 
   3.6481357234700813`*^9}, {3.6481357703769617`*^9, 3.64813577096496*^9}, 
   3.6481370020405083`*^9, {3.6481375002486343`*^9, 3.648137500655303*^9}, {
   3.648138610690114*^9, 3.648138649438416*^9}, {3.648139474880383*^9, 
   3.648139476208766*^9}, {3.64816080585052*^9, 3.648160809050832*^9}, {
   3.648161090409831*^9, 3.648161135631425*^9}, {3.648198236272389*^9, 
   3.648198302347412*^9}, 3.648198346713374*^9, {3.6481987744837513`*^9, 
   3.648198787694199*^9}, {3.648198824809278*^9, 3.648198830944315*^9}, {
   3.648198861661236*^9, 3.648198895409309*^9}, 3.648358032439155*^9, {
   3.6560052263894167`*^9, 3.656005255450087*^9}, {3.656005502706415*^9, 
   3.656005524209649*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"schleichAm", "[", 
    RowBox[{"n_", ",", "squee_", ",", "displace_"}], "]"}], " ", "=", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"2", " ", "Pi", " ", "squee", " ", "*", 
       RowBox[{"(", 
        RowBox[{"n", "+", 
         RowBox[{"1", "/", "2"}], "-", 
         RowBox[{"displace", "^", "2"}]}], ")"}]}], "]"}]}], "*", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "+", 
         RowBox[{"1", "/", "2"}], "-", 
         RowBox[{"displace", "^", "2"}]}], ")"}], "/", "squee"}]}], "]"}]}]}], 
  RowBox[{"(*", 
   RowBox[{"schleich", "  ", 
    RowBox[{"(", 
     RowBox[{"4.43", "a"}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"n_", ",", "r_"}], "]"}], "=", 
    RowBox[{
     RowBox[{"Sqrt", "[", "2", "]"}], "*", 
     RowBox[{
      RowBox[{"schleichAm", "[", 
       RowBox[{"n", ",", "Squee", ",", "Displace"}], "]"}], "^", 
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}]}], "*", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", 
         RowBox[{"(", "n", ")"}]}], "*", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", "*", "Displace", "*", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"n", "+", 
            RowBox[{"1", "/", "2"}]}], "]"}]}], "]"}]}]}], ")"}]}]}], "*)"}], 
  
  RowBox[{"(*", 
   RowBox[{"Squeezed", " ", 
    RowBox[{"Coherent", ":", " ", 
     RowBox[{"schleich", " ", 
      RowBox[{"(", "4.47", ")"}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"sumRest", "[", 
      RowBox[{"r_", ",", "N_"}], "]"}], "=", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"c", "[", 
          RowBox[{"n", ",", "r"}], "]"}], "^", "2"}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", 
          RowBox[{"N", "+", "1"}], ",", "Infinity"}], "}"}]}], "]"}], "//", 
      "Simplify"}]}], ";"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"sumRest", "[", 
      RowBox[{"r", ",", 
       RowBox[{"Floor", "[", "nCutOff", "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0.01", ",", "1.7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"nCutOff", ",", "6", ",", "40"}], "}"}]}], "]"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nmax", "=", " ", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"sQueeze", "<", "0.75"}], ",", "4", ",", 
     RowBox[{"Ceiling", "[", 
      RowBox[{"Re", "[", 
       RowBox[{"nN", "/.", " ", 
        RowBox[{"FindRoot", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"sumRest", "[", 
             RowBox[{"sQueeze", ",", "nN"}], "]"}], "*", 
            RowBox[{"Conjugate", "[", 
             RowBox[{"sumRest", "[", 
              RowBox[{"sQueeze", ",", "nN"}], "]"}], "]"}]}], "\[Equal]", 
           RowBox[{"0.01", "^", "2"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"nN", ",", "1"}], "}"}]}], "]"}]}], "]"}], "]"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Cut-off at        Nmax = \>\"", ",", "Nmax"}], "]"}]}], "Input",\

 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.615630728652275*^9, 
   3.615630777189464*^9}, {3.61563081930855*^9, 3.615630829989641*^9}, {
   3.6156309214343233`*^9, 3.615630946955887*^9}, {3.615630977592058*^9, 
   3.6156310861637573`*^9}, {3.615631131220243*^9, 3.6156311872428627`*^9}, {
   3.615631230817059*^9, 3.6156312685815687`*^9}, {3.6156313480841846`*^9, 
   3.6156313901882677`*^9}, {3.615631486800911*^9, 3.615631487915812*^9}, {
   3.615631536011013*^9, 3.615631637816193*^9}, 3.615631868100024*^9, {
   3.615631924512506*^9, 3.6156319262381363`*^9}, {3.615631959743784*^9, 
   3.6156320368530083`*^9}, {3.615632218620048*^9, 3.6156322530705214`*^9}, {
   3.615632396608055*^9, 3.615632397442463*^9}, 3.615632441121344*^9, {
   3.615632513038216*^9, 3.6156325315957212`*^9}, 3.615632567448143*^9, {
   3.615632632047385*^9, 3.6156326781963997`*^9}, {3.6156327585698853`*^9, 
   3.6156327972272387`*^9}, {3.615632892706315*^9, 3.615632927673995*^9}, {
   3.61563302029067*^9, 3.615633021730453*^9}, {3.615633052247924*^9, 
   3.615633139391014*^9}, {3.615633250742509*^9, 3.615633252300255*^9}, {
   3.615633371965705*^9, 3.6156334715337543`*^9}, {3.615633521473732*^9, 
   3.615633523585849*^9}, {3.615633605978108*^9, 3.615633631917869*^9}, {
   3.6156338087883387`*^9, 3.615633870979003*^9}, {3.615634363709557*^9, 
   3.615634377815282*^9}, {3.6157191114523706`*^9, 3.615719118711396*^9}, {
   3.615719376199911*^9, 3.615719377060686*^9}, 3.615724760534513*^9, {
   3.647774676640965*^9, 3.647774946387105*^9}, {3.647774982276249*^9, 
   3.647775028150834*^9}, {3.6477751576146173`*^9, 3.647775272638075*^9}, 
   3.6477753802410517`*^9, {3.647775426490138*^9, 3.647775489004987*^9}, {
   3.64777555227553*^9, 3.647775553578343*^9}, 3.647775599297473*^9, {
   3.6477756710072947`*^9, 3.6477757161661587`*^9}, 3.64777579603017*^9, 
   3.6477758345738173`*^9, {3.647775875783554*^9, 3.647775888651189*^9}, 
   3.6477759673695087`*^9, {3.6477760165804253`*^9, 3.647776061173418*^9}, 
   3.6477809577883244`*^9, {3.648135481979289*^9, 3.648135570976281*^9}, {
   3.648135622784834*^9, 3.648135634006173*^9}, {3.648135671391283*^9, 
   3.6481357234700813`*^9}, {3.6481357703769617`*^9, 3.64813577096496*^9}, 
   3.6481370020405083`*^9, {3.6481375002486343`*^9, 3.648137500655303*^9}, {
   3.648138610690114*^9, 3.648138649438416*^9}, {3.648139474880383*^9, 
   3.648139476208766*^9}, {3.64816080585052*^9, 3.648160809050832*^9}, {
   3.648161090409831*^9, 3.648161135631425*^9}, {3.648198236272389*^9, 
   3.648198302347412*^9}, 3.648198346713374*^9, 3.6481987744837513`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Nmax", "=", "NMAX"}], "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Superposition", " ", "0"}], " ", "&"}], " ", "2"}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"If", "[", " ", 
    RowBox[{
     RowBox[{"stateCASE", "==", "twoStateSuperpostion"}], ",", 
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"n_", ",", "r_"}], "]"}], ":=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"n", "<", "2"}], ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"n", "<", "1"}], ",", 
          RowBox[{"Cos", "[", "mMixAngle", "]"}], ",", 
          RowBox[{"Sin", "[", "mMixAngle", "]"}]}], "]"}], ",", "0"}], 
       "]"}]}], ","}], "]"}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{"sumC", "=", 
  RowBox[{
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"n", ",", "stateParameter"}], "]"}], "^", "2"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "Nmax"}], "}"}]}], "]"}], "//", 
   "N"}]}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n", ",", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{"c", "[", 
          RowBox[{"n", ",", "r"}], "]"}], "]"}], "/.", 
        RowBox[{"r", "\[Rule]", "stateParameter"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "Nmax"}], "}"}]}], "]"}], ",", 
   RowBox[{"Filling", "\[Rule]", "Axis"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"PointSize", "[", "Large", "]"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.615630728652275*^9, 
   3.615630761234407*^9}, {3.6156337325919237`*^9, 3.615633748118788*^9}, {
   3.6156337824151287`*^9, 3.615633791809537*^9}, 3.6156340162062902`*^9, {
   3.6156344340348043`*^9, 3.615634448277055*^9}, {3.615731495335596*^9, 
   3.615731496258127*^9}, {3.615731554159746*^9, 3.615731588995831*^9}, {
   3.615731645456256*^9, 3.615731650031377*^9}, {3.6157325652719793`*^9, 
   3.615732594288124*^9}, {3.616155043898801*^9, 3.616155049634276*^9}, {
   3.6161551558787947`*^9, 3.616155166172997*^9}, 3.616155224429307*^9, {
   3.625313289975685*^9, 3.625313291263955*^9}, {3.646529214381423*^9, 
   3.646529239106741*^9}, 3.6465529964404716`*^9, 3.6465550276634197`*^9, 
   3.646556773695417*^9, {3.646581692332983*^9, 3.6465817191043987`*^9}, {
   3.6469925942213173`*^9, 3.646992597246503*^9}, {3.6476358612452717`*^9, 
   3.647635861842379*^9}, 3.647635918718376*^9, {3.6476360408497066`*^9, 
   3.647636044244774*^9}, 3.64777529405916*^9, {3.647775399493689*^9, 
   3.6477754114587717`*^9}, {3.647775511734724*^9, 3.64777551381595*^9}, {
   3.647775570004334*^9, 3.6477755802211523`*^9}, {3.647775767127709*^9, 
   3.647775767601615*^9}, {3.647775807556218*^9, 3.647775812978774*^9}, {
   3.647775898460167*^9, 3.6477759024925117`*^9}, {3.647776718165799*^9, 
   3.647776735925946*^9}, 3.647780972797079*^9, {3.6477811193994617`*^9, 
   3.647781132601787*^9}, {3.648135741617066*^9, 3.64813574925666*^9}, {
   3.648161185974351*^9, 3.648161194319182*^9}, {3.6481989143068447`*^9, 
   3.64819891595432*^9}, {3.656005056969735*^9, 3.6560050927011414`*^9}, {
   3.6560057147009287`*^9, 3.656005737616598*^9}, 3.656005927631811*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["HOSc Wavefunctions Solve QHOSc and Kerr Hamiltonian ", "Subtitle",
 CellChangeTimes->{{3.614964414963908*^9, 3.6149644331540117`*^9}, {
  3.614964507388142*^9, 3.614964586068369*^9}, {3.6149646215863237`*^9, 
  3.614964625709463*^9}, {3.6149647479826317`*^9, 3.614964750427102*^9}, {
  3.614965548700951*^9, 3.61496556082316*^9}, {3.61532395486687*^9, 
  3.6153239833848543`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Alpha]", "=", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{"k", " ", "m"}], "]"}], "/", "h"}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Psi]", "[", 
   RowBox[{"n_", ",", "x_"}], "]"}], ":=", 
  RowBox[{
   SqrtBox[
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SuperscriptBox["2", "n"], " ", 
       RowBox[{"n", "!"}]}]], 
     SqrtBox[
      FractionBox["\[Alpha]", "\[Pi]"]]}]], 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["x", "2"], " ", "\[Alpha]"}], "2"]}]], " ", 
   RowBox[{"HermiteH", "[", 
    RowBox[{"n", ",", 
     RowBox[{"x", " ", 
      SqrtBox["\[Alpha]"]}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"XX", "=", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "@", 
    RowBox[{"Append", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Psi]", "[", 
           RowBox[{"n", ",", "x"}], "]"}], "+", "n", "+", 
          RowBox[{"1", "/", "2"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "0", ",", "Nmax"}], "}"}]}], "]"}], "/.", 
       "FixParameters"}], ",", 
      RowBox[{
       RowBox[{"x", "^", "2"}], "/", "2"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
   RowBox[{"Filling", "\[Rule]", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"n", "->", 
       RowBox[{"n", "-", 
        RowBox[{"1", "/", "2"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", 
        RowBox[{"1", "+", "Nmax"}]}], "}"}]}], "]"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"Nmax", "+", 
       RowBox[{"3", "/", "2"}]}]}], "}"}]}], ",", 
   RowBox[{"Epilog", "\[Rule]", 
    RowBox[{"Text", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{
        RowBox[{"ToExpression", "[", 
         RowBox[{"\"\<\\\\Psi s\>\"", ",", "TeXForm", ",", "HoldForm"}], 
         "]"}], ",", "Large"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"XX", "-", "1"}], ",", "Nmax"}], "}"}]}], "]"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<NormY[\>\"", ",", "n", ",", "\"\<]=\>\"", ",", 
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}], "^", "2"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", 
          RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}], ",", 
        RowBox[{"Assumptions", "\[Rule]", 
         RowBox[{
          RowBox[{"Re", "[", "\[Alpha]", "]"}], ">", "0"}]}]}], "]"}]}], 
     "]"}], ";", 
    RowBox[{"progressCount", "=", 
     RowBox[{"n", "/", "Nmax"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "0", ",", "3"}], "}"}]}], "]"}], "\n", 
 RowBox[{
  RowBox[{"SEq", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"h", "^", "2"}]}], "/", "2"}], " ", "/", "m"}], ")"}], " ", 
     RowBox[{"D", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"k", " ", "/", "2"}], " ", 
     RowBox[{"x", "^", "2"}], " ", "#"}]}], "&"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E0", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"n", "+", 
     RowBox[{"1", "/", "2"}]}], ")"}], "h", " ", 
   RowBox[{"Sqrt", "[", 
    RowBox[{"k", "/", "m"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EKerr", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      RowBox[{"\[CapitalLambda]", "^", "2"}], 
      RowBox[{"E0", "[", "n", "]"}]}]}], ")"}], 
   RowBox[{"E0", "[", "n", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SEqKerr", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"SEq", "[", "n", "]"}], "[", "#", " ", "]"}], "+", 
    RowBox[{
     RowBox[{"\[CapitalLambda]", "^", "2"}], 
     RowBox[{
      RowBox[{"SEq", "[", "n", "]"}], "[", 
      RowBox[{
       RowBox[{"SEq", "[", "n", "]"}], "[", "#", "]"}], "]"}]}]}], " ", 
   "&"}]}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<Schroedinger Equation [\>\"", ",", "n", ",", "\"\<]  =  \>\"", ",", 
     RowBox[{"Simplify", " ", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"SEq", "[", "n", "]"}], "[", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}], "]"}], "-", 
        RowBox[{
         RowBox[{"E0", "[", "n", "]"}], " ", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}]}]}], ",", 
       RowBox[{"m", ">", "0"}]}], "]"}], ",", "\"\<  KerrSchroedinger = \>\"",
      ",", 
     RowBox[{"Simplify", " ", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"SEqKerr", "[", "n", "]"}], "[", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}], "]"}], "-", 
        RowBox[{
         RowBox[{"EKerr", "[", "n", "]"}], " ", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}]}]}], ",", 
       RowBox[{"m", ">", "0"}]}], "]"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6149712970450697`*^9, 3.6149713150958347`*^9}, {
   3.614971353000649*^9, 3.6149713551262617`*^9}, {3.614971389418667*^9, 
   3.614971394532563*^9}, {3.614971569897333*^9, 3.614971655105781*^9}, {
   3.6149717063260717`*^9, 3.614971740546277*^9}, {3.6149717716282673`*^9, 
   3.614971863352543*^9}, {3.614972167324223*^9, 3.6149721682640953`*^9}, {
   3.6149722101573257`*^9, 3.614972305568782*^9}, {3.6149723501856318`*^9, 
   3.61497235253734*^9}, {3.614972397727605*^9, 3.614972430994451*^9}, {
   3.614972461310595*^9, 3.6149724853912773`*^9}, {3.614972541476495*^9, 
   3.61497263572766*^9}, {3.614973051987741*^9, 3.614973101858994*^9}, {
   3.614973161834687*^9, 3.6149732224471083`*^9}, {3.614973325384207*^9, 
   3.614973354540308*^9}, {3.614974089425714*^9, 3.6149741679898376`*^9}, {
   3.615036620444438*^9, 3.615036629665597*^9}, {3.615036689801827*^9, 
   3.615036755536851*^9}, {3.615038199251889*^9, 3.615038228542738*^9}, 
   3.615038280800419*^9, {3.615038318536511*^9, 3.615038352499639*^9}, {
   3.61503840371795*^9, 3.61503842887295*^9}, 3.615038571277171*^9, {
   3.6150386047327642`*^9, 3.615038621093993*^9}, 3.615038659580532*^9, 
   3.615038708858124*^9, {3.615115432860112*^9, 3.6151155170432463`*^9}, {
   3.61512073113266*^9, 3.615120847596033*^9}, {3.615287243583329*^9, 
   3.615287303942059*^9}, {3.615287368497786*^9, 3.615287379087604*^9}, {
   3.615287411698729*^9, 3.615287412838089*^9}, {3.615287764848983*^9, 
   3.615287779263331*^9}, {3.61528783711241*^9, 3.6152878404579563`*^9}, {
   3.615287889615262*^9, 3.6152878937792807`*^9}, {3.615287948211751*^9, 
   3.615287954320362*^9}, {3.6152880211708117`*^9, 3.6152880565529757`*^9}, {
   3.615288089213471*^9, 3.615288129554603*^9}, {3.615288230420476*^9, 
   3.6152882384160423`*^9}, 3.615288299840619*^9, {3.615312421831871*^9, 
   3.615312430032889*^9}, 3.615312517420349*^9, {3.615312550279986*^9, 
   3.615312599789455*^9}, {3.6153126308524227`*^9, 3.6153127096748667`*^9}, 
   3.61531275535991*^9, {3.615312810930678*^9, 3.615312856923562*^9}, {
   3.615313690496354*^9, 3.6153137563833437`*^9}, {3.615313815075828*^9, 
   3.615313816953742*^9}, {3.615313853944314*^9, 3.615313898246543*^9}, {
   3.615313935717043*^9, 3.6153139610936747`*^9}, 3.615314031927821*^9, {
   3.615323045097859*^9, 3.6153230712209263`*^9}, {3.615323112092744*^9, 
   3.615323207639126*^9}, {3.615323238695693*^9, 3.615323260844934*^9}, {
   3.615323363383919*^9, 3.6153236204357567`*^9}, {3.615323661199132*^9, 
   3.615323672706085*^9}, {3.615323791679906*^9, 3.615323900962809*^9}, {
   3.615375674168036*^9, 3.615375682837879*^9}, {3.6153757579686117`*^9, 
   3.615375817873116*^9}, {3.615624518020364*^9, 3.615624530107736*^9}, 
   3.6156302418856897`*^9, {3.615633886870707*^9, 3.615633915728862*^9}, 
   3.615633988416417*^9, {3.615732755499036*^9, 3.615732786733766*^9}, {
   3.6157565088817663`*^9, 3.615756515898457*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Schroedinger Equation [\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\"]  =  \"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"  KerrSchroedinger = \"\>", "\[InvisibleSpace]", 
   "0"}],
  SequenceForm[
  "Schroedinger Equation [", 8, "]  =  ", 0, "  KerrSchroedinger = ", 0],
  Editable->False]], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{3.742316279283338*^9, 3.742323488502849*^9, 
  3.742323533900655*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Dissipation", "Subtitle",
 CellChangeTimes->{{3.615037249391127*^9, 3.615037256084381*^9}, {
   3.6557078688372602`*^9, 3.655707871612699*^9}, 3.742323533904166*^9}],

Cell[BoxData[{
 RowBox[{"omega", ":=", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"k", "/", "m"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Anni", "[", 
   RowBox[{"x_", ",", "p_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Sqrt", "[", 
    RowBox[{"m", " ", 
     RowBox[{
      RowBox[{"omega", "/", " ", "2"}], "/", "h"}]}], "]"}], " ", 
   RowBox[{"(", " ", 
    RowBox[{"x", "+", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"I", " ", "/", "m"}], " ", "/", " ", "omega"}], " ", "p"}]}], 
    "  ", ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CreA", "[", 
   RowBox[{"x_", ",", "p_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Sqrt", "[", 
    RowBox[{"m", " ", 
     RowBox[{
      RowBox[{"omega", "/", " ", "2"}], "/", "h"}]}], "]"}], " ", 
   RowBox[{"(", " ", 
    RowBox[{"x", "-", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"I", " ", "/", "m"}], " ", "/", " ", "omega"}], " ", "p"}]}], 
    "  ", ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Anni", "[", 
  RowBox[{"x", ",", "p"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"CreA", "[", 
  RowBox[{"x", ",", "p"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LindbladTerm", "[", 
   RowBox[{"x_", ",", "p_", ",", "\[Gamma]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"\[Gamma]", "/", "2"}], " ", 
   RowBox[{"(", "1", ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.625479872163656*^9, 3.625479875424397*^9}, {
   3.625480075398456*^9, 3.6254802279213877`*^9}, {3.625480283282508*^9, 
   3.62548037346877*^9}, {3.6254804166783543`*^9, 3.625480506102989*^9}, {
   3.6254805386991043`*^9, 3.6254806184136467`*^9}, 3.625481408546853*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Moyal Bracket", "Subtitle",
 CellChangeTimes->{{3.615037249391127*^9, 3.615037256084381*^9}}],

Cell[BoxData[{
 RowBox[{"InnerBracket", ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"h", "/", "2"}], 
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"#", ",", "X"}], "]"}], ",", "p"}], "]"}], "-", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"#", ",", "P"}], "]"}], ",", "x"}], "]"}]}], ")"}]}], 
   "&"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NestedInnerBracket", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Nest", "[", 
    RowBox[{"InnerBracket", ",", "#", ",", "n"}], "]"}], "&"}]}], "\n", 
 RowBox[{
  RowBox[{"F", "[", 
   RowBox[{"x_", ",", "p_", ",", "X_", ",", "P_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WF", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}], 
   RowBox[{"H", "[", 
    RowBox[{"X", ",", "P"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"H", "[", 
   RowBox[{"X_", ",", "P_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"P", "^", "2"}], "/", "2"}], "/", "m"}], "+", 
   RowBox[{
    RowBox[{"X", "^", "2"}], 
    RowBox[{"k", "/", "2"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[CapitalLambda]", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"P", "^", "2"}], "/", "2"}], "/", "m"}]}], "+", 
      RowBox[{"\[Lambda]", " ", 
       RowBox[{"X", "^", "2"}], 
       RowBox[{"k", "/", "2"}]}]}], ")"}], "^", 
    "2"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<H = \>\"", ",", 
   RowBox[{"H", "[", 
    RowBox[{"X", ",", "P"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MoyalBracket", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"2", "/", "h"}], " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"NestedInnerBracket", "[", 
             RowBox[{
              RowBox[{"2", "n"}], "+", "1"}], "]"}], "[", 
            RowBox[{"F", "[", 
             RowBox[{"x", ",", "p", ",", "X", ",", "P"}], "]"}], "]"}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"n", "+", "1"}], ")"}]}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "n"}], "+", "1"}], ")"}], "!"}], ")"}]}]}], ",", 
          
          RowBox[{"{", 
           RowBox[{"n", ",", "0", ",", "2"}], "}"}]}], "]"}]}], "/.", 
       RowBox[{"X", "\[Rule]", "x"}]}], "/.", 
      RowBox[{"P", "\[Rule]", "p"}]}], "//", "Simplify"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"//", "TraditionalForm"}], "*)"}]}], "\n", 
 RowBox[{"MoyalKerrFinest", "=", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"ExpandAll", "[", "MoyalBracket", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"Derivative", ",", "\[CapitalLambda]", ",", "\[Lambda]"}], 
      "}"}]}], "]"}], "//", "TraditionalForm"}]}], "\n", 
 RowBox[{
  RowBox[{"MoyalKerr", "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"MoyalBracket", ",", 
      RowBox[{"{", 
       RowBox[{"Derivative", ",", "\[CapitalLambda]"}], "}"}]}], "]"}], "//", 
    "InputForm"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"MoyalKerr", "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"MoyalBracket", ",", 
      RowBox[{"{", 
       RowBox[{"Derivative", ",", "\[CapitalLambda]"}], "}"}]}], "]"}], "//", 
    "OutputForm"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MoyalKerr", "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"MoyalBracket", ",", 
      RowBox[{"{", 
       RowBox[{"Derivative", ",", "\[CapitalLambda]"}], "}"}]}], "]"}], "//", 
    "StandardForm"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"MoyalKerrFinest", " ", "/.", 
     RowBox[{"m", "\[Rule]", "M"}]}], "/.", 
    RowBox[{"h", "\[Rule]", "hbar"}]}], "//", " ", "TeXForm"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.615018982555271*^9, 3.615019021654953*^9}, {
   3.615019056637583*^9, 3.615019169814467*^9}, {3.6150347639203367`*^9, 
   3.615034807348419*^9}, {3.615034842867296*^9, 3.6150348491357813`*^9}, {
   3.615034918050912*^9, 3.615034921839909*^9}, {3.615034994191354*^9, 
   3.6150350361348677`*^9}, {3.615035111811181*^9, 3.615035224682994*^9}, {
   3.6150353043096*^9, 3.615035307723707*^9}, {3.615035422051449*^9, 
   3.615035437183424*^9}, {3.6150355659644957`*^9, 3.61503557086731*^9}, {
   3.615035671902892*^9, 3.615035674277556*^9}, {3.615035736571361*^9, 
   3.615035750951644*^9}, {3.61503588209053*^9, 3.615035896819859*^9}, 
   3.615036820773353*^9, {3.615036919919993*^9, 3.615036921954317*^9}, {
   3.6150404378473043`*^9, 3.6150405653034973`*^9}, {3.615040653180766*^9, 
   3.615040703612061*^9}, 3.615042219086753*^9, 3.615042351355496*^9, {
   3.615115699963099*^9, 3.615115713448882*^9}, {3.6151157565216637`*^9, 
   3.615115763350399*^9}, {3.61511584473072*^9, 3.615115847424518*^9}, {
   3.615116160872566*^9, 3.61511616303062*^9}, {3.615117232161532*^9, 
   3.615117246801209*^9}, {3.6151174123138514`*^9, 3.615117480822221*^9}, {
   3.615117670363701*^9, 3.615117671533584*^9}, {3.615117733481123*^9, 
   3.615117772716714*^9}, {3.615120594715362*^9, 3.615120604554988*^9}, {
   3.615121324725821*^9, 3.6151213386855993`*^9}, {3.615121746426581*^9, 
   3.6151217504028397`*^9}, {3.615122026428989*^9, 3.6151220489863787`*^9}, 
   3.615288162975751*^9, {3.615288505967013*^9, 3.6152886320253572`*^9}, {
   3.615288683852578*^9, 3.615288719262138*^9}, {3.6153002594534073`*^9, 
   3.615300270615068*^9}, {3.615300308841262*^9, 3.6153003101682377`*^9}, {
   3.615300491021636*^9, 3.6153004912098513`*^9}, 3.6157249031030083`*^9, {
   3.6157249844657373`*^9, 3.6157250052715683`*^9}, 3.6465633210574207`*^9, {
   3.647641836785802*^9, 3.647641839299685*^9}, 3.647642452862856*^9, {
   3.6479425054307003`*^9, 3.647942536508113*^9}}],

Cell["\<\
(*dChange[expression,{transformations},{oldVars},{newVars},{functions}]*)
MoyalKerr
Assuming[{r > 0, theta > 0, theta < Pi/2}, dChange[MoyalKerr, {r^2 == x^2 + \
p^2, theta == ArcTan[p/x]}, {x, p}, {r, theta}, {WF[x, p, \
t]}]](*/.C[1]\[Rule]0/2*)\
\>", "Text",
 CellChangeTimes->{{3.64764189070016*^9, 3.647642038077449*^9}, {
   3.647642073216033*^9, 3.647642075007023*^9}, {3.647642226926365*^9, 
   3.647642242204768*^9}, {3.6476423106307487`*^9, 3.6476423157109547`*^9}, {
   3.6476424868353786`*^9, 3.647642496174294*^9}, {3.647642582051828*^9, 
   3.647642591197427*^9}, {3.647642641523151*^9, 3.647642675232442*^9}, 
   3.6476427789152946`*^9, 3.6476428109958*^9, {3.647642926739524*^9, 
   3.647642933610669*^9}, {3.6476430635557117`*^9, 3.647643124757526*^9}, 
   3.647643174395816*^9, {3.6476444328497334`*^9, 3.647644493221175*^9}, 
   3.64794247885168*^9}],

Cell["\<\
MoyalKerr
MoyalKerr /. Derivative[n_, m_, 0][WF_][x_, p_, T_] :> D[WF[r*Cos[theta], \
r*Sin[theta], T], {r, n}, {theta, m}] // Simplify
(*rep=eqs/.Derivative[n_,m_][F_][x_,y_]\[RuleDelayed]D[F[x[s,t],y[s,t]],{s,n},\
{t,m}]*)\
\>", "Text",
 CellChangeTimes->{{3.64764189070016*^9, 3.647642038077449*^9}, {
   3.647642073216033*^9, 3.647642075007023*^9}, {3.647642226926365*^9, 
   3.647642242204768*^9}, {3.6476423106307487`*^9, 3.6476423157109547`*^9}, {
   3.6476424868353786`*^9, 3.647642496174294*^9}, {3.647642582051828*^9, 
   3.647642591197427*^9}, {3.647642641523151*^9, 3.647642675232442*^9}, 
   3.6476427789152946`*^9, 3.6476428109958*^9, {3.647642926739524*^9, 
   3.647642933610669*^9}, {3.6476430635557117`*^9, 3.647643124757526*^9}, {
   3.647643174395816*^9, 3.647643196544937*^9}, {3.64764323762572*^9, 
   3.6476432660230722`*^9}, {3.647643300170163*^9, 3.64764330349721*^9}, {
   3.6476439340798264`*^9, 3.64764395159424*^9}, {3.647643996506928*^9, 
   3.647644044494582*^9}, {3.647644081746207*^9, 3.647644126031889*^9}, {
   3.647644218202504*^9, 3.647644218546474*^9}, {3.647644355390951*^9, 
   3.6476443586883497`*^9}, 3.647942478854279*^9}],

Cell[CellGroupData[{

Cell["Assign Wigner Flow Components", "Subsubtitle",
 CellChangeTimes->{{3.615725032093897*^9, 3.615725044180377*^9}, 
   3.615725463701329*^9, {3.6157255135097227`*^9, 3.615725557342465*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"WFx", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", "4"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "switch", " ", "\[CapitalLambda]", " ", "\[Lambda]", " ", "k", " ", 
        RowBox[{"h", "^", "2"}], " ", "m", " ", "x", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"WF", "[", 
           RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "p", ",", "x"}], 
         "]"}]}], "+", " ", 
       RowBox[{"m", " ", "\[CapitalLambda]", " ", "\[Lambda]", " ", 
        RowBox[{"h", "^", "2"}], " ", "k", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "switch"}], ")"}], " ", "p", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"WF", "[", 
           RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", "2"}], "}"}]}], "]"}]}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"4", " ", "p", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "4"}], " ", "\[CapitalLambda]", " ", 
           "\[CapitalLambda]", " ", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"WF", "[", 
              RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"x", ",", "2"}], "}"}]}], "]"}], " ", 
           RowBox[{"h", "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"WF", "[", 
            RowBox[{"x", ",", "p", ",", "t"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalLambda]", " ", "\[CapitalLambda]", " ", 
                RowBox[{"p", "^", "2"}]}], "+", 
               RowBox[{"\[Lambda]", " ", "\[CapitalLambda]", " ", "k", " ", 
                RowBox[{"x", "^", "2"}], " ", "m"}]}], ")"}], "+", "m"}], 
            ")"}]}]}], ")"}]}]}], ")"}], "/", 
     RowBox[{"m", "^", "2"}]}]}], "/.", 
   RowBox[{"switch", "\[Rule]", "s"}]}]}]], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.6240441507393312`*^9}, 3.624044333965494*^9, {3.624868809299417*^9, 
   3.624868889248692*^9}, {3.624875377631196*^9, 3.624875380070023*^9}, {
   3.625310382407557*^9, 3.6253104128767033`*^9}, {3.6295663802678833`*^9, 
   3.6295663870851583`*^9}, {3.646563695716837*^9, 3.6465637860736237`*^9}, 
   3.6465663019076967`*^9, {3.64700669762381*^9, 3.6470067943761578`*^9}, {
   3.6470068254882402`*^9, 3.647007004726845*^9}}],

Cell[BoxData[{
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"WFx", "[", 
     RowBox[{"X", ",", "P", ",", "T", ",", "s"}], "]"}], "//", "ExpandAll"}], 
   ",", "s"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"WFx", "[", 
          RowBox[{"X", ",", "P", ",", "T", ",", "s"}], "]"}], "//", 
         "ExpandAll"}], ",", "s"}], "]"}], "/.", 
      RowBox[{"m", "\[Rule]", "MM"}]}], "/.", 
     RowBox[{"s", "\[Rule]", "0"}]}], "/.", 
    RowBox[{"h", "\[Rule]", "hbar"}]}], "//", "TraditionalForm"}], "//", 
  "TeXForm"}]}], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.6240441507393312`*^9}, 3.624044333965494*^9, {3.624868809299417*^9, 
   3.624868889248692*^9}, {3.624875377631196*^9, 3.624875380070023*^9}, {
   3.625310382407557*^9, 3.6253104128767033`*^9}, {3.6295663802678833`*^9, 
   3.6295663870851583`*^9}, {3.646563695716837*^9, 3.6465637860736237`*^9}, 
   3.6465663019076967`*^9, {3.64700669762381*^9, 3.647006751576983*^9}, 
   3.64700711983996*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WFp", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "4"}], " ", "switch", " ", "\[CapitalLambda]", " ", 
        "\[Lambda]", " ", 
        RowBox[{"h", "^", "2"}], " ", "p", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"WF", "[", 
           RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "1"}], "}"}]}], "]"}]}], "+", " ", 
       RowBox[{
        RowBox[{"1", "/", "4"}], 
        RowBox[{"h", "^", "2"}], "\[CapitalLambda]", " ", "\[Lambda]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "switch"}], ")"}], "x", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"WF", "[", 
           RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "4"}], "\[Lambda]", " ", "\[Lambda]", 
           " ", "k", " ", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"WF", "[", 
              RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"p", ",", "2"}], "}"}]}], "]"}], " ", 
           RowBox[{"h", "^", "2"}], " ", "m"}], "+", 
          RowBox[{
           RowBox[{"WF", "[", 
            RowBox[{"x", ",", "p", ",", "t"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalLambda]", " ", "\[Lambda]", " ", 
                RowBox[{"p", "^", "2"}]}], "+", 
               RowBox[{"\[Lambda]", " ", "\[Lambda]", " ", "k", " ", 
                RowBox[{"x", "^", "2"}], " ", "m"}]}], ")"}], "+", "m"}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], " ", 
    RowBox[{"k", "/", "m"}]}], "/.", 
   RowBox[{"switch", "\[Rule]", "s"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"WFp", "[", 
      RowBox[{"X", ",", "P", ",", "T", ",", "s"}], "]"}], "//", "ExpandAll"}],
     ",", "s"}], "]"}], "//", "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"WFp", "[", 
          RowBox[{"X", ",", "P", ",", "T", ",", "s"}], "]"}], "//", 
         "ExpandAll"}], ",", "s"}], "]"}], "/.", 
      RowBox[{"m", "\[Rule]", "MM"}]}], "/.", 
     RowBox[{"s", "\[Rule]", "0"}]}], "/.", 
    RowBox[{"h", "\[Rule]", "hbar"}]}], "//", "TraditionalForm"}], "//", 
  "TeXForm"}]}], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.624044116541326*^9}, {3.624044177273033*^9, 3.624044180116425*^9}, 
   3.624044299297868*^9, {3.6248689045480223`*^9, 3.624868909746416*^9}, {
   3.625310440565892*^9, 3.6253104547216988`*^9}, {3.629566365472601*^9, 
   3.629566368310835*^9}, {3.6465639009238157`*^9, 3.64656390479714*^9}, 
   3.646566375747611*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WFxClassical", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], ":=", 
  StyleBox[
   RowBox[{
    RowBox[{"k", " ", "\[Lambda]", " ", "\[CapitalLambda]", " ", "p", " ", 
     SuperscriptBox["x", "2"], " ", 
     RowBox[{
      RowBox[{"WF", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/", "m"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[CapitalLambda]", "2"], " ", 
     SuperscriptBox["p", "3"], " ", 
     RowBox[{
      RowBox[{"WF", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/", 
      SuperscriptBox["m", "2"]}]}], "+", 
    RowBox[{"p", " ", 
     RowBox[{
      RowBox[{"WF", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/", "m"}]}]}], 
   "Input"]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WFpClassical", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "k"}], " ", "x", " ", 
    RowBox[{"WF", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], "-", 
   RowBox[{
    SuperscriptBox["k", "2"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", 
    RowBox[{"WF", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], "-", 
   RowBox[{"k", " ", 
    SuperscriptBox["p", "2"], " ", "x", " ", "\[Lambda]", " ", 
    "\[CapitalLambda]", " ", 
    RowBox[{
     RowBox[{"WF", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/", 
     "m"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{"WFxClassical", "[", 
   RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{"WFpClassical", "[", 
   RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.6240441507393312`*^9}, 3.624044333965494*^9, {3.624868809299417*^9, 
   3.624868889248692*^9}, {3.624875377631196*^9, 3.624875380070023*^9}, {
   3.625310382407557*^9, 3.6253104128767033`*^9}, {3.6295663802678833`*^9, 
   3.6295663870851583`*^9}, {3.646563695716837*^9, 3.6465637860736237`*^9}, 
   3.6465663019076967`*^9, {3.64700669762381*^9, 3.6470067943761578`*^9}, {
   3.6470068254882402`*^9, 3.647007004726845*^9}, {3.647007058254902*^9, 
   3.6470070970415173`*^9}, {3.647007143267346*^9, 3.647007165496517*^9}, {
   3.647007209389969*^9, 3.6470072267167*^9}, {3.647007353332209*^9, 
   3.647007363590686*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WFxQuantum", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WFx", 
    StyleBox["[", "Input"], 
    RowBox[{
     StyleBox["x", "Input"], 
     StyleBox[",", "Input"], 
     StyleBox["p", "Input"], 
     StyleBox[",", "Input"], 
     StyleBox["t", "Input"], ",", "s"}], "]"}], "-", 
   RowBox[{"WFxClassical", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WFpQuantum", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WFp", 
    StyleBox["[", "Input"], 
    RowBox[{
     StyleBox["x", "Input"], 
     StyleBox[",", "Input"], 
     StyleBox["p", "Input"], 
     StyleBox[",", "Input"], 
     StyleBox["t", "Input"], ",", "s"}], "]"}], "-", 
   RowBox[{"WFpClassical", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{"WFxQuantum", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "]"}], "//", 
  "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{"WFpQuantum", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "]"}], "//", 
  "TraditionalForm"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.6470082568713923`*^9, 3.6470083858823757`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Term1", "=", "MoyalBracket"}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Term2", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"WFx", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "S"}], "]"}], ",", "x"}], "]"}],
      "+", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"WFp", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ",", "p"}], 
      "]"}]}], ")"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"thatDifference", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Term1", "-", "Term2"}], "/.", 
     RowBox[{"S", "\[Rule]", "s"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", "thatDifference", "]"}]}], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.624044116541326*^9}, {3.624044177273033*^9, 3.624044180116425*^9}, 
   3.624044299297868*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WFx$s", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WFx", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
   RowBox[{"WFx", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "0"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFx$s", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "//", "Simplify"}], "//",
   "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      FormBox[
       FormBox[
        RowBox[{
         SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
         "\[CapitalLambda]", " ", "s", " "}],
        TraditionalForm],
       TraditionalForm], "/", "4"}], "/", "m"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"x", " ", 
         RowBox[{"WF", "[", 
          RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "+", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"p", " ", 
         RowBox[{"WF", "[", 
          RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "2"}], "}"}]}], "]"}]}], ")"}]}], "//", 
   "HoldForm"}], "//", "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WFxsElegant", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     FormBox[
      FormBox[
       RowBox[{
        SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
        "\[CapitalLambda]", " ", "s", " "}],
       TraditionalForm],
      TraditionalForm], "/", "4"}], "/", "m"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"x", " ", 
        RowBox[{"WF", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "+", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"p", " ", 
        RowBox[{"WF", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "2"}], "}"}]}], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFx$s", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
   RowBox[{"WFxsElegant", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}]}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.624176466042376*^9, 3.62417683252396*^9}, {
   3.624176924608576*^9, 3.624177220730056*^9}, 3.6241772821715097`*^9, 
   3.6241776849862747`*^9, {3.624177874394723*^9, 3.624177932802676*^9}, {
   3.6241779663616858`*^9, 3.624178013709126*^9}, {3.624178101207879*^9, 
   3.6241781636421223`*^9}, {3.6241814797152777`*^9, 3.624181521896975*^9}, {
   3.624181574795165*^9, 3.624181650453536*^9}, {3.624181769765004*^9, 
   3.624181951890307*^9}, {3.6247890313855333`*^9, 3.624789100674017*^9}, {
   3.6247891335910873`*^9, 3.624789134396093*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"WFp$s", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"WFp", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
    RowBox[{"WFp", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "0"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFp$s", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "//", "Simplify"}], "//",
   "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FormBox[
        FormBox[
         RowBox[{
          SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
          "\[CapitalLambda]", " ", "s", " "}],
         TraditionalForm],
        TraditionalForm]}], "/", "4"}], "/", "m"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"p", " ", 
         RowBox[{"WF", "[", 
          RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "+", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"x", " ", 
         RowBox[{"WF", "[", 
          RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], ")"}]}], "//", 
   "HoldForm"}], "//", "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WFpsElegant", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FormBox[
       FormBox[
        RowBox[{
         SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
         "\[CapitalLambda]", " ", "s", " "}],
        TraditionalForm],
       TraditionalForm]}], "/", "4"}], "/", "m"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"p", " ", 
        RowBox[{"WF", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "+", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"x", " ", 
        RowBox[{"WF", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"WFp$s", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
    RowBox[{"WFpsElegant", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}]}], "//", "Simplify"}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.6247891570460873`*^9, 3.624789170168043*^9}, {
   3.624789210102661*^9, 3.624789234886491*^9}, 3.624789267740053*^9, {
   3.624789300635976*^9, 3.624789338496626*^9}, 3.647942604731247*^9, 
   3.647942641228479*^9}],

Cell["\<\
timePrint[WFx[x, p, t, 0] // Expand // TraditionalForm]
timePrint[WFx[x, p, t, 1] // Expand // TraditionalForm]
timePrint[WFx[x, p, t, s] - WFx[x, p, t, 0] // Expand // TraditionalForm]\
\>", "Text",
 CellChangeTimes->{{3.624182264794106*^9, 3.6241823053134117`*^9}, {
   3.624182794619049*^9, 3.624182800937439*^9}, {3.6241832838527193`*^9, 
   3.62418330201934*^9}, {3.624788510144264*^9, 3.624788524779582*^9}, 
   3.647942653237974*^9}],

Cell[TextData[StyleBox["Continuity Equation (Moyal bracket only!)", \
"Subsection"]], "Chapter",
 CellChangeTimes->{{3.624954279811018*^9, 3.624954286338881*^9}, {
  3.624954573355047*^9, 3.624954587867218*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"wfuncDt", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}], "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"WF", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "t"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"continuityEquationFullfilled", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"0", "*", 
        RowBox[{"wfuncDt", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], "+", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"WFx", "[", 
          RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ",", "x"}], 
        "]"}], "+", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"WFp", "[", 
          RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ",", "p"}], 
        "]"}], "-", "MoyalBracket"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "p", ",", "t"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", "continuityEquationFullfilled", "]"}]}], "Input",
 CellChangeTimes->{{3.62495440060717*^9, 3.624954467685678*^9}, {
  3.624954536592366*^9, 3.62495456697657*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Assignment of State", "Subtitle",
 CellChangeTimes->{{3.615311702645843*^9, 3.615311707246711*^9}, {
   3.615311745926982*^9, 3.61531180732405*^9}, {3.6153119459079247`*^9, 
   3.615311949238516*^9}, {3.615312183516096*^9, 3.6153122039492273`*^9}, 
   3.615725910850113*^9, {3.655709732053796*^9, 3.65570973598133*^9}}],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", 
  RowBox[{"i", ",", "ii", ",", "j"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Energy", "[", "i_", "]"}], ":=", 
    RowBox[{"E0", "[", "i", "]"}]}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Energy", "[", "i_", "]"}], ":=", 
   RowBox[{"EKerr", "[", "i", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Xi]", "[", 
    RowBox[{"x_", ",", "t_", ",", "\[Tau]_"}], "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"ii", ",", "stateParameter"}], "]"}], 
      RowBox[{"\[Psi]", "[", 
       RowBox[{"ii", ",", "x"}], "]"}], 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "I"}], " ", "t", " ", 
        RowBox[{
         RowBox[{"Energy", "[", "ii", "]"}], "/", "h"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Xi]conj", "[", 
     RowBox[{"x_", ",", "t_", ",", "\[Tau]_"}], "]"}], ":=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Conjugate", "[", 
        RowBox[{"c", "[", 
         RowBox[{"ii", ",", "stateParameter"}], "]"}], "]"}], 
       RowBox[{"\[Psi]", "[", 
        RowBox[{"ii", ",", "x"}], "]"}], 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"+", "I"}], " ", "t", " ", 
         RowBox[{
          RowBox[{"Energy", "[", "ii", "]"}], "/", "h"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SEQ$Fullfilled", "=", 
   RowBox[{"Simplify", " ", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"SEqKerr", "[", "n", "]"}], "[", 
       RowBox[{"\[Xi]", "[", 
        RowBox[{"x", ",", "t", ",", "\[Tau]"}], "]"}], "]"}], "-", 
      RowBox[{"I", "  ", "h", " ", 
       RowBox[{"D", "[", " ", 
        RowBox[{
         RowBox[{"\[Xi]", "[", 
          RowBox[{"x", ",", "t", ",", "\[Tau]"}], "]"}], ",", "t"}], 
        "]"}]}]}], ",", 
     RowBox[{"m", ">", "0"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", "SEQ$Fullfilled", "]"}]}], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, 
   3.615328385704236*^9, {3.615328744378584*^9, 3.6153287799687347`*^9}, {
   3.615328987316884*^9, 3.615328990741791*^9}, 3.615329097580762*^9, 
   3.615329253855715*^9, {3.615330658311314*^9, 3.6153307498683777`*^9}, 
   3.615330921555663*^9, 3.61533204568215*^9, 3.615332563209057*^9, {
   3.615634190510241*^9, 3.615634239773162*^9}, {3.615634478087792*^9, 
   3.615634481089449*^9}, {3.615634623602338*^9, 3.615634626481221*^9}, 
   3.615641438572461*^9, {3.6157395944797697`*^9, 3.615739665757576*^9}, {
   3.615739734213461*^9, 3.615739768659885*^9}, {3.615739881661104*^9, 
   3.615739933286222*^9}, {3.615740011872445*^9, 3.615740025625989*^9}, {
   3.615740073397553*^9, 3.615740091891831*^9}, {3.615740325925481*^9, 
   3.615740330470478*^9}, {3.615742891394403*^9, 3.615742894679743*^9}, {
   3.6157430310993*^9, 3.615743099122088*^9}, {3.615743150179474*^9, 
   3.615743151709302*^9}, {3.615743187251524*^9, 3.615743248189742*^9}, 
   3.615753975574485*^9, {3.6157540161118097`*^9, 3.615754050815352*^9}, {
   3.615754172481432*^9, 3.615754177655167*^9}, {3.615754208084609*^9, 
   3.6157542161206903`*^9}, {3.615754360004344*^9, 3.615754453254593*^9}, {
   3.6157545277695637`*^9, 3.615754530994121*^9}, {3.615754603679699*^9, 
   3.6157546264101057`*^9}, {3.615754658937257*^9, 3.615754666490737*^9}, 
   3.615754772231031*^9, 3.615756984538136*^9, {3.61575701896502*^9, 
   3.615757019682733*^9}, {3.615757052182633*^9, 3.615757072552759*^9}, {
   3.615757114785241*^9, 3.615757157415572*^9}, 3.6157575403076963`*^9, {
   3.61575802427798*^9, 3.6157580594924707`*^9}, {3.615758113186903*^9, 
   3.6157581138698463`*^9}, {3.6157582108072777`*^9, 
   3.6157582272845507`*^9}, {3.61575844149684*^9, 3.615758456106846*^9}, {
   3.61575852021458*^9, 3.615758528087078*^9}, {3.615758566212085*^9, 
   3.615758595340784*^9}, {3.6157586264375668`*^9, 3.615758750434924*^9}, {
   3.615758786466999*^9, 3.615758872009001*^9}, {3.6157589587577133`*^9, 
   3.6157589711151867`*^9}, {3.616510649457903*^9, 3.6165106690543203`*^9}, 
   3.6165126623992863`*^9, {3.616512830402712*^9, 3.616512847525229*^9}, 
   3.616513151884907*^9, {3.624955013589396*^9, 3.624955014059816*^9}, {
   3.624955483923208*^9, 3.624955484050034*^9}, {3.625313264593042*^9, 
   3.625313270599378*^9}, {3.647774620968156*^9, 3.6477746546056023`*^9}, {
   3.647776763745688*^9, 3.647776794945004*^9}, {3.647780994301491*^9, 
   3.647781020161085*^9}, {3.648135803297061*^9, 3.64813587557316*^9}, 
   3.64815521172173*^9, {3.648161225895842*^9, 3.6481612315676413`*^9}, 
   3.648198445210218*^9, {3.6483575377569513`*^9, 3.648357562584592*^9}, {
   3.648558416509809*^9, 3.648558416590852*^9}, {3.648558449387416*^9, 
   3.6485584527321167`*^9}, {3.648558502147355*^9, 3.648558502216867*^9}, {
   3.655639466358261*^9, 3.6556395229621058`*^9}, {3.655640366223472*^9, 
   3.655640375964715*^9}, 3.656005686185204*^9, 3.6560061666285267`*^9, 
   3.656006236914651*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPsi]", "[", 
    RowBox[{"x_", ",", "t_", ",", "\[Tau]_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"x", "^", "2"}]}], " ", 
      RowBox[{"\[Alpha]", "/", "2"}]}], "]"}], 
    RowBox[{"Simplify", "[", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"Expand", "[", 
        RowBox[{
         RowBox[{"\[Xi]", "[", 
          RowBox[{"x", ",", "t", ",", "\[Tau]"}], "]"}], 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"x", "^", "2"}], " ", 
           RowBox[{"\[Alpha]", "/", "2"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "Exp"}], "}"}]}], "]"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{"timePrint", "[", 
  RowBox[{"\[CapitalPsi]", "[", 
   RowBox[{"X", ",", "T", ",", "mMixAngle"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, 
   3.615328385704236*^9, {3.615328744378584*^9, 3.6153287799687347`*^9}, {
   3.615328987316884*^9, 3.615328990741791*^9}, 3.615329097580762*^9, 
   3.615329253855715*^9, {3.615330658311314*^9, 3.6153307498683777`*^9}, 
   3.615330921555663*^9, 3.61533204568215*^9, 3.615332563209057*^9, {
   3.615634190510241*^9, 3.615634239773162*^9}, {3.615634478087792*^9, 
   3.615634481089449*^9}, {3.615634623602338*^9, 3.615634626481221*^9}, 
   3.615641438572461*^9, {3.6157395944797697`*^9, 3.615739665757576*^9}, {
   3.615739734213461*^9, 3.615739768659885*^9}, {3.615739881661104*^9, 
   3.615739933286222*^9}, {3.615740011872445*^9, 3.615740025625989*^9}, {
   3.615740073397553*^9, 3.615740091891831*^9}, {3.615740325925481*^9, 
   3.615740330470478*^9}, {3.615742891394403*^9, 3.615742894679743*^9}, {
   3.6157430310993*^9, 3.6157430890337467`*^9}, {3.615757787600575*^9, 
   3.615757840711211*^9}, 3.6157580200698843`*^9, {3.6157610777939367`*^9, 
   3.615761081009884*^9}, {3.6157611392790956`*^9, 3.615761157137271*^9}, 
   3.616043059537681*^9, 3.6483581381488113`*^9, 3.6485582002313557`*^9, {
   3.648558416614324*^9, 3.64855841662016*^9}, {3.648558502242507*^9, 
   3.648558502248784*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]", "[", 
    RowBox[{"x_", ",", "y_", ",", "t_", ",", "\[Tau]_"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Xi]conj", "[", 
      RowBox[{
       RowBox[{"x", "+", "y"}], ",", 
       RowBox[{"+", "t"}], ",", "\[Tau]"}], "]"}], " ", 
     RowBox[{"\[CapitalPsi]", "[", 
      RowBox[{
       RowBox[{"x", "-", "y"}], ",", "t", ",", "\[Tau]"}], "]"}]}], "/.", 
    "FixParameters"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"timePrint", "[", 
   RowBox[{"\[Rho]", "[", 
    RowBox[{"x", ",", "y", ",", "t", ",", "\[Tau]"}], "]"}], "]"}], 
  RowBox[{"(*", " ", 
   RowBox[{"DW", "=", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Rho]", "[", 
         RowBox[{"x", ",", "y", ",", "t", ",", "\[Tau]"}], "]"}], 
        RowBox[{"Exp", "[", 
         RowBox[{"I", " ", "2", " ", "y", " ", "p"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", 
         RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}]}], "]"}], " ", 
     "Prohibitively", " ", 
     RowBox[{"SLOW", "!"}]}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WignerFunction", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"FourierTransform", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"\[Rho]", "[", 
          RowBox[{"x", ",", " ", 
           RowBox[{"y", "/", "2"}], ",", "t", ",", "\[Tau]"}], "]"}], "/", 
         "h"}], "/", "Pi"}], ",", "y", ",", "p"}], "]"}], "/.", 
     RowBox[{"h", "\[Rule]", "1"}]}], "/.", 
    RowBox[{"\[Tau]", "\[Rule]", "mMixAngle"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"timePrint", "[", "WignerFunction", 
   RowBox[{"(*", 
    RowBox[{"[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}], "*)"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Count", "[", 
  RowBox[{
   RowBox[{"Expand", "[", 
    RowBox[{"WignerFunction", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], ",", 
   RowBox[{"+", "_"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, {
   3.615328385704236*^9, 3.61532842127243*^9}, {3.615328452177451*^9, 
   3.615328700955434*^9}, {3.61532913868193*^9, 3.615329140662854*^9}, {
   3.615329209708338*^9, 3.615329231643388*^9}, {3.615329538017696*^9, 
   3.6153295577324953`*^9}, {3.615330828281961*^9, 3.615330837113493*^9}, {
   3.6156389980699053`*^9, 3.615639089290873*^9}, {3.615639143068521*^9, 
   3.615639253553862*^9}, {3.6156393013390093`*^9, 3.6156393105481*^9}, {
   3.615639351484426*^9, 3.6156393555923357`*^9}, {3.615639410246297*^9, 
   3.615639423347652*^9}, {3.6156395121911697`*^9, 3.61563951611325*^9}, 
   3.615640096430455*^9, {3.615640442620921*^9, 3.615640460798748*^9}, {
   3.6156405179817133`*^9, 3.615640518330245*^9}, {3.6157256355018253`*^9, 
   3.61572563566157*^9}, {3.615725679695396*^9, 3.615725689107225*^9}, {
   3.615725903901721*^9, 3.6157259246853333`*^9}, {3.6157328388913403`*^9, 
   3.6157328561011133`*^9}, {3.615732897391026*^9, 3.615732919763029*^9}, {
   3.6157330434262857`*^9, 3.615733051956244*^9}, {3.615739058818254*^9, 
   3.6157390844150867`*^9}, {3.6157401863675337`*^9, 
   3.6157402093576937`*^9}, {3.6157402648349543`*^9, 3.615740267420556*^9}, 
   3.6157403380019217`*^9, 3.61574046647064*^9, {3.6157572043922*^9, 
   3.6157572085762463`*^9}, 3.615759117066454*^9, 3.615759196823285*^9, {
   3.6157595390100737`*^9, 3.615759545973748*^9}, {3.615759579691811*^9, 
   3.615759627921238*^9}, {3.624955394225871*^9, 3.624955466609825*^9}, 
   3.646557129686454*^9, 3.646993253447712*^9, 3.646993310004129*^9, {
   3.647776823505705*^9, 3.6477768270301523`*^9}, 3.64855820024431*^9, {
   3.6485584166304073`*^9, 3.648558416801186*^9}, {3.6485585022595387`*^9, 
   3.6485585022693167`*^9}}],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Wigner Flow analytical with Continuity Equation (\
\[Lambda] ->\[CapitalLambda])", "Section"]], "Subsubtitle",
 CellChangeTimes->{{3.615725928887197*^9, 3.615725936711233*^9}, {
  3.624966082984323*^9, 3.6249661051841717`*^9}, {3.624966855615535*^9, 
  3.6249668724076*^9}}],

Cell[BoxData[{
 RowBox[{"ss", "=", "1"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"wfxAnalytical", "[", 
     RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"WFx", "[", 
       RowBox[{"x", ",", "p", ",", "t", ",", "ss"}], "]"}], "/.", 
      RowBox[{"WF", "\[Rule]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"WignerFunction", "[", 
          RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.",
      "FixParameters"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Count", "[", 
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{"wfxAnalytical", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], ",", 
     RowBox[{"+", "_"}]}], "]"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"wfpAnalytical", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"WFp", "[", 
      RowBox[{"x", ",", "p", ",", "t", ",", "ss"}], "]"}], "/.", 
     RowBox[{"WF", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"WignerFunction", "[", 
         RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.", 
    "FixParameters"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"wfAnalytical", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"wfxAnalytical", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "x"}], "]"}], "+", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"wfpAnalytical", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "p"}], "]"}]}]}], "\n", 
  
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"timePrint", "[", 
     RowBox[{"Simplify", "[", 
      RowBox[{"wfAnalytical", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], "]"}], ";"}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"wfuncDt", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}], "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"WignerFunction", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "t"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"timePrint", "[", 
     RowBox[{"Simplify", "[", 
      RowBox[{"wfuncDt", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], "]"}], ";", "\n", 
    RowBox[{"continuityEquation", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"wfuncDt", "[", 
            RowBox[{"x", ",", "p", ",", "t"}], "]"}], "+", 
           RowBox[{"wfAnalytical", "[", 
            RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "p", ",", "t"}], "}"}]}], "]"}], "/.", 
        RowBox[{"\[Lambda]", "\[Rule]", "\[CapitalLambda]"}]}], ",", 
       RowBox[{"m", ">", "0"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "*)"}], 
  RowBox[{"timePrint", "[", "continuityEquation", "]"}]}]}], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, {
   3.615328385704236*^9, 3.61532842127243*^9}, {3.615328452177451*^9, 
   3.615328700955434*^9}, {3.61532913868193*^9, 3.615329140662854*^9}, {
   3.615329209708338*^9, 3.615329231643388*^9}, {3.615329538017696*^9, 
   3.6153295577324953`*^9}, {3.615330828281961*^9, 3.615330837113493*^9}, {
   3.6156389980699053`*^9, 3.615639089290873*^9}, {3.615639143068521*^9, 
   3.615639253553862*^9}, {3.6156393013390093`*^9, 3.6156393105481*^9}, {
   3.615639351484426*^9, 3.6156393555923357`*^9}, {3.615639410246297*^9, 
   3.615639423347652*^9}, {3.6156395121911697`*^9, 3.61563951611325*^9}, 
   3.615640096430455*^9, {3.615640442620921*^9, 3.615640460798748*^9}, {
   3.6156405179817133`*^9, 3.615640518330245*^9}, {3.6157256355018253`*^9, 
   3.61572563566157*^9}, {3.615725679695396*^9, 3.615725689107225*^9}, {
   3.615725903901721*^9, 3.615726007983356*^9}, {3.615726223510936*^9, 
   3.615726227431016*^9}, {3.6157420001868467`*^9, 3.615742006151602*^9}, {
   3.615742040590849*^9, 3.615742122827833*^9}, {3.615742195261923*^9, 
   3.615742230972183*^9}, {3.6157423951717777`*^9, 3.615742460213076*^9}, {
   3.615757446793147*^9, 3.6157574620257597`*^9}, {3.6160431623304577`*^9, 
   3.616043189595357*^9}, {3.616043254953803*^9, 3.616043293541442*^9}, {
   3.616043328990443*^9, 3.616043342309023*^9}, {3.6165110851208897`*^9, 
   3.616511091061223*^9}, {3.616511154796013*^9, 3.6165111776629868`*^9}, {
   3.6249537488892117`*^9, 3.6249537623589153`*^9}, {3.624954672091284*^9, 
   3.62495469089832*^9}, 3.624954847418378*^9, {3.6249550855471573`*^9, 
   3.624955091287768*^9}, {3.624955198841002*^9, 3.624955200431562*^9}, {
   3.6249552316841373`*^9, 3.624955336120886*^9}, {3.625311379870614*^9, 
   3.625311400913364*^9}, {3.646552860600666*^9, 3.6465528738692007`*^9}, {
   3.6465533062612543`*^9, 3.646553316266013*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"continuityEquation", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"wfuncDt", "[", 
        RowBox[{"x", ",", "p", ",", "t"}], "]"}], "+", 
       RowBox[{"wfAnalytical", "[", 
        RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], "/.", 
      RowBox[{"\[Lambda]", "\[Rule]", "\[CapitalLambda]"}]}], ",", 
     RowBox[{"m", ">", "0"}]}], "]"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.6249549163991737`*^9, 3.6249549664723883`*^9}, {
  3.624955610626749*^9, 3.624955612449327*^9}, {3.646553395032299*^9, 
  3.646553398280514*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Wigner Functions numerical", "Subsubtitle",
 CellChangeTimes->{{3.6157257941396627`*^9, 3.615725802449313*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6482018763316507`*^9, 3.648201892820087*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"schneller", "=", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "-", 
          FractionBox["y", "2"]}], ")"}], "2"]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "+", 
          FractionBox["y", "2"]}], ")"}], "2"]}]}]], "*", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"TrueQ", "[", 
       RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], ",", 
      "1", ",", 
      FractionBox[
       RowBox[{"Exp", "[", 
        RowBox[{"-", 
         RowBox[{"stateParameter", "^", "2"}]}], "]"}], 
       RowBox[{"Sqrt", "[", "Pi", "]"}]]}], "]"}], 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{"ExpToTrig", "[", 
       RowBox[{"Expand", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Rho]", "[", 
           RowBox[{"x", ",", " ", 
            RowBox[{"y", "/", "2"}], ",", "t", ",", "\[Tau]"}], "]"}], "/", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"x", "-", 
                FractionBox["y", "2"]}], ")"}], "2"]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"x", "+", 
                FractionBox["y", "2"]}], ")"}], "2"]}]}]]}], 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"TrueQ", "[", 
            RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], 
           ",", "1", ",", 
           RowBox[{
            RowBox[{"Sqrt", "[", "Pi", "]"}], 
            RowBox[{"Exp", "[", 
             RowBox[{"stateParameter", "^", "2"}], "]"}]}]}], "]"}]}], "]"}], 
       "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"Cos", ",", "Sin", ",", "x", ",", "y", ",", 
        RowBox[{"Tanh", "[", "sQueeze", "]"}]}], "}"}], ",", "Simplify"}], 
     "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.646998863656547*^9, 3.6469988970106173`*^9}, {
   3.646998930205627*^9, 3.6469989309873*^9}, {3.6469989932264843`*^9, 
   3.646999003185061*^9}, 3.646999104456258*^9, {3.646999187017742*^9, 
   3.6469992156515512`*^9}, 3.6481984689124804`*^9, {3.6481990124878798`*^9, 
   3.6481990254258633`*^9}, {3.648199055806405*^9, 3.648199075951848*^9}, {
   3.648199124652779*^9, 3.6481991630356092`*^9}, {3.648199194657393*^9, 
   3.648199195112032*^9}, {3.648201525992984*^9, 3.6482016180359163`*^9}, {
   3.648201665663186*^9, 3.648201688647642*^9}, {3.648201723774685*^9, 
   3.648201759259985*^9}, {3.648201863088166*^9, 3.648201929222324*^9}, {
   3.648202010019573*^9, 3.6482020394994802`*^9}, {3.648202073422988*^9, 
   3.648202079263936*^9}, {3.6482030209246607`*^9, 3.648203037396947*^9}, 
   3.648321115919221*^9, {3.648358038759696*^9, 3.648358039805983*^9}, 
   3.648558416818645*^9, 3.648558502273623*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"schneller", "=", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", 
           FractionBox["y", "2"]}], ")"}], "2"]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "+", 
           FractionBox["y", "2"]}], ")"}], "2"]}]}]], 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"ExpandAll", "[", 
        RowBox[{
         RowBox[{"\[Rho]", "[", 
          RowBox[{"x", ",", " ", 
           RowBox[{"y", "/", "2"}], ",", "t", ",", "\[Tau]"}], "]"}], "/", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"x", "-", 
               FractionBox["y", "2"]}], ")"}], "2"]}], "-", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"x", "+", 
               FractionBox["y", "2"]}], ")"}], "2"]}]}]]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"x", "+", 
          RowBox[{"y", "/", "2"}]}], ",", 
         RowBox[{"x", "-", 
          RowBox[{"y", "/", "2"}]}]}], "}"}]}], "]"}]}]}], ";"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.6156396826593037`*^9, 3.61563969949319*^9}, {
   3.615639736750227*^9, 3.615639759554955*^9}, {3.615639801040518*^9, 
   3.615639819453103*^9}, 3.615639918063538*^9, 3.615639985693759*^9, 
   3.615640058820881*^9, 3.615725712794808*^9, {3.615725818044476*^9, 
   3.615725861303022*^9}, {3.646998745429996*^9, 3.646998779911813*^9}, {
   3.646998810819689*^9, 3.6469988468724213`*^9}, {3.646999059928638*^9, 
   3.6469990960710583`*^9}, 3.6469993038210793`*^9, 3.648558416982929*^9, 
   3.648558502276964*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"WignerFunction2", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"TrueQ", "[", 
        RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], ",", 
       "1", ",", 
       RowBox[{"Exp", "[", 
        RowBox[{"-", 
         RowBox[{"stateParameter", "^", "2"}]}], "]"}]}], "]"}], "/", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"x", "^", "2"}], "+", 
       RowBox[{"p", "^", "2"}]}], "]"}]}], "*", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Expand", "[", 
         RowBox[{
          RowBox[{"FourierTransform", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"schneller", "/", "h"}], "/", "Pi"}], ",", "y", ",", 
            "p"}], "]"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"x", "^", "2"}], "+", 
            RowBox[{"p", "^", "2"}]}], "]"}], "*", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"TrueQ", "[", 
             RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], 
            ",", "1", ",", 
            RowBox[{"Exp", "[", 
             RowBox[{"stateParameter", "^", "2"}], "]"}]}], "]"}]}], "]"}], "/.", 
        RowBox[{"h", "\[Rule]", "1"}]}], "/.", 
       RowBox[{"\[Tau]", "\[Rule]", "mMixAngle"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"_Sin", ",", "_Cos", ",", "p", ",", "Pi"}], "}"}]}], "]"}]}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "This", " ", "version", " ", "`WignerFunction2`", " ", "is", " ", "not", 
      " ", "faster", " ", "or", " ", "superior"}], "..."}], "."}], " ", 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.6156396826593037`*^9, 3.61563969949319*^9}, {
   3.615639736750227*^9, 3.615639759554955*^9}, {3.615639801040518*^9, 
   3.615639819453103*^9}, 3.615639918063538*^9, 3.615639985693759*^9, 
   3.615640058820881*^9, 3.615725712794808*^9, {3.615725818044476*^9, 
   3.615725861303022*^9}, {3.646998745429996*^9, 3.646998779911813*^9}, {
   3.646998810819689*^9, 3.6469988468724213`*^9}, {3.646999059928638*^9, 
   3.646999067744164*^9}, 3.6469991496276217`*^9, {3.646999222025188*^9, 
   3.646999245251965*^9}, {3.6469992771240807`*^9, 3.646999288567875*^9}, 
   3.6475176758241177`*^9, {3.64751772477182*^9, 3.6475177293399067`*^9}, 
   3.647517768952201*^9, {3.647517882542028*^9, 3.6475178837971363`*^9}, 
   3.64820250761485*^9, {3.648202541891608*^9, 3.648202545086802*^9}, {
   3.64820258713412*^9, 3.648202588817943*^9}, {3.648202656280497*^9, 
   3.648202704054236*^9}, {3.648202764170702*^9, 3.6482027707705107`*^9}, {
   3.648202817146748*^9, 3.648202825888348*^9}, {3.6482028740265493`*^9, 
   3.648202973266466*^9}, {3.648203330907611*^9, 3.6482034022900143`*^9}, {
   3.648203584317809*^9, 3.648203643549047*^9}, {3.64820377836712*^9, 
   3.648203789240973*^9}, {3.648203821493287*^9, 3.648203860747518*^9}, 
   3.6483211265674543`*^9, {3.6483580413634367`*^9, 3.648358042708568*^9}, 
   3.648558200259639*^9, 3.648558416998453*^9, 3.648558502281013*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"WignerFunctionN", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"WignerFunction2", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], "//", "N"}], "//", "Chop"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.6156396826593037`*^9, 3.61563969949319*^9}, {
   3.615639736750227*^9, 3.615639759554955*^9}, {3.615639801040518*^9, 
   3.615639819453103*^9}, 3.615639918063538*^9, 3.615639985693759*^9, 
   3.615640058820881*^9, 3.615725712794808*^9, {3.615725818044476*^9, 
   3.615725861303022*^9}, {3.646998745429996*^9, 3.646998779911813*^9}, {
   3.646998810819689*^9, 3.6469988468724213`*^9}, {3.646999059928638*^9, 
   3.646999067744164*^9}, 3.6469991496276217`*^9, {3.646999222025188*^9, 
   3.646999245251965*^9}, {3.6469992771240807`*^9, 3.646999288567875*^9}, 
   3.6475176758241177`*^9, {3.64751772477182*^9, 3.6475177293399067`*^9}, {
   3.647517768952201*^9, 3.6475178070296907`*^9}, {3.6475178607336407`*^9, 
   3.6475178752434196`*^9}, {3.647518392723646*^9, 3.647518422230047*^9}, 
   3.648202234883527*^9, {3.64820368070606*^9, 3.6482036895546017`*^9}, 
   3.648203907201837*^9, 3.6483211344555197`*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"intermediateWF", "=", 
   RowBox[{
    RowBox[{"WignerFunctionNN", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}], "//", "Chop"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.647517906158998*^9, 3.647517939357039*^9}, {
   3.6475179949655247`*^9, 3.6475180126816053`*^9}, {3.64751805715273*^9, 
   3.647518072936112*^9}, {3.647518113874671*^9, 3.647518119720194*^9}, {
   3.6475181555847*^9, 3.647518235568243*^9}, {3.647518266492424*^9, 
   3.647518267356043*^9}, {3.647518319911366*^9, 3.64751837224555*^9}, {
   3.6475184035329237`*^9, 3.647518410499648*^9}, 3.648202257313993*^9, {
   3.64820246290351*^9, 3.648202471564665*^9}, {3.648203701358893*^9, 
   3.648203721091221*^9}, 3.648203919589829*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"WignerFunctionN", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"intermediateWF", "//", "TrigReduce"}], "//", "Chop"}], ",", 
      RowBox[{"{", 
       RowBox[{"Cos", ",", "Sin"}], "}"}]}], "]"}], "/", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"x", "^", "2"}], "+", 
      RowBox[{"p", "^", "2"}]}], "]"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.647517906158998*^9, 3.647517939357039*^9}, {
   3.6475179949655247`*^9, 3.6475180126816053`*^9}, {3.64751805715273*^9, 
   3.647518072936112*^9}, {3.647518113874671*^9, 3.647518119720194*^9}, {
   3.6475181555847*^9, 3.647518235568243*^9}, {3.647518266492424*^9, 
   3.647518267356043*^9}, {3.647518319911366*^9, 3.64751837224555*^9}, {
   3.6475184035329237`*^9, 3.647518410499648*^9}, 3.648202257313993*^9, {
   3.64820246290351*^9, 3.648202471564665*^9}, 3.648203928851054*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"XX", "=", "2.05"}], ";", " ", 
   RowBox[{"ZZ", "=", 
    RowBox[{"1", "/", "Pi"}]}], ";"}], " ", "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"TT", "=", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", 
           RowBox[{"Pi", " ", "/", 
            RowBox[{"Abs", "[", 
             RowBox[{
              RowBox[{"E0", "[", "1", "]"}], "-", 
              RowBox[{"E0", "[", "0", "]"}]}], "]"}]}]}], ")"}], "/", "8"}], 
        " ", "/.", "FixParameters"}], ",", "4"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"DTT", "=", 
     RowBox[{"N", "[", 
      RowBox[{"TT", "/", "numberOfFrames"}], "]"}]}], ";"}], "*)"}]}], "\n", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"\[Rho]", "[", 
    RowBox[{"x", ",", "0", ",", "0", ",", "mMixAngle"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
   RowBox[{"PlotPoints", "\[Rule]", "35"}], ",", 
   RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6153297092380342`*^9, 3.615329785168223*^9}, {
   3.6153298718801193`*^9, 3.615329874799344*^9}, {3.6153299515696983`*^9, 
   3.6153299721745977`*^9}, 3.615330108624568*^9, {3.615330402694769*^9, 
   3.615330511979083*^9}, {3.615330546916795*^9, 3.615330581365438*^9}, 
   3.615330757263938*^9, {3.6153310630027323`*^9, 3.615331063452479*^9}, {
   3.615331097970161*^9, 3.615331127003668*^9}, {3.615331164592587*^9, 
   3.615331214935355*^9}, {3.6153312498820887`*^9, 3.615331253403664*^9}, {
   3.615331384888257*^9, 3.615331388177849*^9}, 3.615331420023917*^9, {
   3.615331462795383*^9, 3.615331547535287*^9}, {3.615331589514385*^9, 
   3.615331591530878*^9}, 3.6153316705998783`*^9, {3.615331829539322*^9, 
   3.615331900829331*^9}, {3.6153321121144447`*^9, 3.615332155925251*^9}, {
   3.615332251773364*^9, 3.6153322946228037`*^9}, {3.615333272813233*^9, 
   3.6153332846333923`*^9}, {3.615333356658101*^9, 3.6153333919780197`*^9}, {
   3.615333552928935*^9, 3.615333598126939*^9}, {3.615372196785733*^9, 
   3.6153722132385063`*^9}, 3.61537225784061*^9, {3.615372853158967*^9, 
   3.615372855618018*^9}, 3.6153733745245743`*^9, {3.615373913756947*^9, 
   3.61537394734962*^9}, {3.615374317822193*^9, 3.615374319479198*^9}, {
   3.615374386474951*^9, 3.6153744150353727`*^9}, {3.615377778501686*^9, 
   3.615377782633802*^9}, {3.615480477870656*^9, 3.61548051491334*^9}, {
   3.615480876202793*^9, 3.615480883831133*^9}, 3.615568238076152*^9, {
   3.615568799836649*^9, 3.615568801130519*^9}, {3.615577558611709*^9, 
   3.615577559188532*^9}, 3.6155775932888308`*^9, {3.6155778732858953`*^9, 
   3.615577884700395*^9}, 3.615581879955368*^9, {3.615581914860889*^9, 
   3.615581915549979*^9}, {3.6156407018297853`*^9, 3.615640707757072*^9}, {
   3.6156411397255363`*^9, 3.615641155705331*^9}, {3.6157405984467154`*^9, 
   3.615740600551593*^9}, {3.6157419017671843`*^9, 3.615741960446138*^9}, {
   3.6157613353498573`*^9, 3.6157613478094053`*^9}, {3.616044089341208*^9, 
   3.616044144903419*^9}, {3.616044182440158*^9, 3.616044230438621*^9}, {
   3.616044368031839*^9, 3.6160443718347797`*^9}, {3.6469983335283203`*^9, 
   3.646998346034295*^9}, {3.647362266070788*^9, 3.647362270019891*^9}, 
   3.647941230568522*^9, 3.6485582002687817`*^9, 3.655641827476495*^9}],

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Time spent= \>\"", ",", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ",", "4"}], "]"}], 
   ",", "\"\< Seconds  = \>\"", ",", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ")"}], "/", "60"}], 
     ",", "4"}], "]"}], ",", "\"\< Minutes\>\""}], "]"}]], "Input",
 CellChangeTimes->{{3.615332338682863*^9, 3.6153323671264963`*^9}, {
   3.6153708404981537`*^9, 3.6153708442947683`*^9}, {3.615370993774354*^9, 
   3.6153709970605383`*^9}, {3.615371503594904*^9, 3.615371513169588*^9}, {
   3.615371566099598*^9, 3.6153715845516644`*^9}, {3.6153716985333223`*^9, 
   3.615371700155863*^9}, {3.615371792539176*^9, 3.615371794326886*^9}, {
   3.61537795545512*^9, 3.61537798494068*^9}, {3.6153780494292316`*^9, 
   3.615378092443664*^9}, 3.615378164538499*^9, {3.61537826459508*^9, 
   3.61537826653004*^9}, {3.615379816338554*^9, 3.615379823278825*^9}, {
   3.6153804154286327`*^9, 3.615380431346485*^9}, {3.615380908263824*^9, 
   3.615381002835142*^9}, {3.615577431830936*^9, 3.615577507511448*^9}, {
   3.615577657622074*^9, 3.615577690526105*^9}, 3.615577793267749*^9, {
   3.615577838637783*^9, 3.61557783958727*^9}, {3.615577900895199*^9, 
   3.615577905978784*^9}, {3.615582278512148*^9, 3.6155822838313217`*^9}, 
   3.615582393374818*^9, 3.615582565462751*^9, 3.615634786415193*^9, {
   3.6156398594325733`*^9, 3.61563990714559*^9}, 3.6156400083521547`*^9, {
   3.615640897890258*^9, 3.615640905313417*^9}, 3.615717823245494*^9, 
   3.615718472574972*^9, {3.61571850902551*^9, 3.615718513623602*^9}, {
   3.615718630466916*^9, 3.615718637460788*^9}, {3.6157188495094976`*^9, 
   3.6157188790367727`*^9}, {3.61571890921705*^9, 3.6157190656980677`*^9}, {
   3.615726320880335*^9, 3.615726344654138*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"colors2", "=", 
   RowBox[{"{", 
    RowBox[{
    "Red", ",", "Cyan", ",", "Cyan", ",", "Cyan", ",", "Cyan", ",", "Cyan", 
     ",", "Cyan", ",", "Cyan", ",", "Blue"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gradient2", "[", 
    RowBox[{
     RowBox[{"z_", "?", "NumericQ"}], ",", 
     RowBox[{"rest___", "?", "NumericQ"}]}], "]"}], ":=", 
   RowBox[{"Blend", "[", 
    RowBox[{"colors2", ",", "z"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6478176787642593`*^9, 3.647817704326685*^9}, {
   3.647817776773241*^9, 3.6478178261481533`*^9}, {3.6478178879233637`*^9, 
   3.647817925684845*^9}, {3.647817965999756*^9, 3.6478179723527527`*^9}, {
   3.647818023100072*^9, 3.647818041575585*^9}, 3.647818147719846*^9, {
   3.64781951577836*^9, 3.64781956942972*^9}, 3.647856409622579*^9}],

Cell[BoxData[{
 RowBox[{"R", "=", "RR"}], "\[IndentingNewLine]", 
 RowBox[{"nN", "=", "5"}], "\n", 
 RowBox[{"clockwiseClassicalFlow", "=", 
  RowBox[{"-", "1"}]}], "\[IndentingNewLine]", 
 RowBox[{"slower", "=", "1"}], "\[IndentingNewLine]", 
 RowBox[{"compensateForClassicalMovement", "=", 
  RowBox[{"+", "1"}]}], "\[IndentingNewLine]", "TT"}], "Input",
 CellChangeTimes->{{3.6478176787642593`*^9, 3.647817704326685*^9}, {
   3.647817776773241*^9, 3.6478178261481533`*^9}, {3.6478178879233637`*^9, 
   3.647817925684845*^9}, {3.647817965999756*^9, 3.6478179723527527`*^9}, {
   3.647818023100072*^9, 3.647818041575585*^9}, 3.647818147719846*^9, {
   3.64781951577836*^9, 3.64781956942972*^9}, 3.647856409622579*^9, {
   3.647946347467008*^9, 3.647946352970357*^9}, {3.647946384348001*^9, 
   3.64794641011197*^9}, 3.647948292280335*^9, {3.647948374064362*^9, 
   3.647948380541463*^9}, {3.647948507321512*^9, 3.647948541740152*^9}, {
   3.6479485727374687`*^9, 3.64794860646966*^9}, {3.6479495526641073`*^9, 
   3.647949557807835*^9}, 3.648137841394105*^9, {3.648155745555275*^9, 
   3.648155805115921*^9}, {3.648155853444354*^9, 3.6481558945294733`*^9}, {
   3.64835826029879*^9, 3.648358270187827*^9}, 3.64855541675072*^9, 
   3.648595596061872*^9, {3.653826134732232*^9, 3.653826157780237*^9}, {
   3.653979796976554*^9, 3.653979807991653*^9}, {3.653979852080027*^9, 
   3.653979880574848*^9}, {3.653979911797864*^9, 3.6539799291219673`*^9}, {
   3.6541053631340103`*^9, 3.6541053871801767`*^9}, {3.6541059068241377`*^9, 
   3.654105954919024*^9}, {3.654105991710649*^9, 3.654106009226643*^9}, {
   3.654106546087408*^9, 3.654106571175474*^9}, 3.654106615260579*^9, 
   3.654107498030134*^9, 3.6541076870526733`*^9, 3.654107744767465*^9, {
   3.654341376664727*^9, 3.654341381231179*^9}, {3.6543419563973103`*^9, 
   3.654341988355933*^9}, {3.654342135270645*^9, 3.654342140298518*^9}, 
   3.654425897334467*^9, 3.742297080778288*^9, 3.742308175597966*^9, 
   3.742312213942546*^9, 3.742314452010305*^9, 3.742314483538685*^9, {
   3.742314783380512*^9, 3.742314849814353*^9}, {3.742314961137981*^9, 
   3.742314961600442*^9}, {3.742319516412476*^9, 3.7423195274390907`*^9}, {
   3.742335086531475*^9, 3.7423350950942574`*^9}, {3.7423352068217297`*^9, 
   3.742335208367165*^9}, {3.742336488450637*^9, 3.742336607237362*^9}, 
   3.742336714411292*^9, {3.742336878818472*^9, 3.742336882597623*^9}, {
   3.742336966942747*^9, 3.742336971777729*^9}, 3.7423372557754908`*^9, 
   3.742337312241094*^9, {3.742337384350651*^9, 3.742337477601264*^9}, {
   3.742337517455058*^9, 3.742337522527698*^9}, 3.742337773741379*^9, 
   3.742337809788876*^9, 3.7423378424336147`*^9, {3.742337901853245*^9, 
   3.742337932530245*^9}, {3.742337962757257*^9, 3.7423380100410748`*^9}, {
   3.742338328040395*^9, 3.742338328374098*^9}, 3.742338359442068*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"WignerFunctionRing", "[", 
     RowBox[{"x_", ",", "p_", ",", "tt_"}], "]"}], ":=", 
    RowBox[{"Re", "[", 
     RowBox[{"WignerFunctionN", "[", 
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", "*", "p"}]}], ")"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "+", 
                RowBox[{"p", "^", "2"}]}], ")"}], "*", 
              RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
        "]"}], ",", 
       RowBox[{"Im", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", "*", "p"}]}], ")"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "+", 
                RowBox[{"p", "^", "2"}]}], ")"}], "*", 
              RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
        "]"}], ",", "2.67"}], "]"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Wf", "[", 
     RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
    RowBox[{"WignerFunctionN", "[", 
     RowBox[{
      RowBox[{"R", "*", 
       RowBox[{"Cos", "[", 
        RowBox[{"x", "+", 
         RowBox[{"compensateForClassicalMovement", "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "*", 
             RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
      ",", 
      RowBox[{"clockwiseClassicalFlow", "*", "R", "*", 
       RowBox[{"Sin", "[", 
        RowBox[{"x", "+", 
         RowBox[{"compensateForClassicalMovement", "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "*", 
             RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
      ",", "t"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Wf", "[", 
     RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
    RowBox[{"WignerFunctionRing", "[", 
     RowBox[{
      RowBox[{"R", "*", 
       RowBox[{"Cos", "[", 
        RowBox[{"x", "+", 
         RowBox[{"compensateForClassicalMovement", "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "*", 
             RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
      ",", 
      RowBox[{"clockwiseClassicalFlow", "*", "R", "*", 
       RowBox[{"Sin", "[", 
        RowBox[{"x", "+", 
         RowBox[{"compensateForClassicalMovement", "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "*", 
             RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
      ",", "t"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tableOfPlots2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"Wf", "[", 
        RowBox[{"x", ",", 
         RowBox[{"nT", "*", 
          RowBox[{
           RowBox[{"TT", "/", "slower"}], "/", "nN"}]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Thickness", "[", 
           RowBox[{"0.015", "*", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ")"}]}], "]"}], ",", 
          RowBox[{"Opacity", "[", 
           RowBox[{"1", "-", 
            RowBox[{"0", "*", "nT", "*", "0.3"}]}], "]"}], ",", 
          RowBox[{"Directive", "[", 
           RowBox[{"RGBColor", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"1", "/", "4"}], "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{
              RowBox[{"1", "/", "3"}], "-", 
              RowBox[{"nT", "/", "nN"}]}]}], "]"}], "]"}]}], "}"}]}]}], "]"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"10", ",", "Black"}], "]"}]}], ",", 
    RowBox[{
    "PlotLabel", "\[Rule]", "\"\<Classical Case fully compensated\>\""}]}], 
   RowBox[{"(*", 
    RowBox[{",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\[Theta]", ",", "W"}], "}"}]}]}], "*)"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.6478176787642593`*^9, 3.647817704326685*^9}, {
   3.647817776773241*^9, 3.6478178261481533`*^9}, {3.6478178879233637`*^9, 
   3.647817925684845*^9}, {3.647817965999756*^9, 3.6478179723527527`*^9}, {
   3.647818023100072*^9, 3.647818041575585*^9}, 3.647818147719846*^9, {
   3.64781951577836*^9, 3.64781956942972*^9}, 3.647856409622579*^9, {
   3.647946347467008*^9, 3.647946352970357*^9}, {3.647946384348001*^9, 
   3.64794641011197*^9}, 3.647948292280335*^9, {3.647948374064362*^9, 
   3.647948380541463*^9}, {3.647948507321512*^9, 3.647948541740152*^9}, {
   3.6479485727374687`*^9, 3.64794860646966*^9}, {3.6479495526641073`*^9, 
   3.647949557807835*^9}, 3.648137841394105*^9, {3.648155745555275*^9, 
   3.648155805115921*^9}, {3.648155853444354*^9, 3.6481558945294733`*^9}, {
   3.64835826029879*^9, 3.648358270187827*^9}, 3.64855541675072*^9, 
   3.648595596061872*^9, {3.653826134732232*^9, 3.653826157780237*^9}, {
   3.653979796976554*^9, 3.653979807991653*^9}, {3.653979852080027*^9, 
   3.653979880574848*^9}, {3.653979911797864*^9, 3.6539799291219673`*^9}, {
   3.6541053631340103`*^9, 3.6541053871801767`*^9}, {3.6541059068241377`*^9, 
   3.654105954919024*^9}, {3.654105991710649*^9, 3.654106009226643*^9}, {
   3.654106546087408*^9, 3.654106571175474*^9}, 3.654106615260579*^9, 
   3.654107498030134*^9, 3.6541076870526733`*^9, 3.654107744767465*^9, {
   3.654341376664727*^9, 3.654341381231179*^9}, {3.6543419563973103`*^9, 
   3.654341988355933*^9}, {3.654342135270645*^9, 3.654342140298518*^9}, 
   3.654425897334467*^9, 3.742297080778288*^9, 3.742308175597966*^9, 
   3.742312213942546*^9, 3.742315160167313*^9, {3.742315198284213*^9, 
   3.742315204284745*^9}, 3.742323564383829*^9, {3.742324213951509*^9, 
   3.742324231602626*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"WignerFunctionRing", "[", 
     RowBox[{"x_", ",", "p_", ",", "tt_"}], "]"}], "=", 
    RowBox[{"Re", "[", 
     RowBox[{"WignerFunctionN", "[", 
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", "*", "p"}]}], ")"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "+", 
                RowBox[{"p", "^", "2"}]}], ")"}], "*", 
              RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
        "]"}], ",", 
       RowBox[{"Im", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", "*", "p"}]}], ")"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "+", 
                RowBox[{"p", "^", "2"}]}], ")"}], "*", 
              RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
        "]"}], ",", "0"}], "]"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Wf", "[", 
     RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
    RowBox[{"WignerFunctionRing", "[", 
     RowBox[{
      RowBox[{"R", "*", 
       RowBox[{"Cos", "[", 
        RowBox[{"x", "+", 
         RowBox[{"compensateForClassicalMovement", "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "*", 
             RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
      ",", 
      RowBox[{"clockwiseClassicalFlow", "*", "R", "*", 
       RowBox[{"Sin", "[", 
        RowBox[{"x", "+", 
         RowBox[{"compensateForClassicalMovement", "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "*", 
             RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
      ",", "t"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Wf", "[", 
     RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
    RowBox[{"WignerFunctionN", "[", 
     RowBox[{
      RowBox[{"R", "*", 
       RowBox[{"Cos", "[", 
        RowBox[{"x", "+", 
         RowBox[{"compensateForClassicalMovement", "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "*", 
             RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
      ",", 
      RowBox[{"clockwiseClassicalFlow", "*", "R", "*", 
       RowBox[{"Sin", "[", 
        RowBox[{"x", "+", 
         RowBox[{"compensateForClassicalMovement", "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "*", 
             RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
      ",", "t"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tableOfPlots2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"Wf", "[", 
        RowBox[{"x", ",", 
         RowBox[{"nT", "*", 
          RowBox[{
           RowBox[{"TT", "/", "slower"}], "/", "nN"}]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Thickness", "[", 
           RowBox[{"0.015", "*", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{
               RowBox[{"7", "/", "8"}], "*", 
               RowBox[{"nT", "/", "nN"}]}]}], ")"}]}], "]"}], ",", 
          RowBox[{"Opacity", "[", 
           RowBox[{"1", "-", 
            RowBox[{"0", "*", "nT", "*", "0.3"}]}], "]"}], ",", 
          RowBox[{"Directive", "[", 
           RowBox[{"RGBColor", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"1", "/", "4"}], "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{
              RowBox[{"1", "/", "3"}], "-", 
              RowBox[{"nT", "/", "nN"}]}]}], "]"}], "]"}]}], "}"}]}]}], "]"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"10", ",", "Black"}], "]"}]}], ",", 
    RowBox[{"PlotLabel", "\[Rule]", "\"\<Quantum Case \>\""}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "\[Theta]"}], ",", "W"}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", 
  RowBox[{"LAMBDA", "^", "2"}], "]"}]}], "Input",
 CellChangeTimes->{{3.6478176787642593`*^9, 3.647817704326685*^9}, {
   3.647817776773241*^9, 3.6478178261481533`*^9}, {3.6478178879233637`*^9, 
   3.647817925684845*^9}, {3.647817965999756*^9, 3.6478179723527527`*^9}, {
   3.647818023100072*^9, 3.647818041575585*^9}, 3.647818147719846*^9, {
   3.64781951577836*^9, 3.64781956942972*^9}, 3.647856409622579*^9, {
   3.647946347467008*^9, 3.647946352970357*^9}, {3.647946384348001*^9, 
   3.64794641011197*^9}, 3.647948292280335*^9, {3.647948374064362*^9, 
   3.647948380541463*^9}, {3.647948507321512*^9, 3.647948541740152*^9}, {
   3.6479485727374687`*^9, 3.64794860646966*^9}, {3.647948677602337*^9, 
   3.647948684625163*^9}, 3.647953200843544*^9, {3.7423238119517927`*^9, 
   3.74232381577853*^9}, {3.749485912569055*^9, 3.7494859149103203`*^9}}],

Cell[BoxData[{
 RowBox[{"nN", "=", "8"}], "\[IndentingNewLine]", 
 RowBox[{"nn", "=", "7"}], "\[IndentingNewLine]", 
 RowBox[{"slower", "=", "1"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tableOfPlots2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Wf", "[", 
         RowBox[{"x", ",", 
          RowBox[{"nT", "*", 
           RowBox[{
            RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Thickness", "[", 
         RowBox[{"0.015", "*", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"nT", "/", "nn"}]}], ")"}]}], "]"}]}], ",", 
       RowBox[{"Axes", "\[Rule]", "True"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.6479584884642067`*^9, 3.647958542313592*^9}, {
   3.647958596051414*^9, 3.6479586031083403`*^9}, {3.6479586431142178`*^9, 
   3.647958693567768*^9}, {3.647958781123733*^9, 3.647958802846842*^9}, 
   3.647958866353325*^9, {3.6479592142106867`*^9, 3.6479592458556137`*^9}, {
   3.648155941969243*^9, 3.648155975059309*^9}, {3.648156107446306*^9, 
   3.648156114623598*^9}, {3.6481563367854147`*^9, 3.648156372012664*^9}, {
   3.648156611677099*^9, 3.648156642036955*^9}, 3.648159870152774*^9, {
   3.6544261984134197`*^9, 3.654426206513978*^9}, 3.6544266546291723`*^9, 
   3.6544274557917547`*^9, 3.7422971248468857`*^9}],

Cell[BoxData[
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}]}], 
   RowBox[{"(*", 
    RowBox[{",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\[Theta]", ",", "W"}], "}"}]}]}], "*)"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tableOfPlots2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Wf", "[", 
         RowBox[{"x", ",", 
          RowBox[{"nT", "*", 
           RowBox[{
            RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Thickness", "[", 
           RowBox[{"0.015", "*", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ")"}]}], "]"}], ",", 
          RowBox[{"Opacity", "[", 
           RowBox[{"1", "-", 
            RowBox[{"0", "*", "nT", "*", "0.3"}]}], "]"}], ",", 
          RowBox[{"Directive", "[", 
           RowBox[{"RGBColor", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"1", "/", "4"}], "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{
              RowBox[{"1", "/", "3"}], "-", 
              RowBox[{"nT", "/", "nN"}]}]}], "]"}], "]"}]}], "}"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.06"}], ",", "0.25"}], "}"}]}], ",", 
       RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
       RowBox[{"AspectRatio", "\[Rule]", 
        RowBox[{"1", "/", "3"}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6479584884642067`*^9, 3.647958542313592*^9}, {
   3.647958596051414*^9, 3.6479586031083403`*^9}, {3.6479586431142178`*^9, 
   3.647958693567768*^9}, {3.647958781123733*^9, 3.647958802846842*^9}, 
   3.647958866353325*^9, {3.6479592142106867`*^9, 3.6479592458556137`*^9}, {
   3.648155941969243*^9, 3.648155975059309*^9}, {3.648156107446306*^9, 
   3.648156114623598*^9}, {3.6481563367854147`*^9, 3.648156372012664*^9}, {
   3.648156611677099*^9, 3.648156642036955*^9}, 3.648159870152774*^9, {
   3.6544261984134197`*^9, 3.654426206513978*^9}, {3.654426264178012*^9, 
   3.654426280314992*^9}, {3.654426376374936*^9, 3.6544264366372423`*^9}, {
   3.654426527598617*^9, 3.654426617823125*^9}, {3.654426813201311*^9, 
   3.6544268495387506`*^9}, 3.6544268992783527`*^9, 3.654426932310829*^9, 
   3.654427450575445*^9, {3.742139570535427*^9, 3.742139573655169*^9}, 
   3.742141021453973*^9, 3.7422116555699253`*^9}],

Cell[BoxData[
 RowBox[{"tableOfPlots2", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"Wf", "[", 
       RowBox[{"x", ",", 
        RowBox[{"nT", "*", 
         RowBox[{
          RowBox[{"TT", "/", "slower"}], "/", "nN"}]}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", 
        RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Thickness", "[", 
          RowBox[{"0.015", "*", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{
              RowBox[{"7", "/", "8"}], 
              RowBox[{"nT", "/", "nN"}]}]}], ")"}]}], "]"}], ",", 
         RowBox[{"Opacity", "[", 
          RowBox[{"1", "-", 
           RowBox[{"0", "*", "nT", "*", "0.3"}]}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"RGBColor", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"1", "/", "4"}], "-", 
             RowBox[{"nT", "/", "nN"}]}], ",", 
            RowBox[{"1", "-", 
             RowBox[{"nT", "/", "nN"}]}], ",", 
            RowBox[{
             RowBox[{"1", "/", "3"}], "-", 
             RowBox[{"nT", "/", "nN"}]}]}], "]"}], "]"}]}], "}"}]}]}], "]"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.654426017873945*^9, 3.654427112058428*^9, {3.742139494678892*^9, 
   3.742139501842379*^9}, {3.742139576923485*^9, 3.742139579834168*^9}, 
   3.742141013245913*^9, 3.7422116624720984`*^9, 3.742297129800466*^9, {
   3.74231516148291*^9, 3.74231518247875*^9}, {3.7494862326871843`*^9, 
   3.749486234075659*^9}}],

Cell[BoxData[
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}], ",", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"LabelStyle", "\[Rule]", 
       RowBox[{"Directive", "[", 
        RowBox[{"100", ",", "Black"}], "]"}]}], ","}], "*)"}], 
    RowBox[{"Ticks", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "Pi", ",", 
         RowBox[{"2", "Pi"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.05", ",", "0.1"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<\>\"", ",", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<\>\"", ",", "Italic"}], "]"}]}], "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"10", ",", "Black", ",", "Bold"}], "]"}]}], ",", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"Epilog", "\[Rule]", 
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"0", ",", "10", ",", "Bold", ",", 
           RowBox[{"Background", "\[Rule]", "White"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.2"}], ",", 
           RowBox[{"-", "0.0001"}]}], "}"}]}], "]"}]}], ","}], "*)"}], 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"W", ",", "15", ",", "Bold", ",", 
           RowBox[{"Background", "\[Rule]", "White"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.2", ",", "0.115"}], "}"}]}], "]"}], ",", 
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"-", "\[Theta]"}], ",", "15", ",", "Bold", ",", 
           RowBox[{"Background", "\[Rule]", "White"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1.9510", " ", "Pi"}], ",", "0.035"}], "}"}]}], "]"}]}], 
      "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.654427486031385*^9, 3.6544274881901217`*^9}, 
   3.742139178868293*^9, {3.7421392596650963`*^9, 3.742139323815464*^9}, {
   3.742139391018107*^9, 3.742139416918151*^9}, {3.742139451096477*^9, 
   3.742139469390884*^9}, {3.742139718760641*^9, 3.7421397617150297`*^9}, {
   3.742140042827243*^9, 3.742140055962159*^9}, {3.742140164998035*^9, 
   3.7421401652012987`*^9}, {3.7421405615613832`*^9, 3.742140561947934*^9}, {
   3.7421407879203587`*^9, 3.7421407939248333`*^9}, {3.742140872852557*^9, 
   3.742141001352518*^9}, {3.742141066498968*^9, 3.742141067430344*^9}, {
   3.74214111336316*^9, 3.742141149719515*^9}, {3.742141294002537*^9, 
   3.742141585564451*^9}, {3.742141618669343*^9, 3.742141727268181*^9}, {
   3.742141758939032*^9, 3.742141882363162*^9}, {3.742141929684286*^9, 
   3.742142131229204*^9}}],

Cell[BoxData[
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}], ",", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"LabelStyle", "\[Rule]", 
       RowBox[{"Directive", "[", 
        RowBox[{"100", ",", "Black"}], "]"}]}], ","}], "*)"}], 
    RowBox[{"FrameTicks", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0.1", ",", "0.2"}], "}"}], ",", "None"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "Pi", ",", 
           RowBox[{"2", "Pi"}]}], "}"}], ",", "None"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<-\[Theta]     \>\"", ",", "\"\<\>\""}], "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{
       RowBox[{"Round", "[", 
        RowBox[{"110", "*", 
         RowBox[{"7", "/", "5"}]}], "]"}], ",", "Black"}], "]"}]}], ",", 
    RowBox[{"Frame", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True", ",", "False", ",", "False"}], "}"}]}], ",", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<\>\"", ",", 
           RowBox[{"Round", "[", 
            RowBox[{"110", "*", 
             RowBox[{"7", "/", "5"}]}], "]"}], ",", 
           RowBox[{"(*", 
            RowBox[{"Bold", ","}], "*)"}], 
           RowBox[{"Background", "\[Rule]", "White"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.2", ",", "0.115"}], "}"}]}], "]"}], ",", 
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<\>\"", ",", 
           RowBox[{"Round", "[", 
            RowBox[{"110", "*", 
             RowBox[{"7", "/", "5"}]}], "]"}], ",", 
           RowBox[{"(*", 
            RowBox[{"Bold", ","}], "*)"}], 
           RowBox[{"Background", "\[Rule]", "White"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", " ", "Pi"}], ",", "0.035"}], "}"}]}], "]"}]}], 
      "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6485590465219183`*^9, 3.648559053111343*^9}, {
   3.648559092752021*^9, 3.648559137045835*^9}, {3.648559177476801*^9, 
   3.648559239190995*^9}, {3.648559419643278*^9, 3.6485594487395287`*^9}, {
   3.648559546257621*^9, 3.648559637553299*^9}, {3.6485598615167418`*^9, 
   3.648559866302928*^9}, {3.648559920029509*^9, 3.648559933644603*^9}, {
   3.648559966188198*^9, 3.6485600527773447`*^9}, 3.648560083323977*^9, {
   3.6485601693110437`*^9, 3.648560186584194*^9}, {3.648560218421454*^9, 
   3.648560266533884*^9}, {3.6485603124214582`*^9, 3.648560314380642*^9}, {
   3.6486362258301573`*^9, 3.6486363126805353`*^9}, {3.653976857226797*^9, 
   3.653976925766159*^9}, {3.653976985327063*^9, 3.653977054857614*^9}, {
   3.653977208017205*^9, 3.6539772268180323`*^9}, {3.653977314199946*^9, 
   3.653977316081292*^9}, 3.653977353327655*^9, {3.653977614497242*^9, 
   3.6539778553753366`*^9}, {3.653977907325851*^9, 3.653977957610896*^9}, {
   3.653978094679985*^9, 3.653978120972522*^9}, {3.653978176945641*^9, 
   3.653978191822813*^9}, {3.653979626745661*^9, 3.653979627450313*^9}, {
   3.653980124319441*^9, 3.6539801266730413`*^9}, 3.653980258482604*^9, {
   3.6541067244661016`*^9, 3.654106759865501*^9}, 3.654106877345358*^9, {
   3.654106985537045*^9, 3.654107015710679*^9}, 3.6541070457752542`*^9, {
   3.654107108242694*^9, 3.654107244987192*^9}, 3.654107357889427*^9, {
   3.654107706644525*^9, 3.654107708359571*^9}, 3.654341087318555*^9, {
   3.654341209571054*^9, 3.6543412584386587`*^9}, {3.654341318631177*^9, 
   3.654341320942432*^9}, {3.6543414618046293`*^9, 3.65434146577387*^9}, {
   3.6543415058199663`*^9, 3.654341531799667*^9}, {3.6543415628065643`*^9, 
   3.654341576995955*^9}, 3.654341613082398*^9, {3.654341644405992*^9, 
   3.654341646264318*^9}, {3.65434172897412*^9, 3.654341741602716*^9}, {
   3.654341808505887*^9, 3.654341813599106*^9}, 3.6543418553294477`*^9, 
   3.6544273045704947`*^9, {3.657452149244158*^9, 3.657452150826066*^9}, {
   3.657452277711927*^9, 3.657452278867517*^9}, 3.742138738098597*^9, {
   3.742138995400206*^9, 3.742138998331518*^9}, {3.74213903071587*^9, 
   3.742139063903084*^9}, {3.742140270672511*^9, 3.7421402716024017`*^9}, {
   3.742140362636531*^9, 3.742140405859866*^9}, {3.7421405002486687`*^9, 
   3.742140500512911*^9}, {3.7421424778588257`*^9, 3.7421425054161377`*^9}, {
   3.742142599796652*^9, 3.7421426124441643`*^9}, {3.7421426756611013`*^9, 
   3.742142675945744*^9}, {3.742142768112966*^9, 3.742142768627222*^9}, {
   3.742142825387662*^9, 3.742142852985085*^9}, {3.742142913942569*^9, 
   3.7421429570837317`*^9}, 3.742142987434577*^9, 3.742144334569034*^9, {
   3.742144368383478*^9, 3.742144369620262*^9}, {3.742144457882986*^9, 
   3.7421444860234337`*^9}, 3.742144521787504*^9, 3.74214462127956*^9, {
   3.742144662385795*^9, 3.7421446875489407`*^9}, {3.7421447179798203`*^9, 
   3.7421447949831247`*^9}, {3.742144833253914*^9, 3.742144851605036*^9}, {
   3.742144882081992*^9, 3.74214493464627*^9}, 3.742145056654104*^9, {
   3.74214511207267*^9, 3.7421452516805964`*^9}, {3.742210874611397*^9, 
   3.742211081338835*^9}, {3.742211168561016*^9, 3.742211174583013*^9}, {
   3.742211228162916*^9, 3.742211250461994*^9}, {3.742211286493896*^9, 
   3.742211406577242*^9}, {3.742211536181838*^9, 3.742211598471199*^9}, {
   3.7423162631536083`*^9, 3.7423162661469173`*^9}, {3.742316322675334*^9, 
   3.742316326347755*^9}, 3.7423246338169622`*^9, {3.7423341405424633`*^9, 
   3.7423341587005568`*^9}, {3.742744083691297*^9, 3.742744090500312*^9}, {
   3.757533260808298*^9, 3.757533288428372*^9}}],

Cell[BoxData[
 StyleBox[
  RowBox[{"Expand", " ", "in", " ", "partial", " ", "waves", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Sin", " ", "&"}], " ", "Cos"}], ")"}], " ", "on", " ", "a", " ",
    "ring", " ", "with", "  ", "radius", " ", "R"}], "Subsubtitle"]], "Input",\

 CellChangeTimes->{{3.650897596394082*^9, 3.650897596395741*^9}, {
   3.650897636317545*^9, 3.650897723616489*^9}, 3.650898154792191*^9}],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"showDetailsAndPlots", "\[Equal]", "True"}], ",", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"Consider", " ", "'"}], 
      RowBox[{"constant", "'"}], " ", "cos"}], "-", 
     RowBox[{"waves", " ", "on", " ", "a", " ", "ring"}]}], "*)"}], 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"nrW", "=", "10"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ringWavelet", "[", 
       RowBox[{"x_", ",", "t_", ",", "n_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{"I", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "*", "n"}], "-", 
           RowBox[{
            RowBox[{"oo", "[", "n", "]"}], "*", "t"}]}], ")"}]}], "]"}], "/", 
       
       RowBox[{"Sqrt", "[", "Pi", "]"}]}]}], ";", "\n", 
     RowBox[{
      RowBox[{"CosRingWavelet", "[", 
       RowBox[{"x_", ",", "t_", ",", "n_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"Cos", "[", 
        RowBox[{
         RowBox[{"x", "*", "n"}], "-", 
         RowBox[{
          RowBox[{"oo", "[", "n", "]"}], "*", "t"}]}], "]"}], "/", 
       RowBox[{"Sqrt", "[", "Pi", "]"}]}]}], ";", "\n", 
     RowBox[{
      RowBox[{"SinRingWavelet", "[", 
       RowBox[{"x_", ",", "t_", ",", "n_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"x", "*", "n"}], "-", 
         RowBox[{
          RowBox[{"oo", "[", "n", "]"}], "*", "t"}]}], "]"}], "/", 
       RowBox[{"Sqrt", "[", "Pi", "]"}]}]}], ";", "\n", 
     RowBox[{
      RowBox[{"crW", "[", "0", "]"}], "=", 
      RowBox[{
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"ringWavelet", "[", 
           RowBox[{"x", ",", "0", ",", "0"}], "]"}], "*", 
          RowBox[{
           RowBox[{"Wf", "[", 
            RowBox[{"x", ",", 
             RowBox[{"0", "*", "nN", "*", 
              RowBox[{"3", "/", "4"}], "*", 
              RowBox[{
               RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "/", 
           "2"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "0", ",", 
           RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
         RowBox[{"AccuracyGoal", "\[Rule]", "4"}]}], "]"}], "//", "Chop"}]}], 
     ";", "\n", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"coeffn", "=", 
          RowBox[{"NIntegrate", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"ringWavelet", "[", 
              RowBox[{"x", ",", "0", ",", "n"}], "]"}], "*", 
             RowBox[{"Wf", "[", 
              RowBox[{"x", ",", 
               RowBox[{"0", "*", "nN", "*", 
                RowBox[{"3", "/", "4"}], "*", 
                RowBox[{
                 RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"x", ",", "0", ",", 
              RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
            RowBox[{"AccuracyGoal", "\[Rule]", "4"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"crW", "[", "n", "]"}], "=", 
          RowBox[{"Re", "[", 
           RowBox[{"coeffn", "//", "Chop"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"srW", "[", "n", "]"}], "=", 
          RowBox[{"Im", "[", 
           RowBox[{"coeffn", "//", "Chop"}], "]"}]}], ",", 
         RowBox[{"timePrint", "[", 
          RowBox[{"crW", "[", "n", "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "nrW"}], "}"}]}], "]"}], ";", "\n", 
     "\[IndentingNewLine]", 
     RowBox[{"Show", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"ListPlot", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Abs", "[", 
             RowBox[{"crW", "[", "n", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "0", ",", "nrW"}], "}"}]}], "]"}], ",", 
          RowBox[{"Filling", "\[Rule]", "Axis"}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"PointSize", "[", "0.05", "]"}]}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
          RowBox[{"AxesOrigin", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}]}], "]"}], ",", 
        RowBox[{"ListPlot", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Abs", "[", 
             RowBox[{"srW", "[", "n", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "0", ",", "nrW"}], "}"}]}], "]"}], ",", 
          RowBox[{"Filling", "\[Rule]", "Axis"}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"Red", ",", 
             RowBox[{"PointSize", "[", "0.05", "]"}]}], "}"}]}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "}"}], "]"}], 
     ";", "\n", "\[IndentingNewLine]", 
     RowBox[{"negCurvatureOfCos", "=", 
      RowBox[{"-", "1"}]}], ";", "\n", 
     RowBox[{"\[Kappa]", "=", 
      RowBox[{"negCurvatureOfCos", "*", 
       RowBox[{
        RowBox[{
         RowBox[{"LAMBDA", "^", "2"}], "/", "4"}], "/", 
        RowBox[{"R", "^", "2"}]}]}]}], ";", "\n", 
     RowBox[{"fiddleFactorForCurvatureInR", "=", "1"}], ";", "\n", 
     RowBox[{
      RowBox[{"oo", "[", "n_", "]"}], ":=", 
      RowBox[{"(", 
       RowBox[{"n", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "*", 
             RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "-", 
          RowBox[{"\[Kappa]", "*", 
           RowBox[{"n", "^", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"fiddleFactorForCurvatureInR", "*", "0.25"}]}], 
             ")"}]}]}]}], ")"}]}], ")"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"ringWave", "[", 
       RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"crW", "[", "n", "]"}], "*", 
          RowBox[{"CosRingWavelet", "[", 
           RowBox[{"x", ",", "t", ",", "n"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"srW", "[", "n", "]"}], "*", 
          RowBox[{"SinRingWavelet", "[", 
           RowBox[{"x", ",", "t", ",", "n"}], "]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "0", ",", "nrW"}], "}"}]}], "]"}]}], ";", "\n", 
     RowBox[{"ddt", "=", 
      RowBox[{"1", "/", "1"}]}], ";", "\n", 
     RowBox[{"Show", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Plot", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Re", "[", 
             RowBox[{"Wf", "[", 
              RowBox[{"x", ",", 
               RowBox[{"ddt", "*", "nN", "*", 
                RowBox[{"3", "/", "4"}], "*", 
                RowBox[{
                 RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "]"}],
             "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "0", ",", 
             RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
           RowBox[{"PlotStyle", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"Red", ",", 
              RowBox[{"Thickness", "[", "0.01", "]"}]}], "}"}]}]}], "]"}], 
         ",", 
         RowBox[{"Plot", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Re", "[", 
             RowBox[{"ringWave", "[", 
              RowBox[{"x", ",", 
               RowBox[{"ddt", "*", "nN", "*", 
                RowBox[{"3", "/", "4"}], "*", 
                RowBox[{
                 RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "]"}],
             "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "0", ",", 
             RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
           RowBox[{"PlotStyle", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"Cyan", ",", 
              RowBox[{"Thickness", "[", "0.007", "]"}], ",", "Dashed"}], 
             "}"}]}]}], "]"}]}], "}"}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ";"}], "}"}], ","}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.650897596394082*^9, 3.650897596395741*^9}, {
   3.650897636317545*^9, 3.6508977179893093`*^9}, {3.650897774063499*^9, 
   3.6508978267332077`*^9}, 3.6508978600357018`*^9, {3.6508981321989717`*^9, 
   3.650898137632465*^9}, {3.656008521371941*^9, 3.656008589966757*^9}, {
   3.656008709168024*^9, 3.656008740686084*^9}}],

Cell[BoxData[
 RowBox[{"XX", "=", "3.1"}]], "Input",
 CellChangeTimes->{{3.6481570495518427`*^9, 3.6481570613929043`*^9}, 
   3.648160095242963*^9, {3.654003071946785*^9, 3.654003078010356*^9}, {
   3.654003230820519*^9, 3.654003253412388*^9}, 3.655641921975995*^9, 
   3.742228790661786*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"initWfuncPlot", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{"x", ",", "p", ",", 
        RowBox[{"0", "*", 
         RowBox[{"TT", "/", "3"}]}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"MeshFunctions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "11", "}"}]}], ",", 
     RowBox[{"MeshStyle", "\[Rule]", 
      RowBox[{"Directive", "[", " ", 
       RowBox[{"White", ",", 
        RowBox[{"Thickness", "[", "0.003", "]"}]}], "]"}]}], ",", 
     RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "TricoloreColorFunc"}], 
     RowBox[{"(*", "TricoloreColorFunc", "*)"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "32"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"pts", "=", 
   RowBox[{"Cases", "[", 
    RowBox[{"initWfuncPlot", ",", 
     RowBox[{"x_GraphicsComplex", "\[RuleDelayed]", 
      RowBox[{"First", "@", "x"}]}], ",", "Infinity"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"ListPointPlot3D", "[", "pts", "]"}], ";"}], "\n", 
 RowBox[{"maxWF", "=", 
  RowBox[{
   RowBox[{"Max", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"pts", ",", "1"}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], " ", ".999"}]}], "\n", 
 RowBox[{"minWF", "=", 
  RowBox[{"Min", "[", 
   RowBox[{
    RowBox[{"Flatten", "[", 
     RowBox[{"pts", ",", "1"}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.647874059847856*^9, 3.647874112368532*^9}, {
   3.6478741434668694`*^9, 3.6478741647112417`*^9}, {3.6478741975307093`*^9, 
   3.647874316911936*^9}, {3.647883432849091*^9, 3.647883433695364*^9}, {
   3.6478836630474863`*^9, 3.64788371934129*^9}, {3.647883984364443*^9, 
   3.647884120788754*^9}, {3.647884153587347*^9, 3.6478842091789618`*^9}, {
   3.647884260014555*^9, 3.647884371553238*^9}, {3.647884459601219*^9, 
   3.6478845010979433`*^9}, {3.647943646745854*^9, 3.647943648342964*^9}, {
   3.6479436806104107`*^9, 3.64794370569802*^9}, {3.647943745210697*^9, 
   3.647943777849147*^9}, {3.648157536285483*^9, 3.648157563194174*^9}, 
   3.6540033329786873`*^9, {3.654003595425962*^9, 3.6540037158376713`*^9}, 
   3.654021068111121*^9, {3.654022077911805*^9, 3.65402210388743*^9}, {
   3.654022712238564*^9, 3.6540227143770323`*^9}, {3.657267548508017*^9, 
   3.6572675587656727`*^9}, {3.742137816729684*^9, 3.742137817641077*^9}, {
   3.7421379191070023`*^9, 3.742137930319669*^9}, {3.7421379679239397`*^9, 
   3.742137968472039*^9}, {3.742138258186582*^9, 3.742138265872287*^9}, 
   3.7422957753893623`*^9, {3.742296486793662*^9, 3.7422964952675*^9}, 
   3.742296580422143*^9, {3.74229699774212*^9, 3.742297006416286*^9}, 
   3.742297438375352*^9, {3.7423075445615273`*^9, 3.742307571514824*^9}, {
   3.74230801938922*^9, 3.742308117863529*^9}, 3.742312214110147*^9}],

Cell[BoxData[
 RowBox[{"quantumVsClassicalPlot", "=", 
  RowBox[{"GraphicsGrid", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"initWfuncPlot", ",", 
       RowBox[{"Show", "[", 
        RowBox[{"initWfuncPlot", ",", 
         RowBox[{"ViewPoint", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"5", ",", 
            RowBox[{"-", "10"}], ",", 
            RowBox[{"-", "0"}]}], "}"}]}]}], "]"}]}], "}"}], "}"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "666"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.647874059847856*^9, 3.647874112368532*^9}, {
   3.6478741434668694`*^9, 3.6478741647112417`*^9}, {3.6478741975307093`*^9, 
   3.647874316911936*^9}, {3.647883432849091*^9, 3.647883433695364*^9}, {
   3.6478836630474863`*^9, 3.64788371934129*^9}, {3.647883984364443*^9, 
   3.647884120788754*^9}, {3.647884153587347*^9, 3.6478842091789618`*^9}, {
   3.647884260014555*^9, 3.647884371553238*^9}, {3.647884459601219*^9, 
   3.6478845010979433`*^9}, {3.647943646745854*^9, 3.647943648342964*^9}, {
   3.6479436806104107`*^9, 3.64794370569802*^9}, {3.647943745210697*^9, 
   3.647943777849147*^9}, {3.648157536285483*^9, 3.648157563194174*^9}, 
   3.6540033329786873`*^9, {3.654003595425962*^9, 3.6540037158376713`*^9}, 
   3.654021068111121*^9, {3.654022077911805*^9, 3.65402210388743*^9}, {
   3.654022712238564*^9, 3.6540227143770323`*^9}, {3.657267548508017*^9, 
   3.657267631850408*^9}, {3.6572678082986403`*^9, 3.657267824297627*^9}, {
   3.657270496611582*^9, 3.6572705082421103`*^9}, {3.6572706228903303`*^9, 
   3.657270666915155*^9}, 3.6572707651333303`*^9, {3.657271023661446*^9, 
   3.6572711128624067`*^9}, {3.657271362895479*^9, 3.657271365831451*^9}, {
   3.742324546517046*^9, 3.742324567562934*^9}}],

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{"export$Directoy", ",", 
     RowBox[{"ToString", "[", " ", "stateCASE", "]"}], ",", 
     "\"\<__smear__\>\"", ",", 
     RowBox[{"ToString", "[", 
      RowBox[{"N", "[", 
       RowBox[{"ringSmear", ",", "2"}], "]"}], "]"}], ",", "\"\<.png\>\""}], 
    "]"}], ",", "quantumVsClassicalPlot"}], "]"}]], "Input",
 CellChangeTimes->{{3.647874059847856*^9, 3.647874112368532*^9}, {
   3.6478741434668694`*^9, 3.6478741647112417`*^9}, {3.6478741975307093`*^9, 
   3.647874316911936*^9}, {3.647883432849091*^9, 3.647883433695364*^9}, {
   3.6478836630474863`*^9, 3.64788371934129*^9}, {3.647883984364443*^9, 
   3.647884120788754*^9}, {3.647884153587347*^9, 3.6478842091789618`*^9}, {
   3.647884260014555*^9, 3.647884371553238*^9}, {3.647884459601219*^9, 
   3.6478845010979433`*^9}, {3.647943646745854*^9, 3.647943648342964*^9}, {
   3.6479436806104107`*^9, 3.64794370569802*^9}, {3.647943745210697*^9, 
   3.647943777849147*^9}, {3.648157536285483*^9, 3.648157563194174*^9}, 
   3.6540033329786873`*^9, {3.654003595425962*^9, 3.6540037158376713`*^9}, 
   3.654021068111121*^9, {3.654022077911805*^9, 3.65402210388743*^9}, {
   3.654022712238564*^9, 3.6540227143770323`*^9}, {3.657267548508017*^9, 
   3.657267631850408*^9}, {3.6572678082986403`*^9, 3.657267824297627*^9}, {
   3.657270496611582*^9, 3.6572705082421103`*^9}, {3.6572706228903303`*^9, 
   3.657270666915155*^9}, {3.6572707651333303`*^9, 3.65727080382154*^9}, 
   3.657270847951461*^9, {3.6572709695471*^9, 3.657270972547859*^9}, {
   3.657271706069788*^9, 3.6572717615317707`*^9}, 3.657271935619981*^9}],

Cell[BoxData[
 RowBox[{"initWfuncPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"initWfuncPlot", ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"x", ",", "p", ",", 
       RowBox[{"\"\<  \>\"", "W"}]}], "}"}]}], ",", 
    RowBox[{"Axes", "\[Rule]", "False"}], ",", 
    RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"20", ",", "Black", ",", "Bold"}], "]"}]}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "111"}], ",", 
    RowBox[{"TicksStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"White", ",", "White", ",", "White"}], "}"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.653980141917246*^9, 3.6539802427872*^9}, {
   3.65398029477639*^9, 3.653980315037592*^9}, {3.654003320970912*^9, 
   3.654003345995899*^9}, {3.654015014103475*^9, 3.654015027502697*^9}, {
   3.654019092654346*^9, 3.654019097134405*^9}, 3.654020385769669*^9, {
   3.654022127444009*^9, 3.6540221542681828`*^9}, {3.654022185546664*^9, 
   3.6540222173915863`*^9}, {3.654022309345478*^9, 3.654022311335836*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Export", "[", 
    RowBox[{
    "\"\</home/ole/Shared/Open/AA/Wignerflow/Kerr/Mathematica/initWfuncPlot.\
pdf\>\"", ",", "initWfuncPlot", ",", 
     RowBox[{"ImageResolution", "\[Rule]", "300"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Export", "[", 
    RowBox[{
    "\"\</home/ole/Shared/Open/AA/Wignerflow/Kerr/Mathematica/wfuncPlot.eps\>\
\"", ",", "wfuncPlot", ",", 
     RowBox[{"ImageResolution", "\[Rule]", "300"}]}], "]"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.653937744170443*^9, 3.6539378011017227`*^9}, {
  3.6539378383979607`*^9, 3.653937951455954*^9}, {3.65393808757485*^9, 
  3.6539380879202137`*^9}, {3.6539381627447233`*^9, 3.65393819228283*^9}, {
  3.6539382899847403`*^9, 3.653938310549165*^9}, {3.653938354058434*^9, 
  3.6539384077031727`*^9}, {3.653938517689156*^9, 3.653938551933887*^9}, {
  3.653977268025931*^9, 3.653977275808716*^9}, {3.653980342252273*^9, 
  3.653980378106472*^9}, {3.654003356067274*^9, 3.654003360345704*^9}, {
  3.654020516670911*^9, 3.65402052008887*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"tt", "=", 
   RowBox[{"TT", "*", "0.4"}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"tt", "=", "60"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"XX", "=", "2.651"}]}], "Input",
 CellChangeTimes->{
  3.647000109725974*^9, 3.647782070539196*^9, 3.647945536946357*^9, 
   3.6479457980431957`*^9, {3.648157093560257*^9, 3.648157095928442*^9}, {
   3.648157126312725*^9, 3.648157152975025*^9}, {3.648159218043338*^9, 
   3.648159228820607*^9}, 3.6481592994455423`*^9, 3.6481593436080303`*^9, 
   3.64815937973285*^9, {3.648319606292104*^9, 3.64831961543438*^9}, 
   3.6483198253195457`*^9, 3.6483271727755423`*^9, {3.6483567547017527`*^9, 
   3.64835676842693*^9}, {3.6483570421242437`*^9, 3.648357043061283*^9}, {
   3.648357088722649*^9, 3.648357143618578*^9}, 3.648357187000828*^9, {
   3.64835770424432*^9, 3.648357720727326*^9}, {3.6538263202535458`*^9, 
   3.6538263301372643`*^9}, {3.653977442988081*^9, 3.653977487836235*^9}, {
   3.6541043822721863`*^9, 3.654104437182547*^9}, {3.6556421656867323`*^9, 
   3.655642169753674*^9}, {3.742052914106802*^9, 3.742053003738249*^9}, {
   3.742053044035529*^9, 3.74205306843369*^9}, {3.7422279540354548`*^9, 
   3.7422279549397573`*^9}, 3.742231660051909*^9, {3.7423114679456787`*^9, 
   3.742311469990609*^9}, {3.742340903670061*^9, 3.7423409128124237`*^9}, 
   3.742742806169732*^9, {3.7427428590106783`*^9, 3.742742885462966*^9}, 
   3.74274299208*^9, 3.742743069363916*^9, {3.742743773116208*^9, 
   3.7427437733772097`*^9}, {3.742743810099161*^9, 3.742743811811788*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"plotWF", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"MeshFunctions", "->", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "11", "}"}]}], ",", 
     RowBox[{"MeshStyle", "\[Rule]", 
      RowBox[{"Directive", "[", " ", 
       RowBox[{"White", ",", 
        RowBox[{"Thickness", "[", "0.0035", "]"}]}], "]"}]}], ",", 
     RowBox[{"ColorFunctionScaling", "->", "False"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "TricoloreColorFunc"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "43"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pts", "=", 
   RowBox[{"Cases", "[", 
    RowBox[{"plotWF", ",", 
     RowBox[{"x_GraphicsComplex", "\[RuleDelayed]", 
      RowBox[{"First", "@", "x"}]}], ",", "Infinity"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"ListPointPlot3D", "[", "pts", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"maxWF", "=", 
   RowBox[{
    RowBox[{"Max", "[", 
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{"pts", ",", "1"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], ".999"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"minWF", "=", 
   RowBox[{"Min", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"pts", ",", "1"}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{"Show", "[", 
  RowBox[{"plotWF", ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Min", "[", 
       RowBox[{
        RowBox[{"Flatten", "[", 
         RowBox[{"pts", ",", "1"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], ",", "maxWF"}], 
     "}"}]}], ",", 
   RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
   RowBox[{"Axes", "\[Rule]", "False"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"x", ",", "p", ",", "W"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.647000109725974*^9, 3.647782070539196*^9, 3.647945536946357*^9, 
   3.6479457980431957`*^9, {3.648157093560257*^9, 3.648157095928442*^9}, {
   3.648157126312725*^9, 3.648157152975025*^9}, {3.648159218043338*^9, 
   3.648159228820607*^9}, 3.6481592994455423`*^9, 3.6481593436080303`*^9, 
   3.64815937973285*^9, {3.648319606292104*^9, 3.64831961543438*^9}, 
   3.6483198253195457`*^9, 3.6483271727755423`*^9, {3.6483567547017527`*^9, 
   3.64835676842693*^9}, {3.6483570421242437`*^9, 3.648357043061283*^9}, {
   3.648357088722649*^9, 3.648357143618578*^9}, 3.648357187000828*^9, {
   3.64835770424432*^9, 3.648357720727326*^9}, 3.6538263202535458`*^9, 
   3.742138038851313*^9, {3.742138320154148*^9, 3.742138327611657*^9}, {
   3.742144967742916*^9, 3.742145015374515*^9}, {3.74221305202864*^9, 
   3.742213061114665*^9}, 3.742295777225556*^9, 3.742296582412019*^9, 
   3.742297070731251*^9, 3.7422974383500843`*^9, 3.7422978306656713`*^9, {
   3.742297882202826*^9, 3.742297885481818*^9}, 3.742297978936472*^9, 
   3.7423081756052837`*^9, {3.742312126444891*^9, 3.742312169630076*^9}, 
   3.742312987980901*^9}],

Cell[BoxData[
 RowBox[{"classicalWFplot", "=", 
  RowBox[{"ContourPlot", "[", 
   RowBox[{
    RowBox[{"Re", "[", 
     RowBox[{"WignerFunctionN", "[", 
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", "*", "p"}]}], ")"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "+", 
                RowBox[{"p", "^", "2"}]}], ")"}], "*", 
              RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
        "]"}], ",", 
       RowBox[{"Im", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", "*", "p"}]}], ")"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "+", 
                RowBox[{"p", "^", "2"}]}], ")"}], "*", 
              RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
        "]"}], ",", "0"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"p", ",", 
      RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
    RowBox[{"ColorFunction", "\[Rule]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Abs", "[", "#1", "]"}], ">", 
          RowBox[{"10", "^", 
           RowBox[{"(", 
            RowBox[{"-", "7"}], ")"}]}]}], ",", "White", ",", "Red"}], "]"}], 
       "&"}], ")"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.648158528228737*^9, 3.648158562221519*^9}, {
  3.6481585962231894`*^9, 3.6481586443363447`*^9}, {3.648158679360386*^9, 
  3.648158714246237*^9}, {3.648357632609377*^9, 3.648357639109188*^9}, {
  3.6483577001420183`*^9, 3.6483577012376003`*^9}}],

Cell[BoxData[{
 RowBox[{"XX", "=", "3.1"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"classicalProbDensityPlot", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "p"}]}], ")"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x", "^", "2"}], "+", 
                 RowBox[{"p", "^", "2"}]}], ")"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
         "]"}], ",", 
        RowBox[{"Im", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "p"}]}], ")"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x", "^", "2"}], "+", 
                 RowBox[{"p", "^", "2"}]}], ")"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
         "]"}], ",", "0"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"MeshStyle", "\[Rule]", 
      RowBox[{"Directive", "[", " ", 
       RowBox[{"White", ",", 
        RowBox[{"Thickness", "[", "0.003", "]"}]}], "]"}]}], ",", 
     RowBox[{"ColorFunctionScaling", "->", "False"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", 
      RowBox[{"86", "+", "81"}]}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "1"}], ",", 
     RowBox[{"Axes", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], " ", ",", 
     RowBox[{"MeshFunctions", "->", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "11", "}"}]}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"x", ",", "p", ",", "\[Rho]"}], "}"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"15", ",", "Black", ",", "Bold"}], "]"}]}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "TricoloreColorFunc"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.648158528228737*^9, 3.648158562221519*^9}, {
   3.6481585962231894`*^9, 3.6481586443363447`*^9}, {3.648158679360386*^9, 
   3.648158750441286*^9}, 3.6481593697093353`*^9, {3.648160105049062*^9, 
   3.648160105740308*^9}, 3.648160196576582*^9, 3.648160725146158*^9, 
   3.653826397465179*^9, {3.653826455273937*^9, 3.653826468835475*^9}, {
   3.6538265104339523`*^9, 3.6538265326134567`*^9}, 3.653826589371234*^9, {
   3.6538266649826736`*^9, 3.653826667782432*^9}, 3.6539385665219727`*^9, 
   3.65393906725747*^9, 3.653980397167651*^9, {3.653980428063712*^9, 
   3.6539804327866993`*^9}, 3.742138039782545*^9, 3.742138431455933*^9, {
   3.742212673512568*^9, 3.7422126784418716`*^9}, {3.7422279681962433`*^9, 
   3.7422279799561*^9}, {3.742228955674879*^9, 3.742228956682856*^9}, {
   3.742229858851469*^9, 3.7422298932988033`*^9}, 3.742295548326805*^9, 
   3.742295778462696*^9, 3.7422965852309837`*^9, 3.742297073022677*^9, 
   3.7422974383588247`*^9, 3.742298010441639*^9, 3.742308175537159*^9, 
   3.7423122142736464`*^9, {3.7427438266900387`*^9, 3.742743833840502*^9}}],

Cell[BoxData[
 RowBox[{"classicalProbDensityPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"classicalProbDensityPlot", ",", 
    RowBox[{"ViewPoint", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"3", ",", 
       RowBox[{"-", "6"}], ",", "6"}], "}"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<x  \>\"", ",", "Italic"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\< p\>\"", ",", "Italic"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<  \[Rho]\\n\\n\>\"", ",", "Italic"}], "]"}]}], "}"}]}], 
    ",", "\[IndentingNewLine]", 
    RowBox[{"Axes", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], ",", 
    RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"30", ",", "Black", ",", "Bold"}], "]"}]}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.6538266132166557`*^9, 3.653826687208727*^9}, {
   3.653937713230644*^9, 3.6539377283837147`*^9}, {3.653938463273615*^9, 
   3.6539384987609577`*^9}, 3.653938603903137*^9, 3.653938681020383*^9, {
   3.653938799528965*^9, 3.65393881397796*^9}, {3.653939000572496*^9, 
   3.653939025962329*^9}, {3.65393916817523*^9, 3.653939191443952*^9}, {
   3.653939250950494*^9, 3.653939285680676*^9}, {3.653980504536561*^9, 
   3.653980597548603*^9}, {3.6539806626249857`*^9, 3.653980696120268*^9}, {
   3.653980824142436*^9, 3.653980824402266*^9}, 3.6540216415001*^9, {
   3.742212692974655*^9, 3.742212694460801*^9}, {3.742227720933189*^9, 
   3.7422278295885963`*^9}, {3.742228907929948*^9, 3.742228908290687*^9}, {
   3.7422294018208933`*^9, 3.7422294936989183`*^9}, {3.7422295823302813`*^9, 
   3.742229627196534*^9}, 3.742231567983062*^9}],

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{
    "export$Directoy", ",", "\"\<classicalProbDensityPlot_(2).pdf\>\""}], 
    "]"}], ",", "classicalProbDensityPlot", ",", 
   RowBox[{"ImageResolution", "\[Rule]", "300"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.653937744170443*^9, 3.6539378011017227`*^9}, {
   3.6539378383979607`*^9, 3.653937951455954*^9}, {3.65393808757485*^9, 
   3.6539380879202137`*^9}, {3.6539381627447233`*^9, 3.65393819228283*^9}, {
   3.6539382899847403`*^9, 3.653938310549165*^9}, {3.653938354058434*^9, 
   3.6539384077031727`*^9}, {3.653938517689156*^9, 3.653938551933887*^9}, {
   3.65398079947305*^9, 3.653980811116146*^9}, {3.657453724127747*^9, 
   3.657453732293494*^9}, 3.742051811512761*^9, {3.742309287707466*^9, 
   3.74230929137821*^9}, 3.74230944782478*^9}],

Cell[BoxData[
 RowBox[{"XX", "=", "2.651"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"circTable", "=", 
   RowBox[{"Evaluate", "@", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"ParametricPlot3D", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"R", "*", 
           RowBox[{"Sin", "[", "u", "]"}]}], ",", 
          RowBox[{"R", "*", 
           RowBox[{"Cos", "[", "u", "]"}]}], ",", "maxWF"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"u", ",", "0", ",", 
          RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{"Directive", "[", 
          RowBox[{
           RowBox[{"RGBColor", "[", 
            RowBox[{
             RowBox[{"1", "-", "R"}], ",", 
             RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], ",", 
           RowBox[{"Thickness", "[", "0.005", "]"}]}], "]"}]}], ",", 
        RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"R", ",", "0.3", ",", "3.0", ",", "0.325"}], "}"}]}], 
     "]"}]}]}], ";", 
  RowBox[{"circTable", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Evaluate", "@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"ParametricPlot3D", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"R", "*", 
             RowBox[{"Sin", "[", "u", "]"}]}], ",", 
            RowBox[{"R", "*", 
             RowBox[{"Cos", "[", "u", "]"}]}], ",", "maxWF"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"u", ",", "0", ",", 
            RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"Directive", "[", 
            RowBox[{
             RowBox[{"RGBColor", "[", 
              RowBox[{
               RowBox[{"1", "-", "R"}], ",", 
               RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], ",", 
             RowBox[{"Thickness", "[", "0.005", "]"}]}], "]"}]}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"R", ",", "0.3", ",", "3.0", ",", "0.325"}], "}"}]}], 
       "]"}]}], ",", 
     RowBox[{"Evaluate", "@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"ParametricPlot3D", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"R", "*", 
             RowBox[{"Sin", "[", "u", "]"}]}], ",", 
            RowBox[{"R", "*", 
             RowBox[{"Cos", "[", "u", "]"}]}], ",", "maxWF"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"u", ",", "0", ",", 
            RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
          RowBox[{"ColorFunction", "->", 
           RowBox[{"Function", "[", 
            RowBox[{
             RowBox[{"{", "u", "}"}], ",", 
             RowBox[{"Hue", "[", "u", "]"}]}], "]"}]}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"R", ",", "RR", ",", "RR", ",", "0"}], "}"}]}], "]"}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.647638732469612*^9, 3.647638739359915*^9}, 
   3.6478661459964323`*^9, {3.647882937802672*^9, 3.647882953916353*^9}, {
   3.6478830346203747`*^9, 3.647883035129428*^9}, 3.6479436088338413`*^9, 
   3.6479438067579117`*^9, {3.6479461875307817`*^9, 3.6479462258032293`*^9}, {
   3.647946916371418*^9, 3.647946947241912*^9}, {3.647947125312501*^9, 
   3.647947129139003*^9}, 3.647948231910965*^9, {3.647949334456217*^9, 
   3.647949337276479*^9}, {3.647949389344603*^9, 3.647949398909251*^9}, {
   3.6479495254138327`*^9, 3.6479495266923237`*^9}, 3.6479495909939337`*^9, {
   3.64795055112781*^9, 3.647950566600129*^9}, {3.6479509114934683`*^9, 
   3.6479509159101152`*^9}, {3.6479539788903303`*^9, 3.647953990502781*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunction", "[", 
       RowBox[{"x", ",", "p", ",", 
        RowBox[{"TT", "*", "0"}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"ViewPoint", "\[Rule]", "VuPoi"}], ",", 
     RowBox[{"MeshFunctions", "->", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "11", "}"}]}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<TemperatureMap\>\""}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "ZZ"}], ",", "ZZ"}], "}"}]}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "numberOfPlotPoints"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}], "//", "Timing"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.615332338682863*^9, 3.6153323671264963`*^9}, {
   3.6153708404981537`*^9, 3.6153708442947683`*^9}, {3.615370993774354*^9, 
   3.6153709970605383`*^9}, {3.615371503594904*^9, 3.615371513169588*^9}, {
   3.615371566099598*^9, 3.6153715845516644`*^9}, {3.6153716985333223`*^9, 
   3.615371700155863*^9}, {3.615371792539176*^9, 3.615371794326886*^9}, {
   3.61537795545512*^9, 3.61537798494068*^9}, {3.6153780494292316`*^9, 
   3.615378092443664*^9}, 3.615378164538499*^9, {3.61537826459508*^9, 
   3.61537826653004*^9}, {3.615379816338554*^9, 3.615379823278825*^9}, {
   3.6153804154286327`*^9, 3.615380431346485*^9}, {3.615380908263824*^9, 
   3.615381002835142*^9}, {3.615577431830936*^9, 3.615577507511448*^9}, {
   3.615577657622074*^9, 3.615577690526105*^9}, 3.615577793267749*^9, {
   3.615577838637783*^9, 3.61557783958727*^9}, {3.615577900895199*^9, 
   3.615577905978784*^9}, {3.615582278512148*^9, 3.6155822838313217`*^9}, 
   3.615582393374818*^9, 3.615582565462751*^9, 3.615634786415193*^9, {
   3.6156398594325733`*^9, 3.61563990714559*^9}, 3.6156400083521547`*^9, {
   3.615640897890258*^9, 3.615640905313417*^9}, 3.615717823245494*^9, 
   3.615718472574972*^9, {3.61571850902551*^9, 3.615718513623602*^9}, {
   3.615718630466916*^9, 3.615718637460788*^9}, {3.6157188495094976`*^9, 
   3.6157188790367727`*^9}, {3.61571890921705*^9, 3.6157190656980677`*^9}, {
   3.615726320880335*^9, 3.615726371831237*^9}, {3.6157597966277122`*^9, 
   3.615759806308758*^9}, {3.615760537298394*^9, 3.615760539460875*^9}, {
   3.6157605754819813`*^9, 3.6157605989877567`*^9}, {3.615760669083221*^9, 
   3.615760678246271*^9}, {3.615760715064034*^9, 3.615760937770069*^9}, 
   3.615762128428687*^9, {3.615762226031069*^9, 3.6157622307856207`*^9}, {
   3.6160069364310207`*^9, 3.616007008122786*^9}, {3.616007161248086*^9, 
   3.616007292949643*^9}, {3.6160075615828733`*^9, 3.616007573991129*^9}, {
   3.616007606055682*^9, 3.616007607324213*^9}, 3.616043426011903*^9, {
   3.616043858617423*^9, 3.616043885096764*^9}, {3.6160439270698957`*^9, 
   3.616043936827976*^9}, 3.616043970825333*^9, {3.616044039486065*^9, 
   3.6160440424251337`*^9}, 3.616044261807308*^9, {3.616044294079385*^9, 
   3.616044334541947*^9}, {3.616044399698579*^9, 3.616044400344762*^9}, {
   3.646530671836835*^9, 3.646530672700842*^9}, {3.646554201008363*^9, 
   3.646554205319046*^9}, 3.7422974383656683`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"wfuncPlot2", "=", 
   RowBox[{"Show", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Show", "[", 
       RowBox[{"plotWF", ",", 
        RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
        RowBox[{"Axes", "\[Rule]", "False"}], ",", 
        RowBox[{"ImageSize", "\[Rule]", "666"}]}], "]"}], ",", 
      RowBox[{"ParametricPlot3D", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"RR", "*", 
           RowBox[{"Sin", "[", "u", "]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "RR"}], "*", 
           RowBox[{"Cos", "[", "u", "]"}]}], ",", 
          RowBox[{"0.002", "+", 
           RowBox[{"Re", "[", 
            RowBox[{"WignerFunctionN", "[", 
             RowBox[{
              RowBox[{"RR", "*", 
               RowBox[{"Sin", "[", "u", "]"}]}], ",", 
              RowBox[{
               RowBox[{"-", "RR"}], "*", 
               RowBox[{"Cos", "[", "u", "]"}]}], ",", "tt"}], "]"}], 
            "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"u", ",", "0", ",", 
          RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
        RowBox[{"ColorFunction", "->", 
         RowBox[{"Function", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
           RowBox[{"Darker", "[", "Green", "]"}]}], "]"}]}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{"Thickness", "[", "0.02", "]"}]}], ",", 
        RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
        RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}]}], "}"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6485590465219183`*^9, 3.648559053111343*^9}, {
   3.648559092752021*^9, 3.648559137045835*^9}, {3.648559177476801*^9, 
   3.648559239190995*^9}, {3.648559419643278*^9, 3.6485594487395287`*^9}, {
   3.648559546257621*^9, 3.648559637553299*^9}, {3.6485598615167418`*^9, 
   3.648559866302928*^9}, {3.648559920029509*^9, 3.648559933644603*^9}, {
   3.648559966188198*^9, 3.6485600527773447`*^9}, 3.648560083323977*^9, {
   3.6485601693110437`*^9, 3.648560186584194*^9}, {3.648560218421454*^9, 
   3.648560266533884*^9}, {3.6485603124214582`*^9, 3.648560314380642*^9}, {
   3.6486362258301573`*^9, 3.6486363126805353`*^9}, {3.653976857226797*^9, 
   3.653976925766159*^9}, {3.653976985327063*^9, 3.653977054857614*^9}, {
   3.653977208017205*^9, 3.6539772268180323`*^9}, {3.653977314199946*^9, 
   3.653977316081292*^9}, 3.653977353327655*^9, {3.653977614497242*^9, 
   3.6539778553753366`*^9}, {3.653977907325851*^9, 3.653977957610896*^9}, {
   3.653978094679985*^9, 3.653978120972522*^9}, {3.653978176945641*^9, 
   3.653978191822813*^9}, {3.653979626745661*^9, 3.653979627450313*^9}, {
   3.653980124319441*^9, 3.6539801266730413`*^9}, 3.653980258482604*^9, {
   3.6541067244661016`*^9, 3.654106759865501*^9}, 3.654106877345358*^9, {
   3.654106985537045*^9, 3.654107015710679*^9}, 3.6541070457752542`*^9, {
   3.654107108242694*^9, 3.654107244987192*^9}, 3.654107357889427*^9, {
   3.654107706644525*^9, 3.654107708359571*^9}, 3.654341087318555*^9, {
   3.654341209571054*^9, 3.6543412584386587`*^9}, {3.654341318631177*^9, 
   3.654341320942432*^9}, {3.6543414618046293`*^9, 3.65434146577387*^9}, {
   3.6543415058199663`*^9, 3.654341531799667*^9}, {3.6543415628065643`*^9, 
   3.654341576995955*^9}, 3.654341613082398*^9, {3.654341644405992*^9, 
   3.654341646264318*^9}, {3.65434172897412*^9, 3.654341741602716*^9}, {
   3.654341808505887*^9, 3.654341813599106*^9}, 3.6543418553294477`*^9, 
   3.6544273045704947`*^9, {3.657452149244158*^9, 3.657452150826066*^9}, {
   3.657452277711927*^9, 3.657452278867517*^9}, 3.742138738098597*^9, {
   3.742138995400206*^9, 3.742138998331518*^9}, {3.74213903071587*^9, 
   3.742139063903084*^9}, {3.742140270672511*^9, 3.7421402716024017`*^9}, {
   3.742140362636531*^9, 3.742140405859866*^9}, {3.7421405002486687`*^9, 
   3.742140500512911*^9}, {3.7421424778588257`*^9, 3.7421425054161377`*^9}, {
   3.742142599796652*^9, 3.7421426124441643`*^9}, {3.7421426756611013`*^9, 
   3.742142675945744*^9}, {3.742142768112966*^9, 3.742142768627222*^9}, {
   3.742142825387662*^9, 3.742142852985085*^9}, {3.742142913942569*^9, 
   3.7421429570837317`*^9}, 3.742142987434577*^9, 3.742144334569034*^9, {
   3.742144368383478*^9, 3.742144369620262*^9}, {3.742144457882986*^9, 
   3.7421444860234337`*^9}, 3.742144521787504*^9, 3.74214462127956*^9, {
   3.742144662385795*^9, 3.7421446875489407`*^9}, {3.7421447179798203`*^9, 
   3.7421447949831247`*^9}, {3.742144833253914*^9, 3.742144851605036*^9}, {
   3.742144882081992*^9, 3.74214493464627*^9}, 3.742145056654104*^9, {
   3.74214511207267*^9, 3.7421452516805964`*^9}, {3.742210874611397*^9, 
   3.742210897631857*^9}, {3.742211457943129*^9, 3.742211504781809*^9}, {
   3.74221291567918*^9, 3.742212934043833*^9}, {3.742213104616263*^9, 
   3.742213125977688*^9}, {3.742213191374324*^9, 3.7422131987526207`*^9}, 
   3.742227706462267*^9, {3.7422980333397303`*^9, 3.742298034969694*^9}, {
   3.742299083066085*^9, 3.742299107168294*^9}, {3.742299419522505*^9, 
   3.74229949349971*^9}, 3.742309302346685*^9, 3.742309422832943*^9, {
   3.7423101222724237`*^9, 3.74231017533114*^9}, {3.742310208695114*^9, 
   3.7423102510826387`*^9}, {3.742310521765566*^9, 3.742310597867312*^9}, {
   3.7423106372846947`*^9, 3.742310661352025*^9}, 3.742310833392308*^9, {
   3.742311007982957*^9, 3.7423110246647387`*^9}, {3.742311060145501*^9, 
   3.742311060410727*^9}, 3.742311093126815*^9, {3.742311149202343*^9, 
   3.742311149671795*^9}, {3.742311183957704*^9, 3.742311223424152*^9}, 
   3.742311358228778*^9, {3.7423115442909613`*^9, 3.742311597534885*^9}, {
   3.742311636707163*^9, 3.742311657834074*^9}, 3.7423117660827293`*^9, 
   3.742312934293977*^9, 3.742312967053672*^9, {3.74233421779443*^9, 
   3.742334233949744*^9}, {3.742743271819008*^9, 3.7427434006463423`*^9}, {
   3.742743677544162*^9, 3.742743710279992*^9}, {3.742744178248262*^9, 
   3.742744188502851*^9}, 3.75681775130993*^9, 3.756817792090452*^9, {
   3.757533078434965*^9, 3.75753308391748*^9}}],

Cell[BoxData[{
 RowBox[{"wfuncPlot2", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"wfuncPlot2", ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<      x\>\"", ",", "Italic", ",", 
         RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}]}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<p\>\"", ",", "Italic", ",", 
         RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}]}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<\\nW\>\"", ",", "Italic", ",", 
         RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}]}], "]"}]}], 
      "}"}]}], ",", 
    RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{
       RowBox[{"Round", "[", 
        RowBox[{"50", "*", 
         RowBox[{"7", "/", "5"}]}], "]"}], ",", "Black"}], "]"}]}], ",", 
    RowBox[{"ViewPoint", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"12", ",", 
       RowBox[{"-", "10"}], ",", "14"}], "}"}]}], ",", 
    RowBox[{"Axes", "\[Rule]", "True"}], ",", 
    RowBox[{"TicksStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Directive", "[", 
        RowBox[{"White", ",", "12"}], "]"}], ",", 
       RowBox[{"Directive", "[", 
        RowBox[{"White", ",", "12"}], "]"}], ",", "White"}], "}"}]}]}], 
   "]"}]}], "\n", 
 RowBox[{
  RowBox[{"bImage", "=", 
   RowBox[{"GraphicsRow", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Show", "[", 
        RowBox[{
         RowBox[{"ImageCrop", "[", "wfuncPlot2", "]"}], ",", 
         RowBox[{"ImageSize", "\[Rule]", "1500"}]}], "]"}], ",", 
       RowBox[{"Show", "[", 
        RowBox[{"ringPlot", ",", 
         RowBox[{"ImageSize", "\[Rule]", "2900"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"-", "700"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "4444"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{"export$Directoy", ",", "\"\<Fig_2.pdf\>\""}], "]"}], ",", 
   RowBox[{"ImageCrop", "[", "bImage", "]"}], ",", 
   RowBox[{"ImageResolution", "\[Rule]", "900"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Export", "[", 
    RowBox[{
     RowBox[{"StringJoin", "[", 
      RowBox[{"export$Directoy", ",", "\"\<Fig_2.pdf\>\""}], "]"}], ",", 
     "bImage", ",", 
     RowBox[{"ImageResolution", "\[Rule]", "900"}]}], "]"}], 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.6485590465219183`*^9, 3.648559053111343*^9}, {
   3.648559092752021*^9, 3.648559137045835*^9}, {3.648559177476801*^9, 
   3.648559239190995*^9}, {3.648559419643278*^9, 3.6485594487395287`*^9}, {
   3.648559546257621*^9, 3.648559637553299*^9}, {3.6485598615167418`*^9, 
   3.648559866302928*^9}, {3.648559920029509*^9, 3.648559933644603*^9}, {
   3.648559966188198*^9, 3.6485600527773447`*^9}, 3.648560083323977*^9, {
   3.6485601693110437`*^9, 3.648560186584194*^9}, {3.648560218421454*^9, 
   3.648560266533884*^9}, {3.6485603124214582`*^9, 3.648560314380642*^9}, {
   3.6486362258301573`*^9, 3.6486363126805353`*^9}, {3.653976857226797*^9, 
   3.653976925766159*^9}, {3.653976985327063*^9, 3.653977054857614*^9}, {
   3.653977208017205*^9, 3.6539772268180323`*^9}, {3.653977314199946*^9, 
   3.653977316081292*^9}, 3.653977353327655*^9, {3.653977614497242*^9, 
   3.6539778553753366`*^9}, {3.653977907325851*^9, 3.653977957610896*^9}, {
   3.653978094679985*^9, 3.653978120972522*^9}, {3.653978176945641*^9, 
   3.653978191822813*^9}, {3.653979626745661*^9, 3.653979627450313*^9}, {
   3.653980124319441*^9, 3.6539801266730413`*^9}, 3.653980258482604*^9, {
   3.6541067244661016`*^9, 3.654106759865501*^9}, 3.654106877345358*^9, {
   3.654106985537045*^9, 3.654107015710679*^9}, 3.6541070457752542`*^9, {
   3.654107108242694*^9, 3.654107244987192*^9}, 3.654107357889427*^9, {
   3.654107706644525*^9, 3.654107708359571*^9}, 3.654341087318555*^9, {
   3.654341209571054*^9, 3.6543412584386587`*^9}, {3.654341318631177*^9, 
   3.654341320942432*^9}, {3.6543414618046293`*^9, 3.65434146577387*^9}, {
   3.6543415058199663`*^9, 3.654341531799667*^9}, {3.6543415628065643`*^9, 
   3.654341576995955*^9}, 3.654341613082398*^9, {3.654341644405992*^9, 
   3.654341646264318*^9}, {3.65434172897412*^9, 3.654341741602716*^9}, {
   3.654341808505887*^9, 3.654341813599106*^9}, 3.6543418553294477`*^9, 
   3.6544273045704947`*^9, {3.657452149244158*^9, 3.657452150826066*^9}, {
   3.657452277711927*^9, 3.657452278867517*^9}, 3.742138738098597*^9, {
   3.742138995400206*^9, 3.742138998331518*^9}, {3.74213903071587*^9, 
   3.742139063903084*^9}, {3.742140270672511*^9, 3.7421402716024017`*^9}, {
   3.742140362636531*^9, 3.742140405859866*^9}, {3.7421405002486687`*^9, 
   3.742140500512911*^9}, {3.7421424778588257`*^9, 3.7421425054161377`*^9}, {
   3.742142599796652*^9, 3.7421426124441643`*^9}, {3.7421426756611013`*^9, 
   3.742142675945744*^9}, {3.742142768112966*^9, 3.742142768627222*^9}, {
   3.742142825387662*^9, 3.742142852985085*^9}, {3.742142913942569*^9, 
   3.7421429570837317`*^9}, 3.742142987434577*^9, 3.742144334569034*^9, {
   3.742144368383478*^9, 3.742144369620262*^9}, {3.742144457882986*^9, 
   3.7421444860234337`*^9}, 3.742144521787504*^9, 3.74214462127956*^9, {
   3.742144662385795*^9, 3.7421446875489407`*^9}, {3.7421447179798203`*^9, 
   3.7421447949831247`*^9}, {3.742144833253914*^9, 3.742144851605036*^9}, {
   3.742144882081992*^9, 3.74214493464627*^9}, 3.742145056654104*^9, {
   3.74214511207267*^9, 3.7421452516805964`*^9}, {3.742210874611397*^9, 
   3.742210897631857*^9}, {3.742211457943129*^9, 3.742211504781809*^9}, {
   3.74221291567918*^9, 3.742212934043833*^9}, {3.742213104616263*^9, 
   3.742213125977688*^9}, {3.742213191374324*^9, 3.7422131987526207`*^9}, 
   3.742227706462267*^9, {3.7422980333397303`*^9, 3.742298034969694*^9}, {
   3.742299083066085*^9, 3.742299107168294*^9}, {3.742299419522505*^9, 
   3.74229949349971*^9}, 3.742309302346685*^9, 3.742309422832943*^9, {
   3.7423101222724237`*^9, 3.74231017533114*^9}, {3.742310208695114*^9, 
   3.7423102510826387`*^9}, {3.742310521765566*^9, 3.742310597867312*^9}, {
   3.7423106372846947`*^9, 3.742310661352025*^9}, 3.742310833392308*^9, {
   3.742311007982957*^9, 3.7423110246647387`*^9}, {3.742311060145501*^9, 
   3.742311060410727*^9}, 3.742311093126815*^9, {3.742311149202343*^9, 
   3.742311149671795*^9}, {3.742311183957704*^9, 3.742311223424152*^9}, 
   3.742311358228778*^9, {3.7423115442909613`*^9, 3.742311597534885*^9}, {
   3.742311636707163*^9, 3.742311657834074*^9}, 3.7423117660827293`*^9, 
   3.742312934293977*^9, 3.742312967053672*^9, {3.74233421779443*^9, 
   3.742334233949744*^9}, {3.742743271819008*^9, 3.7427434006463423`*^9}, {
   3.742743677544162*^9, 3.742743710279992*^9}, {3.742744178248262*^9, 
   3.742744188502851*^9}, 3.75681775130993*^9, 3.756817792090452*^9, {
   3.757533078434965*^9, 3.757533188245417*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"plotWF", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"MeshFunctions", "->", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "11", "}"}]}], ",", 
     RowBox[{"MeshStyle", "\[Rule]", 
      RowBox[{"Directive", "[", " ", 
       RowBox[{"White", ",", 
        RowBox[{"Thickness", "[", "0.003", "]"}]}], "]"}]}], ",", 
     RowBox[{"ColorFunctionScaling", "->", "False"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "TricoloreColorFunc"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "43"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6485590465219183`*^9, 3.648559053111343*^9}, {
   3.648559092752021*^9, 3.648559137045835*^9}, {3.648559177476801*^9, 
   3.648559239190995*^9}, {3.648559419643278*^9, 3.6485594487395287`*^9}, {
   3.648559546257621*^9, 3.648559637553299*^9}, {3.6485598615167418`*^9, 
   3.648559866302928*^9}, {3.648559920029509*^9, 3.648559933644603*^9}, {
   3.648559966188198*^9, 3.6485600527773447`*^9}, 3.648560083323977*^9, {
   3.6485601693110437`*^9, 3.648560186584194*^9}, {3.648560218421454*^9, 
   3.648560266533884*^9}, {3.6485603124214582`*^9, 3.648560314380642*^9}, {
   3.6486362258301573`*^9, 3.6486363126805353`*^9}, {3.653976857226797*^9, 
   3.653976925766159*^9}, {3.653976985327063*^9, 3.653977054857614*^9}, {
   3.653977208017205*^9, 3.6539772268180323`*^9}, {3.653977314199946*^9, 
   3.653977316081292*^9}, 3.653977353327655*^9, {3.653977614497242*^9, 
   3.6539778553753366`*^9}, {3.653977907325851*^9, 3.653977957610896*^9}, {
   3.653978094679985*^9, 3.653978120972522*^9}, {3.653978176945641*^9, 
   3.653978191822813*^9}, {3.653979626745661*^9, 3.653979627450313*^9}, {
   3.653980124319441*^9, 3.6539801266730413`*^9}, 3.653980258482604*^9, {
   3.6541067244661016`*^9, 3.654106759865501*^9}, 3.654106877345358*^9, {
   3.654106985537045*^9, 3.654107015710679*^9}, 3.6541070457752542`*^9, {
   3.654107108242694*^9, 3.654107244987192*^9}, 3.654107357889427*^9, {
   3.654107706644525*^9, 3.654107708359571*^9}, 3.654341087318555*^9, {
   3.654341209571054*^9, 3.6543412584386587`*^9}, {3.654341318631177*^9, 
   3.654341320942432*^9}, {3.6543414618046293`*^9, 3.65434146577387*^9}, {
   3.6543415058199663`*^9, 3.654341531799667*^9}, {3.6543415628065643`*^9, 
   3.654341576995955*^9}, 3.654341613082398*^9, {3.654341644405992*^9, 
   3.654341646264318*^9}, {3.65434172897412*^9, 3.654341741602716*^9}, {
   3.654341808505887*^9, 3.654341813599106*^9}, 3.6543418553294477`*^9, 
   3.6544273045704947`*^9, {3.657452149244158*^9, 3.657452150826066*^9}, {
   3.657452277711927*^9, 3.657452278867517*^9}, 3.742138738098597*^9, {
   3.742138995400206*^9, 3.742138998331518*^9}, {3.74213903071587*^9, 
   3.742139063903084*^9}, {3.742140270672511*^9, 3.7421402716024017`*^9}, {
   3.742140362636531*^9, 3.742140405859866*^9}, {3.7421405002486687`*^9, 
   3.742140500512911*^9}, {3.7421424778588257`*^9, 3.7421425054161377`*^9}, {
   3.742142599796652*^9, 3.7421426124441643`*^9}, {3.7421426756611013`*^9, 
   3.742142675945744*^9}, {3.742142768112966*^9, 3.742142768627222*^9}, {
   3.742142825387662*^9, 3.742142852985085*^9}, {3.742142913942569*^9, 
   3.7421429570837317`*^9}, 3.742142987434577*^9, 3.742144334569034*^9, {
   3.742144368383478*^9, 3.742144369620262*^9}, {3.742144457882986*^9, 
   3.7421444860234337`*^9}, 3.742144521787504*^9, 3.74214462127956*^9, {
   3.742144662385795*^9, 3.7421446875489407`*^9}, {3.7421447179798203`*^9, 
   3.7421447949831247`*^9}, {3.742144833253914*^9, 3.742144851605036*^9}, {
   3.742144882081992*^9, 3.74214493464627*^9}, 3.742145056654104*^9, {
   3.74214511207267*^9, 3.7421452516805964`*^9}, {3.742210874611397*^9, 
   3.742210897631857*^9}, {3.742211457943129*^9, 3.742211504781809*^9}, {
   3.74221291567918*^9, 3.742212934043833*^9}, {3.742213104616263*^9, 
   3.742213125977688*^9}, {3.742213191374324*^9, 3.7422131987526207`*^9}, 
   3.742227706462267*^9, {3.7422980333397303`*^9, 3.742298034969694*^9}, {
   3.742299083066085*^9, 3.742299107168294*^9}, {3.742299419522505*^9, 
   3.74229949349971*^9}, 3.742309302346685*^9, 3.742309422832943*^9, {
   3.7423101222724237`*^9, 3.74231017533114*^9}, {3.742310208695114*^9, 
   3.7423102510826387`*^9}, {3.742310521765566*^9, 3.742310597867312*^9}, {
   3.7423106372846947`*^9, 3.742310661352025*^9}, 3.742310833392308*^9, {
   3.742311007982957*^9, 3.7423110246647387`*^9}, {3.742311060145501*^9, 
   3.742311060410727*^9}, 3.742311093126815*^9, {3.742311149202343*^9, 
   3.742311149671795*^9}, {3.742311183957704*^9, 3.742311223424152*^9}, 
   3.742311358228778*^9, {3.7423115442909613`*^9, 3.742311597534885*^9}, {
   3.742311636707163*^9, 3.742311657834074*^9}, 3.7423117660827293`*^9, 
   3.7423129444420843`*^9, {3.742313026580103*^9, 3.742313048793202*^9}}],

Cell[BoxData[
 RowBox[{"wfuncPlot2", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Show", "[", 
      RowBox[{"plotWF", ",", 
       RowBox[{"LabelStyle", "\[Rule]", 
        RowBox[{"Directive", "[", 
         RowBox[{"30", ",", "Black", ",", "Bold"}], "]"}]}], ",", 
       RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
       RowBox[{"Axes", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], " ", ",", 
       RowBox[{"AxesEdge", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}]}], "}"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Ticks", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "0", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "0", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0.1", ",", "0.2"}], "}"}]}], "}"}]}], ",", 
       RowBox[{"AxesStyle", "\[Rule]", "Black"}], ",", "\[IndentingNewLine]", 
       
       RowBox[{"AxesLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<x  \>\"", ",", "Italic"}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<   p\>\"", ",", "Italic"}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<\\nW\\n\\n\\n\>\"", ",", "Italic"}], "]"}]}], "}"}]}],
        ",", 
       RowBox[{"LabelStyle", "\[Rule]", 
        RowBox[{"Directive", "[", 
         RowBox[{"15", ",", "Black", ",", "Bold"}], "]"}]}]}], "]"}], ",", 
     RowBox[{"ParametricPlot3D", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"RR", "*", 
          RowBox[{"Sin", "[", "u", "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "RR"}], "*", 
          RowBox[{"Cos", "[", "u", "]"}]}], ",", 
         RowBox[{"0.002", "+", 
          RowBox[{"Re", "[", 
           RowBox[{"WignerFunctionN", "[", 
            RowBox[{
             RowBox[{"RR", "*", 
              RowBox[{"Sin", "[", "u", "]"}]}], ",", 
             RowBox[{
              RowBox[{"-", "RR"}], "*", 
              RowBox[{"Cos", "[", "u", "]"}]}], ",", "tt"}], "]"}], "]"}]}]}],
         "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"u", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"ColorFunction", "->", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
          RowBox[{"Darker", "[", "Green", "]"}]}], "]"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "}"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.742213259107532*^9, 3.742213284153386*^9}, {
   3.742218781400899*^9, 3.742218828098901*^9}, {3.742218861994879*^9, 
   3.742218862894993*^9}, {3.742218902888925*^9, 3.7422189227176533`*^9}, {
   3.742218986752289*^9, 3.742219089254506*^9}, {3.742219133208385*^9, 
   3.742219156393695*^9}, {3.742219246199089*^9, 3.7422192562809467`*^9}, {
   3.7422193321508427`*^9, 3.7422195498918037`*^9}, 3.742227300823196*^9, {
   3.7422273369812803`*^9, 3.742227405703404*^9}, {3.7422275076369877`*^9, 
   3.742227566308584*^9}, {3.742227610303133*^9, 3.742227676309206*^9}, {
   3.7422286382367373`*^9, 3.742228638562584*^9}, {3.7422297155981293`*^9, 
   3.742229778580681*^9}, {3.74222982105112*^9, 3.742229822100243*^9}, {
   3.742229920394944*^9, 3.742229922529271*^9}, {3.742299216922162*^9, 
   3.74229923974727*^9}, {3.742299276875489*^9, 3.742299308581987*^9}, {
   3.742299344727427*^9, 3.742299347434038*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"bImage", "=", 
   RowBox[{"GraphicsRow", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"classicalProbDensityPlot", ",", 
       RowBox[{"Show", "[", "wfuncPlot2", "]"}]}], "}"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"fig1Plot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"bImage", ",", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"Show", "[", 
          RowBox[{"initWfuncPlot", ",", 
           RowBox[{"ImageSize", "\[Rule]", "300"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"400", ",", 
           RowBox[{"-", "135"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{
          "\"\<(b)                                 (a)                        \
    (c)\>\"", ",", "30"}], 
          RowBox[{"(*", 
           RowBox[{",", "Bold"}], "*)"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"330", ",", 
           RowBox[{"-", "95"}]}], "}"}]}], "]"}]}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{"export$Directoy", ",", 
     RowBox[{"ToString", "[", " ", "stateCASE", "]"}], ",", 
     "\"\<__fig_1_(2).pdf\>\""}], "]"}], ",", 
   RowBox[{"ImageCrop", "[", "fig1Plot", "]"}], ",", 
   RowBox[{"ImageResolution", "\[Rule]", "1200"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{"export$Directoy", ",", 
     RowBox[{"ToString", "[", " ", "stateCASE", "]"}], ",", 
     "\"\<__fig_1_(2).png\>\""}], "]"}], ",", 
   RowBox[{"ImageCrop", "[", "fig1Plot", "]"}], ",", 
   RowBox[{"ImageResolution", "\[Rule]", "1200"}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.654021311891164*^9, 3.65402225065594*^9, {3.6541016234226294`*^9, 
   3.654101639993896*^9}, {3.654102019592784*^9, 3.6541020270471697`*^9}, 
   3.654102076595422*^9, {3.657452082204701*^9, 3.657452093906151*^9}, {
   3.7422126269841547`*^9, 3.742212641301606*^9}, {3.742212717030529*^9, 
   3.7422128121212883`*^9}, 3.742212859341935*^9, {3.7422129556989307`*^9, 
   3.742212960650578*^9}, 3.7422133037081823`*^9, {3.742228344180483*^9, 
   3.742228353156621*^9}, {3.742228385033085*^9, 3.742228448988532*^9}, {
   3.742228671163574*^9, 3.742228725432995*^9}, {3.742230197660028*^9, 
   3.742230263216123*^9}, {3.742230296787098*^9, 3.742230509960466*^9}, 
   3.742231450418461*^9, {3.742231485877706*^9, 3.742231524578046*^9}, {
   3.742292120864436*^9, 3.742292128256329*^9}, {3.742298837054853*^9, 
   3.742298845174458*^9}, {3.742298889114526*^9, 3.742298892703134*^9}, {
   3.7423092040687037`*^9, 3.742309220003942*^9}, {3.7423094478303967`*^9, 
   3.74230944783193*^9}, {3.75753293694746*^9, 3.757532945122737*^9}}],

Cell[BoxData[
 RowBox[{"timePrint", "[", "TheEnd", "]"}]], "Input",
 CellChangeTimes->{{3.742145836331196*^9, 3.742145842051343*^9}}],

Cell[BoxData[{"TT", "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Pi", "/", 
    RowBox[{"LAMBDA", "^", "2"}]}], "/", "4"}], "//", "N"}]}], "Input",
 CellChangeTimes->{{3.7494861099638443`*^9, 3.749486206376199*^9}}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1358, 713},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
PrintingOptions->{"PaperOrientation"->"Portrait",
"PaperSize"->{594.75, 842.25},
"PostScriptOutputFile"->"/home/ole/PDF/Kerr.pdf",
"PrintCellBrackets"->False,
"PrintMultipleHorizontalPages"->False,
"PrintRegistrationMarks"->False,
"PrintingMargins"->{{54, 54}, {72, 72}}},
CellProlog:>SelectionMove[
  EvaluationCell[], All, Cell],
FrontEndVersion->"9.0 for Linux x86 (64-bit) (February 7, 2013)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]]}, Visible -> False, 
  FrontEndVersion -> "9.0 for Linux x86 (64-bit) (February 7, 2013)", 
  StyleDefinitions -> "PrivateStylesheetFormatting.nb"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 577, 13, 109, "Title"],
Cell[1159, 37, 7843, 147, 231, "Input"],
Cell[9005, 186, 1059, 29, 77, "Input"],
Cell[10067, 217, 14313, 277, 495, "Input"],
Cell[24383, 496, 11995, 336, 847, "Input"],
Cell[36381, 834, 3578, 110, 99, "Input"],
Cell[CellGroupData[{
Cell[39984, 948, 1648, 23, 50, "Subtitle"],
Cell[41635, 973, 4235, 110, 165, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45907, 1088, 1678, 24, 50, "Subtitle"],
Cell[47588, 1114, 5798, 108, 77, "Input"],
Cell[53389, 1224, 7508, 159, 187, "Input"],
Cell[60900, 1385, 4982, 98, 165, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65919, 1488, 386, 5, 50, "Subtitle"],
Cell[CellGroupData[{
Cell[66330, 1497, 8508, 216, 364, "Input"],
Cell[74841, 1715, 522, 12, 23, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[75412, 1733, 171, 2, 50, "Subtitle"],
Cell[75586, 1737, 1616, 45, 143, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[77239, 1787, 99, 1, 50, "Subtitle"],
Cell[77341, 1790, 6004, 154, 275, "Input"],
Cell[83348, 1946, 879, 15, 71, "Text"],
Cell[84230, 1963, 1174, 19, 71, "Text"],
Cell[CellGroupData[{
Cell[85429, 1986, 192, 2, 29, "Subsubtitle"],
Cell[85624, 1990, 3004, 69, 55, "Input"],
Cell[88631, 2061, 1506, 33, 55, "Input"],
Cell[90140, 2096, 3706, 94, 99, "Input"],
Cell[93849, 2192, 2766, 64, 104, "Input"],
Cell[96618, 2258, 1378, 39, 121, "Input"],
Cell[97999, 2299, 1302, 32, 99, "Input"],
Cell[99304, 2333, 3214, 92, 127, "Input"],
Cell[102521, 2427, 2990, 92, 127, "Input"],
Cell[105514, 2521, 450, 8, 68, "Text"],
Cell[105967, 2531, 211, 3, 32, "Chapter"],
Cell[106181, 2536, 1196, 34, 99, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[107426, 2576, 325, 4, 50, "Subtitle"],
Cell[107754, 2582, 5648, 115, 209, "Input"],
Cell[113405, 2699, 2449, 48, 55, "Input"],
Cell[115857, 2749, 4187, 91, 121, "Input"],
Cell[CellGroupData[{
Cell[120069, 2844, 298, 4, 43, "Subsubtitle"],
Cell[120370, 2850, 5256, 121, 253, "Input"],
Cell[125629, 2973, 617, 15, 32, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[126283, 2993, 117, 1, 29, "Subsubtitle"],
Cell[126403, 2996, 94, 1, 32, "Input"],
Cell[126500, 2999, 3166, 79, 205, "Input"],
Cell[129669, 3080, 2051, 56, 54, "Input"],
Cell[131723, 3138, 3206, 72, 121, "Input"],
Cell[134932, 3212, 1221, 22, 32, "Input"],
Cell[136156, 3236, 757, 14, 32, "Input"],
Cell[136916, 3252, 997, 22, 32, "Input"],
Cell[137916, 3276, 3398, 64, 99, "Input"],
Cell[141317, 3342, 1914, 34, 32, "Input"],
Cell[143234, 3378, 844, 19, 55, "Input"],
Cell[144081, 3399, 2840, 41, 143, "Input"],
Cell[146924, 3442, 7281, 185, 363, "Input"],
Cell[154208, 3629, 6424, 174, 363, "Input"],
Cell[160635, 3805, 1637, 37, 99, "Input"],
Cell[162275, 3844, 662, 19, 32, "Input"],
Cell[162940, 3865, 2611, 59, 99, "Input"],
Cell[165554, 3926, 1715, 46, 99, "Input"],
Cell[167272, 3974, 3246, 79, 99, "Input"],
Cell[170521, 4055, 6201, 122, 121, "Input"],
Cell[176725, 4179, 419, 9, 36, "Input"],
Cell[177147, 4190, 8514, 225, 451, "Input"],
Cell[185664, 4417, 292, 5, 32, "Input"],
Cell[185959, 4424, 3451, 75, 165, "Input"],
Cell[189413, 4501, 1750, 31, 32, "Input"],
Cell[191166, 4534, 1659, 27, 55, "Input"],
Cell[192828, 4563, 1104, 23, 55, "Input"],
Cell[193935, 4588, 1073, 22, 55, "Input"],
Cell[195011, 4612, 1570, 25, 77, "Input"],
Cell[196584, 4639, 3637, 90, 187, "Input"],
Cell[200224, 4731, 2090, 59, 99, "Input"],
Cell[202317, 4792, 3737, 86, 143, "Input"],
Cell[206057, 4880, 1846, 37, 77, "Input"],
Cell[207906, 4919, 846, 15, 32, "Input"],
Cell[208755, 4936, 54, 1, 32, "Input"],
Cell[208812, 4939, 3831, 92, 231, "Input"],
Cell[212646, 5033, 3431, 61, 55, "Input"],
Cell[216080, 5096, 6083, 104, 99, "Input"],
Cell[222166, 5202, 6965, 128, 187, "Input"],
Cell[229134, 5332, 5269, 84, 77, "Input"],
Cell[234406, 5418, 4053, 97, 165, "Input"],
Cell[238462, 5517, 2939, 67, 165, "Input"],
Cell[241404, 5586, 133, 2, 32, "Input"],
Cell[241540, 5590, 227, 5, 55, "Input"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> Figures/190126_180803_151126_KERR__WFlow__Fig__1__M9.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    240924,       5638]
NotebookOptionsPosition[    236126,       5501]
NotebookOutlinePosition[    237059,       5531]
CellTagsIndexPosition[    237016,       5528]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Quantum Kerr Oscillator",
 "\n",
 Cell[BoxData[
  StyleBox[
   RowBox[{
   "Figures", ",", " ", "AppendixFigure", ",", " ", "Animations", ",", " ", 
    RowBox[{"Brumer", " ", "State"}]}], "SubsubitemParagraph"]], "Input",
  CellChangeTimes->{{3.656008349356085*^9, 3.656008382149452*^9}}]
}], "Title",
 CellChangeTimes->{{3.6149642069439497`*^9, 3.6149642195438023`*^9}, {
   3.615042293352717*^9, 3.6150422968241043`*^9}, 3.625311915921473*^9, 
   3.629566265496887*^9, {3.6481255432372704`*^9, 3.6481255440958643`*^9}, 
   3.656008420070451*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Quit", "[", "]"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";", 
    RowBox[{"Clear", "[", "Derivative", "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"SetOptions", "[", 
     RowBox[{
      RowBox[{"EvaluationNotebook", "[", "]"}], ",", 
      RowBox[{"CellProlog", "\[RuleDelayed]", 
       RowBox[{"SelectionMove", "[", 
        RowBox[{
         RowBox[{"EvaluationCell", "[", "]"}], ",", "All", ",", "Cell"}], 
        "]"}]}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"progressCount", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"showDetailsAndPlots", "=", "False"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"plotColorsList", "=", 
     RowBox[{"{", 
      RowBox[{"Blue", ",", "Purple", ",", 
       RowBox[{"Lighter", "[", "Blue", "]"}], ",", "Cyan", ",", "White", ",", 
       "White", ",", "White", ",", "Yellow", ",", "Orange", ",", "Red", ",", 
       "Red", ",", "Pink"}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"blueRedColorFunc", "=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Blend", "[", 
        RowBox[{"plotColorsList", ",", 
         RowBox[{"Rescale", "[", 
          RowBox[{"#3", ",", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.06"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], "]"}]}], 
        "]"}], "&"}], ")"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TricoloreColorsList", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Blue", "]"}], ",", "Blue", ",", "Blue", ",", 
       "Blue", ",", 
       RowBox[{"Lighter", "[", "Blue", "]"}], ",", 
       RowBox[{"Lighter", "[", "Blue", "]"}], ",", 
       RowBox[{"Lighter", "[", 
        RowBox[{"Lighter", "[", "Blue", "]"}], "]"}], ",", "White", ",", 
       RowBox[{"Lighter", "[", 
        RowBox[{"Lighter", "[", "Red", "]"}], "]"}], ",", 
       RowBox[{"Lighter", "[", "Red", "]"}], ",", 
       RowBox[{"Lighter", "[", "Red", "]"}], ",", 
       RowBox[{"Lighter", "[", "Red", "]"}], ",", 
       RowBox[{"Lighter", "[", "Red", "]"}], ",", "Red", ",", 
       RowBox[{"Darker", "[", 
        RowBox[{"Red", ",", "0.25"}], "]"}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"TricoloreColorFunc", "=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Blend", "[", 
        RowBox[{"TricoloreColorsList", ",", 
         RowBox[{"Rescale", "[", 
          RowBox[{"#3", ",", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.1"}], ",", 
           RowBox[{"2", "*", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "4"}], ",", "0.725"}], "}"}]}]}], 
          "]"}]}], "]"}], "&"}], ")"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.6156320458775873`*^9, 
   3.615632066333396*^9}, 3.6156331592048607`*^9, 3.6156331921326523`*^9, {
   3.61563347871996*^9, 3.615633504831564*^9}, {3.615633534974391*^9, 
   3.615633571018347*^9}, {3.615633637584827*^9, 3.615633656101695*^9}, {
   3.615633687291555*^9, 3.615633702998143*^9}, 3.615633767353943*^9, 
   3.615634260064809*^9, {3.615634516238912*^9, 3.6156345165996103`*^9}, {
   3.615640718301269*^9, 3.615640723993116*^9}, {3.615640965047326*^9, 
   3.6156409652607117`*^9}, {3.615641364047477*^9, 3.615641365896698*^9}, 
   3.615641846478875*^9, 3.6156420647131767`*^9, {3.615648084078582*^9, 
   3.6156481144810963`*^9}, 3.6156498327198343`*^9, 3.6157177256918793`*^9, {
   3.615717771202983*^9, 3.615717798779161*^9}, {3.6157181718105164`*^9, 
   3.615718282003779*^9}, {3.615719385664939*^9, 3.615719388771999*^9}, {
   3.615724780152248*^9, 3.615724787339726*^9}, {3.6157309564883137`*^9, 
   3.615731030826474*^9}, {3.615731074372919*^9, 3.61573114030761*^9}, {
   3.615731221093851*^9, 3.615731224848073*^9}, {3.6157314468020973`*^9, 
   3.615731470924478*^9}, {3.615731536071617*^9, 3.615731540499689*^9}, {
   3.615731607905945*^9, 3.615731623780262*^9}, {3.615731663309916*^9, 
   3.6157316861671352`*^9}, {3.615731718343873*^9, 3.615731738235317*^9}, {
   3.6157317701934967`*^9, 3.615731806749566*^9}, {3.6157318683178463`*^9, 
   3.615731882165018*^9}, {3.615731914516308*^9, 3.615731949377364*^9}, {
   3.6157319862071753`*^9, 3.615731994269411*^9}, {3.615732088833954*^9, 
   3.6157320902528753`*^9}, {3.6157321530526648`*^9, 3.61573217229843*^9}, {
   3.6157324153143797`*^9, 3.615732513813241*^9}, 3.615740661005199*^9, {
   3.615758274977693*^9, 3.615758276562348*^9}, {3.6157592315738153`*^9, 
   3.6157592323300734`*^9}, 3.615759981718157*^9, {3.6158225675164633`*^9, 
   3.6158225693822193`*^9}, {3.616045417246179*^9, 3.6160454257091827`*^9}, {
   3.616045531559072*^9, 3.616045531928966*^9}, {3.616067735438904*^9, 
   3.616067736005248*^9}, {3.61606851236817*^9, 3.616068514824626*^9}, {
   3.616070893498361*^9, 3.616070900398108*^9}, 3.616074615415929*^9, {
   3.616078112415565*^9, 3.616078113530233*^9}, 3.616079102974662*^9, {
   3.6165105547529297`*^9, 3.6165105719640102`*^9}, {3.6165108370872707`*^9, 
   3.6165108371121063`*^9}, {3.624955694060576*^9, 3.624955723011841*^9}, {
   3.625311042746018*^9, 3.625311042942409*^9}, {3.6253114467779493`*^9, 
   3.625311447056411*^9}, {3.625312009651863*^9, 3.625312014721457*^9}, {
   3.6253121746040087`*^9, 3.625312176561607*^9}, 3.625312517659998*^9, {
   3.646528237212318*^9, 3.646528240487083*^9}, {3.646528567067741*^9, 
   3.646528567630477*^9}, {3.646553033831624*^9, 3.646553041901435*^9}, {
   3.6465540283623657`*^9, 3.646554029653775*^9}, 3.646554974743787*^9, {
   3.6465551308370132`*^9, 3.6465552238336163`*^9}, {3.646992616136801*^9, 
   3.646992622216215*^9}, 3.6469926624627857`*^9, {3.646992815002122*^9, 
   3.646992826336493*^9}, 3.6469981390459223`*^9, {3.647097731410119*^9, 
   3.6470977450637074`*^9}, {3.6560092867529507`*^9, 
   3.6560092932770243`*^9}, {3.74205103708955*^9, 3.7420510381576557`*^9}, {
   3.742295989026023*^9, 3.742295993696061*^9}, {3.742296165740394*^9, 
   3.742296166700605*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"wfColors", "=", 
   RowBox[{"{", 
    RowBox[{
    "Blue", ",", "Blue", ",", "Purple", ",", "Cyan", ",", "White", ",", 
     "White", ",", "White", ",", "Yellow", ",", "Orange", ",", "Red", ",", 
     "Pink"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wfColorsFunction", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Blend", "[", 
      RowBox[{"wfColors", ",", 
       RowBox[{"Rescale", "[", 
        RowBox[{"#3", ",", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.03"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], "]"}]}], 
      "]"}], "&"}], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wfColors", "=", "TricoloreColorsList"}], ";"}]}], "Input",
 CellChangeTimes->{{3.742295740545905*^9, 3.742295747922028*^9}, {
  3.742296195544841*^9, 3.742296203275223*^9}, {3.742296680792679*^9, 
  3.7422967435310373`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"stateCASE", "=", "coherentState"}], " ", 
  RowBox[{"(*", "squeezedVacuumState", "*)"}], " ", 
  RowBox[{"(*", "twoStateSuperpostion", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"TrueQ", "[", 
     RowBox[{"stateCASE", "==", "squeezedVacuumState"}], "]"}], ",", 
    RowBox[{"(*", "squeezedState", "*)"}], 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"sQueeze", "=", 
       RowBox[{"1", "/", "3"}]}], " ", ";", 
      RowBox[{"stateParameter", "=", "sQueeze"}], ";", 
      RowBox[{"ttevol", ":=", 
       RowBox[{"TT", "/", "3"}]}], ";", 
      RowBox[{"smallLAMBDA", "=", "1"}], ";", 
      RowBox[{"NMAX", "=", "8"}], ";", 
      RowBox[{"RR", "=", 
       RowBox[{"16", "/", "10"}]}], ";"}], "}"}], ",", 
    RowBox[{"(*", "coherentState", "*)"}], 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Displace", "=", 
       RowBox[{"7", "/", "12"}]}], ",", 
      RowBox[{
       RowBox[{"stateParameter", "=", "Displace"}], ";", 
       RowBox[{"ttevol", ":=", 
        RowBox[{"TT", "/", "4"}]}], ";", 
       RowBox[{"smallLAMBDA", "=", 
        RowBox[{"1", "/", "4"}]}], ";", 
       RowBox[{"NMAX", "=", "8"}], ";", 
       RowBox[{"RR", "=", 
        RowBox[{"10", "/", "10"}]}], ";"}]}], "}"}]}], "]"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Displace", "=", 
       RowBox[{"7", "/", "12"}]}], ",", 
      RowBox[{
       RowBox[{"stateParameter", "=", "Displace"}], ";", 
       RowBox[{"ttevol", ":=", 
        RowBox[{"TT", "/", "4"}]}], ";", 
       RowBox[{"smallLAMBDA", "=", 
        RowBox[{"1", "/", "4"}]}], ";", 
       RowBox[{"NMAX", "=", "8"}], ";", 
       RowBox[{"RR", "=", 
        RowBox[{"9", "/", "10"}]}], ";"}]}], "}"}], "]"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"invertKerr", "=", "1"}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"=", 
    RowBox[{
     RowBox[{"1", ":", " ", 
      RowBox[{"not", " ", "inverted", "     ", "OR"}]}], "   ", "=", 
     RowBox[{"I", ":", " ", "Inverted"}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Hbar", "=", "1"}], ";", " ", 
   RowBox[{"M", "=", "1"}], ";", " ", 
   RowBox[{"K", "=", "1"}], ";", " ", 
   RowBox[{"mMixAngle", "=", 
    RowBox[{"Pi", "/", 
     RowBox[{"(", 
      RowBox[{"6", "+", "1"}], ")"}]}]}], ";", "  ", 
   RowBox[{"mMixAngle", "=", 
    RowBox[{"Pi", "/", 
     RowBox[{"(", "4", ")"}]}]}], ";", "  ", 
   RowBox[{"LAMBDA", "=", 
    RowBox[{"invertKerr", "*", "smallLAMBDA"}]}], ";", "  ", 
   RowBox[{"FixParameters", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"h", "->", "Hbar"}], ",", 
      RowBox[{"m", "->", "M"}], ",", 
      RowBox[{"k", "->", "K"}], ",", 
      RowBox[{"\[CapitalLambda]", "->", "LAMBDA"}], ",", 
      RowBox[{"\[Lambda]", "->", "LAMBDA"}]}], "}"}]}], " ", ";"}], " ", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TT", ":=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{
          RowBox[{"Pi", " ", "/", " ", 
           RowBox[{"Abs", "[", 
            RowBox[{"smallLAMBDA", "^", "2"}], "]"}]}], " ", "/", 
          RowBox[{"Abs", "[", 
           RowBox[{
            RowBox[{"E0", "[", "1", "]"}], "-", 
            RowBox[{"E0", "[", "0", "]"}]}], "]"}]}]}], ")"}], "/", "8"}], 
      " ", "/.", "FixParameters"}], ",", "4"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DTT", ":=", 
    RowBox[{"N", "[", 
     RowBox[{"TT", "/", "numberOfFrames"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ClearParameters", "=", 
    RowBox[{"ClearAll", "[", 
     RowBox[{
     "h", ",", "m", ",", "k", ",", "\[Lambda]", ",", "\[CapitalLambda]"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"labelPlot", "=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"TrueQ", "[", 
     RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], ",", 
    RowBox[{"StringJoin", "[", 
     RowBox[{"\"\<Squeeze=\>\"", ",", 
      RowBox[{"ToString", "[", 
       RowBox[{"N", "[", 
        RowBox[{"stateParameter", ",", "4"}], "]"}], "]"}]}], "]"}], ",", 
    RowBox[{"StringJoin", "[", 
     RowBox[{"\"\<Coherent=\>\"", ",", 
      RowBox[{"ToString", "[", 
       RowBox[{"N", "[", 
        RowBox[{"stateParameter", ",", "4"}], "]"}], "]"}]}], "]"}]}], 
   "]"}]}], "\n", 
 RowBox[{
  RowBox[{"VuPoi", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "4"}], ",", "5"}], "}"}]}], ";", " ", 
  RowBox[{"export$Directoy", "=", 
   RowBox[{"StringJoin", "[", 
    RowBox[{"\"\</home/ole/Shared/temp/\>\"", ",", 
     RowBox[{"ToString", "[", "stateCASE", "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{" ", 
  RowBox[{
   RowBox[{"animationCreation", "=", "True"}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{"numberOfFrames", "=", 
  RowBox[{"70", "-", "45"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"numberOfPlotPoints", "=", "31"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"imgRes", "=", "600"}]}], "Input",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.6156320458775873`*^9, 
   3.615632066333396*^9}, 3.6156331592048607`*^9, 3.6156331921326523`*^9, {
   3.61563347871996*^9, 3.615633504831564*^9}, {3.615633534974391*^9, 
   3.615633571018347*^9}, {3.615633637584827*^9, 3.615633656101695*^9}, {
   3.615633687291555*^9, 3.615633702998143*^9}, 3.615633767353943*^9, 
   3.615634260064809*^9, {3.615634516238912*^9, 3.6156345165996103`*^9}, {
   3.615640718301269*^9, 3.615640723993116*^9}, {3.615640965047326*^9, 
   3.6156409652607117`*^9}, {3.615641364047477*^9, 3.615641365896698*^9}, 
   3.615641846478875*^9, 3.6156420647131767`*^9, {3.615648084078582*^9, 
   3.6156481144810963`*^9}, 3.6156498327198343`*^9, 3.6157177256918793`*^9, {
   3.615717771202983*^9, 3.615717798779161*^9}, {3.6157181718105164`*^9, 
   3.615718282003779*^9}, {3.615719385664939*^9, 3.615719388771999*^9}, {
   3.615724780152248*^9, 3.615724787339726*^9}, {3.6157309564883137`*^9, 
   3.615731030826474*^9}, {3.615731074372919*^9, 3.61573114030761*^9}, {
   3.615731221093851*^9, 3.615731224848073*^9}, {3.6157314468020973`*^9, 
   3.615731470924478*^9}, {3.615731536071617*^9, 3.615731540499689*^9}, {
   3.615731607905945*^9, 3.615731623780262*^9}, {3.615731663309916*^9, 
   3.6157316861671352`*^9}, {3.615731718343873*^9, 3.615731738235317*^9}, {
   3.6157317701934967`*^9, 3.615731806749566*^9}, {3.6157318683178463`*^9, 
   3.615731882165018*^9}, {3.615731914516308*^9, 3.615731949377364*^9}, {
   3.6157319862071753`*^9, 3.615731994269411*^9}, {3.615732088833954*^9, 
   3.6157320902528753`*^9}, {3.6157321530526648`*^9, 3.61573217229843*^9}, {
   3.6157324153143797`*^9, 3.615732513813241*^9}, 3.615740661005199*^9, {
   3.615758274977693*^9, 3.615758276562348*^9}, {3.6157592315738153`*^9, 
   3.6157592323300734`*^9}, 3.615759981718157*^9, {3.6158225675164633`*^9, 
   3.6158225693822193`*^9}, {3.616045417246179*^9, 3.6160454257091827`*^9}, {
   3.616045531559072*^9, 3.616045531928966*^9}, {3.616067735438904*^9, 
   3.616067736005248*^9}, {3.61606851236817*^9, 3.616068514824626*^9}, {
   3.616070893498361*^9, 3.616070900398108*^9}, 3.616074615415929*^9, {
   3.616078112415565*^9, 3.616078113530233*^9}, 3.616079102974662*^9, {
   3.6165105547529297`*^9, 3.6165105719640102`*^9}, {3.6165108370872707`*^9, 
   3.6165108371121063`*^9}, {3.624955694060576*^9, 3.624955723011841*^9}, {
   3.625311042746018*^9, 3.625311042942409*^9}, {3.6253114467779493`*^9, 
   3.625311447056411*^9}, {3.625312009651863*^9, 3.625312014721457*^9}, {
   3.6253121746040087`*^9, 3.625312176561607*^9}, 3.625312517659998*^9, {
   3.646528237212318*^9, 3.646528240487083*^9}, {3.646528567067741*^9, 
   3.646528567630477*^9}, {3.646553033831624*^9, 3.646553041901435*^9}, {
   3.6465540283623657`*^9, 3.646554029653775*^9}, 3.646554974743787*^9, {
   3.6465551308370132`*^9, 3.6465552238336163`*^9}, {3.646992616136801*^9, 
   3.646992622216215*^9}, 3.6469926624627857`*^9, {3.646992815002122*^9, 
   3.646992826336493*^9}, 3.6469981390459223`*^9, {3.647097731410119*^9, 
   3.6470977711808157`*^9}, 3.647360477023466*^9, 3.6473623159039183`*^9, 
   3.647639486991949*^9, 3.647775743906917*^9, 3.647776081497377*^9, 
   3.647776862032036*^9, 3.6477810324993067`*^9, 3.647781147037665*^9, {
   3.647782110497978*^9, 3.647782113027494*^9}, {3.647941243590602*^9, 
   3.64794128585658*^9}, {3.647942322800074*^9, 3.6479423229765377`*^9}, {
   3.647942359387619*^9, 3.647942389854985*^9}, {3.647942973689354*^9, 
   3.6479429761961937`*^9}, {3.6479448159915323`*^9, 3.647944822222885*^9}, {
   3.6479451827971373`*^9, 3.647945198242318*^9}, 3.6479487683466263`*^9, {
   3.648121593649688*^9, 3.6481215947008877`*^9}, {3.648123654723319*^9, 
   3.648123693583171*^9}, {3.6481237975721817`*^9, 3.64812379839423*^9}, 
   3.648123869500578*^9, {3.648123963752718*^9, 3.648123987226544*^9}, {
   3.648124139183362*^9, 3.648124141762126*^9}, 3.648124385596273*^9, {
   3.648124450489668*^9, 3.648124470144237*^9}, {3.648125497539983*^9, 
   3.6481254980803022`*^9}, 3.648127207683023*^9, {3.648129733205455*^9, 
   3.64812973433359*^9}, {3.648131598587099*^9, 3.64813164436154*^9}, {
   3.648132790038649*^9, 3.6481327913054657`*^9}, 3.648135280197627*^9, {
   3.6481356487240334`*^9, 3.648135648877891*^9}, {3.648136022075742*^9, 
   3.648136025741894*^9}, 3.648136986947774*^9, 3.648137512475025*^9, 
   3.648138660203727*^9, 3.648139523582602*^9, {3.6481551655813503`*^9, 
   3.648155170975871*^9}, 3.648159439960387*^9, 3.648160762338786*^9, {
   3.648161149366193*^9, 3.6481611508060713`*^9}, 3.648162338766151*^9, {
   3.648198137495487*^9, 3.64819820905842*^9}, {3.648198359532854*^9, 
   3.6481983979523363`*^9}, {3.648198477337332*^9, 3.6481984788957777`*^9}, {
   3.648198925937114*^9, 3.648198934610105*^9}, 3.6481992392334223`*^9, {
   3.648212263091679*^9, 3.648212268924767*^9}, {3.648213281124625*^9, 
   3.648213281256587*^9}, {3.648215624999454*^9, 3.64821562866201*^9}, 
   3.648215821996347*^9, {3.648231932469376*^9, 3.648231938342593*^9}, {
   3.648242036189931*^9, 3.6482420810387383`*^9}, {3.64824211231628*^9, 
   3.648242118720455*^9}, {3.648320087568425*^9, 3.648320095223948*^9}, 
   3.64832548424756*^9, {3.648357230085614*^9, 3.6483573901263123`*^9}, 
   3.648357448782195*^9, 3.648357480766802*^9, {3.648357799253729*^9, 
   3.648357873870412*^9}, 3.6483579342341557`*^9, {3.6483580238104*^9, 
   3.648358027574563*^9}, 3.6484780796643133`*^9, {3.648478878529975*^9, 
   3.648478890957799*^9}, {3.648478938245063*^9, 3.648478942684215*^9}, 
   3.648481683308153*^9, {3.648484653043892*^9, 3.6484846545325336`*^9}, 
   3.648558200202774*^9, {3.648558529051745*^9, 3.648558529711141*^9}, 
   3.648566542907082*^9, {3.648595548006069*^9, 3.648595552163698*^9}, {
   3.648595608535007*^9, 3.6485956300909367`*^9}, 3.648596244953361*^9, {
   3.6486327691780367`*^9, 3.6486327704389343`*^9}, {3.653827115383219*^9, 
   3.653827130794415*^9}, 3.653979488449481*^9, {3.6539796997956944`*^9, 
   3.6539797076329117`*^9}, {3.654101323247204*^9, 3.654101324725233*^9}, 
   3.6541013648112307`*^9, {3.6541041865407467`*^9, 3.654104190469612*^9}, 
   3.654104523098547*^9, {3.654105139327928*^9, 3.654105192084413*^9}, {
   3.654106134008523*^9, 3.654106134285*^9}, {3.654340257913258*^9, 
   3.654340258366995*^9}, 3.654507455434484*^9, {3.655640891240521*^9, 
   3.655640891776668*^9}, {3.655641016656946*^9, 3.655641028537932*^9}, 
   3.655641134692958*^9, {3.6556412799551897`*^9, 3.65564129601861*^9}, 
   3.655641379926013*^9, {3.655641481984911*^9, 3.65564148438238*^9}, 
   3.655641588703174*^9, {3.6560044998370543`*^9, 3.6560045031922894`*^9}, {
   3.6560046257169447`*^9, 3.65600462928763*^9}, {3.656005408406949*^9, 
   3.656005429019431*^9}, {3.656005805553939*^9, 3.656005806362729*^9}, 
   3.6560058490939493`*^9, 3.656008638079142*^9, {3.65600927590808*^9, 
   3.656009278482408*^9}, {3.657268008360805*^9, 3.65726801935233*^9}, {
   3.6572714077676*^9, 3.657271420851448*^9}, {3.657272321112818*^9, 
   3.657272326383922*^9}, {3.657273311406228*^9, 3.657273320397456*^9}, {
   3.6572824949759912`*^9, 3.6572825039383593`*^9}, {3.657521679531212*^9, 
   3.657521746339992*^9}, 3.658061191060657*^9, {3.742308555576408*^9, 
   3.74230856430512*^9}, {3.742309071701375*^9, 3.742309072250309*^9}, {
   3.742309386056534*^9, 3.742309387098872*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"$t0", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"timePrint", ",", 
    RowBox[{"{", 
     RowBox[{"HoldAll", ",", "Listable"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"prn", "[", "arg_", "]"}], ":=", 
   RowBox[{"Print", "[", 
    RowBox[{
     RowBox[{"HoldForm", "[", "arg", "]"}], ",", "\"\< = \>\"", ",", "arg"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"timePrint", "[", "XX_", "]"}], ":=", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Time spent= \>\"", ",", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ",", "4"}], "]"}], 
      ",", "\"\< Seconds  = \>\"", ",", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ")"}], "/", 
         "60"}], ",", "4"}], "]"}], ",", "\"\< Minutes   for   \>\"", ",", 
      RowBox[{"HoldForm", "[", " ", "XX", "]"}], ",", "\"\< = \>\"", ",", 
      "XX"}], "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 

 RowBox[{
  RowBox[{"Derivative", "/:", 
   RowBox[{"MakeBoxes", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Derivative", "[", "\[Alpha]__", "]"}], "[", "wflow_", "]"}], 
      "[", "vars__Symbol", "]"}], ",", "TraditionalForm"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"bb", ",", "dd", ",", "sp"}], "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"MakeBoxes", "[", 
        RowBox[{"dd", ",", "_"}], "]"}], "^=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"{", "\[Alpha]", "}"}], "]"}], "\[Equal]", "1"}], ",", 
         "\"\<\[DifferentialD]\>\"", ",", "\"\<\[PartialD]\>\""}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"MakeBoxes", "[", 
        RowBox[{"sp", ",", "_"}], "]"}], "^=", "\"\<\[ThinSpace]\>\""}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"bb", "/:", 
       RowBox[{"MakeBoxes", "[", 
        RowBox[{
         RowBox[{"bb", "[", "x__", "]"}], ",", "_"}], "]"}], ":=", 
       RowBox[{"RowBox", "[", 
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"ToBoxes", "[", "#", "]"}], "&"}], ",", 
          RowBox[{"{", "x", "}"}]}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"FractionBox", "[", 
       RowBox[{
        RowBox[{"ToBoxes", "[", 
         RowBox[{"bb", "[", 
          RowBox[{
           RowBox[{"dd", "^", 
            RowBox[{"Plus", "[", "\[Alpha]", "]"}]}], ",", "wflow"}], "]"}], 
         "]"}], ",", 
        RowBox[{"ToBoxes", "[", 
         RowBox[{"Apply", "[", 
          RowBox[{"bb", ",", 
           RowBox[{"Riffle", "[", 
            RowBox[{
             RowBox[{"Map", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"bb", "[", 
                 RowBox[{"dd", ",", "#"}], "]"}], "&"}], ",", 
               RowBox[{"Select", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"{", "vars", "}"}], "^", 
                   RowBox[{"{", "\[Alpha]", "}"}]}], ")"}], ",", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"#", "=!=", "1"}], "&"}], ")"}]}], "]"}]}], "]"}], 
             ",", "sp"}], "]"}]}], "]"}], "]"}]}], "]"}]}]}], "]"}]}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Make", " ", "Derivative", " ", "Output", " ", "BEAUTIFUL", "    ", 
     RowBox[{"http", ":"}]}], "//", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"pages", ".", "uoregon", ".", "edu"}], "/", "noeckel"}], "/", 
       "computernotes"}], "/", "Mathematica"}], "/", 
     RowBox[{"EquationEditing", ".", "html"}]}]}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Make3d", "[", 
    RowBox[{"plot_", ",", "height_", ",", "opacity_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "newplot", "}"}], ",", 
     RowBox[{
      RowBox[{"newplot", "=", 
       RowBox[{"First", "@", 
        RowBox[{"Graphics", "[", "plot", "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"newplot", "=", 
       RowBox[{
        RowBox[{"N", "@", "newplot"}], "/.", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"x_", "?", "AtomQ"}], ",", 
           RowBox[{"y_", "?", "AtomQ"}]}], "}"}], "\[RuleDelayed]", 
         RowBox[{"{", 
          RowBox[{"x", ",", "y", ",", "height"}], "}"}]}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"newplot", "/.", 
       RowBox[{
        RowBox[{"GraphicsComplex", "[", "xx__", "]"}], "\[RuleDelayed]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Opacity", "[", "opacity", "]"}], ",", 
          RowBox[{"GraphicsComplex", "[", "xx", "]"}]}], "}"}]}]}]}]}], 
    "]"}]}], "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Show", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"plotWF", ",", 
        RowBox[{"Graphics3D", "[", 
         RowBox[{"Make3d", "[", 
          RowBox[{"streamInColor", ",", "maxWF", ",", ".75"}], "]"}], "]"}]}],
        "}"}], ",", 
      RowBox[{"ViewPoint", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "100"}], "}"}]}]}], "]"}], "  ", "does", 
    " ", "NOT", " ", "work"}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"to3d", "[", 
     RowBox[{"plot_", ",", "height_", ",", "opacity_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "newplot", "}"}], ",", 
      RowBox[{
       RowBox[{"newplot", "=", 
        RowBox[{"First", "@", 
         RowBox[{"Graphics", "[", "plot", "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"newplot", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"N", "@", "newplot"}], "/.", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x_", "?", "AtomQ"}], ",", 
             RowBox[{"y_", "?", "AtomQ"}]}], "}"}], "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"x", ",", "y", ",", "height"}], "}"}]}]}], "/.", 
         RowBox[{
          RowBox[{"Arrowheads", "[", 
           RowBox[{"List", "[", 
            RowBox[{"List", "[", 
             RowBox[{"x_", ",", "y_", ",", "notz_"}], "]"}], "]"}], "]"}], 
          "\[Rule]", 
          RowBox[{"Arrowheads", "[", 
           RowBox[{"List", "[", 
            RowBox[{"List", "[", 
             RowBox[{"x", ",", "y"}], "]"}], "]"}], "]"}]}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"newplot", "/.", 
        RowBox[{
         RowBox[{"GraphicsComplex", "[", "xx__", "]"}], "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Opacity", "[", "opacity", "]"}], ",", 
           RowBox[{"GraphicsComplex", "[", "xx", "]"}]}], "}"}]}]}]}]}], 
     "]"}]}], ";"}], "\[IndentingNewLine]", "\n", 
  RowBox[{"(*", 
   RowBox[{"dChange", "[", 
    RowBox[{"expression", ",", 
     RowBox[{"{", "transformations", "}"}], ",", 
     RowBox[{"{", "oldVars", "}"}], ",", 
     RowBox[{"{", "newVars", "}"}], ",", 
     RowBox[{"{", "functions", "}"}]}], "]"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ClearAll", "[", "dChange", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dChange", "[", 
    RowBox[{
    "expr_", ",", "transformations_List", ",", "oldVars_List", ",", 
     "newVars_List", ",", "functions_List"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "pos", ",", "functionsReplacements", ",", "variablesReplacements", ",", 
       "arguments", ",", "heads", ",", "newVarsSolved"}], "}"}], ",", 
     RowBox[{
      RowBox[{"pos", "=", 
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{"Outer", "[", 
          RowBox[{"Position", ",", "functions", ",", "oldVars"}], "]"}], ",", 
         
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "2", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"3", ",", "4"}], "}"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"heads", "=", 
       RowBox[{"functions", "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "0"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"arguments", "=", 
       RowBox[{"List", "@@@", "functions"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"newVarsSolved", "=", 
       RowBox[{"newVars", "/.", 
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{"transformations", ",", "newVars"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"functionsReplacements", "=", 
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{"Function", "[", 
          RowBox[{"i", ",", 
           RowBox[{
            RowBox[{"heads", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Function", "[", 
                RowBox[{"#", ",", "#2"}], "]"}], "&"}], "[", 
              RowBox[{
               RowBox[{"arguments", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", 
               RowBox[{"ReplacePart", "[", 
                RowBox[{
                 RowBox[{"functions", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", 
                 RowBox[{"Thread", "[", 
                  RowBox[{
                   RowBox[{"pos", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
                   "newVarsSolved"}], "]"}]}], "]"}]}], "]"}], ")"}]}]}], 
          "]"}], ",", 
         RowBox[{"Range", "@", 
          RowBox[{"Length", "@", "functions"}]}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"variablesReplacements", "=", 
       RowBox[{
        RowBox[{"Solve", "[", 
         RowBox[{"transformations", ",", "oldVars"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"expr", "/.", "functionsReplacements"}], "/.", 
         "variablesReplacements"}], "//", "Simplify"}], "//", "Normal"}]}]}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"dChange", "[", 
   RowBox[{"expr_", ",", 
    RowBox[{"functions", ":", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"_", "[", "___", "]"}], "\[Equal]", "_"}], ")"}], ".."}], 
      "}"}]}]}], "]"}], ":=", 
  RowBox[{"expr", "/.", 
   RowBox[{"Replace", "[", 
    RowBox[{"functions", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"f_", "[", "vars__", "]"}], "\[Equal]", "body_"}], ")"}], 
      "\[RuleDelayed]", 
      RowBox[{"(", 
       RowBox[{"f", "\[Rule]", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", "vars", "}"}], ",", "body"}], "]"}]}], ")"}]}], ",", 
     RowBox[{"{", "1", "}"}]}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dChange", "[", 
    RowBox[{"expr_", ",", "x___"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"dChange", "[", 
      RowBox[{"expr", ",", "##"}], "]"}], "&"}], "@@", 
    RowBox[{"Replace", "[", 
     RowBox[{
      RowBox[{"{", "x", "}"}], ",", 
      RowBox[{
       RowBox[{"var", ":", 
        RowBox[{"Except", "[", "_List", "]"}]}], "\[RuleDelayed]", 
       RowBox[{"{", "var", "}"}]}], ",", 
      RowBox[{"{", "1", "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.646998142831975*^9, {3.6476413934824963`*^9, 3.647641439641926*^9}, 
   3.6476415793211184`*^9, {3.648198402668096*^9, 3.648198404464897*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"dChange", "[", 
    RowBox[{"expression", ",", 
     RowBox[{"{", "transformations", "}"}], ",", 
     RowBox[{"{", "oldVars", "}"}], ",", 
     RowBox[{"{", "newVars", "}"}], ",", 
     RowBox[{"{", "functions", "}"}]}], "]"}], "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{
   RowBox[{"dChange", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"u", "[", 
         RowBox[{"x", ",", "t"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "2"}], "}"}]}], "]"}], "\[Equal]", 
      RowBox[{
       RowBox[{"c", "^", "2"}], " ", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"u", "[", 
          RowBox[{"x", ",", "t"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "\[Equal]", 
        RowBox[{"x", "+", 
         RowBox[{"c", " ", "t"}]}]}], ",", 
       RowBox[{"r", "\[Equal]", 
        RowBox[{"x", "-", 
         RowBox[{"c", " ", "t"}]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "t"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "r"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", "[", 
       RowBox[{"x", ",", "t"}], "]"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
   
   RowBox[{"dChange", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"\[Eta]", "*", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"f", "[", "\[Eta]", "]"}], ",", "\[Eta]"}], "]"}]}], ",",
           "\[Eta]"}], "]"}], "/", "\[Eta]"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"s", "^", "2"}], "/", 
           RowBox[{"\[Eta]", "^", "2"}]}]}], ")"}], "*", 
        RowBox[{"f", "[", "\[Eta]", "]"}]}], "-", 
       RowBox[{
        RowBox[{"f", "[", "\[Eta]", "]"}], "^", "3"}]}], "\[Equal]", "0"}], 
     ",", 
     RowBox[{"\[Eta]", "\[Equal]", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "z"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}], "]"}]}], ",", "\[Eta]", ",", "z", 
     ",", 
     RowBox[{"f", "[", "\[Eta]", "]"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dChange", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"u", "[", 
           RowBox[{"x", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], "+", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"u", "[", 
          RowBox[{"x", ",", "t"}], "]"}], ",", 
         RowBox[{"{", "t", "}"}]}], "]"}], "-", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"x", " ", 
          RowBox[{"u", "[", 
           RowBox[{"x", ",", "t"}], "]"}]}], ",", 
         RowBox[{"{", "x", "}"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"u", "[", 
        RowBox[{"x", ",", "t"}], "]"}], "\[Equal]", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], " ", 
          RowBox[{"x", "^", "2"}]}], "]"}], " ", 
        RowBox[{"f", "[", "x", "]"}], " ", 
        RowBox[{"T", "[", "t", "]"}]}]}]}], "]"}], "//", 
    "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.647641475160035*^9, 3.647641498154008*^9}, {
   3.647641543282469*^9, 3.647641544305929*^9}, 3.647641592260879*^9}],

Cell[CellGroupData[{

Cell["Classical Eigenfunctions", "Subtitle",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630620536209*^9}, {
   3.615630656303398*^9, 3.6156306666273937`*^9}, {3.648462292665238*^9, 
   3.6484623020688343`*^9}}],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"showDetailsAndPlots", "\[Equal]", "True"}], ",", 
   RowBox[{"(*", 
    RowBox[{"Show", " ", "Brumer", " ", "Classical", " ", "Eigenfunctions"}], 
    "*)"}], 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"jj", "=", "2"}], ";", "\n", 
     RowBox[{"XX", "=", "2"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"p", "+", 
          RowBox[{"I", " ", "x"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"p", "-", 
          RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"jj", "/", "2"}], ")"}]}], ";", "\n", 
     RowBox[{"GraphicsRow", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Plot3D", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Re", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"p", "+", 
                  RowBox[{"I", " ", "x"}]}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{"p", "-", 
                  RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"jj", "/", "2"}], ")"}]}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", 
             RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"p", ",", 
             RowBox[{"-", "XX"}], ",", "XX"}], "}"}]}], "]"}], ",", 
         RowBox[{"Plot3D", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Im", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"p", "+", 
                  RowBox[{"I", " ", "x"}]}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{"p", "-", 
                  RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"jj", "/", "2"}], ")"}]}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", 
             RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"p", ",", 
             RowBox[{"-", "XX"}], ",", "XX"}], "}"}]}], "]"}], ",", 
         RowBox[{"Plot3D", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Re", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"p", "+", 
                   RowBox[{"I", " ", "x"}]}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"p", "-", 
                   RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{"jj", "/", "2"}], ")"}]}], "]"}], ",", 
             RowBox[{"Im", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"p", "+", 
                   RowBox[{"I", " ", "x"}]}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"p", "-", 
                   RowBox[{"I", " ", "x"}]}], ")"}]}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{"jj", "/", "2"}], ")"}]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", 
             RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"p", ",", 
             RowBox[{"-", "XX"}], ",", "XX"}], "}"}]}], "]"}]}], "}"}], ",", 
       RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}]}], "}"}], ","}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.6484623066456842`*^9, 3.648462313322529*^9}, {
  3.648462343757187*^9, 3.648462348946628*^9}, {3.648462414414464*^9, 
  3.648462423777483*^9}, {3.6484625700068913`*^9, 3.648462716605606*^9}, {
  3.648462751914608*^9, 3.648462870658814*^9}, {3.648476488978311*^9, 
  3.648476512262414*^9}, {3.648484803819274*^9, 3.648484809093198*^9}, {
  3.656005774012751*^9, 3.656005787163701*^9}, {3.65600846210395*^9, 
  3.656008465880529*^9}, {3.656008656017507*^9, 3.656008681777755*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Assignment of State: Squeezed Vacuum, Coherent State or 2-mode superposition\
\>", "Subtitle",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630620536209*^9}, {
   3.615630656303398*^9, 3.6156306666273937`*^9}, 3.656004695788188*^9}],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"TrueQ", "[", 
    RowBox[{"stateCASE", "==", "squeezedVacuumState"}], "]"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Squeezed", " ", "Vacuum"}], "*)"}], 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"n_", ",", "r_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"Mod", "[", 
        RowBox[{"n", ",", "2"}], "]"}]}], ")"}], "*", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", 
          RowBox[{"Tanh", "[", "r", "]"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"n", "/", "2"}], ")"}]}], "/", 
       RowBox[{"2", "^", 
        RowBox[{"(", 
         RowBox[{"n", "/", "2"}], ")"}]}]}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "/", "2"}], ")"}], "!"}]}], " ", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"n", "!"}], "/", 
       RowBox[{"Cosh", "[", "r", "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
   ",", 
   RowBox[{"(*", 
    RowBox[{"Coherent", " ", "State"}], "*)"}], 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"n_", ",", "r_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"r", "^", "2"}]}], "/", "2"}], "]"}], "*", 
     RowBox[{
      RowBox[{"r", "^", "n"}], "/", " ", 
      RowBox[{"Sqrt", "[", " ", 
       RowBox[{"n", "!"}], "]"}]}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.615630728652275*^9, 
   3.615630777189464*^9}, {3.61563081930855*^9, 3.615630829989641*^9}, {
   3.6156309214343233`*^9, 3.615630946955887*^9}, {3.615630977592058*^9, 
   3.6156310861637573`*^9}, {3.615631131220243*^9, 3.6156311872428627`*^9}, {
   3.615631230817059*^9, 3.6156312685815687`*^9}, {3.6156313480841846`*^9, 
   3.6156313901882677`*^9}, {3.615631486800911*^9, 3.615631487915812*^9}, {
   3.615631536011013*^9, 3.615631637816193*^9}, 3.615631868100024*^9, {
   3.615631924512506*^9, 3.6156319262381363`*^9}, {3.615631959743784*^9, 
   3.6156320368530083`*^9}, {3.615632218620048*^9, 3.6156322530705214`*^9}, {
   3.615632396608055*^9, 3.615632397442463*^9}, 3.615632441121344*^9, {
   3.615632513038216*^9, 3.6156325315957212`*^9}, 3.615632567448143*^9, {
   3.615632632047385*^9, 3.6156326781963997`*^9}, {3.6156327585698853`*^9, 
   3.6156327972272387`*^9}, {3.615632892706315*^9, 3.615632927673995*^9}, {
   3.61563302029067*^9, 3.615633021730453*^9}, {3.615633052247924*^9, 
   3.615633139391014*^9}, {3.615633250742509*^9, 3.615633252300255*^9}, {
   3.615633371965705*^9, 3.6156334715337543`*^9}, {3.615633521473732*^9, 
   3.615633523585849*^9}, {3.615633605978108*^9, 3.615633631917869*^9}, {
   3.6156338087883387`*^9, 3.615633870979003*^9}, {3.615634363709557*^9, 
   3.615634377815282*^9}, {3.6157191114523706`*^9, 3.615719118711396*^9}, {
   3.615719376199911*^9, 3.615719377060686*^9}, 3.615724760534513*^9, {
   3.647774676640965*^9, 3.647774946387105*^9}, {3.647774982276249*^9, 
   3.647775028150834*^9}, {3.6477751576146173`*^9, 3.647775272638075*^9}, 
   3.6477753802410517`*^9, {3.647775426490138*^9, 3.647775489004987*^9}, {
   3.64777555227553*^9, 3.647775553578343*^9}, 3.647775599297473*^9, {
   3.6477756710072947`*^9, 3.6477757161661587`*^9}, 3.64777579603017*^9, 
   3.6477758345738173`*^9, {3.647775875783554*^9, 3.647775888651189*^9}, 
   3.6477759673695087`*^9, {3.6477760165804253`*^9, 3.647776061173418*^9}, 
   3.6477809577883244`*^9, {3.648135481979289*^9, 3.648135570976281*^9}, {
   3.648135622784834*^9, 3.648135634006173*^9}, {3.648135671391283*^9, 
   3.6481357234700813`*^9}, {3.6481357703769617`*^9, 3.64813577096496*^9}, 
   3.6481370020405083`*^9, {3.6481375002486343`*^9, 3.648137500655303*^9}, {
   3.648138610690114*^9, 3.648138649438416*^9}, {3.648139474880383*^9, 
   3.648139476208766*^9}, {3.64816080585052*^9, 3.648160809050832*^9}, {
   3.648161090409831*^9, 3.648161135631425*^9}, {3.648198236272389*^9, 
   3.648198302347412*^9}, 3.648198346713374*^9, {3.6481987744837513`*^9, 
   3.648198787694199*^9}, {3.648198824809278*^9, 3.648198830944315*^9}, {
   3.648198861661236*^9, 3.648198895409309*^9}, 3.648358032439155*^9, {
   3.6560052263894167`*^9, 3.656005255450087*^9}, {3.656005502706415*^9, 
   3.656005524209649*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"schleichAm", "[", 
    RowBox[{"n_", ",", "squee_", ",", "displace_"}], "]"}], " ", "=", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"2", " ", "Pi", " ", "squee", " ", "*", 
       RowBox[{"(", 
        RowBox[{"n", "+", 
         RowBox[{"1", "/", "2"}], "-", 
         RowBox[{"displace", "^", "2"}]}], ")"}]}], "]"}]}], "*", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "+", 
         RowBox[{"1", "/", "2"}], "-", 
         RowBox[{"displace", "^", "2"}]}], ")"}], "/", "squee"}]}], "]"}]}]}], 
  RowBox[{"(*", 
   RowBox[{"schleich", "  ", 
    RowBox[{"(", 
     RowBox[{"4.43", "a"}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"n_", ",", "r_"}], "]"}], "=", 
    RowBox[{
     RowBox[{"Sqrt", "[", "2", "]"}], "*", 
     RowBox[{
      RowBox[{"schleichAm", "[", 
       RowBox[{"n", ",", "Squee", ",", "Displace"}], "]"}], "^", 
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}]}], "*", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", 
         RowBox[{"(", "n", ")"}]}], "*", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", "*", "Displace", "*", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"n", "+", 
            RowBox[{"1", "/", "2"}]}], "]"}]}], "]"}]}]}], ")"}]}]}], "*)"}], 
  
  RowBox[{"(*", 
   RowBox[{"Squeezed", " ", 
    RowBox[{"Coherent", ":", " ", 
     RowBox[{"schleich", " ", 
      RowBox[{"(", "4.47", ")"}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"sumRest", "[", 
      RowBox[{"r_", ",", "N_"}], "]"}], "=", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"c", "[", 
          RowBox[{"n", ",", "r"}], "]"}], "^", "2"}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", 
          RowBox[{"N", "+", "1"}], ",", "Infinity"}], "}"}]}], "]"}], "//", 
      "Simplify"}]}], ";"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"sumRest", "[", 
      RowBox[{"r", ",", 
       RowBox[{"Floor", "[", "nCutOff", "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0.01", ",", "1.7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"nCutOff", ",", "6", ",", "40"}], "}"}]}], "]"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nmax", "=", " ", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"sQueeze", "<", "0.75"}], ",", "4", ",", 
     RowBox[{"Ceiling", "[", 
      RowBox[{"Re", "[", 
       RowBox[{"nN", "/.", " ", 
        RowBox[{"FindRoot", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"sumRest", "[", 
             RowBox[{"sQueeze", ",", "nN"}], "]"}], "*", 
            RowBox[{"Conjugate", "[", 
             RowBox[{"sumRest", "[", 
              RowBox[{"sQueeze", ",", "nN"}], "]"}], "]"}]}], "\[Equal]", 
           RowBox[{"0.01", "^", "2"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"nN", ",", "1"}], "}"}]}], "]"}]}], "]"}], "]"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Cut-off at        Nmax = \>\"", ",", "Nmax"}], "]"}]}], "Input",\

 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.615630728652275*^9, 
   3.615630777189464*^9}, {3.61563081930855*^9, 3.615630829989641*^9}, {
   3.6156309214343233`*^9, 3.615630946955887*^9}, {3.615630977592058*^9, 
   3.6156310861637573`*^9}, {3.615631131220243*^9, 3.6156311872428627`*^9}, {
   3.615631230817059*^9, 3.6156312685815687`*^9}, {3.6156313480841846`*^9, 
   3.6156313901882677`*^9}, {3.615631486800911*^9, 3.615631487915812*^9}, {
   3.615631536011013*^9, 3.615631637816193*^9}, 3.615631868100024*^9, {
   3.615631924512506*^9, 3.6156319262381363`*^9}, {3.615631959743784*^9, 
   3.6156320368530083`*^9}, {3.615632218620048*^9, 3.6156322530705214`*^9}, {
   3.615632396608055*^9, 3.615632397442463*^9}, 3.615632441121344*^9, {
   3.615632513038216*^9, 3.6156325315957212`*^9}, 3.615632567448143*^9, {
   3.615632632047385*^9, 3.6156326781963997`*^9}, {3.6156327585698853`*^9, 
   3.6156327972272387`*^9}, {3.615632892706315*^9, 3.615632927673995*^9}, {
   3.61563302029067*^9, 3.615633021730453*^9}, {3.615633052247924*^9, 
   3.615633139391014*^9}, {3.615633250742509*^9, 3.615633252300255*^9}, {
   3.615633371965705*^9, 3.6156334715337543`*^9}, {3.615633521473732*^9, 
   3.615633523585849*^9}, {3.615633605978108*^9, 3.615633631917869*^9}, {
   3.6156338087883387`*^9, 3.615633870979003*^9}, {3.615634363709557*^9, 
   3.615634377815282*^9}, {3.6157191114523706`*^9, 3.615719118711396*^9}, {
   3.615719376199911*^9, 3.615719377060686*^9}, 3.615724760534513*^9, {
   3.647774676640965*^9, 3.647774946387105*^9}, {3.647774982276249*^9, 
   3.647775028150834*^9}, {3.6477751576146173`*^9, 3.647775272638075*^9}, 
   3.6477753802410517`*^9, {3.647775426490138*^9, 3.647775489004987*^9}, {
   3.64777555227553*^9, 3.647775553578343*^9}, 3.647775599297473*^9, {
   3.6477756710072947`*^9, 3.6477757161661587`*^9}, 3.64777579603017*^9, 
   3.6477758345738173`*^9, {3.647775875783554*^9, 3.647775888651189*^9}, 
   3.6477759673695087`*^9, {3.6477760165804253`*^9, 3.647776061173418*^9}, 
   3.6477809577883244`*^9, {3.648135481979289*^9, 3.648135570976281*^9}, {
   3.648135622784834*^9, 3.648135634006173*^9}, {3.648135671391283*^9, 
   3.6481357234700813`*^9}, {3.6481357703769617`*^9, 3.64813577096496*^9}, 
   3.6481370020405083`*^9, {3.6481375002486343`*^9, 3.648137500655303*^9}, {
   3.648138610690114*^9, 3.648138649438416*^9}, {3.648139474880383*^9, 
   3.648139476208766*^9}, {3.64816080585052*^9, 3.648160809050832*^9}, {
   3.648161090409831*^9, 3.648161135631425*^9}, {3.648198236272389*^9, 
   3.648198302347412*^9}, 3.648198346713374*^9, 3.6481987744837513`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Nmax", "=", "NMAX"}], "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Superposition", " ", "0"}], " ", "&"}], " ", "2"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"If", "[", " ", 
    RowBox[{
     RowBox[{"stateCASE", "==", "twoStateSuperpostion"}], ",", 
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"n_", ",", "r_"}], "]"}], ":=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"n", "<", "2"}], ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"n", "<", "1"}], ",", 
          RowBox[{"Cos", "[", "mMixAngle", "]"}], ",", 
          RowBox[{"Sin", "[", "mMixAngle", "]"}]}], "]"}], ",", "0"}], 
       "]"}]}], ","}], "]"}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{"sumC", "=", 
  RowBox[{
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"n", ",", "stateParameter"}], "]"}], "^", "2"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "Nmax"}], "}"}]}], "]"}], "//", 
   "N"}]}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n", ",", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{"c", "[", 
          RowBox[{"n", ",", "r"}], "]"}], "]"}], "/.", 
        RowBox[{"r", "\[Rule]", "stateParameter"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "Nmax"}], "}"}]}], "]"}], ",", 
   RowBox[{"Filling", "\[Rule]", "Axis"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"PointSize", "[", "Large", "]"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.615630728652275*^9, 
   3.615630761234407*^9}, {3.6156337325919237`*^9, 3.615633748118788*^9}, {
   3.6156337824151287`*^9, 3.615633791809537*^9}, 3.6156340162062902`*^9, {
   3.6156344340348043`*^9, 3.615634448277055*^9}, {3.615731495335596*^9, 
   3.615731496258127*^9}, {3.615731554159746*^9, 3.615731588995831*^9}, {
   3.615731645456256*^9, 3.615731650031377*^9}, {3.6157325652719793`*^9, 
   3.615732594288124*^9}, {3.616155043898801*^9, 3.616155049634276*^9}, {
   3.6161551558787947`*^9, 3.616155166172997*^9}, 3.616155224429307*^9, {
   3.625313289975685*^9, 3.625313291263955*^9}, {3.646529214381423*^9, 
   3.646529239106741*^9}, 3.6465529964404716`*^9, 3.6465550276634197`*^9, 
   3.646556773695417*^9, {3.646581692332983*^9, 3.6465817191043987`*^9}, {
   3.6469925942213173`*^9, 3.646992597246503*^9}, {3.6476358612452717`*^9, 
   3.647635861842379*^9}, 3.647635918718376*^9, {3.6476360408497066`*^9, 
   3.647636044244774*^9}, 3.64777529405916*^9, {3.647775399493689*^9, 
   3.6477754114587717`*^9}, {3.647775511734724*^9, 3.64777551381595*^9}, {
   3.647775570004334*^9, 3.6477755802211523`*^9}, {3.647775767127709*^9, 
   3.647775767601615*^9}, {3.647775807556218*^9, 3.647775812978774*^9}, {
   3.647775898460167*^9, 3.6477759024925117`*^9}, {3.647776718165799*^9, 
   3.647776735925946*^9}, 3.647780972797079*^9, {3.6477811193994617`*^9, 
   3.647781132601787*^9}, {3.648135741617066*^9, 3.64813574925666*^9}, {
   3.648161185974351*^9, 3.648161194319182*^9}, {3.6481989143068447`*^9, 
   3.64819891595432*^9}, {3.656005056969735*^9, 3.6560050927011414`*^9}, {
   3.6560057147009287`*^9, 3.656005737616598*^9}, 3.656005927631811*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["HOSc Wavefunctions Solve QHOSc and Kerr Hamiltonian ", "Subtitle",
 CellChangeTimes->{{3.614964414963908*^9, 3.6149644331540117`*^9}, {
  3.614964507388142*^9, 3.614964586068369*^9}, {3.6149646215863237`*^9, 
  3.614964625709463*^9}, {3.6149647479826317`*^9, 3.614964750427102*^9}, {
  3.614965548700951*^9, 3.61496556082316*^9}, {3.61532395486687*^9, 
  3.6153239833848543`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Alpha]", "=", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{"k", " ", "m"}], "]"}], "/", "h"}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Psi]", "[", 
   RowBox[{"n_", ",", "x_"}], "]"}], ":=", 
  RowBox[{
   SqrtBox[
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SuperscriptBox["2", "n"], " ", 
       RowBox[{"n", "!"}]}]], 
     SqrtBox[
      FractionBox["\[Alpha]", "\[Pi]"]]}]], 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["x", "2"], " ", "\[Alpha]"}], "2"]}]], " ", 
   RowBox[{"HermiteH", "[", 
    RowBox[{"n", ",", 
     RowBox[{"x", " ", 
      SqrtBox["\[Alpha]"]}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"XX", "=", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "@", 
    RowBox[{"Append", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Psi]", "[", 
           RowBox[{"n", ",", "x"}], "]"}], "+", "n", "+", 
          RowBox[{"1", "/", "2"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "0", ",", "Nmax"}], "}"}]}], "]"}], "/.", 
       "FixParameters"}], ",", 
      RowBox[{
       RowBox[{"x", "^", "2"}], "/", "2"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
   RowBox[{"Filling", "\[Rule]", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"n", "->", 
       RowBox[{"n", "-", 
        RowBox[{"1", "/", "2"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", 
        RowBox[{"1", "+", "Nmax"}]}], "}"}]}], "]"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"Nmax", "+", 
       RowBox[{"3", "/", "2"}]}]}], "}"}]}], ",", 
   RowBox[{"Epilog", "\[Rule]", 
    RowBox[{"Text", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{
        RowBox[{"ToExpression", "[", 
         RowBox[{"\"\<\\\\Psi s\>\"", ",", "TeXForm", ",", "HoldForm"}], 
         "]"}], ",", "Large"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"XX", "-", "1"}], ",", "Nmax"}], "}"}]}], "]"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<NormY[\>\"", ",", "n", ",", "\"\<]=\>\"", ",", 
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}], "^", "2"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", 
          RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}], ",", 
        RowBox[{"Assumptions", "\[Rule]", 
         RowBox[{
          RowBox[{"Re", "[", "\[Alpha]", "]"}], ">", "0"}]}]}], "]"}]}], 
     "]"}], ";", 
    RowBox[{"progressCount", "=", 
     RowBox[{"n", "/", "Nmax"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "0", ",", "3"}], "}"}]}], "]"}], "\n", 
 RowBox[{
  RowBox[{"SEq", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"h", "^", "2"}]}], "/", "2"}], " ", "/", "m"}], ")"}], " ", 
     RowBox[{"D", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"k", " ", "/", "2"}], " ", 
     RowBox[{"x", "^", "2"}], " ", "#"}]}], "&"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E0", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"n", "+", 
     RowBox[{"1", "/", "2"}]}], ")"}], "h", " ", 
   RowBox[{"Sqrt", "[", 
    RowBox[{"k", "/", "m"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EKerr", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      RowBox[{"\[CapitalLambda]", "^", "2"}], 
      RowBox[{"E0", "[", "n", "]"}]}]}], ")"}], 
   RowBox[{"E0", "[", "n", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SEqKerr", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"SEq", "[", "n", "]"}], "[", "#", " ", "]"}], "+", 
    RowBox[{
     RowBox[{"\[CapitalLambda]", "^", "2"}], 
     RowBox[{
      RowBox[{"SEq", "[", "n", "]"}], "[", 
      RowBox[{
       RowBox[{"SEq", "[", "n", "]"}], "[", "#", "]"}], "]"}]}]}], " ", 
   "&"}]}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<Schroedinger Equation [\>\"", ",", "n", ",", "\"\<]  =  \>\"", ",", 
     RowBox[{"Simplify", " ", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"SEq", "[", "n", "]"}], "[", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}], "]"}], "-", 
        RowBox[{
         RowBox[{"E0", "[", "n", "]"}], " ", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}]}]}], ",", 
       RowBox[{"m", ">", "0"}]}], "]"}], ",", "\"\<  KerrSchroedinger = \>\"",
      ",", 
     RowBox[{"Simplify", " ", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"SEqKerr", "[", "n", "]"}], "[", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}], "]"}], "-", 
        RowBox[{
         RowBox[{"EKerr", "[", "n", "]"}], " ", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}]}]}], ",", 
       RowBox[{"m", ">", "0"}]}], "]"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6149712970450697`*^9, 3.6149713150958347`*^9}, {
   3.614971353000649*^9, 3.6149713551262617`*^9}, {3.614971389418667*^9, 
   3.614971394532563*^9}, {3.614971569897333*^9, 3.614971655105781*^9}, {
   3.6149717063260717`*^9, 3.614971740546277*^9}, {3.6149717716282673`*^9, 
   3.614971863352543*^9}, {3.614972167324223*^9, 3.6149721682640953`*^9}, {
   3.6149722101573257`*^9, 3.614972305568782*^9}, {3.6149723501856318`*^9, 
   3.61497235253734*^9}, {3.614972397727605*^9, 3.614972430994451*^9}, {
   3.614972461310595*^9, 3.6149724853912773`*^9}, {3.614972541476495*^9, 
   3.61497263572766*^9}, {3.614973051987741*^9, 3.614973101858994*^9}, {
   3.614973161834687*^9, 3.6149732224471083`*^9}, {3.614973325384207*^9, 
   3.614973354540308*^9}, {3.614974089425714*^9, 3.6149741679898376`*^9}, {
   3.615036620444438*^9, 3.615036629665597*^9}, {3.615036689801827*^9, 
   3.615036755536851*^9}, {3.615038199251889*^9, 3.615038228542738*^9}, 
   3.615038280800419*^9, {3.615038318536511*^9, 3.615038352499639*^9}, {
   3.61503840371795*^9, 3.61503842887295*^9}, 3.615038571277171*^9, {
   3.6150386047327642`*^9, 3.615038621093993*^9}, 3.615038659580532*^9, 
   3.615038708858124*^9, {3.615115432860112*^9, 3.6151155170432463`*^9}, {
   3.61512073113266*^9, 3.615120847596033*^9}, {3.615287243583329*^9, 
   3.615287303942059*^9}, {3.615287368497786*^9, 3.615287379087604*^9}, {
   3.615287411698729*^9, 3.615287412838089*^9}, {3.615287764848983*^9, 
   3.615287779263331*^9}, {3.61528783711241*^9, 3.6152878404579563`*^9}, {
   3.615287889615262*^9, 3.6152878937792807`*^9}, {3.615287948211751*^9, 
   3.615287954320362*^9}, {3.6152880211708117`*^9, 3.6152880565529757`*^9}, {
   3.615288089213471*^9, 3.615288129554603*^9}, {3.615288230420476*^9, 
   3.6152882384160423`*^9}, 3.615288299840619*^9, {3.615312421831871*^9, 
   3.615312430032889*^9}, 3.615312517420349*^9, {3.615312550279986*^9, 
   3.615312599789455*^9}, {3.6153126308524227`*^9, 3.6153127096748667`*^9}, 
   3.61531275535991*^9, {3.615312810930678*^9, 3.615312856923562*^9}, {
   3.615313690496354*^9, 3.6153137563833437`*^9}, {3.615313815075828*^9, 
   3.615313816953742*^9}, {3.615313853944314*^9, 3.615313898246543*^9}, {
   3.615313935717043*^9, 3.6153139610936747`*^9}, 3.615314031927821*^9, {
   3.615323045097859*^9, 3.6153230712209263`*^9}, {3.615323112092744*^9, 
   3.615323207639126*^9}, {3.615323238695693*^9, 3.615323260844934*^9}, {
   3.615323363383919*^9, 3.6153236204357567`*^9}, {3.615323661199132*^9, 
   3.615323672706085*^9}, {3.615323791679906*^9, 3.615323900962809*^9}, {
   3.615375674168036*^9, 3.615375682837879*^9}, {3.6153757579686117`*^9, 
   3.615375817873116*^9}, {3.615624518020364*^9, 3.615624530107736*^9}, 
   3.6156302418856897`*^9, {3.615633886870707*^9, 3.615633915728862*^9}, 
   3.615633988416417*^9, {3.615732755499036*^9, 3.615732786733766*^9}, {
   3.6157565088817663`*^9, 3.615756515898457*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Schroedinger Equation [\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\"]  =  \"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"  KerrSchroedinger = \"\>", "\[InvisibleSpace]", 
   "0"}],
  SequenceForm[
  "Schroedinger Equation [", 8, "]  =  ", 0, "  KerrSchroedinger = ", 0],
  Editable->False]], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{3.742316279283338*^9, 3.742323488502849*^9, 
  3.742323533900655*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Dissipation", "Subtitle",
 CellChangeTimes->{{3.615037249391127*^9, 3.615037256084381*^9}, {
   3.6557078688372602`*^9, 3.655707871612699*^9}, 3.742323533904166*^9}],

Cell[BoxData[{
 RowBox[{"omega", ":=", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"k", "/", "m"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Anni", "[", 
   RowBox[{"x_", ",", "p_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Sqrt", "[", 
    RowBox[{"m", " ", 
     RowBox[{
      RowBox[{"omega", "/", " ", "2"}], "/", "h"}]}], "]"}], " ", 
   RowBox[{"(", " ", 
    RowBox[{"x", "+", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"I", " ", "/", "m"}], " ", "/", " ", "omega"}], " ", "p"}]}], 
    "  ", ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CreA", "[", 
   RowBox[{"x_", ",", "p_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Sqrt", "[", 
    RowBox[{"m", " ", 
     RowBox[{
      RowBox[{"omega", "/", " ", "2"}], "/", "h"}]}], "]"}], " ", 
   RowBox[{"(", " ", 
    RowBox[{"x", "-", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"I", " ", "/", "m"}], " ", "/", " ", "omega"}], " ", "p"}]}], 
    "  ", ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Anni", "[", 
  RowBox[{"x", ",", "p"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"CreA", "[", 
  RowBox[{"x", ",", "p"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LindbladTerm", "[", 
   RowBox[{"x_", ",", "p_", ",", "\[Gamma]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"\[Gamma]", "/", "2"}], " ", 
   RowBox[{"(", "1", ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.625479872163656*^9, 3.625479875424397*^9}, {
   3.625480075398456*^9, 3.6254802279213877`*^9}, {3.625480283282508*^9, 
   3.62548037346877*^9}, {3.6254804166783543`*^9, 3.625480506102989*^9}, {
   3.6254805386991043`*^9, 3.6254806184136467`*^9}, 3.625481408546853*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Moyal Bracket", "Subtitle",
 CellChangeTimes->{{3.615037249391127*^9, 3.615037256084381*^9}}],

Cell[BoxData[{
 RowBox[{"InnerBracket", ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"h", "/", "2"}], 
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"#", ",", "X"}], "]"}], ",", "p"}], "]"}], "-", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"#", ",", "P"}], "]"}], ",", "x"}], "]"}]}], ")"}]}], 
   "&"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NestedInnerBracket", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Nest", "[", 
    RowBox[{"InnerBracket", ",", "#", ",", "n"}], "]"}], "&"}]}], "\n", 
 RowBox[{
  RowBox[{"F", "[", 
   RowBox[{"x_", ",", "p_", ",", "X_", ",", "P_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WF", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}], 
   RowBox[{"H", "[", 
    RowBox[{"X", ",", "P"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"H", "[", 
   RowBox[{"X_", ",", "P_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"P", "^", "2"}], "/", "2"}], "/", "m"}], "+", 
   RowBox[{
    RowBox[{"X", "^", "2"}], 
    RowBox[{"k", "/", "2"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[CapitalLambda]", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"P", "^", "2"}], "/", "2"}], "/", "m"}]}], "+", 
      RowBox[{"\[Lambda]", " ", 
       RowBox[{"X", "^", "2"}], 
       RowBox[{"k", "/", "2"}]}]}], ")"}], "^", 
    "2"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<H = \>\"", ",", 
   RowBox[{"H", "[", 
    RowBox[{"X", ",", "P"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MoyalBracket", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"2", "/", "h"}], " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"NestedInnerBracket", "[", 
             RowBox[{
              RowBox[{"2", "n"}], "+", "1"}], "]"}], "[", 
            RowBox[{"F", "[", 
             RowBox[{"x", ",", "p", ",", "X", ",", "P"}], "]"}], "]"}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"n", "+", "1"}], ")"}]}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "n"}], "+", "1"}], ")"}], "!"}], ")"}]}]}], ",", 
          
          RowBox[{"{", 
           RowBox[{"n", ",", "0", ",", "2"}], "}"}]}], "]"}]}], "/.", 
       RowBox[{"X", "\[Rule]", "x"}]}], "/.", 
      RowBox[{"P", "\[Rule]", "p"}]}], "//", "Simplify"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"//", "TraditionalForm"}], "*)"}]}], "\n", 
 RowBox[{"MoyalKerrFinest", "=", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"ExpandAll", "[", "MoyalBracket", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"Derivative", ",", "\[CapitalLambda]", ",", "\[Lambda]"}], 
      "}"}]}], "]"}], "//", "TraditionalForm"}]}], "\n", 
 RowBox[{
  RowBox[{"MoyalKerr", "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"MoyalBracket", ",", 
      RowBox[{"{", 
       RowBox[{"Derivative", ",", "\[CapitalLambda]"}], "}"}]}], "]"}], "//", 
    "InputForm"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"MoyalKerr", "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"MoyalBracket", ",", 
      RowBox[{"{", 
       RowBox[{"Derivative", ",", "\[CapitalLambda]"}], "}"}]}], "]"}], "//", 
    "OutputForm"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MoyalKerr", "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"MoyalBracket", ",", 
      RowBox[{"{", 
       RowBox[{"Derivative", ",", "\[CapitalLambda]"}], "}"}]}], "]"}], "//", 
    "StandardForm"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"MoyalKerrFinest", " ", "/.", 
     RowBox[{"m", "\[Rule]", "M"}]}], "/.", 
    RowBox[{"h", "\[Rule]", "hbar"}]}], "//", " ", "TeXForm"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.615018982555271*^9, 3.615019021654953*^9}, {
   3.615019056637583*^9, 3.615019169814467*^9}, {3.6150347639203367`*^9, 
   3.615034807348419*^9}, {3.615034842867296*^9, 3.6150348491357813`*^9}, {
   3.615034918050912*^9, 3.615034921839909*^9}, {3.615034994191354*^9, 
   3.6150350361348677`*^9}, {3.615035111811181*^9, 3.615035224682994*^9}, {
   3.6150353043096*^9, 3.615035307723707*^9}, {3.615035422051449*^9, 
   3.615035437183424*^9}, {3.6150355659644957`*^9, 3.61503557086731*^9}, {
   3.615035671902892*^9, 3.615035674277556*^9}, {3.615035736571361*^9, 
   3.615035750951644*^9}, {3.61503588209053*^9, 3.615035896819859*^9}, 
   3.615036820773353*^9, {3.615036919919993*^9, 3.615036921954317*^9}, {
   3.6150404378473043`*^9, 3.6150405653034973`*^9}, {3.615040653180766*^9, 
   3.615040703612061*^9}, 3.615042219086753*^9, 3.615042351355496*^9, {
   3.615115699963099*^9, 3.615115713448882*^9}, {3.6151157565216637`*^9, 
   3.615115763350399*^9}, {3.61511584473072*^9, 3.615115847424518*^9}, {
   3.615116160872566*^9, 3.61511616303062*^9}, {3.615117232161532*^9, 
   3.615117246801209*^9}, {3.6151174123138514`*^9, 3.615117480822221*^9}, {
   3.615117670363701*^9, 3.615117671533584*^9}, {3.615117733481123*^9, 
   3.615117772716714*^9}, {3.615120594715362*^9, 3.615120604554988*^9}, {
   3.615121324725821*^9, 3.6151213386855993`*^9}, {3.615121746426581*^9, 
   3.6151217504028397`*^9}, {3.615122026428989*^9, 3.6151220489863787`*^9}, 
   3.615288162975751*^9, {3.615288505967013*^9, 3.6152886320253572`*^9}, {
   3.615288683852578*^9, 3.615288719262138*^9}, {3.6153002594534073`*^9, 
   3.615300270615068*^9}, {3.615300308841262*^9, 3.6153003101682377`*^9}, {
   3.615300491021636*^9, 3.6153004912098513`*^9}, 3.6157249031030083`*^9, {
   3.6157249844657373`*^9, 3.6157250052715683`*^9}, 3.6465633210574207`*^9, {
   3.647641836785802*^9, 3.647641839299685*^9}, 3.647642452862856*^9, {
   3.6479425054307003`*^9, 3.647942536508113*^9}}],

Cell["\<\
(*dChange[expression,{transformations},{oldVars},{newVars},{functions}]*)
MoyalKerr
Assuming[{r > 0, theta > 0, theta < Pi/2}, dChange[MoyalKerr, {r^2 == x^2 + \
p^2, theta == ArcTan[p/x]}, {x, p}, {r, theta}, {WF[x, p, \
t]}]](*/.C[1]\[Rule]0/2*)\
\>", "Text",
 CellChangeTimes->{{3.64764189070016*^9, 3.647642038077449*^9}, {
   3.647642073216033*^9, 3.647642075007023*^9}, {3.647642226926365*^9, 
   3.647642242204768*^9}, {3.6476423106307487`*^9, 3.6476423157109547`*^9}, {
   3.6476424868353786`*^9, 3.647642496174294*^9}, {3.647642582051828*^9, 
   3.647642591197427*^9}, {3.647642641523151*^9, 3.647642675232442*^9}, 
   3.6476427789152946`*^9, 3.6476428109958*^9, {3.647642926739524*^9, 
   3.647642933610669*^9}, {3.6476430635557117`*^9, 3.647643124757526*^9}, 
   3.647643174395816*^9, {3.6476444328497334`*^9, 3.647644493221175*^9}, 
   3.64794247885168*^9}],

Cell["\<\
MoyalKerr
MoyalKerr /. Derivative[n_, m_, 0][WF_][x_, p_, T_] :> D[WF[r*Cos[theta], \
r*Sin[theta], T], {r, n}, {theta, m}] // Simplify
(*rep=eqs/.Derivative[n_,m_][F_][x_,y_]\[RuleDelayed]D[F[x[s,t],y[s,t]],{s,n},\
{t,m}]*)\
\>", "Text",
 CellChangeTimes->{{3.64764189070016*^9, 3.647642038077449*^9}, {
   3.647642073216033*^9, 3.647642075007023*^9}, {3.647642226926365*^9, 
   3.647642242204768*^9}, {3.6476423106307487`*^9, 3.6476423157109547`*^9}, {
   3.6476424868353786`*^9, 3.647642496174294*^9}, {3.647642582051828*^9, 
   3.647642591197427*^9}, {3.647642641523151*^9, 3.647642675232442*^9}, 
   3.6476427789152946`*^9, 3.6476428109958*^9, {3.647642926739524*^9, 
   3.647642933610669*^9}, {3.6476430635557117`*^9, 3.647643124757526*^9}, {
   3.647643174395816*^9, 3.647643196544937*^9}, {3.64764323762572*^9, 
   3.6476432660230722`*^9}, {3.647643300170163*^9, 3.64764330349721*^9}, {
   3.6476439340798264`*^9, 3.64764395159424*^9}, {3.647643996506928*^9, 
   3.647644044494582*^9}, {3.647644081746207*^9, 3.647644126031889*^9}, {
   3.647644218202504*^9, 3.647644218546474*^9}, {3.647644355390951*^9, 
   3.6476443586883497`*^9}, 3.647942478854279*^9}],

Cell[CellGroupData[{

Cell["Assign Wigner Flow Components", "Subsubtitle",
 CellChangeTimes->{{3.615725032093897*^9, 3.615725044180377*^9}, 
   3.615725463701329*^9, {3.6157255135097227`*^9, 3.615725557342465*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"WFx", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", "4"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "switch", " ", "\[CapitalLambda]", " ", "\[Lambda]", " ", "k", " ", 
        RowBox[{"h", "^", "2"}], " ", "m", " ", "x", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"WF", "[", 
           RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "p", ",", "x"}], 
         "]"}]}], "+", " ", 
       RowBox[{"m", " ", "\[CapitalLambda]", " ", "\[Lambda]", " ", 
        RowBox[{"h", "^", "2"}], " ", "k", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "switch"}], ")"}], " ", "p", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"WF", "[", 
           RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", "2"}], "}"}]}], "]"}]}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"4", " ", "p", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "4"}], " ", "\[CapitalLambda]", " ", 
           "\[CapitalLambda]", " ", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"WF", "[", 
              RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"x", ",", "2"}], "}"}]}], "]"}], " ", 
           RowBox[{"h", "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"WF", "[", 
            RowBox[{"x", ",", "p", ",", "t"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalLambda]", " ", "\[CapitalLambda]", " ", 
                RowBox[{"p", "^", "2"}]}], "+", 
               RowBox[{"\[Lambda]", " ", "\[CapitalLambda]", " ", "k", " ", 
                RowBox[{"x", "^", "2"}], " ", "m"}]}], ")"}], "+", "m"}], 
            ")"}]}]}], ")"}]}]}], ")"}], "/", 
     RowBox[{"m", "^", "2"}]}]}], "/.", 
   RowBox[{"switch", "\[Rule]", "s"}]}]}]], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.6240441507393312`*^9}, 3.624044333965494*^9, {3.624868809299417*^9, 
   3.624868889248692*^9}, {3.624875377631196*^9, 3.624875380070023*^9}, {
   3.625310382407557*^9, 3.6253104128767033`*^9}, {3.6295663802678833`*^9, 
   3.6295663870851583`*^9}, {3.646563695716837*^9, 3.6465637860736237`*^9}, 
   3.6465663019076967`*^9, {3.64700669762381*^9, 3.6470067943761578`*^9}, {
   3.6470068254882402`*^9, 3.647007004726845*^9}}],

Cell[BoxData[{
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"WFx", "[", 
     RowBox[{"X", ",", "P", ",", "T", ",", "s"}], "]"}], "//", "ExpandAll"}], 
   ",", "s"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"WFx", "[", 
          RowBox[{"X", ",", "P", ",", "T", ",", "s"}], "]"}], "//", 
         "ExpandAll"}], ",", "s"}], "]"}], "/.", 
      RowBox[{"m", "\[Rule]", "MM"}]}], "/.", 
     RowBox[{"s", "\[Rule]", "0"}]}], "/.", 
    RowBox[{"h", "\[Rule]", "hbar"}]}], "//", "TraditionalForm"}], "//", 
  "TeXForm"}]}], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.6240441507393312`*^9}, 3.624044333965494*^9, {3.624868809299417*^9, 
   3.624868889248692*^9}, {3.624875377631196*^9, 3.624875380070023*^9}, {
   3.625310382407557*^9, 3.6253104128767033`*^9}, {3.6295663802678833`*^9, 
   3.6295663870851583`*^9}, {3.646563695716837*^9, 3.6465637860736237`*^9}, 
   3.6465663019076967`*^9, {3.64700669762381*^9, 3.647006751576983*^9}, 
   3.64700711983996*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WFp", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "4"}], " ", "switch", " ", "\[CapitalLambda]", " ", 
        "\[Lambda]", " ", 
        RowBox[{"h", "^", "2"}], " ", "p", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"WF", "[", 
           RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "1"}], "}"}]}], "]"}]}], "+", " ", 
       RowBox[{
        RowBox[{"1", "/", "4"}], 
        RowBox[{"h", "^", "2"}], "\[CapitalLambda]", " ", "\[Lambda]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "switch"}], ")"}], "x", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"WF", "[", 
           RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "4"}], "\[Lambda]", " ", "\[Lambda]", 
           " ", "k", " ", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"WF", "[", 
              RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"p", ",", "2"}], "}"}]}], "]"}], " ", 
           RowBox[{"h", "^", "2"}], " ", "m"}], "+", 
          RowBox[{
           RowBox[{"WF", "[", 
            RowBox[{"x", ",", "p", ",", "t"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalLambda]", " ", "\[Lambda]", " ", 
                RowBox[{"p", "^", "2"}]}], "+", 
               RowBox[{"\[Lambda]", " ", "\[Lambda]", " ", "k", " ", 
                RowBox[{"x", "^", "2"}], " ", "m"}]}], ")"}], "+", "m"}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], " ", 
    RowBox[{"k", "/", "m"}]}], "/.", 
   RowBox[{"switch", "\[Rule]", "s"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"WFp", "[", 
      RowBox[{"X", ",", "P", ",", "T", ",", "s"}], "]"}], "//", "ExpandAll"}],
     ",", "s"}], "]"}], "//", "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"WFp", "[", 
          RowBox[{"X", ",", "P", ",", "T", ",", "s"}], "]"}], "//", 
         "ExpandAll"}], ",", "s"}], "]"}], "/.", 
      RowBox[{"m", "\[Rule]", "MM"}]}], "/.", 
     RowBox[{"s", "\[Rule]", "0"}]}], "/.", 
    RowBox[{"h", "\[Rule]", "hbar"}]}], "//", "TraditionalForm"}], "//", 
  "TeXForm"}]}], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.624044116541326*^9}, {3.624044177273033*^9, 3.624044180116425*^9}, 
   3.624044299297868*^9, {3.6248689045480223`*^9, 3.624868909746416*^9}, {
   3.625310440565892*^9, 3.6253104547216988`*^9}, {3.629566365472601*^9, 
   3.629566368310835*^9}, {3.6465639009238157`*^9, 3.64656390479714*^9}, 
   3.646566375747611*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WFxClassical", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], ":=", 
  StyleBox[
   RowBox[{
    RowBox[{"k", " ", "\[Lambda]", " ", "\[CapitalLambda]", " ", "p", " ", 
     SuperscriptBox["x", "2"], " ", 
     RowBox[{
      RowBox[{"WF", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/", "m"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[CapitalLambda]", "2"], " ", 
     SuperscriptBox["p", "3"], " ", 
     RowBox[{
      RowBox[{"WF", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/", 
      SuperscriptBox["m", "2"]}]}], "+", 
    RowBox[{"p", " ", 
     RowBox[{
      RowBox[{"WF", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/", "m"}]}]}], 
   "Input"]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WFpClassical", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "k"}], " ", "x", " ", 
    RowBox[{"WF", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], "-", 
   RowBox[{
    SuperscriptBox["k", "2"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", 
    RowBox[{"WF", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], "-", 
   RowBox[{"k", " ", 
    SuperscriptBox["p", "2"], " ", "x", " ", "\[Lambda]", " ", 
    "\[CapitalLambda]", " ", 
    RowBox[{
     RowBox[{"WF", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/", 
     "m"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{"WFxClassical", "[", 
   RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{"WFpClassical", "[", 
   RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.6240441507393312`*^9}, 3.624044333965494*^9, {3.624868809299417*^9, 
   3.624868889248692*^9}, {3.624875377631196*^9, 3.624875380070023*^9}, {
   3.625310382407557*^9, 3.6253104128767033`*^9}, {3.6295663802678833`*^9, 
   3.6295663870851583`*^9}, {3.646563695716837*^9, 3.6465637860736237`*^9}, 
   3.6465663019076967`*^9, {3.64700669762381*^9, 3.6470067943761578`*^9}, {
   3.6470068254882402`*^9, 3.647007004726845*^9}, {3.647007058254902*^9, 
   3.6470070970415173`*^9}, {3.647007143267346*^9, 3.647007165496517*^9}, {
   3.647007209389969*^9, 3.6470072267167*^9}, {3.647007353332209*^9, 
   3.647007363590686*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WFxQuantum", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WFx", 
    StyleBox["[", "Input"], 
    RowBox[{
     StyleBox["x", "Input"], 
     StyleBox[",", "Input"], 
     StyleBox["p", "Input"], 
     StyleBox[",", "Input"], 
     StyleBox["t", "Input"], ",", "s"}], "]"}], "-", 
   RowBox[{"WFxClassical", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WFpQuantum", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WFp", 
    StyleBox["[", "Input"], 
    RowBox[{
     StyleBox["x", "Input"], 
     StyleBox[",", "Input"], 
     StyleBox["p", "Input"], 
     StyleBox[",", "Input"], 
     StyleBox["t", "Input"], ",", "s"}], "]"}], "-", 
   RowBox[{"WFpClassical", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{"WFxQuantum", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "]"}], "//", 
  "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{"WFpQuantum", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "]"}], "//", 
  "TraditionalForm"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.6470082568713923`*^9, 3.6470083858823757`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Term1", "=", "MoyalBracket"}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Term2", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"WFx", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "S"}], "]"}], ",", "x"}], "]"}],
      "+", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"WFp", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ",", "p"}], 
      "]"}]}], ")"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"thatDifference", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Term1", "-", "Term2"}], "/.", 
     RowBox[{"S", "\[Rule]", "s"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", "thatDifference", "]"}]}], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.624044116541326*^9}, {3.624044177273033*^9, 3.624044180116425*^9}, 
   3.624044299297868*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WFx$s", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WFx", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
   RowBox[{"WFx", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "0"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFx$s", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "//", "Simplify"}], "//",
   "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      FormBox[
       FormBox[
        RowBox[{
         SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
         "\[CapitalLambda]", " ", "s", " "}],
        TraditionalForm],
       TraditionalForm], "/", "4"}], "/", "m"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"x", " ", 
         RowBox[{"WF", "[", 
          RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "+", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"p", " ", 
         RowBox[{"WF", "[", 
          RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "2"}], "}"}]}], "]"}]}], ")"}]}], "//", 
   "HoldForm"}], "//", "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WFxsElegant", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     FormBox[
      FormBox[
       RowBox[{
        SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
        "\[CapitalLambda]", " ", "s", " "}],
       TraditionalForm],
      TraditionalForm], "/", "4"}], "/", "m"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"x", " ", 
        RowBox[{"WF", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "+", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"p", " ", 
        RowBox[{"WF", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "2"}], "}"}]}], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFx$s", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
   RowBox[{"WFxsElegant", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}]}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.624176466042376*^9, 3.62417683252396*^9}, {
   3.624176924608576*^9, 3.624177220730056*^9}, 3.6241772821715097`*^9, 
   3.6241776849862747`*^9, {3.624177874394723*^9, 3.624177932802676*^9}, {
   3.6241779663616858`*^9, 3.624178013709126*^9}, {3.624178101207879*^9, 
   3.6241781636421223`*^9}, {3.6241814797152777`*^9, 3.624181521896975*^9}, {
   3.624181574795165*^9, 3.624181650453536*^9}, {3.624181769765004*^9, 
   3.624181951890307*^9}, {3.6247890313855333`*^9, 3.624789100674017*^9}, {
   3.6247891335910873`*^9, 3.624789134396093*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"WFp$s", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"WFp", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
    RowBox[{"WFp", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "0"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFp$s", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "//", "Simplify"}], "//",
   "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FormBox[
        FormBox[
         RowBox[{
          SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
          "\[CapitalLambda]", " ", "s", " "}],
         TraditionalForm],
        TraditionalForm]}], "/", "4"}], "/", "m"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"p", " ", 
         RowBox[{"WF", "[", 
          RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "+", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"x", " ", 
         RowBox[{"WF", "[", 
          RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], ")"}]}], "//", 
   "HoldForm"}], "//", "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WFpsElegant", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FormBox[
       FormBox[
        RowBox[{
         SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
         "\[CapitalLambda]", " ", "s", " "}],
        TraditionalForm],
       TraditionalForm]}], "/", "4"}], "/", "m"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"p", " ", 
        RowBox[{"WF", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "+", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"x", " ", 
        RowBox[{"WF", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"WFp$s", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
    RowBox[{"WFpsElegant", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}]}], "//", "Simplify"}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.6247891570460873`*^9, 3.624789170168043*^9}, {
   3.624789210102661*^9, 3.624789234886491*^9}, 3.624789267740053*^9, {
   3.624789300635976*^9, 3.624789338496626*^9}, 3.647942604731247*^9, 
   3.647942641228479*^9}],

Cell["\<\
timePrint[WFx[x, p, t, 0] // Expand // TraditionalForm]
timePrint[WFx[x, p, t, 1] // Expand // TraditionalForm]
timePrint[WFx[x, p, t, s] - WFx[x, p, t, 0] // Expand // TraditionalForm]\
\>", "Text",
 CellChangeTimes->{{3.624182264794106*^9, 3.6241823053134117`*^9}, {
   3.624182794619049*^9, 3.624182800937439*^9}, {3.6241832838527193`*^9, 
   3.62418330201934*^9}, {3.624788510144264*^9, 3.624788524779582*^9}, 
   3.647942653237974*^9}],

Cell[TextData[StyleBox["Continuity Equation (Moyal bracket only!)", \
"Subsection"]], "Chapter",
 CellChangeTimes->{{3.624954279811018*^9, 3.624954286338881*^9}, {
  3.624954573355047*^9, 3.624954587867218*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"wfuncDt", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}], "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"WF", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "t"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"continuityEquationFullfilled", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"0", "*", 
        RowBox[{"wfuncDt", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], "+", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"WFx", "[", 
          RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ",", "x"}], 
        "]"}], "+", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"WFp", "[", 
          RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ",", "p"}], 
        "]"}], "-", "MoyalBracket"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "p", ",", "t"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", "continuityEquationFullfilled", "]"}]}], "Input",
 CellChangeTimes->{{3.62495440060717*^9, 3.624954467685678*^9}, {
  3.624954536592366*^9, 3.62495456697657*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Assignment of State", "Subtitle",
 CellChangeTimes->{{3.615311702645843*^9, 3.615311707246711*^9}, {
   3.615311745926982*^9, 3.61531180732405*^9}, {3.6153119459079247`*^9, 
   3.615311949238516*^9}, {3.615312183516096*^9, 3.6153122039492273`*^9}, 
   3.615725910850113*^9, {3.655709732053796*^9, 3.65570973598133*^9}}],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", 
  RowBox[{"i", ",", "ii", ",", "j"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Energy", "[", "i_", "]"}], ":=", 
    RowBox[{"E0", "[", "i", "]"}]}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Energy", "[", "i_", "]"}], ":=", 
   RowBox[{"EKerr", "[", "i", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Xi]", "[", 
    RowBox[{"x_", ",", "t_", ",", "\[Tau]_"}], "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"ii", ",", "stateParameter"}], "]"}], 
      RowBox[{"\[Psi]", "[", 
       RowBox[{"ii", ",", "x"}], "]"}], 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "I"}], " ", "t", " ", 
        RowBox[{
         RowBox[{"Energy", "[", "ii", "]"}], "/", "h"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Xi]conj", "[", 
     RowBox[{"x_", ",", "t_", ",", "\[Tau]_"}], "]"}], ":=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Conjugate", "[", 
        RowBox[{"c", "[", 
         RowBox[{"ii", ",", "stateParameter"}], "]"}], "]"}], 
       RowBox[{"\[Psi]", "[", 
        RowBox[{"ii", ",", "x"}], "]"}], 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"+", "I"}], " ", "t", " ", 
         RowBox[{
          RowBox[{"Energy", "[", "ii", "]"}], "/", "h"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SEQ$Fullfilled", "=", 
   RowBox[{"Simplify", " ", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"SEqKerr", "[", "n", "]"}], "[", 
       RowBox[{"\[Xi]", "[", 
        RowBox[{"x", ",", "t", ",", "\[Tau]"}], "]"}], "]"}], "-", 
      RowBox[{"I", "  ", "h", " ", 
       RowBox[{"D", "[", " ", 
        RowBox[{
         RowBox[{"\[Xi]", "[", 
          RowBox[{"x", ",", "t", ",", "\[Tau]"}], "]"}], ",", "t"}], 
        "]"}]}]}], ",", 
     RowBox[{"m", ">", "0"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", "SEQ$Fullfilled", "]"}]}], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, 
   3.615328385704236*^9, {3.615328744378584*^9, 3.6153287799687347`*^9}, {
   3.615328987316884*^9, 3.615328990741791*^9}, 3.615329097580762*^9, 
   3.615329253855715*^9, {3.615330658311314*^9, 3.6153307498683777`*^9}, 
   3.615330921555663*^9, 3.61533204568215*^9, 3.615332563209057*^9, {
   3.615634190510241*^9, 3.615634239773162*^9}, {3.615634478087792*^9, 
   3.615634481089449*^9}, {3.615634623602338*^9, 3.615634626481221*^9}, 
   3.615641438572461*^9, {3.6157395944797697`*^9, 3.615739665757576*^9}, {
   3.615739734213461*^9, 3.615739768659885*^9}, {3.615739881661104*^9, 
   3.615739933286222*^9}, {3.615740011872445*^9, 3.615740025625989*^9}, {
   3.615740073397553*^9, 3.615740091891831*^9}, {3.615740325925481*^9, 
   3.615740330470478*^9}, {3.615742891394403*^9, 3.615742894679743*^9}, {
   3.6157430310993*^9, 3.615743099122088*^9}, {3.615743150179474*^9, 
   3.615743151709302*^9}, {3.615743187251524*^9, 3.615743248189742*^9}, 
   3.615753975574485*^9, {3.6157540161118097`*^9, 3.615754050815352*^9}, {
   3.615754172481432*^9, 3.615754177655167*^9}, {3.615754208084609*^9, 
   3.6157542161206903`*^9}, {3.615754360004344*^9, 3.615754453254593*^9}, {
   3.6157545277695637`*^9, 3.615754530994121*^9}, {3.615754603679699*^9, 
   3.6157546264101057`*^9}, {3.615754658937257*^9, 3.615754666490737*^9}, 
   3.615754772231031*^9, 3.615756984538136*^9, {3.61575701896502*^9, 
   3.615757019682733*^9}, {3.615757052182633*^9, 3.615757072552759*^9}, {
   3.615757114785241*^9, 3.615757157415572*^9}, 3.6157575403076963`*^9, {
   3.61575802427798*^9, 3.6157580594924707`*^9}, {3.615758113186903*^9, 
   3.6157581138698463`*^9}, {3.6157582108072777`*^9, 
   3.6157582272845507`*^9}, {3.61575844149684*^9, 3.615758456106846*^9}, {
   3.61575852021458*^9, 3.615758528087078*^9}, {3.615758566212085*^9, 
   3.615758595340784*^9}, {3.6157586264375668`*^9, 3.615758750434924*^9}, {
   3.615758786466999*^9, 3.615758872009001*^9}, {3.6157589587577133`*^9, 
   3.6157589711151867`*^9}, {3.616510649457903*^9, 3.6165106690543203`*^9}, 
   3.6165126623992863`*^9, {3.616512830402712*^9, 3.616512847525229*^9}, 
   3.616513151884907*^9, {3.624955013589396*^9, 3.624955014059816*^9}, {
   3.624955483923208*^9, 3.624955484050034*^9}, {3.625313264593042*^9, 
   3.625313270599378*^9}, {3.647774620968156*^9, 3.6477746546056023`*^9}, {
   3.647776763745688*^9, 3.647776794945004*^9}, {3.647780994301491*^9, 
   3.647781020161085*^9}, {3.648135803297061*^9, 3.64813587557316*^9}, 
   3.64815521172173*^9, {3.648161225895842*^9, 3.6481612315676413`*^9}, 
   3.648198445210218*^9, {3.6483575377569513`*^9, 3.648357562584592*^9}, {
   3.648558416509809*^9, 3.648558416590852*^9}, {3.648558449387416*^9, 
   3.6485584527321167`*^9}, {3.648558502147355*^9, 3.648558502216867*^9}, {
   3.655639466358261*^9, 3.6556395229621058`*^9}, {3.655640366223472*^9, 
   3.655640375964715*^9}, 3.656005686185204*^9, 3.6560061666285267`*^9, 
   3.656006236914651*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPsi]", "[", 
    RowBox[{"x_", ",", "t_", ",", "\[Tau]_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"x", "^", "2"}]}], " ", 
      RowBox[{"\[Alpha]", "/", "2"}]}], "]"}], 
    RowBox[{"Simplify", "[", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"Expand", "[", 
        RowBox[{
         RowBox[{"\[Xi]", "[", 
          RowBox[{"x", ",", "t", ",", "\[Tau]"}], "]"}], 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"x", "^", "2"}], " ", 
           RowBox[{"\[Alpha]", "/", "2"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "Exp"}], "}"}]}], "]"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{"timePrint", "[", 
  RowBox[{"\[CapitalPsi]", "[", 
   RowBox[{"X", ",", "T", ",", "mMixAngle"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, 
   3.615328385704236*^9, {3.615328744378584*^9, 3.6153287799687347`*^9}, {
   3.615328987316884*^9, 3.615328990741791*^9}, 3.615329097580762*^9, 
   3.615329253855715*^9, {3.615330658311314*^9, 3.6153307498683777`*^9}, 
   3.615330921555663*^9, 3.61533204568215*^9, 3.615332563209057*^9, {
   3.615634190510241*^9, 3.615634239773162*^9}, {3.615634478087792*^9, 
   3.615634481089449*^9}, {3.615634623602338*^9, 3.615634626481221*^9}, 
   3.615641438572461*^9, {3.6157395944797697`*^9, 3.615739665757576*^9}, {
   3.615739734213461*^9, 3.615739768659885*^9}, {3.615739881661104*^9, 
   3.615739933286222*^9}, {3.615740011872445*^9, 3.615740025625989*^9}, {
   3.615740073397553*^9, 3.615740091891831*^9}, {3.615740325925481*^9, 
   3.615740330470478*^9}, {3.615742891394403*^9, 3.615742894679743*^9}, {
   3.6157430310993*^9, 3.6157430890337467`*^9}, {3.615757787600575*^9, 
   3.615757840711211*^9}, 3.6157580200698843`*^9, {3.6157610777939367`*^9, 
   3.615761081009884*^9}, {3.6157611392790956`*^9, 3.615761157137271*^9}, 
   3.616043059537681*^9, 3.6483581381488113`*^9, 3.6485582002313557`*^9, {
   3.648558416614324*^9, 3.64855841662016*^9}, {3.648558502242507*^9, 
   3.648558502248784*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]", "[", 
    RowBox[{"x_", ",", "y_", ",", "t_", ",", "\[Tau]_"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Xi]conj", "[", 
      RowBox[{
       RowBox[{"x", "+", "y"}], ",", 
       RowBox[{"+", "t"}], ",", "\[Tau]"}], "]"}], " ", 
     RowBox[{"\[CapitalPsi]", "[", 
      RowBox[{
       RowBox[{"x", "-", "y"}], ",", "t", ",", "\[Tau]"}], "]"}]}], "/.", 
    "FixParameters"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"timePrint", "[", 
   RowBox[{"\[Rho]", "[", 
    RowBox[{"x", ",", "y", ",", "t", ",", "\[Tau]"}], "]"}], "]"}], 
  RowBox[{"(*", " ", 
   RowBox[{"DW", "=", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Rho]", "[", 
         RowBox[{"x", ",", "y", ",", "t", ",", "\[Tau]"}], "]"}], 
        RowBox[{"Exp", "[", 
         RowBox[{"I", " ", "2", " ", "y", " ", "p"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", 
         RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}]}], "]"}], " ", 
     "Prohibitively", " ", 
     RowBox[{"SLOW", "!"}]}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WignerFunction", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"FourierTransform", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"\[Rho]", "[", 
          RowBox[{"x", ",", " ", 
           RowBox[{"y", "/", "2"}], ",", "t", ",", "\[Tau]"}], "]"}], "/", 
         "h"}], "/", "Pi"}], ",", "y", ",", "p"}], "]"}], "/.", 
     RowBox[{"h", "\[Rule]", "1"}]}], "/.", 
    RowBox[{"\[Tau]", "\[Rule]", "mMixAngle"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"timePrint", "[", "WignerFunction", 
   RowBox[{"(*", 
    RowBox[{"[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}], "*)"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Count", "[", 
  RowBox[{
   RowBox[{"Expand", "[", 
    RowBox[{"WignerFunction", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], ",", 
   RowBox[{"+", "_"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, {
   3.615328385704236*^9, 3.61532842127243*^9}, {3.615328452177451*^9, 
   3.615328700955434*^9}, {3.61532913868193*^9, 3.615329140662854*^9}, {
   3.615329209708338*^9, 3.615329231643388*^9}, {3.615329538017696*^9, 
   3.6153295577324953`*^9}, {3.615330828281961*^9, 3.615330837113493*^9}, {
   3.6156389980699053`*^9, 3.615639089290873*^9}, {3.615639143068521*^9, 
   3.615639253553862*^9}, {3.6156393013390093`*^9, 3.6156393105481*^9}, {
   3.615639351484426*^9, 3.6156393555923357`*^9}, {3.615639410246297*^9, 
   3.615639423347652*^9}, {3.6156395121911697`*^9, 3.61563951611325*^9}, 
   3.615640096430455*^9, {3.615640442620921*^9, 3.615640460798748*^9}, {
   3.6156405179817133`*^9, 3.615640518330245*^9}, {3.6157256355018253`*^9, 
   3.61572563566157*^9}, {3.615725679695396*^9, 3.615725689107225*^9}, {
   3.615725903901721*^9, 3.6157259246853333`*^9}, {3.6157328388913403`*^9, 
   3.6157328561011133`*^9}, {3.615732897391026*^9, 3.615732919763029*^9}, {
   3.6157330434262857`*^9, 3.615733051956244*^9}, {3.615739058818254*^9, 
   3.6157390844150867`*^9}, {3.6157401863675337`*^9, 
   3.6157402093576937`*^9}, {3.6157402648349543`*^9, 3.615740267420556*^9}, 
   3.6157403380019217`*^9, 3.61574046647064*^9, {3.6157572043922*^9, 
   3.6157572085762463`*^9}, 3.615759117066454*^9, 3.615759196823285*^9, {
   3.6157595390100737`*^9, 3.615759545973748*^9}, {3.615759579691811*^9, 
   3.615759627921238*^9}, {3.624955394225871*^9, 3.624955466609825*^9}, 
   3.646557129686454*^9, 3.646993253447712*^9, 3.646993310004129*^9, {
   3.647776823505705*^9, 3.6477768270301523`*^9}, 3.64855820024431*^9, {
   3.6485584166304073`*^9, 3.648558416801186*^9}, {3.6485585022595387`*^9, 
   3.6485585022693167`*^9}}],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Wigner Flow analytical with Continuity Equation (\
\[Lambda] ->\[CapitalLambda])", "Section"]], "Subsubtitle",
 CellChangeTimes->{{3.615725928887197*^9, 3.615725936711233*^9}, {
  3.624966082984323*^9, 3.6249661051841717`*^9}, {3.624966855615535*^9, 
  3.6249668724076*^9}}],

Cell[BoxData[{
 RowBox[{"ss", "=", "1"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"wfxAnalytical", "[", 
     RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"WFx", "[", 
       RowBox[{"x", ",", "p", ",", "t", ",", "ss"}], "]"}], "/.", 
      RowBox[{"WF", "\[Rule]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"WignerFunction", "[", 
          RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.",
      "FixParameters"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Count", "[", 
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{"wfxAnalytical", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], ",", 
     RowBox[{"+", "_"}]}], "]"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"wfpAnalytical", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"WFp", "[", 
      RowBox[{"x", ",", "p", ",", "t", ",", "ss"}], "]"}], "/.", 
     RowBox[{"WF", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"WignerFunction", "[", 
         RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.", 
    "FixParameters"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"wfAnalytical", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"wfxAnalytical", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "x"}], "]"}], "+", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"wfpAnalytical", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "p"}], "]"}]}]}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"timePrint", "[", 
     RowBox[{"Simplify", "[", 
      RowBox[{"wfAnalytical", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], "]"}], ";"}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"wfuncDt", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}], "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"WignerFunction", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "t"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"timePrint", "[", 
     RowBox[{"Simplify", "[", 
      RowBox[{"wfuncDt", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], "]"}], ";", "\n", 
    RowBox[{"continuityEquation", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"wfuncDt", "[", 
            RowBox[{"x", ",", "p", ",", "t"}], "]"}], "+", 
           RowBox[{"wfAnalytical", "[", 
            RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "p", ",", "t"}], "}"}]}], "]"}], "/.", 
        RowBox[{"\[Lambda]", "\[Rule]", "\[CapitalLambda]"}]}], ",", 
       RowBox[{"m", ">", "0"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "*)"}], 
  RowBox[{"timePrint", "[", "continuityEquation", "]"}]}]}], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, {
   3.615328385704236*^9, 3.61532842127243*^9}, {3.615328452177451*^9, 
   3.615328700955434*^9}, {3.61532913868193*^9, 3.615329140662854*^9}, {
   3.615329209708338*^9, 3.615329231643388*^9}, {3.615329538017696*^9, 
   3.6153295577324953`*^9}, {3.615330828281961*^9, 3.615330837113493*^9}, {
   3.6156389980699053`*^9, 3.615639089290873*^9}, {3.615639143068521*^9, 
   3.615639253553862*^9}, {3.6156393013390093`*^9, 3.6156393105481*^9}, {
   3.615639351484426*^9, 3.6156393555923357`*^9}, {3.615639410246297*^9, 
   3.615639423347652*^9}, {3.6156395121911697`*^9, 3.61563951611325*^9}, 
   3.615640096430455*^9, {3.615640442620921*^9, 3.615640460798748*^9}, {
   3.6156405179817133`*^9, 3.615640518330245*^9}, {3.6157256355018253`*^9, 
   3.61572563566157*^9}, {3.615725679695396*^9, 3.615725689107225*^9}, {
   3.615725903901721*^9, 3.615726007983356*^9}, {3.615726223510936*^9, 
   3.615726227431016*^9}, {3.6157420001868467`*^9, 3.615742006151602*^9}, {
   3.615742040590849*^9, 3.615742122827833*^9}, {3.615742195261923*^9, 
   3.615742230972183*^9}, {3.6157423951717777`*^9, 3.615742460213076*^9}, {
   3.615757446793147*^9, 3.6157574620257597`*^9}, {3.6160431623304577`*^9, 
   3.616043189595357*^9}, {3.616043254953803*^9, 3.616043293541442*^9}, {
   3.616043328990443*^9, 3.616043342309023*^9}, {3.6165110851208897`*^9, 
   3.616511091061223*^9}, {3.616511154796013*^9, 3.6165111776629868`*^9}, {
   3.6249537488892117`*^9, 3.6249537623589153`*^9}, {3.624954672091284*^9, 
   3.62495469089832*^9}, 3.624954847418378*^9, {3.6249550855471573`*^9, 
   3.624955091287768*^9}, {3.624955198841002*^9, 3.624955200431562*^9}, {
   3.6249552316841373`*^9, 3.624955336120886*^9}, {3.625311379870614*^9, 
   3.625311400913364*^9}, {3.646552860600666*^9, 3.6465528738692007`*^9}, {
   3.6465533062612543`*^9, 3.646553316266013*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"continuityEquation", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"wfuncDt", "[", 
        RowBox[{"x", ",", "p", ",", "t"}], "]"}], "+", 
       RowBox[{"wfAnalytical", "[", 
        RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], "/.", 
      RowBox[{"\[Lambda]", "\[Rule]", "\[CapitalLambda]"}]}], ",", 
     RowBox[{"m", ">", "0"}]}], "]"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.6249549163991737`*^9, 3.6249549664723883`*^9}, {
  3.624955610626749*^9, 3.624955612449327*^9}, {3.646553395032299*^9, 
  3.646553398280514*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Wigner Functions numerical", "Subsubtitle",
 CellChangeTimes->{{3.6157257941396627`*^9, 3.615725802449313*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6482018763316507`*^9, 3.648201892820087*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"schneller", "=", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "-", 
          FractionBox["y", "2"]}], ")"}], "2"]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "+", 
          FractionBox["y", "2"]}], ")"}], "2"]}]}]], "*", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"TrueQ", "[", 
       RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], ",", 
      "1", ",", 
      FractionBox[
       RowBox[{"Exp", "[", 
        RowBox[{"-", 
         RowBox[{"stateParameter", "^", "2"}]}], "]"}], 
       RowBox[{"Sqrt", "[", "Pi", "]"}]]}], "]"}], 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{"ExpToTrig", "[", 
       RowBox[{"Expand", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Rho]", "[", 
           RowBox[{"x", ",", " ", 
            RowBox[{"y", "/", "2"}], ",", "t", ",", "\[Tau]"}], "]"}], "/", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"x", "-", 
                FractionBox["y", "2"]}], ")"}], "2"]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"x", "+", 
                FractionBox["y", "2"]}], ")"}], "2"]}]}]]}], 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"TrueQ", "[", 
            RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], 
           ",", "1", ",", 
           RowBox[{
            RowBox[{"Sqrt", "[", "Pi", "]"}], 
            RowBox[{"Exp", "[", 
             RowBox[{"stateParameter", "^", "2"}], "]"}]}]}], "]"}]}], "]"}], 
       "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"Cos", ",", "Sin", ",", "x", ",", "y", ",", 
        RowBox[{"Tanh", "[", "sQueeze", "]"}]}], "}"}], ",", "Simplify"}], 
     "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.646998863656547*^9, 3.6469988970106173`*^9}, {
   3.646998930205627*^9, 3.6469989309873*^9}, {3.6469989932264843`*^9, 
   3.646999003185061*^9}, 3.646999104456258*^9, {3.646999187017742*^9, 
   3.6469992156515512`*^9}, 3.6481984689124804`*^9, {3.6481990124878798`*^9, 
   3.6481990254258633`*^9}, {3.648199055806405*^9, 3.648199075951848*^9}, {
   3.648199124652779*^9, 3.6481991630356092`*^9}, {3.648199194657393*^9, 
   3.648199195112032*^9}, {3.648201525992984*^9, 3.6482016180359163`*^9}, {
   3.648201665663186*^9, 3.648201688647642*^9}, {3.648201723774685*^9, 
   3.648201759259985*^9}, {3.648201863088166*^9, 3.648201929222324*^9}, {
   3.648202010019573*^9, 3.6482020394994802`*^9}, {3.648202073422988*^9, 
   3.648202079263936*^9}, {3.6482030209246607`*^9, 3.648203037396947*^9}, 
   3.648321115919221*^9, {3.648358038759696*^9, 3.648358039805983*^9}, 
   3.648558416818645*^9, 3.648558502273623*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"schneller", "=", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", 
           FractionBox["y", "2"]}], ")"}], "2"]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "+", 
           FractionBox["y", "2"]}], ")"}], "2"]}]}]], 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"ExpandAll", "[", 
        RowBox[{
         RowBox[{"\[Rho]", "[", 
          RowBox[{"x", ",", " ", 
           RowBox[{"y", "/", "2"}], ",", "t", ",", "\[Tau]"}], "]"}], "/", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"x", "-", 
               FractionBox["y", "2"]}], ")"}], "2"]}], "-", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"x", "+", 
               FractionBox["y", "2"]}], ")"}], "2"]}]}]]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"x", "+", 
          RowBox[{"y", "/", "2"}]}], ",", 
         RowBox[{"x", "-", 
          RowBox[{"y", "/", "2"}]}]}], "}"}]}], "]"}]}]}], ";"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.6156396826593037`*^9, 3.61563969949319*^9}, {
   3.615639736750227*^9, 3.615639759554955*^9}, {3.615639801040518*^9, 
   3.615639819453103*^9}, 3.615639918063538*^9, 3.615639985693759*^9, 
   3.615640058820881*^9, 3.615725712794808*^9, {3.615725818044476*^9, 
   3.615725861303022*^9}, {3.646998745429996*^9, 3.646998779911813*^9}, {
   3.646998810819689*^9, 3.6469988468724213`*^9}, {3.646999059928638*^9, 
   3.6469990960710583`*^9}, 3.6469993038210793`*^9, 3.648558416982929*^9, 
   3.648558502276964*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"WignerFunction2", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"TrueQ", "[", 
        RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], ",", 
       "1", ",", 
       RowBox[{"Exp", "[", 
        RowBox[{"-", 
         RowBox[{"stateParameter", "^", "2"}]}], "]"}]}], "]"}], "/", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"x", "^", "2"}], "+", 
       RowBox[{"p", "^", "2"}]}], "]"}]}], "*", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Expand", "[", 
         RowBox[{
          RowBox[{"FourierTransform", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"schneller", "/", "h"}], "/", "Pi"}], ",", "y", ",", 
            "p"}], "]"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"x", "^", "2"}], "+", 
            RowBox[{"p", "^", "2"}]}], "]"}], "*", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"TrueQ", "[", 
             RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], 
            ",", "1", ",", 
            RowBox[{"Exp", "[", 
             RowBox[{"stateParameter", "^", "2"}], "]"}]}], "]"}]}], "]"}], "/.", 
        RowBox[{"h", "\[Rule]", "1"}]}], "/.", 
       RowBox[{"\[Tau]", "\[Rule]", "mMixAngle"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"_Sin", ",", "_Cos", ",", "p", ",", "Pi"}], "}"}]}], "]"}]}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "This", " ", "version", " ", "`WignerFunction2`", " ", "is", " ", "not", 
      " ", "faster", " ", "or", " ", "superior"}], "..."}], "."}], " ", 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.6156396826593037`*^9, 3.61563969949319*^9}, {
   3.615639736750227*^9, 3.615639759554955*^9}, {3.615639801040518*^9, 
   3.615639819453103*^9}, 3.615639918063538*^9, 3.615639985693759*^9, 
   3.615640058820881*^9, 3.615725712794808*^9, {3.615725818044476*^9, 
   3.615725861303022*^9}, {3.646998745429996*^9, 3.646998779911813*^9}, {
   3.646998810819689*^9, 3.6469988468724213`*^9}, {3.646999059928638*^9, 
   3.646999067744164*^9}, 3.6469991496276217`*^9, {3.646999222025188*^9, 
   3.646999245251965*^9}, {3.6469992771240807`*^9, 3.646999288567875*^9}, 
   3.6475176758241177`*^9, {3.64751772477182*^9, 3.6475177293399067`*^9}, 
   3.647517768952201*^9, {3.647517882542028*^9, 3.6475178837971363`*^9}, 
   3.64820250761485*^9, {3.648202541891608*^9, 3.648202545086802*^9}, {
   3.64820258713412*^9, 3.648202588817943*^9}, {3.648202656280497*^9, 
   3.648202704054236*^9}, {3.648202764170702*^9, 3.6482027707705107`*^9}, {
   3.648202817146748*^9, 3.648202825888348*^9}, {3.6482028740265493`*^9, 
   3.648202973266466*^9}, {3.648203330907611*^9, 3.6482034022900143`*^9}, {
   3.648203584317809*^9, 3.648203643549047*^9}, {3.64820377836712*^9, 
   3.648203789240973*^9}, {3.648203821493287*^9, 3.648203860747518*^9}, 
   3.6483211265674543`*^9, {3.6483580413634367`*^9, 3.648358042708568*^9}, 
   3.648558200259639*^9, 3.648558416998453*^9, 3.648558502281013*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"WignerFunctionN", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"WignerFunction2", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], "//", "N"}], "//", "Chop"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.6156396826593037`*^9, 3.61563969949319*^9}, {
   3.615639736750227*^9, 3.615639759554955*^9}, {3.615639801040518*^9, 
   3.615639819453103*^9}, 3.615639918063538*^9, 3.615639985693759*^9, 
   3.615640058820881*^9, 3.615725712794808*^9, {3.615725818044476*^9, 
   3.615725861303022*^9}, {3.646998745429996*^9, 3.646998779911813*^9}, {
   3.646998810819689*^9, 3.6469988468724213`*^9}, {3.646999059928638*^9, 
   3.646999067744164*^9}, 3.6469991496276217`*^9, {3.646999222025188*^9, 
   3.646999245251965*^9}, {3.6469992771240807`*^9, 3.646999288567875*^9}, 
   3.6475176758241177`*^9, {3.64751772477182*^9, 3.6475177293399067`*^9}, {
   3.647517768952201*^9, 3.6475178070296907`*^9}, {3.6475178607336407`*^9, 
   3.6475178752434196`*^9}, {3.647518392723646*^9, 3.647518422230047*^9}, 
   3.648202234883527*^9, {3.64820368070606*^9, 3.6482036895546017`*^9}, 
   3.648203907201837*^9, 3.6483211344555197`*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"intermediateWF", "=", 
   RowBox[{
    RowBox[{"WignerFunctionNN", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}], "//", "Chop"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.647517906158998*^9, 3.647517939357039*^9}, {
   3.6475179949655247`*^9, 3.6475180126816053`*^9}, {3.64751805715273*^9, 
   3.647518072936112*^9}, {3.647518113874671*^9, 3.647518119720194*^9}, {
   3.6475181555847*^9, 3.647518235568243*^9}, {3.647518266492424*^9, 
   3.647518267356043*^9}, {3.647518319911366*^9, 3.64751837224555*^9}, {
   3.6475184035329237`*^9, 3.647518410499648*^9}, 3.648202257313993*^9, {
   3.64820246290351*^9, 3.648202471564665*^9}, {3.648203701358893*^9, 
   3.648203721091221*^9}, 3.648203919589829*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"WignerFunctionN", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"intermediateWF", "//", "TrigReduce"}], "//", "Chop"}], ",", 
      RowBox[{"{", 
       RowBox[{"Cos", ",", "Sin"}], "}"}]}], "]"}], "/", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"x", "^", "2"}], "+", 
      RowBox[{"p", "^", "2"}]}], "]"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.647517906158998*^9, 3.647517939357039*^9}, {
   3.6475179949655247`*^9, 3.6475180126816053`*^9}, {3.64751805715273*^9, 
   3.647518072936112*^9}, {3.647518113874671*^9, 3.647518119720194*^9}, {
   3.6475181555847*^9, 3.647518235568243*^9}, {3.647518266492424*^9, 
   3.647518267356043*^9}, {3.647518319911366*^9, 3.64751837224555*^9}, {
   3.6475184035329237`*^9, 3.647518410499648*^9}, 3.648202257313993*^9, {
   3.64820246290351*^9, 3.648202471564665*^9}, 3.648203928851054*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"XX", "=", "2.05"}], ";", " ", 
   RowBox[{"ZZ", "=", 
    RowBox[{"1", "/", "Pi"}]}], ";"}], " ", "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"TT", "=", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", 
           RowBox[{"Pi", " ", "/", 
            RowBox[{"Abs", "[", 
             RowBox[{
              RowBox[{"E0", "[", "1", "]"}], "-", 
              RowBox[{"E0", "[", "0", "]"}]}], "]"}]}]}], ")"}], "/", "8"}], 
        " ", "/.", "FixParameters"}], ",", "4"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"DTT", "=", 
     RowBox[{"N", "[", 
      RowBox[{"TT", "/", "numberOfFrames"}], "]"}]}], ";"}], "*)"}]}], "\n", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"\[Rho]", "[", 
    RowBox[{"x", ",", "0", ",", "0", ",", "mMixAngle"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
   RowBox[{"PlotPoints", "\[Rule]", "35"}], ",", 
   RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6153297092380342`*^9, 3.615329785168223*^9}, {
   3.6153298718801193`*^9, 3.615329874799344*^9}, {3.6153299515696983`*^9, 
   3.6153299721745977`*^9}, 3.615330108624568*^9, {3.615330402694769*^9, 
   3.615330511979083*^9}, {3.615330546916795*^9, 3.615330581365438*^9}, 
   3.615330757263938*^9, {3.6153310630027323`*^9, 3.615331063452479*^9}, {
   3.615331097970161*^9, 3.615331127003668*^9}, {3.615331164592587*^9, 
   3.615331214935355*^9}, {3.6153312498820887`*^9, 3.615331253403664*^9}, {
   3.615331384888257*^9, 3.615331388177849*^9}, 3.615331420023917*^9, {
   3.615331462795383*^9, 3.615331547535287*^9}, {3.615331589514385*^9, 
   3.615331591530878*^9}, 3.6153316705998783`*^9, {3.615331829539322*^9, 
   3.615331900829331*^9}, {3.6153321121144447`*^9, 3.615332155925251*^9}, {
   3.615332251773364*^9, 3.6153322946228037`*^9}, {3.615333272813233*^9, 
   3.6153332846333923`*^9}, {3.615333356658101*^9, 3.6153333919780197`*^9}, {
   3.615333552928935*^9, 3.615333598126939*^9}, {3.615372196785733*^9, 
   3.6153722132385063`*^9}, 3.61537225784061*^9, {3.615372853158967*^9, 
   3.615372855618018*^9}, 3.6153733745245743`*^9, {3.615373913756947*^9, 
   3.61537394734962*^9}, {3.615374317822193*^9, 3.615374319479198*^9}, {
   3.615374386474951*^9, 3.6153744150353727`*^9}, {3.615377778501686*^9, 
   3.615377782633802*^9}, {3.615480477870656*^9, 3.61548051491334*^9}, {
   3.615480876202793*^9, 3.615480883831133*^9}, 3.615568238076152*^9, {
   3.615568799836649*^9, 3.615568801130519*^9}, {3.615577558611709*^9, 
   3.615577559188532*^9}, 3.6155775932888308`*^9, {3.6155778732858953`*^9, 
   3.615577884700395*^9}, 3.615581879955368*^9, {3.615581914860889*^9, 
   3.615581915549979*^9}, {3.6156407018297853`*^9, 3.615640707757072*^9}, {
   3.6156411397255363`*^9, 3.615641155705331*^9}, {3.6157405984467154`*^9, 
   3.615740600551593*^9}, {3.6157419017671843`*^9, 3.615741960446138*^9}, {
   3.6157613353498573`*^9, 3.6157613478094053`*^9}, {3.616044089341208*^9, 
   3.616044144903419*^9}, {3.616044182440158*^9, 3.616044230438621*^9}, {
   3.616044368031839*^9, 3.6160443718347797`*^9}, {3.6469983335283203`*^9, 
   3.646998346034295*^9}, {3.647362266070788*^9, 3.647362270019891*^9}, 
   3.647941230568522*^9, 3.6485582002687817`*^9, 3.655641827476495*^9}],

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Time spent= \>\"", ",", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ",", "4"}], "]"}], 
   ",", "\"\< Seconds  = \>\"", ",", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ")"}], "/", "60"}], 
     ",", "4"}], "]"}], ",", "\"\< Minutes\>\""}], "]"}]], "Input",
 CellChangeTimes->{{3.615332338682863*^9, 3.6153323671264963`*^9}, {
   3.6153708404981537`*^9, 3.6153708442947683`*^9}, {3.615370993774354*^9, 
   3.6153709970605383`*^9}, {3.615371503594904*^9, 3.615371513169588*^9}, {
   3.615371566099598*^9, 3.6153715845516644`*^9}, {3.6153716985333223`*^9, 
   3.615371700155863*^9}, {3.615371792539176*^9, 3.615371794326886*^9}, {
   3.61537795545512*^9, 3.61537798494068*^9}, {3.6153780494292316`*^9, 
   3.615378092443664*^9}, 3.615378164538499*^9, {3.61537826459508*^9, 
   3.61537826653004*^9}, {3.615379816338554*^9, 3.615379823278825*^9}, {
   3.6153804154286327`*^9, 3.615380431346485*^9}, {3.615380908263824*^9, 
   3.615381002835142*^9}, {3.615577431830936*^9, 3.615577507511448*^9}, {
   3.615577657622074*^9, 3.615577690526105*^9}, 3.615577793267749*^9, {
   3.615577838637783*^9, 3.61557783958727*^9}, {3.615577900895199*^9, 
   3.615577905978784*^9}, {3.615582278512148*^9, 3.6155822838313217`*^9}, 
   3.615582393374818*^9, 3.615582565462751*^9, 3.615634786415193*^9, {
   3.6156398594325733`*^9, 3.61563990714559*^9}, 3.6156400083521547`*^9, {
   3.615640897890258*^9, 3.615640905313417*^9}, 3.615717823245494*^9, 
   3.615718472574972*^9, {3.61571850902551*^9, 3.615718513623602*^9}, {
   3.615718630466916*^9, 3.615718637460788*^9}, {3.6157188495094976`*^9, 
   3.6157188790367727`*^9}, {3.61571890921705*^9, 3.6157190656980677`*^9}, {
   3.615726320880335*^9, 3.615726344654138*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"colors2", "=", 
   RowBox[{"{", 
    RowBox[{
    "Red", ",", "Cyan", ",", "Cyan", ",", "Cyan", ",", "Cyan", ",", "Cyan", 
     ",", "Cyan", ",", "Cyan", ",", "Blue"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gradient2", "[", 
    RowBox[{
     RowBox[{"z_", "?", "NumericQ"}], ",", 
     RowBox[{"rest___", "?", "NumericQ"}]}], "]"}], ":=", 
   RowBox[{"Blend", "[", 
    RowBox[{"colors2", ",", "z"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6478176787642593`*^9, 3.647817704326685*^9}, {
   3.647817776773241*^9, 3.6478178261481533`*^9}, {3.6478178879233637`*^9, 
   3.647817925684845*^9}, {3.647817965999756*^9, 3.6478179723527527`*^9}, {
   3.647818023100072*^9, 3.647818041575585*^9}, 3.647818147719846*^9, {
   3.64781951577836*^9, 3.64781956942972*^9}, 3.647856409622579*^9}],

Cell[BoxData[{
 RowBox[{"R", "=", "RR"}], "\[IndentingNewLine]", 
 RowBox[{"nN", "=", "5"}], "\n", 
 RowBox[{"clockwiseClassicalFlow", "=", 
  RowBox[{"-", "1"}]}], "\[IndentingNewLine]", 
 RowBox[{"slower", "=", "1"}], "\[IndentingNewLine]", 
 RowBox[{"compensateForClassicalMovement", "=", 
  RowBox[{"+", "1"}]}], "\[IndentingNewLine]", "TT"}], "Input",
 CellChangeTimes->{{3.6478176787642593`*^9, 3.647817704326685*^9}, {
   3.647817776773241*^9, 3.6478178261481533`*^9}, {3.6478178879233637`*^9, 
   3.647817925684845*^9}, {3.647817965999756*^9, 3.6478179723527527`*^9}, {
   3.647818023100072*^9, 3.647818041575585*^9}, 3.647818147719846*^9, {
   3.64781951577836*^9, 3.64781956942972*^9}, 3.647856409622579*^9, {
   3.647946347467008*^9, 3.647946352970357*^9}, {3.647946384348001*^9, 
   3.64794641011197*^9}, 3.647948292280335*^9, {3.647948374064362*^9, 
   3.647948380541463*^9}, {3.647948507321512*^9, 3.647948541740152*^9}, {
   3.6479485727374687`*^9, 3.64794860646966*^9}, {3.6479495526641073`*^9, 
   3.647949557807835*^9}, 3.648137841394105*^9, {3.648155745555275*^9, 
   3.648155805115921*^9}, {3.648155853444354*^9, 3.6481558945294733`*^9}, {
   3.64835826029879*^9, 3.648358270187827*^9}, 3.64855541675072*^9, 
   3.648595596061872*^9, {3.653826134732232*^9, 3.653826157780237*^9}, {
   3.653979796976554*^9, 3.653979807991653*^9}, {3.653979852080027*^9, 
   3.653979880574848*^9}, {3.653979911797864*^9, 3.6539799291219673`*^9}, {
   3.6541053631340103`*^9, 3.6541053871801767`*^9}, {3.6541059068241377`*^9, 
   3.654105954919024*^9}, {3.654105991710649*^9, 3.654106009226643*^9}, {
   3.654106546087408*^9, 3.654106571175474*^9}, 3.654106615260579*^9, 
   3.654107498030134*^9, 3.6541076870526733`*^9, 3.654107744767465*^9, {
   3.654341376664727*^9, 3.654341381231179*^9}, {3.6543419563973103`*^9, 
   3.654341988355933*^9}, {3.654342135270645*^9, 3.654342140298518*^9}, 
   3.654425897334467*^9, 3.742297080778288*^9, 3.742308175597966*^9, 
   3.742312213942546*^9, 3.742314452010305*^9, 3.742314483538685*^9, {
   3.742314783380512*^9, 3.742314849814353*^9}, {3.742314961137981*^9, 
   3.742314961600442*^9}, {3.742319516412476*^9, 3.7423195274390907`*^9}, {
   3.742335086531475*^9, 3.7423350950942574`*^9}, {3.7423352068217297`*^9, 
   3.742335208367165*^9}, {3.742336488450637*^9, 3.742336607237362*^9}, 
   3.742336714411292*^9, {3.742336878818472*^9, 3.742336882597623*^9}, {
   3.742336966942747*^9, 3.742336971777729*^9}, 3.7423372557754908`*^9, 
   3.742337312241094*^9, {3.742337384350651*^9, 3.742337477601264*^9}, {
   3.742337517455058*^9, 3.742337522527698*^9}, 3.742337773741379*^9, 
   3.742337809788876*^9, 3.7423378424336147`*^9, {3.742337901853245*^9, 
   3.742337932530245*^9}, {3.742337962757257*^9, 3.7423380100410748`*^9}, {
   3.742338328040395*^9, 3.742338328374098*^9}, 3.742338359442068*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"WignerFunctionRing", "[", 
     RowBox[{"x_", ",", "p_", ",", "tt_"}], "]"}], ":=", 
    RowBox[{"Re", "[", 
     RowBox[{"WignerFunctionN", "[", 
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", "*", "p"}]}], ")"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "+", 
                RowBox[{"p", "^", "2"}]}], ")"}], "*", 
              RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
        "]"}], ",", 
       RowBox[{"Im", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", "*", "p"}]}], ")"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "+", 
                RowBox[{"p", "^", "2"}]}], ")"}], "*", 
              RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
        "]"}], ",", "2.67"}], "]"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Wf", "[", 
     RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
    RowBox[{"WignerFunctionN", "[", 
     RowBox[{
      RowBox[{"R", "*", 
       RowBox[{"Cos", "[", 
        RowBox[{"x", "+", 
         RowBox[{"compensateForClassicalMovement", "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "*", 
             RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
      ",", 
      RowBox[{"clockwiseClassicalFlow", "*", "R", "*", 
       RowBox[{"Sin", "[", 
        RowBox[{"x", "+", 
         RowBox[{"compensateForClassicalMovement", "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "*", 
             RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
      ",", "t"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Wf", "[", 
     RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
    RowBox[{"WignerFunctionRing", "[", 
     RowBox[{
      RowBox[{"R", "*", 
       RowBox[{"Cos", "[", 
        RowBox[{"x", "+", 
         RowBox[{"compensateForClassicalMovement", "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "*", 
             RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
      ",", 
      RowBox[{"clockwiseClassicalFlow", "*", "R", "*", 
       RowBox[{"Sin", "[", 
        RowBox[{"x", "+", 
         RowBox[{"compensateForClassicalMovement", "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "*", 
             RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
      ",", "t"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tableOfPlots2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"Wf", "[", 
        RowBox[{"x", ",", 
         RowBox[{"nT", "*", 
          RowBox[{
           RowBox[{"TT", "/", "slower"}], "/", "nN"}]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Thickness", "[", 
           RowBox[{"0.015", "*", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ")"}]}], "]"}], ",", 
          RowBox[{"Opacity", "[", 
           RowBox[{"1", "-", 
            RowBox[{"0", "*", "nT", "*", "0.3"}]}], "]"}], ",", 
          RowBox[{"Directive", "[", 
           RowBox[{"RGBColor", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"1", "/", "4"}], "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{
              RowBox[{"1", "/", "3"}], "-", 
              RowBox[{"nT", "/", "nN"}]}]}], "]"}], "]"}]}], "}"}]}]}], "]"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"10", ",", "Black"}], "]"}]}], ",", 
    RowBox[{
    "PlotLabel", "\[Rule]", "\"\<Classical Case fully compensated\>\""}]}], 
   RowBox[{"(*", 
    RowBox[{",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\[Theta]", ",", "W"}], "}"}]}]}], "*)"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.6478176787642593`*^9, 3.647817704326685*^9}, {
   3.647817776773241*^9, 3.6478178261481533`*^9}, {3.6478178879233637`*^9, 
   3.647817925684845*^9}, {3.647817965999756*^9, 3.6478179723527527`*^9}, {
   3.647818023100072*^9, 3.647818041575585*^9}, 3.647818147719846*^9, {
   3.64781951577836*^9, 3.64781956942972*^9}, 3.647856409622579*^9, {
   3.647946347467008*^9, 3.647946352970357*^9}, {3.647946384348001*^9, 
   3.64794641011197*^9}, 3.647948292280335*^9, {3.647948374064362*^9, 
   3.647948380541463*^9}, {3.647948507321512*^9, 3.647948541740152*^9}, {
   3.6479485727374687`*^9, 3.64794860646966*^9}, {3.6479495526641073`*^9, 
   3.647949557807835*^9}, 3.648137841394105*^9, {3.648155745555275*^9, 
   3.648155805115921*^9}, {3.648155853444354*^9, 3.6481558945294733`*^9}, {
   3.64835826029879*^9, 3.648358270187827*^9}, 3.64855541675072*^9, 
   3.648595596061872*^9, {3.653826134732232*^9, 3.653826157780237*^9}, {
   3.653979796976554*^9, 3.653979807991653*^9}, {3.653979852080027*^9, 
   3.653979880574848*^9}, {3.653979911797864*^9, 3.6539799291219673`*^9}, {
   3.6541053631340103`*^9, 3.6541053871801767`*^9}, {3.6541059068241377`*^9, 
   3.654105954919024*^9}, {3.654105991710649*^9, 3.654106009226643*^9}, {
   3.654106546087408*^9, 3.654106571175474*^9}, 3.654106615260579*^9, 
   3.654107498030134*^9, 3.6541076870526733`*^9, 3.654107744767465*^9, {
   3.654341376664727*^9, 3.654341381231179*^9}, {3.6543419563973103`*^9, 
   3.654341988355933*^9}, {3.654342135270645*^9, 3.654342140298518*^9}, 
   3.654425897334467*^9, 3.742297080778288*^9, 3.742308175597966*^9, 
   3.742312213942546*^9, 3.742315160167313*^9, {3.742315198284213*^9, 
   3.742315204284745*^9}, 3.742323564383829*^9, {3.742324213951509*^9, 
   3.742324231602626*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"WignerFunctionRing", "[", 
     RowBox[{"x_", ",", "p_", ",", "tt_"}], "]"}], "=", 
    RowBox[{"Re", "[", 
     RowBox[{"WignerFunctionN", "[", 
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", "*", "p"}]}], ")"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "+", 
                RowBox[{"p", "^", "2"}]}], ")"}], "*", 
              RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
        "]"}], ",", 
       RowBox[{"Im", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", "*", "p"}]}], ")"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "+", 
                RowBox[{"p", "^", "2"}]}], ")"}], "*", 
              RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
        "]"}], ",", "0"}], "]"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Wf", "[", 
     RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
    RowBox[{"WignerFunctionRing", "[", 
     RowBox[{
      RowBox[{"R", "*", 
       RowBox[{"Cos", "[", 
        RowBox[{"x", "+", 
         RowBox[{"compensateForClassicalMovement", "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "*", 
             RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
      ",", 
      RowBox[{"clockwiseClassicalFlow", "*", "R", "*", 
       RowBox[{"Sin", "[", 
        RowBox[{"x", "+", 
         RowBox[{"compensateForClassicalMovement", "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "*", 
             RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
      ",", "t"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Wf", "[", 
     RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
    RowBox[{"WignerFunctionN", "[", 
     RowBox[{
      RowBox[{"R", "*", 
       RowBox[{"Cos", "[", 
        RowBox[{"x", "+", 
         RowBox[{"compensateForClassicalMovement", "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "*", 
             RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
      ",", 
      RowBox[{"clockwiseClassicalFlow", "*", "R", "*", 
       RowBox[{"Sin", "[", 
        RowBox[{"x", "+", 
         RowBox[{"compensateForClassicalMovement", "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "*", 
             RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
      ",", "t"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tableOfPlots2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"Wf", "[", 
        RowBox[{"x", ",", 
         RowBox[{"nT", "*", 
          RowBox[{
           RowBox[{"TT", "/", "slower"}], "/", "nN"}]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Thickness", "[", 
           RowBox[{"0.015", "*", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ")"}]}], "]"}], ",", 
          RowBox[{"Opacity", "[", 
           RowBox[{"1", "-", 
            RowBox[{"0", "*", "nT", "*", "0.3"}]}], "]"}], ",", 
          RowBox[{"Directive", "[", 
           RowBox[{"RGBColor", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"1", "/", "4"}], "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{
              RowBox[{"1", "/", "3"}], "-", 
              RowBox[{"nT", "/", "nN"}]}]}], "]"}], "]"}]}], "}"}]}]}], "]"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"10", ",", "Black"}], "]"}]}], ",", 
    RowBox[{"PlotLabel", "\[Rule]", "\"\<Quantum Case \>\""}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "\[Theta]"}], ",", "W"}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", 
  RowBox[{"LAMBDA", "^", "2"}], "]"}]}], "Input",
 CellChangeTimes->{{3.6478176787642593`*^9, 3.647817704326685*^9}, {
   3.647817776773241*^9, 3.6478178261481533`*^9}, {3.6478178879233637`*^9, 
   3.647817925684845*^9}, {3.647817965999756*^9, 3.6478179723527527`*^9}, {
   3.647818023100072*^9, 3.647818041575585*^9}, 3.647818147719846*^9, {
   3.64781951577836*^9, 3.64781956942972*^9}, 3.647856409622579*^9, {
   3.647946347467008*^9, 3.647946352970357*^9}, {3.647946384348001*^9, 
   3.64794641011197*^9}, 3.647948292280335*^9, {3.647948374064362*^9, 
   3.647948380541463*^9}, {3.647948507321512*^9, 3.647948541740152*^9}, {
   3.6479485727374687`*^9, 3.64794860646966*^9}, {3.647948677602337*^9, 
   3.647948684625163*^9}, 3.647953200843544*^9, {3.7423238119517927`*^9, 
   3.74232381577853*^9}}],

Cell[BoxData[{
 RowBox[{"nN", "=", "8"}], "\[IndentingNewLine]", 
 RowBox[{"nn", "=", "7"}], "\[IndentingNewLine]", 
 RowBox[{"slower", "=", "1"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tableOfPlots2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Wf", "[", 
         RowBox[{"x", ",", 
          RowBox[{"nT", "*", 
           RowBox[{
            RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Thickness", "[", 
         RowBox[{"0.015", "*", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"nT", "/", "nn"}]}], ")"}]}], "]"}]}], ",", 
       RowBox[{"Axes", "\[Rule]", "True"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.6479584884642067`*^9, 3.647958542313592*^9}, {
   3.647958596051414*^9, 3.6479586031083403`*^9}, {3.6479586431142178`*^9, 
   3.647958693567768*^9}, {3.647958781123733*^9, 3.647958802846842*^9}, 
   3.647958866353325*^9, {3.6479592142106867`*^9, 3.6479592458556137`*^9}, {
   3.648155941969243*^9, 3.648155975059309*^9}, {3.648156107446306*^9, 
   3.648156114623598*^9}, {3.6481563367854147`*^9, 3.648156372012664*^9}, {
   3.648156611677099*^9, 3.648156642036955*^9}, 3.648159870152774*^9, {
   3.6544261984134197`*^9, 3.654426206513978*^9}, 3.6544266546291723`*^9, 
   3.6544274557917547`*^9, 3.7422971248468857`*^9}],

Cell[BoxData[
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}]}], 
   RowBox[{"(*", 
    RowBox[{",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\[Theta]", ",", "W"}], "}"}]}]}], "*)"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tableOfPlots2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Wf", "[", 
         RowBox[{"x", ",", 
          RowBox[{"nT", "*", 
           RowBox[{
            RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Thickness", "[", 
           RowBox[{"0.015", "*", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ")"}]}], "]"}], ",", 
          RowBox[{"Opacity", "[", 
           RowBox[{"1", "-", 
            RowBox[{"0", "*", "nT", "*", "0.3"}]}], "]"}], ",", 
          RowBox[{"Directive", "[", 
           RowBox[{"RGBColor", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"1", "/", "4"}], "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{
              RowBox[{"1", "/", "3"}], "-", 
              RowBox[{"nT", "/", "nN"}]}]}], "]"}], "]"}]}], "}"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.06"}], ",", "0.25"}], "}"}]}], ",", 
       RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
       RowBox[{"AspectRatio", "\[Rule]", 
        RowBox[{"1", "/", "3"}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6479584884642067`*^9, 3.647958542313592*^9}, {
   3.647958596051414*^9, 3.6479586031083403`*^9}, {3.6479586431142178`*^9, 
   3.647958693567768*^9}, {3.647958781123733*^9, 3.647958802846842*^9}, 
   3.647958866353325*^9, {3.6479592142106867`*^9, 3.6479592458556137`*^9}, {
   3.648155941969243*^9, 3.648155975059309*^9}, {3.648156107446306*^9, 
   3.648156114623598*^9}, {3.6481563367854147`*^9, 3.648156372012664*^9}, {
   3.648156611677099*^9, 3.648156642036955*^9}, 3.648159870152774*^9, {
   3.6544261984134197`*^9, 3.654426206513978*^9}, {3.654426264178012*^9, 
   3.654426280314992*^9}, {3.654426376374936*^9, 3.6544264366372423`*^9}, {
   3.654426527598617*^9, 3.654426617823125*^9}, {3.654426813201311*^9, 
   3.6544268495387506`*^9}, 3.6544268992783527`*^9, 3.654426932310829*^9, 
   3.654427450575445*^9, {3.742139570535427*^9, 3.742139573655169*^9}, 
   3.742141021453973*^9, 3.7422116555699253`*^9}],

Cell[BoxData[
 RowBox[{"tableOfPlots2", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"Wf", "[", 
       RowBox[{"x", ",", 
        RowBox[{"nT", "*", 
         RowBox[{
          RowBox[{"TT", "/", "slower"}], "/", "nN"}]}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", 
        RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Thickness", "[", 
          RowBox[{"0.015", "*", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"nT", "/", "nN"}]}], ")"}]}], "]"}], ",", 
         RowBox[{"Opacity", "[", 
          RowBox[{"1", "-", 
           RowBox[{"0", "*", "nT", "*", "0.3"}]}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"RGBColor", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"1", "/", "4"}], "-", 
             RowBox[{"nT", "/", "nN"}]}], ",", 
            RowBox[{"1", "-", 
             RowBox[{"nT", "/", "nN"}]}], ",", 
            RowBox[{
             RowBox[{"1", "/", "3"}], "-", 
             RowBox[{"nT", "/", "nN"}]}]}], "]"}], "]"}]}], "}"}]}]}], "]"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.654426017873945*^9, 3.654427112058428*^9, {3.742139494678892*^9, 
   3.742139501842379*^9}, {3.742139576923485*^9, 3.742139579834168*^9}, 
   3.742141013245913*^9, 3.7422116624720984`*^9, 3.742297129800466*^9, {
   3.74231516148291*^9, 3.74231518247875*^9}}],

Cell[BoxData[
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}], ",", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"LabelStyle", "\[Rule]", 
       RowBox[{"Directive", "[", 
        RowBox[{"100", ",", "Black"}], "]"}]}], ","}], "*)"}], 
    RowBox[{"Ticks", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "Pi", ",", 
         RowBox[{"2", "Pi"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.05", ",", "0.1"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<\>\"", ",", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<\>\"", ",", "Italic"}], "]"}]}], "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"10", ",", "Black", ",", "Bold"}], "]"}]}], ",", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"Epilog", "\[Rule]", 
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"0", ",", "10", ",", "Bold", ",", 
           RowBox[{"Background", "\[Rule]", "White"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.2"}], ",", 
           RowBox[{"-", "0.0001"}]}], "}"}]}], "]"}]}], ","}], "*)"}], 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"W", ",", "15", ",", "Bold", ",", 
           RowBox[{"Background", "\[Rule]", "White"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.2", ",", "0.115"}], "}"}]}], "]"}], ",", 
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"-", "\[Theta]"}], ",", "15", ",", "Bold", ",", 
           RowBox[{"Background", "\[Rule]", "White"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1.9510", " ", "Pi"}], ",", "0.035"}], "}"}]}], "]"}]}], 
      "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.654427486031385*^9, 3.6544274881901217`*^9}, 
   3.742139178868293*^9, {3.7421392596650963`*^9, 3.742139323815464*^9}, {
   3.742139391018107*^9, 3.742139416918151*^9}, {3.742139451096477*^9, 
   3.742139469390884*^9}, {3.742139718760641*^9, 3.7421397617150297`*^9}, {
   3.742140042827243*^9, 3.742140055962159*^9}, {3.742140164998035*^9, 
   3.7421401652012987`*^9}, {3.7421405615613832`*^9, 3.742140561947934*^9}, {
   3.7421407879203587`*^9, 3.7421407939248333`*^9}, {3.742140872852557*^9, 
   3.742141001352518*^9}, {3.742141066498968*^9, 3.742141067430344*^9}, {
   3.74214111336316*^9, 3.742141149719515*^9}, {3.742141294002537*^9, 
   3.742141585564451*^9}, {3.742141618669343*^9, 3.742141727268181*^9}, {
   3.742141758939032*^9, 3.742141882363162*^9}, {3.742141929684286*^9, 
   3.742142131229204*^9}}],

Cell[BoxData[
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}], ",", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"LabelStyle", "\[Rule]", 
       RowBox[{"Directive", "[", 
        RowBox[{"100", ",", "Black"}], "]"}]}], ","}], "*)"}], 
    RowBox[{"FrameTicks", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0.1", ",", "0.2"}], "}"}], ",", "None"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "Pi", ",", 
           RowBox[{"2", "Pi"}]}], "}"}], ",", "None"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<-\[Theta]    \>\"", ","}], "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"110", ",", "Black", ",", "Bold"}], "]"}]}], ",", 
    RowBox[{"Frame", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True", ",", "False", ",", "False"}], "}"}]}], ",", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<\>\"", ",", "110", ",", "Bold", ",", 
           RowBox[{"Background", "\[Rule]", "White"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.2", ",", "0.115"}], "}"}]}], "]"}], ",", 
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<\>\"", ",", "110", ",", "Bold", ",", 
           RowBox[{"Background", "\[Rule]", "White"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", " ", "Pi"}], ",", "0.035"}], "}"}]}], "]"}]}], 
      "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6485590465219183`*^9, 3.648559053111343*^9}, {
   3.648559092752021*^9, 3.648559137045835*^9}, {3.648559177476801*^9, 
   3.648559239190995*^9}, {3.648559419643278*^9, 3.6485594487395287`*^9}, {
   3.648559546257621*^9, 3.648559637553299*^9}, {3.6485598615167418`*^9, 
   3.648559866302928*^9}, {3.648559920029509*^9, 3.648559933644603*^9}, {
   3.648559966188198*^9, 3.6485600527773447`*^9}, 3.648560083323977*^9, {
   3.6485601693110437`*^9, 3.648560186584194*^9}, {3.648560218421454*^9, 
   3.648560266533884*^9}, {3.6485603124214582`*^9, 3.648560314380642*^9}, {
   3.6486362258301573`*^9, 3.6486363126805353`*^9}, {3.653976857226797*^9, 
   3.653976925766159*^9}, {3.653976985327063*^9, 3.653977054857614*^9}, {
   3.653977208017205*^9, 3.6539772268180323`*^9}, {3.653977314199946*^9, 
   3.653977316081292*^9}, 3.653977353327655*^9, {3.653977614497242*^9, 
   3.6539778553753366`*^9}, {3.653977907325851*^9, 3.653977957610896*^9}, {
   3.653978094679985*^9, 3.653978120972522*^9}, {3.653978176945641*^9, 
   3.653978191822813*^9}, {3.653979626745661*^9, 3.653979627450313*^9}, {
   3.653980124319441*^9, 3.6539801266730413`*^9}, 3.653980258482604*^9, {
   3.6541067244661016`*^9, 3.654106759865501*^9}, 3.654106877345358*^9, {
   3.654106985537045*^9, 3.654107015710679*^9}, 3.6541070457752542`*^9, {
   3.654107108242694*^9, 3.654107244987192*^9}, 3.654107357889427*^9, {
   3.654107706644525*^9, 3.654107708359571*^9}, 3.654341087318555*^9, {
   3.654341209571054*^9, 3.6543412584386587`*^9}, {3.654341318631177*^9, 
   3.654341320942432*^9}, {3.6543414618046293`*^9, 3.65434146577387*^9}, {
   3.6543415058199663`*^9, 3.654341531799667*^9}, {3.6543415628065643`*^9, 
   3.654341576995955*^9}, 3.654341613082398*^9, {3.654341644405992*^9, 
   3.654341646264318*^9}, {3.65434172897412*^9, 3.654341741602716*^9}, {
   3.654341808505887*^9, 3.654341813599106*^9}, 3.6543418553294477`*^9, 
   3.6544273045704947`*^9, {3.657452149244158*^9, 3.657452150826066*^9}, {
   3.657452277711927*^9, 3.657452278867517*^9}, 3.742138738098597*^9, {
   3.742138995400206*^9, 3.742138998331518*^9}, {3.74213903071587*^9, 
   3.742139063903084*^9}, {3.742140270672511*^9, 3.7421402716024017`*^9}, {
   3.742140362636531*^9, 3.742140405859866*^9}, {3.7421405002486687`*^9, 
   3.742140500512911*^9}, {3.7421424778588257`*^9, 3.7421425054161377`*^9}, {
   3.742142599796652*^9, 3.7421426124441643`*^9}, {3.7421426756611013`*^9, 
   3.742142675945744*^9}, {3.742142768112966*^9, 3.742142768627222*^9}, {
   3.742142825387662*^9, 3.742142852985085*^9}, {3.742142913942569*^9, 
   3.7421429570837317`*^9}, 3.742142987434577*^9, 3.742144334569034*^9, {
   3.742144368383478*^9, 3.742144369620262*^9}, {3.742144457882986*^9, 
   3.7421444860234337`*^9}, 3.742144521787504*^9, 3.74214462127956*^9, {
   3.742144662385795*^9, 3.7421446875489407`*^9}, {3.7421447179798203`*^9, 
   3.7421447949831247`*^9}, {3.742144833253914*^9, 3.742144851605036*^9}, {
   3.742144882081992*^9, 3.74214493464627*^9}, 3.742145056654104*^9, {
   3.74214511207267*^9, 3.7421452516805964`*^9}, {3.742210874611397*^9, 
   3.742211081338835*^9}, {3.742211168561016*^9, 3.742211174583013*^9}, {
   3.742211228162916*^9, 3.742211250461994*^9}, {3.742211286493896*^9, 
   3.742211406577242*^9}, {3.742211536181838*^9, 3.742211598471199*^9}, {
   3.7423162631536083`*^9, 3.7423162661469173`*^9}, {3.742316322675334*^9, 
   3.742316326347755*^9}, 3.7423246338169622`*^9, {3.7423341405424633`*^9, 
   3.7423341587005568`*^9}}],

Cell[BoxData[
 StyleBox[
  RowBox[{"Expand", " ", "in", " ", "partial", " ", "waves", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Sin", " ", "&"}], " ", "Cos"}], ")"}], " ", "on", " ", "a", " ",
    "ring", " ", "with", "  ", "radius", " ", "R"}], "Subsubtitle"]], "Input",\

 CellChangeTimes->{{3.650897596394082*^9, 3.650897596395741*^9}, {
   3.650897636317545*^9, 3.650897723616489*^9}, 3.650898154792191*^9}],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"showDetailsAndPlots", "\[Equal]", "True"}], ",", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"Consider", " ", "'"}], 
      RowBox[{"constant", "'"}], " ", "cos"}], "-", 
     RowBox[{"waves", " ", "on", " ", "a", " ", "ring"}]}], "*)"}], 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"nrW", "=", "10"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ringWavelet", "[", 
       RowBox[{"x_", ",", "t_", ",", "n_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{"I", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "*", "n"}], "-", 
           RowBox[{
            RowBox[{"oo", "[", "n", "]"}], "*", "t"}]}], ")"}]}], "]"}], "/", 
       
       RowBox[{"Sqrt", "[", "Pi", "]"}]}]}], ";", "\n", 
     RowBox[{
      RowBox[{"CosRingWavelet", "[", 
       RowBox[{"x_", ",", "t_", ",", "n_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"Cos", "[", 
        RowBox[{
         RowBox[{"x", "*", "n"}], "-", 
         RowBox[{
          RowBox[{"oo", "[", "n", "]"}], "*", "t"}]}], "]"}], "/", 
       RowBox[{"Sqrt", "[", "Pi", "]"}]}]}], ";", "\n", 
     RowBox[{
      RowBox[{"SinRingWavelet", "[", 
       RowBox[{"x_", ",", "t_", ",", "n_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"x", "*", "n"}], "-", 
         RowBox[{
          RowBox[{"oo", "[", "n", "]"}], "*", "t"}]}], "]"}], "/", 
       RowBox[{"Sqrt", "[", "Pi", "]"}]}]}], ";", "\n", 
     RowBox[{
      RowBox[{"crW", "[", "0", "]"}], "=", 
      RowBox[{
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"ringWavelet", "[", 
           RowBox[{"x", ",", "0", ",", "0"}], "]"}], "*", 
          RowBox[{
           RowBox[{"Wf", "[", 
            RowBox[{"x", ",", 
             RowBox[{"0", "*", "nN", "*", 
              RowBox[{"3", "/", "4"}], "*", 
              RowBox[{
               RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "/", 
           "2"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "0", ",", 
           RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
         RowBox[{"AccuracyGoal", "\[Rule]", "4"}]}], "]"}], "//", "Chop"}]}], 
     ";", "\n", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"coeffn", "=", 
          RowBox[{"NIntegrate", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"ringWavelet", "[", 
              RowBox[{"x", ",", "0", ",", "n"}], "]"}], "*", 
             RowBox[{"Wf", "[", 
              RowBox[{"x", ",", 
               RowBox[{"0", "*", "nN", "*", 
                RowBox[{"3", "/", "4"}], "*", 
                RowBox[{
                 RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"x", ",", "0", ",", 
              RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
            RowBox[{"AccuracyGoal", "\[Rule]", "4"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"crW", "[", "n", "]"}], "=", 
          RowBox[{"Re", "[", 
           RowBox[{"coeffn", "//", "Chop"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"srW", "[", "n", "]"}], "=", 
          RowBox[{"Im", "[", 
           RowBox[{"coeffn", "//", "Chop"}], "]"}]}], ",", 
         RowBox[{"timePrint", "[", 
          RowBox[{"crW", "[", "n", "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "nrW"}], "}"}]}], "]"}], ";", "\n", 
     "\[IndentingNewLine]", 
     RowBox[{"Show", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"ListPlot", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Abs", "[", 
             RowBox[{"crW", "[", "n", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "0", ",", "nrW"}], "}"}]}], "]"}], ",", 
          RowBox[{"Filling", "\[Rule]", "Axis"}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"PointSize", "[", "0.05", "]"}]}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
          RowBox[{"AxesOrigin", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}]}], "]"}], ",", 
        RowBox[{"ListPlot", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Abs", "[", 
             RowBox[{"srW", "[", "n", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "0", ",", "nrW"}], "}"}]}], "]"}], ",", 
          RowBox[{"Filling", "\[Rule]", "Axis"}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"Red", ",", 
             RowBox[{"PointSize", "[", "0.05", "]"}]}], "}"}]}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "}"}], "]"}], 
     ";", "\n", "\[IndentingNewLine]", 
     RowBox[{"negCurvatureOfCos", "=", 
      RowBox[{"-", "1"}]}], ";", "\n", 
     RowBox[{"\[Kappa]", "=", 
      RowBox[{"negCurvatureOfCos", "*", 
       RowBox[{
        RowBox[{
         RowBox[{"LAMBDA", "^", "2"}], "/", "4"}], "/", 
        RowBox[{"R", "^", "2"}]}]}]}], ";", "\n", 
     RowBox[{"fiddleFactorForCurvatureInR", "=", "1"}], ";", "\n", 
     RowBox[{
      RowBox[{"oo", "[", "n_", "]"}], ":=", 
      RowBox[{"(", 
       RowBox[{"n", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"R", "^", "2"}], "*", 
             RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "-", 
          RowBox[{"\[Kappa]", "*", 
           RowBox[{"n", "^", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"fiddleFactorForCurvatureInR", "*", "0.25"}]}], 
             ")"}]}]}]}], ")"}]}], ")"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"ringWave", "[", 
       RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"crW", "[", "n", "]"}], "*", 
          RowBox[{"CosRingWavelet", "[", 
           RowBox[{"x", ",", "t", ",", "n"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"srW", "[", "n", "]"}], "*", 
          RowBox[{"SinRingWavelet", "[", 
           RowBox[{"x", ",", "t", ",", "n"}], "]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "0", ",", "nrW"}], "}"}]}], "]"}]}], ";", "\n", 
     RowBox[{"ddt", "=", 
      RowBox[{"1", "/", "1"}]}], ";", "\n", 
     RowBox[{"Show", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Plot", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Re", "[", 
             RowBox[{"Wf", "[", 
              RowBox[{"x", ",", 
               RowBox[{"ddt", "*", "nN", "*", 
                RowBox[{"3", "/", "4"}], "*", 
                RowBox[{
                 RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "]"}],
             "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "0", ",", 
             RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
           RowBox[{"PlotStyle", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"Red", ",", 
              RowBox[{"Thickness", "[", "0.01", "]"}]}], "}"}]}]}], "]"}], 
         ",", 
         RowBox[{"Plot", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Re", "[", 
             RowBox[{"ringWave", "[", 
              RowBox[{"x", ",", 
               RowBox[{"ddt", "*", "nN", "*", 
                RowBox[{"3", "/", "4"}], "*", 
                RowBox[{
                 RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "]"}],
             "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "0", ",", 
             RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
           RowBox[{"PlotStyle", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"Cyan", ",", 
              RowBox[{"Thickness", "[", "0.007", "]"}], ",", "Dashed"}], 
             "}"}]}]}], "]"}]}], "}"}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ";"}], "}"}], ","}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.650897596394082*^9, 3.650897596395741*^9}, {
   3.650897636317545*^9, 3.6508977179893093`*^9}, {3.650897774063499*^9, 
   3.6508978267332077`*^9}, 3.6508978600357018`*^9, {3.6508981321989717`*^9, 
   3.650898137632465*^9}, {3.656008521371941*^9, 3.656008589966757*^9}, {
   3.656008709168024*^9, 3.656008740686084*^9}}],

Cell[BoxData[
 RowBox[{"XX", "=", "3.1"}]], "Input",
 CellChangeTimes->{{3.6481570495518427`*^9, 3.6481570613929043`*^9}, 
   3.648160095242963*^9, {3.654003071946785*^9, 3.654003078010356*^9}, {
   3.654003230820519*^9, 3.654003253412388*^9}, 3.655641921975995*^9, 
   3.742228790661786*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"initWfuncPlot", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{"x", ",", "p", ",", 
        RowBox[{"0", "*", 
         RowBox[{"TT", "/", "3"}]}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"MeshFunctions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "11", "}"}]}], ",", 
     RowBox[{"MeshStyle", "\[Rule]", 
      RowBox[{"Directive", "[", " ", 
       RowBox[{"White", ",", 
        RowBox[{"Thickness", "[", "0.003", "]"}]}], "]"}]}], ",", 
     RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "TricoloreColorFunc"}], 
     RowBox[{"(*", "TricoloreColorFunc", "*)"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "32"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"pts", "=", 
   RowBox[{"Cases", "[", 
    RowBox[{"initWfuncPlot", ",", 
     RowBox[{"x_GraphicsComplex", "\[RuleDelayed]", 
      RowBox[{"First", "@", "x"}]}], ",", "Infinity"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"ListPointPlot3D", "[", "pts", "]"}], ";"}], "\n", 
 RowBox[{"maxWF", "=", 
  RowBox[{
   RowBox[{"Max", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"pts", ",", "1"}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], " ", ".999"}]}], "\n", 
 RowBox[{"minWF", "=", 
  RowBox[{"Min", "[", 
   RowBox[{
    RowBox[{"Flatten", "[", 
     RowBox[{"pts", ",", "1"}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.647874059847856*^9, 3.647874112368532*^9}, {
   3.6478741434668694`*^9, 3.6478741647112417`*^9}, {3.6478741975307093`*^9, 
   3.647874316911936*^9}, {3.647883432849091*^9, 3.647883433695364*^9}, {
   3.6478836630474863`*^9, 3.64788371934129*^9}, {3.647883984364443*^9, 
   3.647884120788754*^9}, {3.647884153587347*^9, 3.6478842091789618`*^9}, {
   3.647884260014555*^9, 3.647884371553238*^9}, {3.647884459601219*^9, 
   3.6478845010979433`*^9}, {3.647943646745854*^9, 3.647943648342964*^9}, {
   3.6479436806104107`*^9, 3.64794370569802*^9}, {3.647943745210697*^9, 
   3.647943777849147*^9}, {3.648157536285483*^9, 3.648157563194174*^9}, 
   3.6540033329786873`*^9, {3.654003595425962*^9, 3.6540037158376713`*^9}, 
   3.654021068111121*^9, {3.654022077911805*^9, 3.65402210388743*^9}, {
   3.654022712238564*^9, 3.6540227143770323`*^9}, {3.657267548508017*^9, 
   3.6572675587656727`*^9}, {3.742137816729684*^9, 3.742137817641077*^9}, {
   3.7421379191070023`*^9, 3.742137930319669*^9}, {3.7421379679239397`*^9, 
   3.742137968472039*^9}, {3.742138258186582*^9, 3.742138265872287*^9}, 
   3.7422957753893623`*^9, {3.742296486793662*^9, 3.7422964952675*^9}, 
   3.742296580422143*^9, {3.74229699774212*^9, 3.742297006416286*^9}, 
   3.742297438375352*^9, {3.7423075445615273`*^9, 3.742307571514824*^9}, {
   3.74230801938922*^9, 3.742308117863529*^9}, 3.742312214110147*^9}],

Cell[BoxData[
 RowBox[{"quantumVsClassicalPlot", "=", 
  RowBox[{"GraphicsGrid", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"initWfuncPlot", ",", 
       RowBox[{"Show", "[", 
        RowBox[{"initWfuncPlot", ",", 
         RowBox[{"ViewPoint", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"5", ",", 
            RowBox[{"-", "10"}], ",", 
            RowBox[{"-", "0"}]}], "}"}]}]}], "]"}]}], "}"}], "}"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "666"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.647874059847856*^9, 3.647874112368532*^9}, {
   3.6478741434668694`*^9, 3.6478741647112417`*^9}, {3.6478741975307093`*^9, 
   3.647874316911936*^9}, {3.647883432849091*^9, 3.647883433695364*^9}, {
   3.6478836630474863`*^9, 3.64788371934129*^9}, {3.647883984364443*^9, 
   3.647884120788754*^9}, {3.647884153587347*^9, 3.6478842091789618`*^9}, {
   3.647884260014555*^9, 3.647884371553238*^9}, {3.647884459601219*^9, 
   3.6478845010979433`*^9}, {3.647943646745854*^9, 3.647943648342964*^9}, {
   3.6479436806104107`*^9, 3.64794370569802*^9}, {3.647943745210697*^9, 
   3.647943777849147*^9}, {3.648157536285483*^9, 3.648157563194174*^9}, 
   3.6540033329786873`*^9, {3.654003595425962*^9, 3.6540037158376713`*^9}, 
   3.654021068111121*^9, {3.654022077911805*^9, 3.65402210388743*^9}, {
   3.654022712238564*^9, 3.6540227143770323`*^9}, {3.657267548508017*^9, 
   3.657267631850408*^9}, {3.6572678082986403`*^9, 3.657267824297627*^9}, {
   3.657270496611582*^9, 3.6572705082421103`*^9}, {3.6572706228903303`*^9, 
   3.657270666915155*^9}, 3.6572707651333303`*^9, {3.657271023661446*^9, 
   3.6572711128624067`*^9}, {3.657271362895479*^9, 3.657271365831451*^9}, {
   3.742324546517046*^9, 3.742324567562934*^9}}],

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{"export$Directoy", ",", 
     RowBox[{"ToString", "[", " ", "stateCASE", "]"}], ",", 
     "\"\<__smear__\>\"", ",", 
     RowBox[{"ToString", "[", 
      RowBox[{"N", "[", 
       RowBox[{"ringSmear", ",", "2"}], "]"}], "]"}], ",", "\"\<.png\>\""}], 
    "]"}], ",", "quantumVsClassicalPlot"}], "]"}]], "Input",
 CellChangeTimes->{{3.647874059847856*^9, 3.647874112368532*^9}, {
   3.6478741434668694`*^9, 3.6478741647112417`*^9}, {3.6478741975307093`*^9, 
   3.647874316911936*^9}, {3.647883432849091*^9, 3.647883433695364*^9}, {
   3.6478836630474863`*^9, 3.64788371934129*^9}, {3.647883984364443*^9, 
   3.647884120788754*^9}, {3.647884153587347*^9, 3.6478842091789618`*^9}, {
   3.647884260014555*^9, 3.647884371553238*^9}, {3.647884459601219*^9, 
   3.6478845010979433`*^9}, {3.647943646745854*^9, 3.647943648342964*^9}, {
   3.6479436806104107`*^9, 3.64794370569802*^9}, {3.647943745210697*^9, 
   3.647943777849147*^9}, {3.648157536285483*^9, 3.648157563194174*^9}, 
   3.6540033329786873`*^9, {3.654003595425962*^9, 3.6540037158376713`*^9}, 
   3.654021068111121*^9, {3.654022077911805*^9, 3.65402210388743*^9}, {
   3.654022712238564*^9, 3.6540227143770323`*^9}, {3.657267548508017*^9, 
   3.657267631850408*^9}, {3.6572678082986403`*^9, 3.657267824297627*^9}, {
   3.657270496611582*^9, 3.6572705082421103`*^9}, {3.6572706228903303`*^9, 
   3.657270666915155*^9}, {3.6572707651333303`*^9, 3.65727080382154*^9}, 
   3.657270847951461*^9, {3.6572709695471*^9, 3.657270972547859*^9}, {
   3.657271706069788*^9, 3.6572717615317707`*^9}, 3.657271935619981*^9}],

Cell[BoxData[
 RowBox[{"initWfuncPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"initWfuncPlot", ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"x", ",", "p", ",", 
       RowBox[{"\"\<  \>\"", "W"}]}], "}"}]}], ",", 
    RowBox[{"Axes", "\[Rule]", "False"}], ",", 
    RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"20", ",", "Black", ",", "Bold"}], "]"}]}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "111"}], ",", 
    RowBox[{"TicksStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"White", ",", "White", ",", "White"}], "}"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.653980141917246*^9, 3.6539802427872*^9}, {
   3.65398029477639*^9, 3.653980315037592*^9}, {3.654003320970912*^9, 
   3.654003345995899*^9}, {3.654015014103475*^9, 3.654015027502697*^9}, {
   3.654019092654346*^9, 3.654019097134405*^9}, 3.654020385769669*^9, {
   3.654022127444009*^9, 3.6540221542681828`*^9}, {3.654022185546664*^9, 
   3.6540222173915863`*^9}, {3.654022309345478*^9, 3.654022311335836*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Export", "[", 
    RowBox[{
    "\"\</home/ole/Shared/Open/AA/Wignerflow/Kerr/Mathematica/initWfuncPlot.\
pdf\>\"", ",", "initWfuncPlot", ",", 
     RowBox[{"ImageResolution", "\[Rule]", "300"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Export", "[", 
    RowBox[{
    "\"\</home/ole/Shared/Open/AA/Wignerflow/Kerr/Mathematica/wfuncPlot.eps\>\
\"", ",", "wfuncPlot", ",", 
     RowBox[{"ImageResolution", "\[Rule]", "300"}]}], "]"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.653937744170443*^9, 3.6539378011017227`*^9}, {
  3.6539378383979607`*^9, 3.653937951455954*^9}, {3.65393808757485*^9, 
  3.6539380879202137`*^9}, {3.6539381627447233`*^9, 3.65393819228283*^9}, {
  3.6539382899847403`*^9, 3.653938310549165*^9}, {3.653938354058434*^9, 
  3.6539384077031727`*^9}, {3.653938517689156*^9, 3.653938551933887*^9}, {
  3.653977268025931*^9, 3.653977275808716*^9}, {3.653980342252273*^9, 
  3.653980378106472*^9}, {3.654003356067274*^9, 3.654003360345704*^9}, {
  3.654020516670911*^9, 3.65402052008887*^9}}],

Cell[BoxData[{
 RowBox[{"tt", "=", 
  RowBox[{"TT", "*", "0.4"}]}], "\[IndentingNewLine]", 
 RowBox[{"tt", "=", "60"}], "\[IndentingNewLine]", 
 RowBox[{"XX", "=", "2.651"}]}], "Input",
 CellChangeTimes->{
  3.647000109725974*^9, 3.647782070539196*^9, 3.647945536946357*^9, 
   3.6479457980431957`*^9, {3.648157093560257*^9, 3.648157095928442*^9}, {
   3.648157126312725*^9, 3.648157152975025*^9}, {3.648159218043338*^9, 
   3.648159228820607*^9}, 3.6481592994455423`*^9, 3.6481593436080303`*^9, 
   3.64815937973285*^9, {3.648319606292104*^9, 3.64831961543438*^9}, 
   3.6483198253195457`*^9, 3.6483271727755423`*^9, {3.6483567547017527`*^9, 
   3.64835676842693*^9}, {3.6483570421242437`*^9, 3.648357043061283*^9}, {
   3.648357088722649*^9, 3.648357143618578*^9}, 3.648357187000828*^9, {
   3.64835770424432*^9, 3.648357720727326*^9}, {3.6538263202535458`*^9, 
   3.6538263301372643`*^9}, {3.653977442988081*^9, 3.653977487836235*^9}, {
   3.6541043822721863`*^9, 3.654104437182547*^9}, {3.6556421656867323`*^9, 
   3.655642169753674*^9}, {3.742052914106802*^9, 3.742053003738249*^9}, {
   3.742053044035529*^9, 3.74205306843369*^9}, {3.7422279540354548`*^9, 
   3.7422279549397573`*^9}, 3.742231660051909*^9, {3.7423114679456787`*^9, 
   3.742311469990609*^9}, {3.742340903670061*^9, 3.7423409128124237`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"plotWF", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"MeshFunctions", "->", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "11", "}"}]}], ",", 
     RowBox[{"MeshStyle", "\[Rule]", 
      RowBox[{"Directive", "[", " ", 
       RowBox[{"White", ",", 
        RowBox[{"Thickness", "[", "0.0035", "]"}]}], "]"}]}], ",", 
     RowBox[{"ColorFunctionScaling", "->", "False"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "TricoloreColorFunc"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "43"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pts", "=", 
   RowBox[{"Cases", "[", 
    RowBox[{"plotWF", ",", 
     RowBox[{"x_GraphicsComplex", "\[RuleDelayed]", 
      RowBox[{"First", "@", "x"}]}], ",", "Infinity"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"ListPointPlot3D", "[", "pts", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"maxWF", "=", 
   RowBox[{
    RowBox[{"Max", "[", 
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{"pts", ",", "1"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], ".999"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"minWF", "=", 
   RowBox[{"Min", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"pts", ",", "1"}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{"Show", "[", 
  RowBox[{"plotWF", ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Min", "[", 
       RowBox[{
        RowBox[{"Flatten", "[", 
         RowBox[{"pts", ",", "1"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], ",", "maxWF"}], 
     "}"}]}], ",", 
   RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
   RowBox[{"Axes", "\[Rule]", "False"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"x", ",", "p", ",", "W"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.647000109725974*^9, 3.647782070539196*^9, 3.647945536946357*^9, 
   3.6479457980431957`*^9, {3.648157093560257*^9, 3.648157095928442*^9}, {
   3.648157126312725*^9, 3.648157152975025*^9}, {3.648159218043338*^9, 
   3.648159228820607*^9}, 3.6481592994455423`*^9, 3.6481593436080303`*^9, 
   3.64815937973285*^9, {3.648319606292104*^9, 3.64831961543438*^9}, 
   3.6483198253195457`*^9, 3.6483271727755423`*^9, {3.6483567547017527`*^9, 
   3.64835676842693*^9}, {3.6483570421242437`*^9, 3.648357043061283*^9}, {
   3.648357088722649*^9, 3.648357143618578*^9}, 3.648357187000828*^9, {
   3.64835770424432*^9, 3.648357720727326*^9}, 3.6538263202535458`*^9, 
   3.742138038851313*^9, {3.742138320154148*^9, 3.742138327611657*^9}, {
   3.742144967742916*^9, 3.742145015374515*^9}, {3.74221305202864*^9, 
   3.742213061114665*^9}, 3.742295777225556*^9, 3.742296582412019*^9, 
   3.742297070731251*^9, 3.7422974383500843`*^9, 3.7422978306656713`*^9, {
   3.742297882202826*^9, 3.742297885481818*^9}, 3.742297978936472*^9, 
   3.7423081756052837`*^9, {3.742312126444891*^9, 3.742312169630076*^9}, 
   3.742312987980901*^9}],

Cell[BoxData[
 RowBox[{"classicalWFplot", "=", 
  RowBox[{"ContourPlot", "[", 
   RowBox[{
    RowBox[{"Re", "[", 
     RowBox[{"WignerFunctionN", "[", 
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", "*", "p"}]}], ")"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "+", 
                RowBox[{"p", "^", "2"}]}], ")"}], "*", 
              RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
        "]"}], ",", 
       RowBox[{"Im", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", "*", "p"}]}], ")"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "+", 
                RowBox[{"p", "^", "2"}]}], ")"}], "*", 
              RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
        "]"}], ",", "0"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"p", ",", 
      RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
    RowBox[{"ColorFunction", "\[Rule]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Abs", "[", "#1", "]"}], ">", 
          RowBox[{"10", "^", 
           RowBox[{"(", 
            RowBox[{"-", "7"}], ")"}]}]}], ",", "White", ",", "Red"}], "]"}], 
       "&"}], ")"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.648158528228737*^9, 3.648158562221519*^9}, {
  3.6481585962231894`*^9, 3.6481586443363447`*^9}, {3.648158679360386*^9, 
  3.648158714246237*^9}, {3.648357632609377*^9, 3.648357639109188*^9}, {
  3.6483577001420183`*^9, 3.6483577012376003`*^9}}],

Cell[BoxData[{
 RowBox[{"XX", "=", "3.1"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"classicalProbDensityPlot", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "p"}]}], ")"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x", "^", "2"}], "+", 
                 RowBox[{"p", "^", "2"}]}], ")"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
         "]"}], ",", 
        RowBox[{"Im", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "p"}]}], ")"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x", "^", "2"}], "+", 
                 RowBox[{"p", "^", "2"}]}], ")"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
         "]"}], ",", "0"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"MeshStyle", "\[Rule]", 
      RowBox[{"Directive", "[", " ", 
       RowBox[{"White", ",", 
        RowBox[{"Thickness", "[", "0.003", "]"}]}], "]"}]}], ",", 
     RowBox[{"ColorFunctionScaling", "->", "False"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", 
      RowBox[{"86", "+", "81"}]}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "1"}], ",", 
     RowBox[{"Axes", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], " ", ",", 
     RowBox[{"MeshFunctions", "->", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "11", "}"}]}], 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"AxesLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"x", ",", "p", ",", "\[Rho]"}], "}"}]}], ",", 
       RowBox[{"LabelStyle", "\[Rule]", 
        RowBox[{"Directive", "[", 
         RowBox[{"15", ",", "Black", ",", 
          RowBox[{"(", 
           RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}], ")"}]}], 
         "]"}]}]}], "*)"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "TricoloreColorFunc"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.648158528228737*^9, 3.648158562221519*^9}, {
   3.6481585962231894`*^9, 3.6481586443363447`*^9}, {3.648158679360386*^9, 
   3.648158750441286*^9}, 3.6481593697093353`*^9, {3.648160105049062*^9, 
   3.648160105740308*^9}, 3.648160196576582*^9, 3.648160725146158*^9, 
   3.653826397465179*^9, {3.653826455273937*^9, 3.653826468835475*^9}, {
   3.6538265104339523`*^9, 3.6538265326134567`*^9}, 3.653826589371234*^9, {
   3.6538266649826736`*^9, 3.653826667782432*^9}, 3.6539385665219727`*^9, 
   3.65393906725747*^9, 3.653980397167651*^9, {3.653980428063712*^9, 
   3.6539804327866993`*^9}, 3.742138039782545*^9, 3.742138431455933*^9, {
   3.742212673512568*^9, 3.7422126784418716`*^9}, {3.7422279681962433`*^9, 
   3.7422279799561*^9}, {3.742228955674879*^9, 3.742228956682856*^9}, {
   3.742229858851469*^9, 3.7422298932988033`*^9}, 3.742295548326805*^9, 
   3.742295778462696*^9, 3.7422965852309837`*^9, 3.742297073022677*^9, 
   3.7422974383588247`*^9, 3.742298010441639*^9, 3.742308175537159*^9, 
   3.7423122142736464`*^9, {3.757529209013875*^9, 3.757529216594409*^9}, {
   3.7575292908522253`*^9, 3.757529311224003*^9}, 3.7575309362191057`*^9}],

Cell[BoxData[
 RowBox[{"classicalProbDensityPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"classicalProbDensityPlot", ",", 
    RowBox[{"ViewPoint", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"3", ",", 
       RowBox[{"-", "6"}], ",", "6"}], "}"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<x  \>\"", ",", "Italic"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\< p\>\"", ",", "Italic"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<  \[Rho]\\n\\n\>\"", ",", "Italic"}], "]"}]}], "}"}]}], 
    ",", "\[IndentingNewLine]", 
    RowBox[{"Axes", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], ",", 
    RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"30", ",", "Black", ",", 
       RowBox[{"(", 
        RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}], ")"}]}], 
      "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6538266132166557`*^9, 3.653826687208727*^9}, {
   3.653937713230644*^9, 3.6539377283837147`*^9}, {3.653938463273615*^9, 
   3.6539384987609577`*^9}, 3.653938603903137*^9, 3.653938681020383*^9, {
   3.653938799528965*^9, 3.65393881397796*^9}, {3.653939000572496*^9, 
   3.653939025962329*^9}, {3.65393916817523*^9, 3.653939191443952*^9}, {
   3.653939250950494*^9, 3.653939285680676*^9}, {3.653980504536561*^9, 
   3.653980597548603*^9}, {3.6539806626249857`*^9, 3.653980696120268*^9}, {
   3.653980824142436*^9, 3.653980824402266*^9}, 3.6540216415001*^9, {
   3.742212692974655*^9, 3.742212694460801*^9}, {3.742227720933189*^9, 
   3.7422278295885963`*^9}, {3.742228907929948*^9, 3.742228908290687*^9}, {
   3.7422294018208933`*^9, 3.7422294936989183`*^9}, {3.7422295823302813`*^9, 
   3.742229627196534*^9}, 3.742231567983062*^9, {3.757529237367118*^9, 
   3.757529251832738*^9}}],

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{
    "export$Directoy", ",", "\"\<classicalProbDensityPlot_(2).pdf\>\""}], 
    "]"}], ",", "classicalProbDensityPlot", ",", 
   RowBox[{"ImageResolution", "\[Rule]", "300"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.653937744170443*^9, 3.6539378011017227`*^9}, {
   3.6539378383979607`*^9, 3.653937951455954*^9}, {3.65393808757485*^9, 
   3.6539380879202137`*^9}, {3.6539381627447233`*^9, 3.65393819228283*^9}, {
   3.6539382899847403`*^9, 3.653938310549165*^9}, {3.653938354058434*^9, 
   3.6539384077031727`*^9}, {3.653938517689156*^9, 3.653938551933887*^9}, {
   3.65398079947305*^9, 3.653980811116146*^9}, {3.657453724127747*^9, 
   3.657453732293494*^9}, 3.742051811512761*^9, {3.742309287707466*^9, 
   3.74230929137821*^9}, 3.74230944782478*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"circTable", "=", 
   RowBox[{"Evaluate", "@", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"ParametricPlot3D", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"R", "*", 
           RowBox[{"Sin", "[", "u", "]"}]}], ",", 
          RowBox[{"R", "*", 
           RowBox[{"Cos", "[", "u", "]"}]}], ",", "maxWF"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"u", ",", "0", ",", 
          RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{"Directive", "[", 
          RowBox[{
           RowBox[{"RGBColor", "[", 
            RowBox[{
             RowBox[{"1", "-", "R"}], ",", 
             RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], ",", 
           RowBox[{"Thickness", "[", "0.005", "]"}]}], "]"}]}], ",", 
        RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"R", ",", "0.3", ",", "3.0", ",", "0.325"}], "}"}]}], 
     "]"}]}]}], ";", 
  RowBox[{"circTable", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Evaluate", "@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"ParametricPlot3D", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"R", "*", 
             RowBox[{"Sin", "[", "u", "]"}]}], ",", 
            RowBox[{"R", "*", 
             RowBox[{"Cos", "[", "u", "]"}]}], ",", "maxWF"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"u", ",", "0", ",", 
            RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"Directive", "[", 
            RowBox[{
             RowBox[{"RGBColor", "[", 
              RowBox[{
               RowBox[{"1", "-", "R"}], ",", 
               RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], ",", 
             RowBox[{"Thickness", "[", "0.005", "]"}]}], "]"}]}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"R", ",", "0.3", ",", "3.0", ",", "0.325"}], "}"}]}], 
       "]"}]}], ",", 
     RowBox[{"Evaluate", "@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"ParametricPlot3D", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"R", "*", 
             RowBox[{"Sin", "[", "u", "]"}]}], ",", 
            RowBox[{"R", "*", 
             RowBox[{"Cos", "[", "u", "]"}]}], ",", "maxWF"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"u", ",", "0", ",", 
            RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
          RowBox[{"ColorFunction", "->", 
           RowBox[{"Function", "[", 
            RowBox[{
             RowBox[{"{", "u", "}"}], ",", 
             RowBox[{"Hue", "[", "u", "]"}]}], "]"}]}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"R", ",", "RR", ",", "RR", ",", "0"}], "}"}]}], "]"}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.647638732469612*^9, 3.647638739359915*^9}, 
   3.6478661459964323`*^9, {3.647882937802672*^9, 3.647882953916353*^9}, {
   3.6478830346203747`*^9, 3.647883035129428*^9}, 3.6479436088338413`*^9, 
   3.6479438067579117`*^9, {3.6479461875307817`*^9, 3.6479462258032293`*^9}, {
   3.647946916371418*^9, 3.647946947241912*^9}, {3.647947125312501*^9, 
   3.647947129139003*^9}, 3.647948231910965*^9, {3.647949334456217*^9, 
   3.647949337276479*^9}, {3.647949389344603*^9, 3.647949398909251*^9}, {
   3.6479495254138327`*^9, 3.6479495266923237`*^9}, 3.6479495909939337`*^9, {
   3.64795055112781*^9, 3.647950566600129*^9}, {3.6479509114934683`*^9, 
   3.6479509159101152`*^9}, {3.6479539788903303`*^9, 3.647953990502781*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunction", "[", 
       RowBox[{"x", ",", "p", ",", 
        RowBox[{"TT", "*", "0"}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"ViewPoint", "\[Rule]", "VuPoi"}], ",", 
     RowBox[{"MeshFunctions", "->", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "11", "}"}]}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "\"\<TemperatureMap\>\""}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "ZZ"}], ",", "ZZ"}], "}"}]}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "numberOfPlotPoints"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}], "//", "Timing"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.615332338682863*^9, 3.6153323671264963`*^9}, {
   3.6153708404981537`*^9, 3.6153708442947683`*^9}, {3.615370993774354*^9, 
   3.6153709970605383`*^9}, {3.615371503594904*^9, 3.615371513169588*^9}, {
   3.615371566099598*^9, 3.6153715845516644`*^9}, {3.6153716985333223`*^9, 
   3.615371700155863*^9}, {3.615371792539176*^9, 3.615371794326886*^9}, {
   3.61537795545512*^9, 3.61537798494068*^9}, {3.6153780494292316`*^9, 
   3.615378092443664*^9}, 3.615378164538499*^9, {3.61537826459508*^9, 
   3.61537826653004*^9}, {3.615379816338554*^9, 3.615379823278825*^9}, {
   3.6153804154286327`*^9, 3.615380431346485*^9}, {3.615380908263824*^9, 
   3.615381002835142*^9}, {3.615577431830936*^9, 3.615577507511448*^9}, {
   3.615577657622074*^9, 3.615577690526105*^9}, 3.615577793267749*^9, {
   3.615577838637783*^9, 3.61557783958727*^9}, {3.615577900895199*^9, 
   3.615577905978784*^9}, {3.615582278512148*^9, 3.6155822838313217`*^9}, 
   3.615582393374818*^9, 3.615582565462751*^9, 3.615634786415193*^9, {
   3.6156398594325733`*^9, 3.61563990714559*^9}, 3.6156400083521547`*^9, {
   3.615640897890258*^9, 3.615640905313417*^9}, 3.615717823245494*^9, 
   3.615718472574972*^9, {3.61571850902551*^9, 3.615718513623602*^9}, {
   3.615718630466916*^9, 3.615718637460788*^9}, {3.6157188495094976`*^9, 
   3.6157188790367727`*^9}, {3.61571890921705*^9, 3.6157190656980677`*^9}, {
   3.615726320880335*^9, 3.615726371831237*^9}, {3.6157597966277122`*^9, 
   3.615759806308758*^9}, {3.615760537298394*^9, 3.615760539460875*^9}, {
   3.6157605754819813`*^9, 3.6157605989877567`*^9}, {3.615760669083221*^9, 
   3.615760678246271*^9}, {3.615760715064034*^9, 3.615760937770069*^9}, 
   3.615762128428687*^9, {3.615762226031069*^9, 3.6157622307856207`*^9}, {
   3.6160069364310207`*^9, 3.616007008122786*^9}, {3.616007161248086*^9, 
   3.616007292949643*^9}, {3.6160075615828733`*^9, 3.616007573991129*^9}, {
   3.616007606055682*^9, 3.616007607324213*^9}, 3.616043426011903*^9, {
   3.616043858617423*^9, 3.616043885096764*^9}, {3.6160439270698957`*^9, 
   3.616043936827976*^9}, 3.616043970825333*^9, {3.616044039486065*^9, 
   3.6160440424251337`*^9}, 3.616044261807308*^9, {3.616044294079385*^9, 
   3.616044334541947*^9}, {3.616044399698579*^9, 3.616044400344762*^9}, {
   3.646530671836835*^9, 3.646530672700842*^9}, {3.646554201008363*^9, 
   3.646554205319046*^9}, 3.7422974383656683`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"wfuncPlot2", "=", 
   RowBox[{"Show", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Show", "[", 
       RowBox[{"plotWF", ",", 
        RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
        RowBox[{"Axes", "\[Rule]", "False"}], ",", 
        RowBox[{"ImageSize", "\[Rule]", "666"}]}], "]"}], ",", 
      RowBox[{"ParametricPlot3D", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"RR", "*", 
           RowBox[{"Sin", "[", "u", "]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "RR"}], "*", 
           RowBox[{"Cos", "[", "u", "]"}]}], ",", 
          RowBox[{"0.002", "+", 
           RowBox[{"Re", "[", 
            RowBox[{"WignerFunctionN", "[", 
             RowBox[{
              RowBox[{"RR", "*", 
               RowBox[{"Sin", "[", "u", "]"}]}], ",", 
              RowBox[{
               RowBox[{"-", "RR"}], "*", 
               RowBox[{"Cos", "[", "u", "]"}]}], ",", "tt"}], "]"}], 
            "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"u", ",", "0", ",", 
          RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
        RowBox[{"ColorFunction", "->", 
         RowBox[{"Function", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
           RowBox[{"Darker", "[", "Green", "]"}]}], "]"}]}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{"Thickness", "[", "0.02", "]"}]}], ",", 
        RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
        RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}]}], "}"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{"wfuncPlot2", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"wfuncPlot2", ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<      x\>\"", ",", "Italic"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<p\>\"", ",", "Italic"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<W\\n\\n\>\"", ",", "Italic"}], "]"}]}], "}"}]}], ",", 
    RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"50", ",", "Black", ",", "Bold"}], "]"}]}], ",", 
    RowBox[{"ViewPoint", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"6", ",", 
       RowBox[{"-", "10"}], ",", "15"}], "}"}]}], ",", 
    RowBox[{"Axes", "\[Rule]", "True"}], ",", 
    RowBox[{"TicksStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Directive", "[", 
        RowBox[{"White", ",", "12"}], "]"}], ",", 
       RowBox[{"Directive", "[", 
        RowBox[{"White", ",", "12"}], "]"}], ",", "White"}], "}"}]}]}], 
   "]"}]}], "\n", 
 RowBox[{
  RowBox[{"bImage", "=", 
   RowBox[{"GraphicsRow", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Show", "[", 
        RowBox[{
         RowBox[{"ImageCrop", "[", "wfuncPlot2", "]"}], ",", 
         RowBox[{"ImageSize", "\[Rule]", "1300"}]}], "]"}], ",", 
       RowBox[{"Show", "[", 
        RowBox[{"ringPlot", ",", 
         RowBox[{"ImageSize", "\[Rule]", "2900"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"-", "800"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "4444"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{"export$Directoy", ",", "\"\<Fig_2.pdf\>\""}], "]"}], ",", 
   RowBox[{"ImageCrop", "[", "bImage", "]"}], ",", 
   RowBox[{"ImageResolution", "\[Rule]", "900"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6485590465219183`*^9, 3.648559053111343*^9}, {
   3.648559092752021*^9, 3.648559137045835*^9}, {3.648559177476801*^9, 
   3.648559239190995*^9}, {3.648559419643278*^9, 3.6485594487395287`*^9}, {
   3.648559546257621*^9, 3.648559637553299*^9}, {3.6485598615167418`*^9, 
   3.648559866302928*^9}, {3.648559920029509*^9, 3.648559933644603*^9}, {
   3.648559966188198*^9, 3.6485600527773447`*^9}, 3.648560083323977*^9, {
   3.6485601693110437`*^9, 3.648560186584194*^9}, {3.648560218421454*^9, 
   3.648560266533884*^9}, {3.6485603124214582`*^9, 3.648560314380642*^9}, {
   3.6486362258301573`*^9, 3.6486363126805353`*^9}, {3.653976857226797*^9, 
   3.653976925766159*^9}, {3.653976985327063*^9, 3.653977054857614*^9}, {
   3.653977208017205*^9, 3.6539772268180323`*^9}, {3.653977314199946*^9, 
   3.653977316081292*^9}, 3.653977353327655*^9, {3.653977614497242*^9, 
   3.6539778553753366`*^9}, {3.653977907325851*^9, 3.653977957610896*^9}, {
   3.653978094679985*^9, 3.653978120972522*^9}, {3.653978176945641*^9, 
   3.653978191822813*^9}, {3.653979626745661*^9, 3.653979627450313*^9}, {
   3.653980124319441*^9, 3.6539801266730413`*^9}, 3.653980258482604*^9, {
   3.6541067244661016`*^9, 3.654106759865501*^9}, 3.654106877345358*^9, {
   3.654106985537045*^9, 3.654107015710679*^9}, 3.6541070457752542`*^9, {
   3.654107108242694*^9, 3.654107244987192*^9}, 3.654107357889427*^9, {
   3.654107706644525*^9, 3.654107708359571*^9}, 3.654341087318555*^9, {
   3.654341209571054*^9, 3.6543412584386587`*^9}, {3.654341318631177*^9, 
   3.654341320942432*^9}, {3.6543414618046293`*^9, 3.65434146577387*^9}, {
   3.6543415058199663`*^9, 3.654341531799667*^9}, {3.6543415628065643`*^9, 
   3.654341576995955*^9}, 3.654341613082398*^9, {3.654341644405992*^9, 
   3.654341646264318*^9}, {3.65434172897412*^9, 3.654341741602716*^9}, {
   3.654341808505887*^9, 3.654341813599106*^9}, 3.6543418553294477`*^9, 
   3.6544273045704947`*^9, {3.657452149244158*^9, 3.657452150826066*^9}, {
   3.657452277711927*^9, 3.657452278867517*^9}, 3.742138738098597*^9, {
   3.742138995400206*^9, 3.742138998331518*^9}, {3.74213903071587*^9, 
   3.742139063903084*^9}, {3.742140270672511*^9, 3.7421402716024017`*^9}, {
   3.742140362636531*^9, 3.742140405859866*^9}, {3.7421405002486687`*^9, 
   3.742140500512911*^9}, {3.7421424778588257`*^9, 3.7421425054161377`*^9}, {
   3.742142599796652*^9, 3.7421426124441643`*^9}, {3.7421426756611013`*^9, 
   3.742142675945744*^9}, {3.742142768112966*^9, 3.742142768627222*^9}, {
   3.742142825387662*^9, 3.742142852985085*^9}, {3.742142913942569*^9, 
   3.7421429570837317`*^9}, 3.742142987434577*^9, 3.742144334569034*^9, {
   3.742144368383478*^9, 3.742144369620262*^9}, {3.742144457882986*^9, 
   3.7421444860234337`*^9}, 3.742144521787504*^9, 3.74214462127956*^9, {
   3.742144662385795*^9, 3.7421446875489407`*^9}, {3.7421447179798203`*^9, 
   3.7421447949831247`*^9}, {3.742144833253914*^9, 3.742144851605036*^9}, {
   3.742144882081992*^9, 3.74214493464627*^9}, 3.742145056654104*^9, {
   3.74214511207267*^9, 3.7421452516805964`*^9}, {3.742210874611397*^9, 
   3.742210897631857*^9}, {3.742211457943129*^9, 3.742211504781809*^9}, {
   3.74221291567918*^9, 3.742212934043833*^9}, {3.742213104616263*^9, 
   3.742213125977688*^9}, {3.742213191374324*^9, 3.7422131987526207`*^9}, 
   3.742227706462267*^9, {3.7422980333397303`*^9, 3.742298034969694*^9}, {
   3.742299083066085*^9, 3.742299107168294*^9}, {3.742299419522505*^9, 
   3.74229949349971*^9}, 3.742309302346685*^9, 3.742309422832943*^9, {
   3.7423101222724237`*^9, 3.74231017533114*^9}, {3.742310208695114*^9, 
   3.7423102510826387`*^9}, {3.742310521765566*^9, 3.742310597867312*^9}, {
   3.7423106372846947`*^9, 3.742310661352025*^9}, 3.742310833392308*^9, {
   3.742311007982957*^9, 3.7423110246647387`*^9}, {3.742311060145501*^9, 
   3.742311060410727*^9}, 3.742311093126815*^9, {3.742311149202343*^9, 
   3.742311149671795*^9}, {3.742311183957704*^9, 3.742311223424152*^9}, 
   3.742311358228778*^9, {3.7423115442909613`*^9, 3.742311597534885*^9}, {
   3.742311636707163*^9, 3.742311657834074*^9}, 3.7423117660827293`*^9, 
   3.742312934293977*^9, 3.742312967053672*^9, {3.74233421779443*^9, 
   3.742334233949744*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"plotWF", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"MeshFunctions", "->", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "11", "}"}]}], ",", 
     RowBox[{"MeshStyle", "\[Rule]", 
      RowBox[{"Directive", "[", " ", 
       RowBox[{"White", ",", 
        RowBox[{"Thickness", "[", "0.003", "]"}]}], "]"}]}], ",", 
     RowBox[{"ColorFunctionScaling", "->", "False"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", "TricoloreColorFunc"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "43"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6485590465219183`*^9, 3.648559053111343*^9}, {
   3.648559092752021*^9, 3.648559137045835*^9}, {3.648559177476801*^9, 
   3.648559239190995*^9}, {3.648559419643278*^9, 3.6485594487395287`*^9}, {
   3.648559546257621*^9, 3.648559637553299*^9}, {3.6485598615167418`*^9, 
   3.648559866302928*^9}, {3.648559920029509*^9, 3.648559933644603*^9}, {
   3.648559966188198*^9, 3.6485600527773447`*^9}, 3.648560083323977*^9, {
   3.6485601693110437`*^9, 3.648560186584194*^9}, {3.648560218421454*^9, 
   3.648560266533884*^9}, {3.6485603124214582`*^9, 3.648560314380642*^9}, {
   3.6486362258301573`*^9, 3.6486363126805353`*^9}, {3.653976857226797*^9, 
   3.653976925766159*^9}, {3.653976985327063*^9, 3.653977054857614*^9}, {
   3.653977208017205*^9, 3.6539772268180323`*^9}, {3.653977314199946*^9, 
   3.653977316081292*^9}, 3.653977353327655*^9, {3.653977614497242*^9, 
   3.6539778553753366`*^9}, {3.653977907325851*^9, 3.653977957610896*^9}, {
   3.653978094679985*^9, 3.653978120972522*^9}, {3.653978176945641*^9, 
   3.653978191822813*^9}, {3.653979626745661*^9, 3.653979627450313*^9}, {
   3.653980124319441*^9, 3.6539801266730413`*^9}, 3.653980258482604*^9, {
   3.6541067244661016`*^9, 3.654106759865501*^9}, 3.654106877345358*^9, {
   3.654106985537045*^9, 3.654107015710679*^9}, 3.6541070457752542`*^9, {
   3.654107108242694*^9, 3.654107244987192*^9}, 3.654107357889427*^9, {
   3.654107706644525*^9, 3.654107708359571*^9}, 3.654341087318555*^9, {
   3.654341209571054*^9, 3.6543412584386587`*^9}, {3.654341318631177*^9, 
   3.654341320942432*^9}, {3.6543414618046293`*^9, 3.65434146577387*^9}, {
   3.6543415058199663`*^9, 3.654341531799667*^9}, {3.6543415628065643`*^9, 
   3.654341576995955*^9}, 3.654341613082398*^9, {3.654341644405992*^9, 
   3.654341646264318*^9}, {3.65434172897412*^9, 3.654341741602716*^9}, {
   3.654341808505887*^9, 3.654341813599106*^9}, 3.6543418553294477`*^9, 
   3.6544273045704947`*^9, {3.657452149244158*^9, 3.657452150826066*^9}, {
   3.657452277711927*^9, 3.657452278867517*^9}, 3.742138738098597*^9, {
   3.742138995400206*^9, 3.742138998331518*^9}, {3.74213903071587*^9, 
   3.742139063903084*^9}, {3.742140270672511*^9, 3.7421402716024017`*^9}, {
   3.742140362636531*^9, 3.742140405859866*^9}, {3.7421405002486687`*^9, 
   3.742140500512911*^9}, {3.7421424778588257`*^9, 3.7421425054161377`*^9}, {
   3.742142599796652*^9, 3.7421426124441643`*^9}, {3.7421426756611013`*^9, 
   3.742142675945744*^9}, {3.742142768112966*^9, 3.742142768627222*^9}, {
   3.742142825387662*^9, 3.742142852985085*^9}, {3.742142913942569*^9, 
   3.7421429570837317`*^9}, 3.742142987434577*^9, 3.742144334569034*^9, {
   3.742144368383478*^9, 3.742144369620262*^9}, {3.742144457882986*^9, 
   3.7421444860234337`*^9}, 3.742144521787504*^9, 3.74214462127956*^9, {
   3.742144662385795*^9, 3.7421446875489407`*^9}, {3.7421447179798203`*^9, 
   3.7421447949831247`*^9}, {3.742144833253914*^9, 3.742144851605036*^9}, {
   3.742144882081992*^9, 3.74214493464627*^9}, 3.742145056654104*^9, {
   3.74214511207267*^9, 3.7421452516805964`*^9}, {3.742210874611397*^9, 
   3.742210897631857*^9}, {3.742211457943129*^9, 3.742211504781809*^9}, {
   3.74221291567918*^9, 3.742212934043833*^9}, {3.742213104616263*^9, 
   3.742213125977688*^9}, {3.742213191374324*^9, 3.7422131987526207`*^9}, 
   3.742227706462267*^9, {3.7422980333397303`*^9, 3.742298034969694*^9}, {
   3.742299083066085*^9, 3.742299107168294*^9}, {3.742299419522505*^9, 
   3.74229949349971*^9}, 3.742309302346685*^9, 3.742309422832943*^9, {
   3.7423101222724237`*^9, 3.74231017533114*^9}, {3.742310208695114*^9, 
   3.7423102510826387`*^9}, {3.742310521765566*^9, 3.742310597867312*^9}, {
   3.7423106372846947`*^9, 3.742310661352025*^9}, 3.742310833392308*^9, {
   3.742311007982957*^9, 3.7423110246647387`*^9}, {3.742311060145501*^9, 
   3.742311060410727*^9}, 3.742311093126815*^9, {3.742311149202343*^9, 
   3.742311149671795*^9}, {3.742311183957704*^9, 3.742311223424152*^9}, 
   3.742311358228778*^9, {3.7423115442909613`*^9, 3.742311597534885*^9}, {
   3.742311636707163*^9, 3.742311657834074*^9}, 3.7423117660827293`*^9, 
   3.7423129444420843`*^9, {3.742313026580103*^9, 3.742313048793202*^9}}],

Cell[BoxData[
 RowBox[{"wfuncPlot2", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Show", "[", 
      RowBox[{"plotWF", ",", 
       RowBox[{"LabelStyle", "\[Rule]", 
        RowBox[{"Directive", "[", 
         RowBox[{"30", ",", "Black"}], 
         RowBox[{"(*", 
          RowBox[{",", "Bold"}], "*)"}], "]"}]}], ",", 
       RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
       RowBox[{"Axes", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], " ", ",", 
       RowBox[{"AxesEdge", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}]}], "}"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Ticks", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "0", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "0", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0.1", ",", "0.2"}], "}"}]}], "}"}]}], ",", 
       RowBox[{"AxesStyle", "\[Rule]", "Black"}], ",", "\[IndentingNewLine]", 
       
       RowBox[{"AxesLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<x  \>\"", ",", "Italic", ",", 
            RowBox[{"(", 
             RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}], ")"}]}], 
           "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<   p\>\"", ",", "Italic", ",", 
            RowBox[{"(", 
             RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}], ")"}]}], 
           "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<W\\n\\n\\n\\n\>\"", ",", "Italic", ",", 
            RowBox[{"(", 
             RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}], ")"}]}], 
           "]"}]}], "}"}]}], ",", 
       RowBox[{"LabelStyle", "\[Rule]", 
        RowBox[{"Directive", "[", 
         RowBox[{"15", ",", "Black"}], 
         RowBox[{"(*", 
          RowBox[{",", "Bold"}], "*)"}], "]"}]}]}], "]"}], ",", 
     RowBox[{"ParametricPlot3D", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"RR", "*", 
          RowBox[{"Sin", "[", "u", "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "RR"}], "*", 
          RowBox[{"Cos", "[", "u", "]"}]}], ",", 
         RowBox[{"0.002", "+", 
          RowBox[{"Re", "[", 
           RowBox[{"WignerFunctionN", "[", 
            RowBox[{
             RowBox[{"RR", "*", 
              RowBox[{"Sin", "[", "u", "]"}]}], ",", 
             RowBox[{
              RowBox[{"-", "RR"}], "*", 
              RowBox[{"Cos", "[", "u", "]"}]}], ",", "tt"}], "]"}], "]"}]}]}],
         "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"u", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"ColorFunction", "->", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
          RowBox[{"Darker", "[", "Green", "]"}]}], "]"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "}"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.742213259107532*^9, 3.742213284153386*^9}, {
   3.742218781400899*^9, 3.742218828098901*^9}, {3.742218861994879*^9, 
   3.742218862894993*^9}, {3.742218902888925*^9, 3.7422189227176533`*^9}, {
   3.742218986752289*^9, 3.742219089254506*^9}, {3.742219133208385*^9, 
   3.742219156393695*^9}, {3.742219246199089*^9, 3.7422192562809467`*^9}, {
   3.7422193321508427`*^9, 3.7422195498918037`*^9}, 3.742227300823196*^9, {
   3.7422273369812803`*^9, 3.742227405703404*^9}, {3.7422275076369877`*^9, 
   3.742227566308584*^9}, {3.742227610303133*^9, 3.742227676309206*^9}, {
   3.7422286382367373`*^9, 3.742228638562584*^9}, {3.7422297155981293`*^9, 
   3.742229778580681*^9}, {3.74222982105112*^9, 3.742229822100243*^9}, {
   3.742229920394944*^9, 3.742229922529271*^9}, {3.742299216922162*^9, 
   3.74229923974727*^9}, {3.742299276875489*^9, 3.742299308581987*^9}, {
   3.742299344727427*^9, 3.742299347434038*^9}, {3.757528933083971*^9, 
   3.757528958547634*^9}, {3.757529098704904*^9, 3.7575291118826447`*^9}, {
   3.757529146206561*^9, 3.75752915094084*^9}, {3.757529388926136*^9, 
   3.757529389514081*^9}, {3.757529486870817*^9, 3.757529487427785*^9}, {
   3.7575299150316353`*^9, 3.757529939773794*^9}, 3.757530057976746*^9, 
   3.757530164394766*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"bImage", "=", 
   RowBox[{"GraphicsRow", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"classicalProbDensityPlot", ",", 
       RowBox[{"Show", "[", "wfuncPlot2", "]"}]}], "}"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"fig1Plot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"bImage", ",", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"Show", "[", 
          RowBox[{"initWfuncPlot", ",", 
           RowBox[{"ImageSize", "\[Rule]", "300"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"400", ",", 
           RowBox[{"-", "135"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Inset", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{
          "\"\<(b)                                 (a)                        \
    (c)\>\"", ",", "30"}], 
          RowBox[{"(*", 
           RowBox[{",", "Bold"}], "*)"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"330", ",", 
           RowBox[{"-", "95"}]}], "}"}]}], "]"}]}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{"export$Directoy", ",", 
     RowBox[{"ToString", "[", " ", "stateCASE", "]"}], ",", 
     "\"\<__fig_1_(2).pdf\>\""}], "]"}], ",", 
   RowBox[{"ImageCrop", "[", "fig1Plot", "]"}], ",", 
   RowBox[{"ImageResolution", "\[Rule]", "1200"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{"export$Directoy", ",", 
     RowBox[{"ToString", "[", " ", "stateCASE", "]"}], ",", 
     "\"\<__fig_1_(2).png\>\""}], "]"}], ",", 
   RowBox[{"ImageCrop", "[", "fig1Plot", "]"}], ",", 
   RowBox[{"ImageResolution", "\[Rule]", "1200"}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.654021311891164*^9, 3.65402225065594*^9, {3.6541016234226294`*^9, 
   3.654101639993896*^9}, {3.654102019592784*^9, 3.6541020270471697`*^9}, 
   3.654102076595422*^9, {3.657452082204701*^9, 3.657452093906151*^9}, {
   3.7422126269841547`*^9, 3.742212641301606*^9}, {3.742212717030529*^9, 
   3.7422128121212883`*^9}, 3.742212859341935*^9, {3.7422129556989307`*^9, 
   3.742212960650578*^9}, 3.7422133037081823`*^9, {3.742228344180483*^9, 
   3.742228353156621*^9}, {3.742228385033085*^9, 3.742228448988532*^9}, {
   3.742228671163574*^9, 3.742228725432995*^9}, {3.742230197660028*^9, 
   3.742230263216123*^9}, {3.742230296787098*^9, 3.742230509960466*^9}, 
   3.742231450418461*^9, {3.742231485877706*^9, 3.742231524578046*^9}, {
   3.742292120864436*^9, 3.742292128256329*^9}, {3.742298837054853*^9, 
   3.742298845174458*^9}, {3.742298889114526*^9, 3.742298892703134*^9}, {
   3.7423092040687037`*^9, 3.742309220003942*^9}, {3.7423094478303967`*^9, 
   3.74230944783193*^9}, {3.7575288371067133`*^9, 3.757528842409833*^9}, 
   3.757528907000484*^9, {3.7575300671990957`*^9, 3.757530070540433*^9}}],

Cell[BoxData[
 RowBox[{"timePrint", "[", "TheEnd", "]"}]], "Input",
 CellChangeTimes->{{3.742145836331196*^9, 3.742145842051343*^9}}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1358, 713},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
PrintingOptions->{"PaperOrientation"->"Portrait",
"PaperSize"->{594.75, 842.25},
"PostScriptOutputFile"->"/home/ole/PDF/Kerr.pdf",
"PrintCellBrackets"->False,
"PrintMultipleHorizontalPages"->False,
"PrintRegistrationMarks"->False,
"PrintingMargins"->{{54, 54}, {72, 72}}},
CellProlog:>SelectionMove[
  EvaluationCell[], All, Cell],
FrontEndVersion->"9.0 for Linux x86 (64-bit) (February 7, 2013)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]]}, Visible -> False, 
  FrontEndVersion -> "9.0 for Linux x86 (64-bit) (February 7, 2013)", 
  StyleDefinitions -> "PrivateStylesheetFormatting.nb"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[422, 15, 566, 13, 109, "Title"],
Cell[991, 30, 7843, 147, 231, "Input"],
Cell[8837, 179, 1059, 29, 77, "Input"],
Cell[9899, 210, 14085, 272, 473, "Input"],
Cell[23987, 484, 12036, 338, 847, "Input"],
Cell[36026, 824, 3578, 110, 99, "Input"],
Cell[CellGroupData[{
Cell[39629, 938, 1648, 23, 50, "Subtitle"],
Cell[41280, 963, 4235, 110, 165, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45552, 1078, 1678, 24, 50, "Subtitle"],
Cell[47233, 1104, 5798, 108, 77, "Input"],
Cell[53034, 1214, 7508, 159, 187, "Input"],
Cell[60545, 1375, 4999, 98, 165, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65581, 1478, 386, 5, 50, "Subtitle"],
Cell[CellGroupData[{
Cell[65992, 1487, 8508, 216, 364, "Input"],
Cell[74503, 1705, 522, 12, 23, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[75074, 1723, 171, 2, 50, "Subtitle"],
Cell[75248, 1727, 1616, 45, 143, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[76901, 1777, 99, 1, 50, "Subtitle"],
Cell[77003, 1780, 6024, 155, 275, "Input"],
Cell[83030, 1937, 879, 15, 71, "Text"],
Cell[83912, 1954, 1174, 19, 71, "Text"],
Cell[CellGroupData[{
Cell[85111, 1977, 192, 2, 29, "Subsubtitle"],
Cell[85306, 1981, 3004, 69, 55, "Input"],
Cell[88313, 2052, 1506, 33, 55, "Input"],
Cell[89822, 2087, 3706, 94, 99, "Input"],
Cell[93531, 2183, 2766, 64, 104, "Input"],
Cell[96300, 2249, 1378, 39, 121, "Input"],
Cell[97681, 2290, 1302, 32, 99, "Input"],
Cell[98986, 2324, 3214, 92, 127, "Input"],
Cell[102203, 2418, 2990, 92, 127, "Input"],
Cell[105196, 2512, 450, 8, 68, "Text"],
Cell[105649, 2522, 211, 3, 32, "Chapter"],
Cell[105863, 2527, 1196, 34, 99, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[107108, 2567, 325, 4, 50, "Subtitle"],
Cell[107436, 2573, 5648, 115, 209, "Input"],
Cell[113087, 2690, 2449, 48, 55, "Input"],
Cell[115539, 2740, 4187, 91, 121, "Input"],
Cell[CellGroupData[{
Cell[119751, 2835, 298, 4, 43, "Subsubtitle"],
Cell[120052, 2841, 5273, 121, 253, "Input"],
Cell[125328, 2964, 617, 15, 32, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[125982, 2984, 117, 1, 29, "Subsubtitle"],
Cell[126102, 2987, 94, 1, 32, "Input"],
Cell[126199, 2990, 3166, 79, 205, "Input"],
Cell[129368, 3071, 2051, 56, 54, "Input"],
Cell[131422, 3129, 3206, 72, 121, "Input"],
Cell[134631, 3203, 1221, 22, 32, "Input"],
Cell[135855, 3227, 757, 14, 32, "Input"],
Cell[136615, 3243, 997, 22, 32, "Input"],
Cell[137615, 3267, 3398, 64, 99, "Input"],
Cell[141016, 3333, 1914, 34, 32, "Input"],
Cell[142933, 3369, 844, 19, 55, "Input"],
Cell[143780, 3390, 2840, 41, 143, "Input"],
Cell[146623, 3433, 7281, 185, 363, "Input"],
Cell[153907, 3620, 6304, 172, 363, "Input"],
Cell[160214, 3794, 1637, 37, 99, "Input"],
Cell[161854, 3833, 662, 19, 32, "Input"],
Cell[162519, 3854, 2611, 59, 99, "Input"],
Cell[165133, 3915, 1598, 43, 99, "Input"],
Cell[166734, 3960, 3246, 79, 99, "Input"],
Cell[169983, 4041, 5679, 108, 99, "Input"],
Cell[175665, 4151, 419, 9, 36, "Input"],
Cell[176087, 4162, 8514, 225, 451, "Input"],
Cell[184604, 4389, 292, 5, 32, "Input"],
Cell[184899, 4396, 3451, 75, 165, "Input"],
Cell[188353, 4473, 1750, 31, 32, "Input"],
Cell[190106, 4506, 1659, 27, 55, "Input"],
Cell[191768, 4535, 1104, 23, 55, "Input"],
Cell[192875, 4560, 1073, 22, 55, "Input"],
Cell[193951, 4584, 1313, 20, 77, "Input"],
Cell[195267, 4606, 3637, 90, 187, "Input"],
Cell[198907, 4698, 2090, 59, 99, "Input"],
Cell[201000, 4759, 3964, 92, 143, "Input"],
Cell[204967, 4853, 1986, 40, 77, "Input"],
Cell[206956, 4895, 846, 15, 32, "Input"],
Cell[207805, 4912, 3831, 92, 231, "Input"],
Cell[211639, 5006, 3431, 61, 55, "Input"],
Cell[215073, 5069, 7729, 151, 209, "Input"],
Cell[222805, 5222, 5269, 84, 77, "Input"],
Cell[228077, 5308, 4854, 114, 187, "Input"],
Cell[232934, 5424, 3016, 68, 165, "Input"],
Cell[235953, 5494, 133, 2, 32, "Input"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> Figures/190127__recurrenceTime__Animation__180114__170824_KERR__Fig___Appendix___M9.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    400044,       9304]
NotebookOptionsPosition[    393485,       9129]
NotebookOutlinePosition[    394418,       9159]
CellTagsIndexPosition[    394375,       9156]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Quantum Kerr Oscillator",
 "\n",
 Cell[BoxData[
  StyleBox[
   RowBox[{
   "Figures", ",", " ", "AppendixFigure", ",", " ", "Animations", ",", " ", 
    RowBox[{"Brumer", " ", "State"}]}], "SubsubitemParagraph"]], "Input",
  CellChangeTimes->{{3.656008349356085*^9, 3.656008382149452*^9}}]
}], "Title",
 CellChangeTimes->{{3.6149642069439497`*^9, 3.6149642195438023`*^9}, {
   3.615042293352717*^9, 3.6150422968241043`*^9}, 3.625311915921473*^9, 
   3.629566265496887*^9, {3.6481255432372704`*^9, 3.6481255440958643`*^9}, 
   3.656008420070451*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Quit", "[", "]"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";", 
    RowBox[{"Clear", "[", "Derivative", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SetOptions", "[", 
     RowBox[{
      RowBox[{"EvaluationNotebook", "[", "]"}], ",", 
      RowBox[{"CellProlog", "\[RuleDelayed]", 
       RowBox[{"SelectionMove", "[", 
        RowBox[{
         RowBox[{"EvaluationCell", "[", "]"}], ",", "All", ",", "Cell"}], 
        "]"}]}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"http", ":"}], "//", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"pages", ".", "uoregon", ".", "edu"}], "/", "noeckel"}], "/", 
        RowBox[{"MathematicaGraphics", ".", "html"}]}], "#", 
       RowBox[{"Magnification", " ", "--"}], " ", "shrinks", " ", "pdf"}], 
      "-", 
      RowBox[{"output", " ", "size"}]}]}], "*)"}], 
   RowBox[{
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"SetOptions", "[", 
        RowBox[{"#", ",", 
         RowBox[{"Prolog", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"EdgeForm", "[", "]"}], ",", 
             RowBox[{"Texture", "[", 
              RowBox[{"{", 
               RowBox[{"{", 
                RowBox[{"{", 
                 RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], 
               "}"}], "]"}], ",", 
             RowBox[{
              RowBox[{
               RowBox[{"Polygon", "[", 
                RowBox[{"#", ",", 
                 RowBox[{"VertexTextureCoordinates", "\[Rule]", "#"}]}], 
                "]"}], "&"}], "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"0", ",", "0"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"1", ",", "0"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"1", ",", "1"}], "}"}]}], "}"}], "]"}]}], "}"}], 
           "}"}]}]}], "]"}], "&"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "Graphics3D", ",", "ContourPlot3D", ",", "ListContourPlot3D", ",", 
        "ListPlot3D", ",", "Plot3D", ",", "ListSurfacePlot3D", ",", 
        "ListVectorPlot3D", ",", "ParametricPlot3D", ",", "RegionPlot3D", ",",
         "RevolutionPlot3D", ",", "SphericalPlot3D", ",", "VectorPlot3D"}], 
       "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"CreatePalette", "[", 
     RowBox[{"Dynamic", "@", 
      RowBox[{"ProgressIndicator", "[", "progressCount", "]"}]}], "]"}], 
    "*)"}], "\n", 
   RowBox[{
    RowBox[{"progressCount", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"animationCreation", "=", "noTrue"}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"showDetailsAndPlots", "=", "True"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"checkExactExpressions", "=", "noTrue"}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.6156320458775873`*^9, 
   3.615632066333396*^9}, 3.6156331592048607`*^9, 3.6156331921326523`*^9, {
   3.61563347871996*^9, 3.615633504831564*^9}, {3.615633534974391*^9, 
   3.615633571018347*^9}, {3.615633637584827*^9, 3.615633656101695*^9}, {
   3.615633687291555*^9, 3.615633702998143*^9}, 3.615633767353943*^9, 
   3.615634260064809*^9, {3.615634516238912*^9, 3.6156345165996103`*^9}, {
   3.615640718301269*^9, 3.615640723993116*^9}, {3.615640965047326*^9, 
   3.6156409652607117`*^9}, {3.615641364047477*^9, 3.615641365896698*^9}, 
   3.615641846478875*^9, 3.6156420647131767`*^9, {3.615648084078582*^9, 
   3.6156481144810963`*^9}, 3.6156498327198343`*^9, 3.6157177256918793`*^9, {
   3.615717771202983*^9, 3.615717798779161*^9}, {3.6157181718105164`*^9, 
   3.615718282003779*^9}, {3.615719385664939*^9, 3.615719388771999*^9}, {
   3.615724780152248*^9, 3.615724787339726*^9}, {3.6157309564883137`*^9, 
   3.615731030826474*^9}, {3.615731074372919*^9, 3.61573114030761*^9}, {
   3.615731221093851*^9, 3.615731224848073*^9}, {3.6157314468020973`*^9, 
   3.615731470924478*^9}, {3.615731536071617*^9, 3.615731540499689*^9}, {
   3.615731607905945*^9, 3.615731623780262*^9}, {3.615731663309916*^9, 
   3.6157316861671352`*^9}, {3.615731718343873*^9, 3.615731738235317*^9}, {
   3.6157317701934967`*^9, 3.615731806749566*^9}, {3.6157318683178463`*^9, 
   3.615731882165018*^9}, {3.615731914516308*^9, 3.615731949377364*^9}, {
   3.6157319862071753`*^9, 3.615731994269411*^9}, {3.615732088833954*^9, 
   3.6157320902528753`*^9}, {3.6157321530526648`*^9, 3.61573217229843*^9}, {
   3.6157324153143797`*^9, 3.615732513813241*^9}, 3.615740661005199*^9, {
   3.615758274977693*^9, 3.615758276562348*^9}, {3.6157592315738153`*^9, 
   3.6157592323300734`*^9}, 3.615759981718157*^9, {3.6158225675164633`*^9, 
   3.6158225693822193`*^9}, {3.616045417246179*^9, 3.6160454257091827`*^9}, {
   3.616045531559072*^9, 3.616045531928966*^9}, {3.616067735438904*^9, 
   3.616067736005248*^9}, {3.61606851236817*^9, 3.616068514824626*^9}, {
   3.616070893498361*^9, 3.616070900398108*^9}, 3.616074615415929*^9, {
   3.616078112415565*^9, 3.616078113530233*^9}, 3.616079102974662*^9, {
   3.6165105547529297`*^9, 3.6165105719640102`*^9}, {3.6165108370872707`*^9, 
   3.6165108371121063`*^9}, {3.624955694060576*^9, 3.624955723011841*^9}, {
   3.625311042746018*^9, 3.625311042942409*^9}, {3.6253114467779493`*^9, 
   3.625311447056411*^9}, {3.625312009651863*^9, 3.625312014721457*^9}, {
   3.6253121746040087`*^9, 3.625312176561607*^9}, 3.625312517659998*^9, {
   3.646528237212318*^9, 3.646528240487083*^9}, {3.646528567067741*^9, 
   3.646528567630477*^9}, {3.646553033831624*^9, 3.646553041901435*^9}, {
   3.6465540283623657`*^9, 3.646554029653775*^9}, 3.646554974743787*^9, {
   3.6465551308370132`*^9, 3.6465552238336163`*^9}, {3.646992616136801*^9, 
   3.646992622216215*^9}, 3.6469926624627857`*^9, {3.646992815002122*^9, 
   3.646992826336493*^9}, 3.6469981390459223`*^9, {3.647097731410119*^9, 
   3.6470977450637074`*^9}, {3.6560092867529507`*^9, 
   3.6560092932770243`*^9}, {3.7126155784326477`*^9, 3.712615599648715*^9}, {
   3.712617584132934*^9, 3.71261758585433*^9}, {3.7126176909577703`*^9, 
   3.712617706507043*^9}, {3.724675855303544*^9, 3.724675871448833*^9}, {
   3.724676077057452*^9, 3.724676077750265*^9}, {3.7246769932852993`*^9, 
   3.7246769964790697`*^9}, {3.724683253764862*^9, 3.724683258504146*^9}, {
   3.7247062282522907`*^9, 3.72470624478058*^9}, {3.724706290810322*^9, 
   3.724706299545923*^9}, {3.72475712989921*^9, 3.724757130443478*^9}, {
   3.749230958842186*^9, 3.749230959157278*^9}}],

Cell[BoxData[{
 RowBox[{"stateCASE", "=", 
  RowBox[{"(*", "coherentState", "*)"}], 
  RowBox[{"(*", "squeezedVacuumState", "*)"}], " ", 
  "twoStateSuperpostion"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"TrueQ", "[", 
     RowBox[{"stateCASE", "==", "squeezedVacuumState"}], "]"}], ",", 
    RowBox[{"(*", "squeezedState", "*)"}], 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"sQueeze", "=", 
       RowBox[{"1", "/", "3"}]}], " ", ";", 
      RowBox[{"stateParameter", "=", "sQueeze"}], ";", 
      RowBox[{"ttevol", ":=", 
       RowBox[{"TT", "/", "3"}]}], ";", 
      RowBox[{"smallLAMBDA", "=", "1"}], ";", 
      RowBox[{"NMAX", "=", "8"}], ";", 
      RowBox[{"RR", "=", 
       RowBox[{"16", "/", "10"}]}], ";"}], "}"}], ",", 
    RowBox[{"(*", "coherentState", "*)"}], 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Displace", "=", 
       RowBox[{"7", "/", "12"}]}], ",", 
      RowBox[{
       RowBox[{"stateParameter", "=", "Displace"}], ";", 
       RowBox[{"ttevol", ":=", 
        RowBox[{"TT", "/", "4"}]}], ";", 
       RowBox[{"smallLAMBDA", "=", 
        RowBox[{"1", "/", "4"}]}], ";", 
       RowBox[{"NMAX", "=", "8"}], ";", 
       RowBox[{"RR", "=", 
        RowBox[{"10", "/", "10"}]}], ";"}]}], "}"}]}], "]"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Displace", "=", 
       RowBox[{"7", "/", "12"}]}], ",", 
      RowBox[{
       RowBox[{"stateParameter", "=", "Displace"}], ";", 
       RowBox[{"ttevol", ":=", 
        RowBox[{"TT", "/", "4"}]}], ";", 
       RowBox[{"smallLAMBDA", "=", 
        RowBox[{"1", "/", "4"}]}], ";", 
       RowBox[{"NMAX", "=", "8"}], ";", 
       RowBox[{"RR", "=", 
        RowBox[{"9", "/", "10"}]}], ";"}]}], "}"}], "]"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"invertKerr", "=", "1"}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"=", 
    RowBox[{
     RowBox[{"1", ":", " ", 
      RowBox[{"not", " ", "inverted", "     ", "OR"}]}], "   ", "=", 
     RowBox[{"I", ":", " ", "Inverted"}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Hbar", "=", "1"}], ";", " ", 
   RowBox[{"M", "=", "1"}], ";", " ", 
   RowBox[{"K", "=", "1"}], ";", " ", 
   RowBox[{"mMixAngle", "=", 
    RowBox[{"Pi", "/", 
     RowBox[{"(", 
      RowBox[{"6", "+", "1"}], ")"}]}]}], ";", "  ", 
   RowBox[{"mMixAngle", "=", 
    RowBox[{"Pi", "/", 
     RowBox[{"(", "4", ")"}]}]}], ";", "  ", 
   RowBox[{"LAMBDA", "=", 
    RowBox[{"invertKerr", "*", "smallLAMBDA"}]}], ";"}], "  ", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Hbar", "=", "1."}], ";", " ", 
    RowBox[{"M", "=", "1."}], ";", " ", 
    RowBox[{"K", "=", "1."}], ";", " ", 
    RowBox[{"mMixAngle", "=", 
     RowBox[{"Pi", "/", "7."}]}], ";", "  ", 
    RowBox[{"mMixAngle", "=", 
     RowBox[{"0", "*", 
      RowBox[{"Pi", "/", 
       RowBox[{"(", "4.", ")"}]}]}]}], ";", "  ", 
    RowBox[{"LAMBDA", "=", 
     RowBox[{"invertKerr", "*", "smallLAMBDA"}]}], ";"}], "*)"}], 
  "  "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FixParameters", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"h", "->", "Hbar"}], ",", 
     RowBox[{"m", "->", "M"}], ",", 
     RowBox[{"k", "->", "K"}], ",", 
     RowBox[{"\[CapitalLambda]", "->", "LAMBDA"}], ",", 
     RowBox[{"\[Lambda]", "->", "LAMBDA"}]}], "}"}]}], " ", ";"}]}], "Input",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.6156320458775873`*^9, 
   3.615632066333396*^9}, 3.6156331592048607`*^9, 3.6156331921326523`*^9, {
   3.61563347871996*^9, 3.615633504831564*^9}, {3.615633534974391*^9, 
   3.615633571018347*^9}, {3.615633637584827*^9, 3.615633656101695*^9}, {
   3.615633687291555*^9, 3.615633702998143*^9}, 3.615633767353943*^9, 
   3.615634260064809*^9, {3.615634516238912*^9, 3.6156345165996103`*^9}, {
   3.615640718301269*^9, 3.615640723993116*^9}, {3.615640965047326*^9, 
   3.6156409652607117`*^9}, {3.615641364047477*^9, 3.615641365896698*^9}, 
   3.615641846478875*^9, 3.6156420647131767`*^9, {3.615648084078582*^9, 
   3.6156481144810963`*^9}, 3.6156498327198343`*^9, 3.6157177256918793`*^9, {
   3.615717771202983*^9, 3.615717798779161*^9}, {3.6157181718105164`*^9, 
   3.615718282003779*^9}, {3.615719385664939*^9, 3.615719388771999*^9}, {
   3.615724780152248*^9, 3.615724787339726*^9}, {3.6157309564883137`*^9, 
   3.615731030826474*^9}, {3.615731074372919*^9, 3.61573114030761*^9}, {
   3.615731221093851*^9, 3.615731224848073*^9}, {3.6157314468020973`*^9, 
   3.615731470924478*^9}, {3.615731536071617*^9, 3.615731540499689*^9}, {
   3.615731607905945*^9, 3.615731623780262*^9}, {3.615731663309916*^9, 
   3.6157316861671352`*^9}, {3.615731718343873*^9, 3.615731738235317*^9}, {
   3.6157317701934967`*^9, 3.615731806749566*^9}, {3.6157318683178463`*^9, 
   3.615731882165018*^9}, {3.615731914516308*^9, 3.615731949377364*^9}, {
   3.6157319862071753`*^9, 3.615731994269411*^9}, {3.615732088833954*^9, 
   3.6157320902528753`*^9}, {3.6157321530526648`*^9, 3.61573217229843*^9}, {
   3.6157324153143797`*^9, 3.615732513813241*^9}, 3.615740661005199*^9, {
   3.615758274977693*^9, 3.615758276562348*^9}, {3.6157592315738153`*^9, 
   3.6157592323300734`*^9}, 3.615759981718157*^9, {3.6158225675164633`*^9, 
   3.6158225693822193`*^9}, {3.616045417246179*^9, 3.6160454257091827`*^9}, {
   3.616045531559072*^9, 3.616045531928966*^9}, {3.616067735438904*^9, 
   3.616067736005248*^9}, {3.61606851236817*^9, 3.616068514824626*^9}, {
   3.616070893498361*^9, 3.616070900398108*^9}, 3.616074615415929*^9, {
   3.616078112415565*^9, 3.616078113530233*^9}, 3.616079102974662*^9, {
   3.6165105547529297`*^9, 3.6165105719640102`*^9}, {3.6165108370872707`*^9, 
   3.6165108371121063`*^9}, {3.624955694060576*^9, 3.624955723011841*^9}, {
   3.625311042746018*^9, 3.625311042942409*^9}, {3.6253114467779493`*^9, 
   3.625311447056411*^9}, {3.625312009651863*^9, 3.625312014721457*^9}, {
   3.6253121746040087`*^9, 3.625312176561607*^9}, 3.625312517659998*^9, {
   3.646528237212318*^9, 3.646528240487083*^9}, {3.646528567067741*^9, 
   3.646528567630477*^9}, {3.646553033831624*^9, 3.646553041901435*^9}, {
   3.6465540283623657`*^9, 3.646554029653775*^9}, 3.646554974743787*^9, {
   3.6465551308370132`*^9, 3.6465552238336163`*^9}, {3.646992616136801*^9, 
   3.646992622216215*^9}, 3.6469926624627857`*^9, {3.646992815002122*^9, 
   3.646992826336493*^9}, 3.6469981390459223`*^9, {3.647097731410119*^9, 
   3.6470977711808157`*^9}, 3.647360477023466*^9, 3.6473623159039183`*^9, 
   3.647639486991949*^9, 3.647775743906917*^9, 3.647776081497377*^9, 
   3.647776862032036*^9, 3.6477810324993067`*^9, 3.647781147037665*^9, {
   3.647782110497978*^9, 3.647782113027494*^9}, {3.647941243590602*^9, 
   3.64794128585658*^9}, {3.647942322800074*^9, 3.6479423229765377`*^9}, {
   3.647942359387619*^9, 3.647942389854985*^9}, {3.647942973689354*^9, 
   3.6479429761961937`*^9}, {3.6479448159915323`*^9, 3.647944822222885*^9}, {
   3.6479451827971373`*^9, 3.647945198242318*^9}, 3.6479487683466263`*^9, {
   3.648121593649688*^9, 3.6481215947008877`*^9}, {3.648123654723319*^9, 
   3.648123693583171*^9}, {3.6481237975721817`*^9, 3.64812379839423*^9}, 
   3.648123869500578*^9, {3.648123963752718*^9, 3.648123987226544*^9}, {
   3.648124139183362*^9, 3.648124141762126*^9}, 3.648124385596273*^9, {
   3.648124450489668*^9, 3.648124470144237*^9}, {3.648125497539983*^9, 
   3.6481254980803022`*^9}, 3.648127207683023*^9, {3.648129733205455*^9, 
   3.64812973433359*^9}, {3.648131598587099*^9, 3.64813164436154*^9}, {
   3.648132790038649*^9, 3.6481327913054657`*^9}, 3.648135280197627*^9, {
   3.6481356487240334`*^9, 3.648135648877891*^9}, {3.648136022075742*^9, 
   3.648136025741894*^9}, 3.648136986947774*^9, 3.648137512475025*^9, 
   3.648138660203727*^9, 3.648139523582602*^9, {3.6481551655813503`*^9, 
   3.648155170975871*^9}, 3.648159439960387*^9, 3.648160762338786*^9, {
   3.648161149366193*^9, 3.6481611508060713`*^9}, 3.648162338766151*^9, {
   3.648198137495487*^9, 3.64819820905842*^9}, {3.648198359532854*^9, 
   3.6481983979523363`*^9}, {3.648198477337332*^9, 3.6481984788957777`*^9}, {
   3.648198925937114*^9, 3.648198934610105*^9}, 3.6481992392334223`*^9, {
   3.648212263091679*^9, 3.648212268924767*^9}, {3.648213281124625*^9, 
   3.648213281256587*^9}, {3.648215624999454*^9, 3.64821562866201*^9}, 
   3.648215821996347*^9, {3.648231932469376*^9, 3.648231938342593*^9}, {
   3.648242036189931*^9, 3.6482420810387383`*^9}, {3.64824211231628*^9, 
   3.648242118720455*^9}, {3.648320087568425*^9, 3.648320095223948*^9}, 
   3.64832548424756*^9, {3.648357230085614*^9, 3.6483573901263123`*^9}, 
   3.648357448782195*^9, 3.648357480766802*^9, {3.648357799253729*^9, 
   3.648357873870412*^9}, 3.6483579342341557`*^9, {3.6483580238104*^9, 
   3.648358027574563*^9}, 3.6484780796643133`*^9, {3.648478878529975*^9, 
   3.648478890957799*^9}, {3.648478938245063*^9, 3.648478942684215*^9}, 
   3.648481683308153*^9, {3.648484653043892*^9, 3.6484846545325336`*^9}, 
   3.648558200202774*^9, {3.648558529051745*^9, 3.648558529711141*^9}, 
   3.648566542907082*^9, {3.648595548006069*^9, 3.648595552163698*^9}, {
   3.648595608535007*^9, 3.6485956300909367`*^9}, 3.648596244953361*^9, {
   3.6486327691780367`*^9, 3.6486327704389343`*^9}, {3.653827115383219*^9, 
   3.653827130794415*^9}, 3.653979488449481*^9, {3.6539796997956944`*^9, 
   3.6539797076329117`*^9}, {3.654101323247204*^9, 3.654101324725233*^9}, 
   3.6541013648112307`*^9, {3.6541041865407467`*^9, 3.654104190469612*^9}, 
   3.654104523098547*^9, {3.654105139327928*^9, 3.654105192084413*^9}, {
   3.654106134008523*^9, 3.654106134285*^9}, {3.654340257913258*^9, 
   3.654340258366995*^9}, 3.654507455434484*^9, {3.655640891240521*^9, 
   3.655640891776668*^9}, {3.655641016656946*^9, 3.655641028537932*^9}, 
   3.655641134692958*^9, {3.6556412799551897`*^9, 3.65564129601861*^9}, 
   3.655641379926013*^9, {3.655641481984911*^9, 3.65564148438238*^9}, 
   3.655641588703174*^9, {3.6560044998370543`*^9, 3.6560045031922894`*^9}, {
   3.6560046257169447`*^9, 3.65600462928763*^9}, {3.656005408406949*^9, 
   3.656005429019431*^9}, {3.656005805553939*^9, 3.656005806362729*^9}, 
   3.6560058490939493`*^9, 3.656008638079142*^9, {3.65600927590808*^9, 
   3.656009278482408*^9}, {3.657268008360805*^9, 3.65726801935233*^9}, {
   3.6572714077676*^9, 3.657271420851448*^9}, {3.657272321112818*^9, 
   3.657272326383922*^9}, {3.657273311406228*^9, 3.657273320397456*^9}, {
   3.6572824949759912`*^9, 3.6572825039383593`*^9}, {3.657521679531212*^9, 
   3.657521746339992*^9}, {3.65813848071846*^9, 3.6581384910797358`*^9}, 
   3.65813924207274*^9, 3.658140185144693*^9, {3.6581419633941307`*^9, 
   3.658141977533348*^9}, {3.6581420678482437`*^9, 3.6581420876479797`*^9}, {
   3.658231215906313*^9, 3.658231221943181*^9}, {3.6582312639453173`*^9, 
   3.658231281728971*^9}, {3.6582313820444937`*^9, 3.658231384599908*^9}, 
   3.658232743745569*^9, {3.658235160749897*^9, 3.6582351641874237`*^9}, {
   3.658235195606909*^9, 3.658235209829011*^9}, {3.658235982084553*^9, 
   3.658235982769684*^9}, {3.658258427250327*^9, 3.6582584540257177`*^9}, 
   3.6582587345352488`*^9, 3.658264473188347*^9, {3.6582649253112583`*^9, 
   3.6582649257425947`*^9}, {3.658264998389483*^9, 3.658265032437416*^9}, {
   3.658265384287425*^9, 3.658265391131868*^9}, 3.6582654324352694`*^9, {
   3.660237074604578*^9, 3.660237085019764*^9}, {3.660237120889072*^9, 
   3.660237122042738*^9}, {3.660237205445969*^9, 3.6602372648725357`*^9}, {
   3.660237362290098*^9, 3.660237395152336*^9}, {3.66286318561749*^9, 
   3.6628632170180397`*^9}, {3.66286326861053*^9, 3.662863277615384*^9}, {
   3.662863337174992*^9, 3.662863343123845*^9}, {3.662886673992694*^9, 
   3.6628866926386337`*^9}, {3.712616385851317*^9, 3.7126164323479*^9}, {
   3.7126169870562267`*^9, 3.712617089926538*^9}, {3.7126176917606573`*^9, 
   3.7126176995616417`*^9}, {3.724675604360824*^9, 3.724675639649564*^9}, 
   3.724676985451578*^9, {3.746789736159342*^9, 3.746789745734645*^9}, {
   3.7467906788885317`*^9, 3.746790692673011*^9}, {3.746798520292635*^9, 
   3.74679855024818*^9}, 3.746798643278112*^9, {3.749227778894161*^9, 
   3.7492277829943523`*^9}, {3.749227988189211*^9, 3.749227988438464*^9}}],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{"Recurrence", " ", "Time"}], "*)"}], "Subsection"]], "Input",
 CellChangeTimes->{{3.746790405967045*^9, 3.746790421161092*^9}, {
  3.74679864869436*^9, 3.7467986488866663`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"TT", "=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Pi", " ", "/", " ", 
       RowBox[{"smallLAMBDA", "^", "2"}]}], " ", "/.", "FixParameters"}], ",",
      "4"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"DTT", "=", 
    RowBox[{"N", "[", 
     RowBox[{"TT", "/", "numberOfFrames"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ClearParameters", "=", 
   RowBox[{"ClearAll", "[", 
    RowBox[{
    "h", ",", "m", ",", "k", ",", "\[Lambda]", ",", "\[CapitalLambda]"}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.6156320458775873`*^9, 
   3.615632066333396*^9}, 3.6156331592048607`*^9, 3.6156331921326523`*^9, {
   3.61563347871996*^9, 3.615633504831564*^9}, {3.615633534974391*^9, 
   3.615633571018347*^9}, {3.615633637584827*^9, 3.615633656101695*^9}, {
   3.615633687291555*^9, 3.615633702998143*^9}, 3.615633767353943*^9, 
   3.615634260064809*^9, {3.615634516238912*^9, 3.6156345165996103`*^9}, {
   3.615640718301269*^9, 3.615640723993116*^9}, {3.615640965047326*^9, 
   3.6156409652607117`*^9}, {3.615641364047477*^9, 3.615641365896698*^9}, 
   3.615641846478875*^9, 3.6156420647131767`*^9, {3.615648084078582*^9, 
   3.6156481144810963`*^9}, 3.6156498327198343`*^9, 3.6157177256918793`*^9, {
   3.615717771202983*^9, 3.615717798779161*^9}, {3.6157181718105164`*^9, 
   3.615718282003779*^9}, {3.615719385664939*^9, 3.615719388771999*^9}, {
   3.615724780152248*^9, 3.615724787339726*^9}, {3.6157309564883137`*^9, 
   3.615731030826474*^9}, {3.615731074372919*^9, 3.61573114030761*^9}, {
   3.615731221093851*^9, 3.615731224848073*^9}, {3.6157314468020973`*^9, 
   3.615731470924478*^9}, {3.615731536071617*^9, 3.615731540499689*^9}, {
   3.615731607905945*^9, 3.615731623780262*^9}, {3.615731663309916*^9, 
   3.6157316861671352`*^9}, {3.615731718343873*^9, 3.615731738235317*^9}, {
   3.6157317701934967`*^9, 3.615731806749566*^9}, {3.6157318683178463`*^9, 
   3.615731882165018*^9}, {3.615731914516308*^9, 3.615731949377364*^9}, {
   3.6157319862071753`*^9, 3.615731994269411*^9}, {3.615732088833954*^9, 
   3.6157320902528753`*^9}, {3.6157321530526648`*^9, 3.61573217229843*^9}, {
   3.6157324153143797`*^9, 3.615732513813241*^9}, 3.615740661005199*^9, {
   3.615758274977693*^9, 3.615758276562348*^9}, {3.6157592315738153`*^9, 
   3.6157592323300734`*^9}, 3.615759981718157*^9, {3.6158225675164633`*^9, 
   3.6158225693822193`*^9}, {3.616045417246179*^9, 3.6160454257091827`*^9}, {
   3.616045531559072*^9, 3.616045531928966*^9}, {3.616067735438904*^9, 
   3.616067736005248*^9}, {3.61606851236817*^9, 3.616068514824626*^9}, {
   3.616070893498361*^9, 3.616070900398108*^9}, 3.616074615415929*^9, {
   3.616078112415565*^9, 3.616078113530233*^9}, 3.616079102974662*^9, {
   3.6165105547529297`*^9, 3.6165105719640102`*^9}, {3.6165108370872707`*^9, 
   3.6165108371121063`*^9}, {3.624955694060576*^9, 3.624955723011841*^9}, {
   3.625311042746018*^9, 3.625311042942409*^9}, {3.6253114467779493`*^9, 
   3.625311447056411*^9}, {3.625312009651863*^9, 3.625312014721457*^9}, {
   3.6253121746040087`*^9, 3.625312176561607*^9}, 3.625312517659998*^9, {
   3.646528237212318*^9, 3.646528240487083*^9}, {3.646528567067741*^9, 
   3.646528567630477*^9}, {3.646553033831624*^9, 3.646553041901435*^9}, {
   3.6465540283623657`*^9, 3.646554029653775*^9}, 3.646554974743787*^9, {
   3.6465551308370132`*^9, 3.6465552238336163`*^9}, {3.646992616136801*^9, 
   3.646992622216215*^9}, 3.6469926624627857`*^9, {3.646992815002122*^9, 
   3.646992826336493*^9}, 3.6469981390459223`*^9, {3.647097731410119*^9, 
   3.6470977711808157`*^9}, 3.647360477023466*^9, 3.6473623159039183`*^9, 
   3.647639486991949*^9, 3.647775743906917*^9, 3.647776081497377*^9, 
   3.647776862032036*^9, 3.6477810324993067`*^9, 3.647781147037665*^9, {
   3.647782110497978*^9, 3.647782113027494*^9}, {3.647941243590602*^9, 
   3.64794128585658*^9}, {3.647942322800074*^9, 3.6479423229765377`*^9}, {
   3.647942359387619*^9, 3.647942389854985*^9}, {3.647942973689354*^9, 
   3.6479429761961937`*^9}, {3.6479448159915323`*^9, 3.647944822222885*^9}, {
   3.6479451827971373`*^9, 3.647945198242318*^9}, 3.6479487683466263`*^9, {
   3.648121593649688*^9, 3.6481215947008877`*^9}, {3.648123654723319*^9, 
   3.648123693583171*^9}, {3.6481237975721817`*^9, 3.64812379839423*^9}, 
   3.648123869500578*^9, {3.648123963752718*^9, 3.648123987226544*^9}, {
   3.648124139183362*^9, 3.648124141762126*^9}, 3.648124385596273*^9, {
   3.648124450489668*^9, 3.648124470144237*^9}, {3.648125497539983*^9, 
   3.6481254980803022`*^9}, 3.648127207683023*^9, {3.648129733205455*^9, 
   3.64812973433359*^9}, {3.648131598587099*^9, 3.64813164436154*^9}, {
   3.648132790038649*^9, 3.6481327913054657`*^9}, 3.648135280197627*^9, {
   3.6481356487240334`*^9, 3.648135648877891*^9}, {3.648136022075742*^9, 
   3.648136025741894*^9}, 3.648136986947774*^9, 3.648137512475025*^9, 
   3.648138660203727*^9, 3.648139523582602*^9, {3.6481551655813503`*^9, 
   3.648155170975871*^9}, 3.648159439960387*^9, 3.648160762338786*^9, {
   3.648161149366193*^9, 3.6481611508060713`*^9}, 3.648162338766151*^9, {
   3.648198137495487*^9, 3.64819820905842*^9}, {3.648198359532854*^9, 
   3.6481983979523363`*^9}, {3.648198477337332*^9, 3.6481984788957777`*^9}, {
   3.648198925937114*^9, 3.648198934610105*^9}, 3.6481992392334223`*^9, {
   3.648212263091679*^9, 3.648212268924767*^9}, {3.648213281124625*^9, 
   3.648213281256587*^9}, {3.648215624999454*^9, 3.64821562866201*^9}, 
   3.648215821996347*^9, {3.648231932469376*^9, 3.648231938342593*^9}, {
   3.648242036189931*^9, 3.6482420810387383`*^9}, {3.64824211231628*^9, 
   3.648242118720455*^9}, {3.648320087568425*^9, 3.648320095223948*^9}, 
   3.64832548424756*^9, {3.648357230085614*^9, 3.6483573901263123`*^9}, 
   3.648357448782195*^9, 3.648357480766802*^9, {3.648357799253729*^9, 
   3.648357873870412*^9}, 3.6483579342341557`*^9, {3.6483580238104*^9, 
   3.648358027574563*^9}, 3.6484780796643133`*^9, {3.648478878529975*^9, 
   3.648478890957799*^9}, {3.648478938245063*^9, 3.648478942684215*^9}, 
   3.648481683308153*^9, {3.648484653043892*^9, 3.6484846545325336`*^9}, 
   3.648558200202774*^9, {3.648558529051745*^9, 3.648558529711141*^9}, 
   3.648566542907082*^9, {3.648595548006069*^9, 3.648595552163698*^9}, {
   3.648595608535007*^9, 3.6485956300909367`*^9}, 3.648596244953361*^9, {
   3.6486327691780367`*^9, 3.6486327704389343`*^9}, {3.653827115383219*^9, 
   3.653827130794415*^9}, 3.653979488449481*^9, {3.6539796997956944`*^9, 
   3.6539797076329117`*^9}, {3.654101323247204*^9, 3.654101324725233*^9}, 
   3.6541013648112307`*^9, {3.6541041865407467`*^9, 3.654104190469612*^9}, 
   3.654104523098547*^9, {3.654105139327928*^9, 3.654105192084413*^9}, {
   3.654106134008523*^9, 3.654106134285*^9}, {3.654340257913258*^9, 
   3.654340258366995*^9}, 3.654507455434484*^9, {3.655640891240521*^9, 
   3.655640891776668*^9}, {3.655641016656946*^9, 3.655641028537932*^9}, 
   3.655641134692958*^9, {3.6556412799551897`*^9, 3.65564129601861*^9}, 
   3.655641379926013*^9, {3.655641481984911*^9, 3.65564148438238*^9}, 
   3.655641588703174*^9, {3.6560044998370543`*^9, 3.6560045031922894`*^9}, {
   3.6560046257169447`*^9, 3.65600462928763*^9}, {3.656005408406949*^9, 
   3.656005429019431*^9}, {3.656005805553939*^9, 3.656005806362729*^9}, 
   3.6560058490939493`*^9, 3.656008638079142*^9, {3.65600927590808*^9, 
   3.656009278482408*^9}, {3.657268008360805*^9, 3.65726801935233*^9}, {
   3.6572714077676*^9, 3.657271420851448*^9}, {3.657272321112818*^9, 
   3.657272326383922*^9}, {3.657273311406228*^9, 3.657273320397456*^9}, {
   3.6572824949759912`*^9, 3.6572825039383593`*^9}, {3.657521679531212*^9, 
   3.657521746339992*^9}, {3.65813848071846*^9, 3.6581384910797358`*^9}, 
   3.65813924207274*^9, 3.658140185144693*^9, {3.6581419633941307`*^9, 
   3.658141977533348*^9}, {3.6581420678482437`*^9, 3.6581420876479797`*^9}, {
   3.658231215906313*^9, 3.658231221943181*^9}, {3.6582312639453173`*^9, 
   3.658231281728971*^9}, {3.6582313820444937`*^9, 3.658231384599908*^9}, 
   3.658232743745569*^9, {3.658235160749897*^9, 3.6582351641874237`*^9}, {
   3.658235195606909*^9, 3.658235209829011*^9}, {3.658235982084553*^9, 
   3.658235982769684*^9}, {3.658258427250327*^9, 3.6582584540257177`*^9}, 
   3.6582587345352488`*^9, 3.658264473188347*^9, {3.6582649253112583`*^9, 
   3.6582649257425947`*^9}, {3.658264998389483*^9, 3.658265032437416*^9}, {
   3.658265384287425*^9, 3.658265391131868*^9}, 3.6582654324352694`*^9, {
   3.660237074604578*^9, 3.660237085019764*^9}, {3.660237120889072*^9, 
   3.660237122042738*^9}, {3.660237205445969*^9, 3.6602372648725357`*^9}, {
   3.660237362290098*^9, 3.660237395152336*^9}, {3.66286318561749*^9, 
   3.6628632170180397`*^9}, {3.66286326861053*^9, 3.662863277615384*^9}, {
   3.662863337174992*^9, 3.662863343123845*^9}, {3.662886673992694*^9, 
   3.6628866926386337`*^9}, {3.712616385851317*^9, 3.7126164323479*^9}, {
   3.7126169870562267`*^9, 3.712617089926538*^9}, {3.7126176917606573`*^9, 
   3.7126176995616417`*^9}, {3.724675604360824*^9, 3.724675639649564*^9}, 
   3.724676985451578*^9, {3.746789736159342*^9, 3.746789745734645*^9}, {
   3.7467906788885317`*^9, 3.746790692673011*^9}, {3.746798520292635*^9, 
   3.74679855024818*^9}, 3.746798643278112*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"(*", 
    RowBox[{"Set", " ", "up", " ", "basic", " ", "grids"}], "*)"}], 
   "Subsubsection"], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"NxFFT", "=", "1024"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Nx", "=", "NxFFT"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Np", "=", 
     RowBox[{"Nx", "-", "1"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NX", "=", "Nx"}], ";", 
    RowBox[{"NP", "=", "Np"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"NpFFT", "=", 
     RowBox[{"NxFFT", "-", "1"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dT", "=", 
     RowBox[{"10", "^", 
      RowBox[{"(", 
       RowBox[{"-", "6"}], ")"}]}]}], ";"}], 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"To", " ", "implement", " ", "Time"}], "-", 
     RowBox[{"derivative", " ", "WFdT"}]}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.660237346010049*^9, 3.660237389105198*^9}, {
  3.66023745771179*^9, 3.660237463989101*^9}, {3.660237693940909*^9, 
  3.660237718965227*^9}, {3.66023781188167*^9, 3.660237920088694*^9}, {
  3.660240675966159*^9, 3.660240678146041*^9}, {3.6602422395461884`*^9, 
  3.66024224060221*^9}}],

Cell[BoxData[{
 RowBox[{"labelPlot", "=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"TrueQ", "[", 
     RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], ",", 
    RowBox[{"StringJoin", "[", 
     RowBox[{"\"\<Squeeze=\>\"", ",", 
      RowBox[{"ToString", "[", 
       RowBox[{"N", "[", 
        RowBox[{"stateParameter", ",", "4"}], "]"}], "]"}]}], "]"}], ",", 
    RowBox[{"StringJoin", "[", 
     RowBox[{"\"\<Coherent=\>\"", ",", 
      RowBox[{"ToString", "[", 
       RowBox[{"N", "[", 
        RowBox[{"stateParameter", ",", "4"}], "]"}], "]"}]}], "]"}]}], 
   "]"}]}], "\n", 
 RowBox[{
  RowBox[{"VuPoi", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "4"}], ",", "5"}], "}"}]}], ";", " ", 
  RowBox[{"export$Directoy", "=", 
   RowBox[{"StringJoin", "[", 
    RowBox[{"\"\</home/ole/Shared/temp/\>\"", ",", 
     RowBox[{"ToString", "[", "stateCASE", "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plotColorsList", "=", 
   RowBox[{"{", 
    RowBox[{
    "Brown", ",", "Purple", ",", "Blue", ",", "Cyan", ",", "White", ",", 
     "White", ",", "White", ",", "Yellow", ",", "Orange", ",", "Red", ",", 
     "Pink"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plotColorsList", "=", 
   RowBox[{"{", 
    RowBox[{"Blue", ",", "Purple", ",", 
     RowBox[{"Lighter", "[", "Blue", "]"}], ",", "Cyan", ",", "White", ",", 
     "White", ",", "White", ",", "White", ",", "Yellow", ",", "Orange", ",", 
     "Red", ",", "Red", ",", "Pink"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plotColorsList", "=", 
   RowBox[{"{", 
    RowBox[{"Blue", ",", "Purple", ",", 
     RowBox[{"Lighter", "[", "Blue", "]"}], ",", "Cyan", ",", "White", ",", 
     "White", ",", "Yellow", ",", "Orange", ",", "Red", ",", "Red", ",", 
     "Pink"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"blueRedColorFunc", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Blend", "[", 
      RowBox[{"plotColorsList", ",", 
       RowBox[{"Rescale", "[", 
        RowBox[{"#3", ",", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.06"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "4"}], ",", "1"}], "}"}]}], "]"}]}], 
      "]"}], "&"}], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TricoloreColorsList", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Darker", "[", "Blue", "]"}], ",", "Blue", ",", "Blue", ",", 
     "Blue", ",", 
     RowBox[{"Lighter", "[", "Blue", "]"}], ",", 
     RowBox[{"Lighter", "[", "Blue", "]"}], ",", 
     RowBox[{"Lighter", "[", 
      RowBox[{"Lighter", "[", "Blue", "]"}], "]"}], ",", "White", ",", 
     RowBox[{"Lighter", "[", 
      RowBox[{"Lighter", "[", "Red", "]"}], "]"}], ",", 
     RowBox[{"Lighter", "[", "Red", "]"}], ",", 
     RowBox[{"Lighter", "[", "Red", "]"}], ",", 
     RowBox[{"Lighter", "[", "Red", "]"}], ",", 
     RowBox[{"Lighter", "[", "Red", "]"}], ",", "Red", ",", 
     RowBox[{"Darker", "[", 
      RowBox[{"Red", ",", "0.25"}], "]"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"TricoloreColorFunc", "=", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Blend", "[", 
       RowBox[{"TricoloreColorsList", ",", 
        RowBox[{"Rescale", "[", 
         RowBox[{"#3", ",", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", "0.1"}], ",", 
          RowBox[{"2", "*", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "/", "4"}], ",", "0.725"}], "}"}]}]}], 
         "]"}]}], "]"}], "&"}], ")"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"numberOfFrames", "=", "70"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"numberOfPlotPoints", "=", "31"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"imgRes", "=", "600"}]}], "Input",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.6156320458775873`*^9, 
   3.615632066333396*^9}, 3.6156331592048607`*^9, 3.6156331921326523`*^9, {
   3.61563347871996*^9, 3.615633504831564*^9}, {3.615633534974391*^9, 
   3.615633571018347*^9}, {3.615633637584827*^9, 3.615633656101695*^9}, {
   3.615633687291555*^9, 3.615633702998143*^9}, 3.615633767353943*^9, 
   3.615634260064809*^9, {3.615634516238912*^9, 3.6156345165996103`*^9}, {
   3.615640718301269*^9, 3.615640723993116*^9}, {3.615640965047326*^9, 
   3.6156409652607117`*^9}, {3.615641364047477*^9, 3.615641365896698*^9}, 
   3.615641846478875*^9, 3.6156420647131767`*^9, {3.615648084078582*^9, 
   3.6156481144810963`*^9}, 3.6156498327198343`*^9, 3.6157177256918793`*^9, {
   3.615717771202983*^9, 3.615717798779161*^9}, {3.6157181718105164`*^9, 
   3.615718282003779*^9}, {3.615719385664939*^9, 3.615719388771999*^9}, {
   3.615724780152248*^9, 3.615724787339726*^9}, {3.6157309564883137`*^9, 
   3.615731030826474*^9}, {3.615731074372919*^9, 3.61573114030761*^9}, {
   3.615731221093851*^9, 3.615731224848073*^9}, {3.6157314468020973`*^9, 
   3.615731470924478*^9}, {3.615731536071617*^9, 3.615731540499689*^9}, {
   3.615731607905945*^9, 3.615731623780262*^9}, {3.615731663309916*^9, 
   3.6157316861671352`*^9}, {3.615731718343873*^9, 3.615731738235317*^9}, {
   3.6157317701934967`*^9, 3.615731806749566*^9}, {3.6157318683178463`*^9, 
   3.615731882165018*^9}, {3.615731914516308*^9, 3.615731949377364*^9}, {
   3.6157319862071753`*^9, 3.615731994269411*^9}, {3.615732088833954*^9, 
   3.6157320902528753`*^9}, {3.6157321530526648`*^9, 3.61573217229843*^9}, {
   3.6157324153143797`*^9, 3.615732513813241*^9}, 3.615740661005199*^9, {
   3.615758274977693*^9, 3.615758276562348*^9}, {3.6157592315738153`*^9, 
   3.6157592323300734`*^9}, 3.615759981718157*^9, {3.6158225675164633`*^9, 
   3.6158225693822193`*^9}, {3.616045417246179*^9, 3.6160454257091827`*^9}, {
   3.616045531559072*^9, 3.616045531928966*^9}, {3.616067735438904*^9, 
   3.616067736005248*^9}, {3.61606851236817*^9, 3.616068514824626*^9}, {
   3.616070893498361*^9, 3.616070900398108*^9}, 3.616074615415929*^9, {
   3.616078112415565*^9, 3.616078113530233*^9}, 3.616079102974662*^9, {
   3.6165105547529297`*^9, 3.6165105719640102`*^9}, {3.6165108370872707`*^9, 
   3.6165108371121063`*^9}, {3.624955694060576*^9, 3.624955723011841*^9}, {
   3.625311042746018*^9, 3.625311042942409*^9}, {3.6253114467779493`*^9, 
   3.625311447056411*^9}, {3.625312009651863*^9, 3.625312014721457*^9}, {
   3.6253121746040087`*^9, 3.625312176561607*^9}, 3.625312517659998*^9, {
   3.646528237212318*^9, 3.646528240487083*^9}, {3.646528567067741*^9, 
   3.646528567630477*^9}, {3.646553033831624*^9, 3.646553041901435*^9}, {
   3.6465540283623657`*^9, 3.646554029653775*^9}, 3.646554974743787*^9, {
   3.6465551308370132`*^9, 3.6465552238336163`*^9}, {3.646992616136801*^9, 
   3.646992622216215*^9}, 3.6469926624627857`*^9, {3.646992815002122*^9, 
   3.646992826336493*^9}, 3.6469981390459223`*^9, {3.647097731410119*^9, 
   3.6470977711808157`*^9}, 3.647360477023466*^9, 3.6473623159039183`*^9, 
   3.647639486991949*^9, 3.647775743906917*^9, 3.647776081497377*^9, 
   3.647776862032036*^9, 3.6477810324993067`*^9, 3.647781147037665*^9, {
   3.647782110497978*^9, 3.647782113027494*^9}, {3.647941243590602*^9, 
   3.64794128585658*^9}, {3.647942322800074*^9, 3.6479423229765377`*^9}, {
   3.647942359387619*^9, 3.647942389854985*^9}, {3.647942973689354*^9, 
   3.6479429761961937`*^9}, {3.6479448159915323`*^9, 3.647944822222885*^9}, {
   3.6479451827971373`*^9, 3.647945198242318*^9}, 3.6479487683466263`*^9, {
   3.648121593649688*^9, 3.6481215947008877`*^9}, {3.648123654723319*^9, 
   3.648123693583171*^9}, {3.6481237975721817`*^9, 3.64812379839423*^9}, 
   3.648123869500578*^9, {3.648123963752718*^9, 3.648123987226544*^9}, {
   3.648124139183362*^9, 3.648124141762126*^9}, 3.648124385596273*^9, {
   3.648124450489668*^9, 3.648124470144237*^9}, {3.648125497539983*^9, 
   3.6481254980803022`*^9}, 3.648127207683023*^9, {3.648129733205455*^9, 
   3.64812973433359*^9}, {3.648131598587099*^9, 3.64813164436154*^9}, {
   3.648132790038649*^9, 3.6481327913054657`*^9}, 3.648135280197627*^9, {
   3.6481356487240334`*^9, 3.648135648877891*^9}, {3.648136022075742*^9, 
   3.648136025741894*^9}, 3.648136986947774*^9, 3.648137512475025*^9, 
   3.648138660203727*^9, 3.648139523582602*^9, {3.6481551655813503`*^9, 
   3.648155170975871*^9}, 3.648159439960387*^9, 3.648160762338786*^9, {
   3.648161149366193*^9, 3.6481611508060713`*^9}, 3.648162338766151*^9, {
   3.648198137495487*^9, 3.64819820905842*^9}, {3.648198359532854*^9, 
   3.6481983979523363`*^9}, {3.648198477337332*^9, 3.6481984788957777`*^9}, {
   3.648198925937114*^9, 3.648198934610105*^9}, 3.6481992392334223`*^9, {
   3.648212263091679*^9, 3.648212268924767*^9}, {3.648213281124625*^9, 
   3.648213281256587*^9}, {3.648215624999454*^9, 3.64821562866201*^9}, 
   3.648215821996347*^9, {3.648231932469376*^9, 3.648231938342593*^9}, {
   3.648242036189931*^9, 3.6482420810387383`*^9}, {3.64824211231628*^9, 
   3.648242118720455*^9}, {3.648320087568425*^9, 3.648320095223948*^9}, 
   3.64832548424756*^9, {3.648357230085614*^9, 3.6483573901263123`*^9}, 
   3.648357448782195*^9, 3.648357480766802*^9, {3.648357799253729*^9, 
   3.648357873870412*^9}, 3.6483579342341557`*^9, {3.6483580238104*^9, 
   3.648358027574563*^9}, 3.6484780796643133`*^9, {3.648478878529975*^9, 
   3.648478890957799*^9}, {3.648478938245063*^9, 3.648478942684215*^9}, 
   3.648481683308153*^9, {3.648484653043892*^9, 3.6484846545325336`*^9}, 
   3.648558200202774*^9, {3.648558529051745*^9, 3.648558529711141*^9}, 
   3.648566542907082*^9, {3.648595548006069*^9, 3.648595552163698*^9}, {
   3.648595608535007*^9, 3.6485956300909367`*^9}, 3.648596244953361*^9, {
   3.6486327691780367`*^9, 3.6486327704389343`*^9}, {3.653827115383219*^9, 
   3.653827130794415*^9}, 3.653979488449481*^9, {3.6539796997956944`*^9, 
   3.6539797076329117`*^9}, {3.654101323247204*^9, 3.654101324725233*^9}, 
   3.6541013648112307`*^9, {3.6541041865407467`*^9, 3.654104190469612*^9}, 
   3.654104523098547*^9, {3.654105139327928*^9, 3.654105192084413*^9}, {
   3.654106134008523*^9, 3.654106134285*^9}, {3.654340257913258*^9, 
   3.654340258366995*^9}, 3.654507455434484*^9, {3.655640891240521*^9, 
   3.655640891776668*^9}, {3.655641016656946*^9, 3.655641028537932*^9}, 
   3.655641134692958*^9, {3.6556412799551897`*^9, 3.65564129601861*^9}, 
   3.655641379926013*^9, {3.655641481984911*^9, 3.65564148438238*^9}, 
   3.655641588703174*^9, {3.6560044998370543`*^9, 3.6560045031922894`*^9}, {
   3.6560046257169447`*^9, 3.65600462928763*^9}, {3.656005408406949*^9, 
   3.656005429019431*^9}, {3.656005805553939*^9, 3.656005806362729*^9}, 
   3.6560058490939493`*^9, 3.656008638079142*^9, {3.65600927590808*^9, 
   3.656009278482408*^9}, {3.657268008360805*^9, 3.65726801935233*^9}, {
   3.6572714077676*^9, 3.657271420851448*^9}, {3.657272321112818*^9, 
   3.657272326383922*^9}, {3.657273311406228*^9, 3.657273320397456*^9}, {
   3.6572824949759912`*^9, 3.6572825039383593`*^9}, {3.657521679531212*^9, 
   3.657521746339992*^9}, {3.65813848071846*^9, 3.6581384910797358`*^9}, 
   3.65813924207274*^9, 3.658140185144693*^9, {3.6581419633941307`*^9, 
   3.658141977533348*^9}, {3.6581420678482437`*^9, 3.6581420876479797`*^9}, {
   3.658231215906313*^9, 3.658231221943181*^9}, {3.6582312639453173`*^9, 
   3.658231281728971*^9}, {3.6582313820444937`*^9, 3.658231384599908*^9}, 
   3.658232743745569*^9, {3.658235160749897*^9, 3.6582351641874237`*^9}, {
   3.658235195606909*^9, 3.658235209829011*^9}, {3.658235982084553*^9, 
   3.658235982769684*^9}, {3.658258427250327*^9, 3.6582584540257177`*^9}, 
   3.6582587345352488`*^9, 3.658264473188347*^9, {3.6582649253112583`*^9, 
   3.6582649257425947`*^9}, {3.658264998389483*^9, 3.658265032437416*^9}, {
   3.658265384287425*^9, 3.658265391131868*^9}, 3.6582654324352694`*^9, 
   3.660237074604578*^9, 3.712617241769451*^9, 3.724606893099185*^9, {
   3.724686665169869*^9, 3.724686674888535*^9}, {3.7246945272209167`*^9, 
   3.724694558651576*^9}, {3.724706210806294*^9, 3.724706215228979*^9}, 
   3.724706282513731*^9, {3.749228448850919*^9, 3.749228451292913*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"$t0", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"timePrint", ",", 
    RowBox[{"{", 
     RowBox[{"HoldAll", ",", "Listable"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"prn", "[", "arg_", "]"}], ":=", 
   RowBox[{"Print", "[", 
    RowBox[{
     RowBox[{"HoldForm", "[", "arg", "]"}], ",", "\"\< = \>\"", ",", "arg"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"timePrint", "[", "XX_", "]"}], ":=", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Time spent= \>\"", ",", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ",", "4"}], "]"}], 
      ",", "\"\< Seconds  = \>\"", ",", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ")"}], "/", 
         "60"}], ",", "4"}], "]"}], ",", "\"\< Minutes   for   \>\"", ",", 
      RowBox[{"HoldForm", "[", " ", "XX", "]"}], ",", "\"\< = \>\"", ",", 
      "XX"}], "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 

 RowBox[{
  RowBox[{"Derivative", "/:", 
   RowBox[{"MakeBoxes", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Derivative", "[", "\[Alpha]__", "]"}], "[", "wflow_", "]"}], 
      "[", "vars__Symbol", "]"}], ",", "TraditionalForm"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"bb", ",", "dd", ",", "sp"}], "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"MakeBoxes", "[", 
        RowBox[{"dd", ",", "_"}], "]"}], "^=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"{", "\[Alpha]", "}"}], "]"}], "\[Equal]", "1"}], ",", 
         "\"\<\[DifferentialD]\>\"", ",", "\"\<\[PartialD]\>\""}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"MakeBoxes", "[", 
        RowBox[{"sp", ",", "_"}], "]"}], "^=", "\"\<\[ThinSpace]\>\""}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"bb", "/:", 
       RowBox[{"MakeBoxes", "[", 
        RowBox[{
         RowBox[{"bb", "[", "x__", "]"}], ",", "_"}], "]"}], ":=", 
       RowBox[{"RowBox", "[", 
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"ToBoxes", "[", "#", "]"}], "&"}], ",", 
          RowBox[{"{", "x", "}"}]}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"FractionBox", "[", 
       RowBox[{
        RowBox[{"ToBoxes", "[", 
         RowBox[{"bb", "[", 
          RowBox[{
           RowBox[{"dd", "^", 
            RowBox[{"Plus", "[", "\[Alpha]", "]"}]}], ",", "wflow"}], "]"}], 
         "]"}], ",", 
        RowBox[{"ToBoxes", "[", 
         RowBox[{"Apply", "[", 
          RowBox[{"bb", ",", 
           RowBox[{"Riffle", "[", 
            RowBox[{
             RowBox[{"Map", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"bb", "[", 
                 RowBox[{"dd", ",", "#"}], "]"}], "&"}], ",", 
               RowBox[{"Select", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"{", "vars", "}"}], "^", 
                   RowBox[{"{", "\[Alpha]", "}"}]}], ")"}], ",", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"#", "=!=", "1"}], "&"}], ")"}]}], "]"}]}], "]"}], 
             ",", "sp"}], "]"}]}], "]"}], "]"}]}], "]"}]}]}], "]"}]}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Make", " ", "Derivative", " ", "Output", " ", "BEAUTIFUL", "    ", 
     RowBox[{"http", ":"}]}], "//", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"pages", ".", "uoregon", ".", "edu"}], "/", "noeckel"}], "/", 
       "computernotes"}], "/", "Mathematica"}], "/", 
     RowBox[{"EquationEditing", ".", "html"}]}]}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Make3d", "[", 
    RowBox[{"plot_", ",", "height_", ",", "opacity_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "newplot", "}"}], ",", 
     RowBox[{
      RowBox[{"newplot", "=", 
       RowBox[{"First", "@", 
        RowBox[{"Graphics", "[", "plot", "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"newplot", "=", 
       RowBox[{
        RowBox[{"N", "@", "newplot"}], "/.", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"x_", "?", "AtomQ"}], ",", 
           RowBox[{"y_", "?", "AtomQ"}]}], "}"}], "\[RuleDelayed]", 
         RowBox[{"{", 
          RowBox[{"x", ",", "y", ",", "height"}], "}"}]}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"newplot", "/.", 
       RowBox[{
        RowBox[{"GraphicsComplex", "[", "xx__", "]"}], "\[RuleDelayed]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Opacity", "[", "opacity", "]"}], ",", 
          RowBox[{"GraphicsComplex", "[", "xx", "]"}]}], "}"}]}]}]}]}], 
    "]"}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Show", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"plotWF", ",", 
        RowBox[{"Graphics3D", "[", 
         RowBox[{"Make3d", "[", 
          RowBox[{"streamInColor", ",", "maxWF", ",", ".75"}], "]"}], "]"}]}],
        "}"}], ",", 
      RowBox[{"ViewPoint", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "100"}], "}"}]}]}], "]"}], "  ", "does", 
    " ", "NOT", " ", "work"}], "*)"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"to3d", "[", 
     RowBox[{"plot_", ",", "height_", ",", "opacity_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "newplot", "}"}], ",", 
      RowBox[{
       RowBox[{"newplot", "=", 
        RowBox[{"First", "@", 
         RowBox[{"Graphics", "[", "plot", "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"newplot", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"N", "@", "newplot"}], "/.", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x_", "?", "AtomQ"}], ",", 
             RowBox[{"y_", "?", "AtomQ"}]}], "}"}], "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"x", ",", "y", ",", "height"}], "}"}]}]}], "/.", 
         RowBox[{
          RowBox[{"Arrowheads", "[", 
           RowBox[{"List", "[", 
            RowBox[{"List", "[", 
             RowBox[{"x_", ",", "y_", ",", "notz_"}], "]"}], "]"}], "]"}], 
          "\[Rule]", 
          RowBox[{"Arrowheads", "[", 
           RowBox[{"List", "[", 
            RowBox[{"List", "[", 
             RowBox[{"x", ",", "y"}], "]"}], "]"}], "]"}]}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"newplot", "/.", 
        RowBox[{
         RowBox[{"GraphicsComplex", "[", "xx__", "]"}], "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Opacity", "[", "opacity", "]"}], ",", 
           RowBox[{"GraphicsComplex", "[", "xx", "]"}]}], "}"}]}]}]}]}], 
     "]"}]}], ";"}], "\n", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"dChange", "[", 
    RowBox[{"expression", ",", 
     RowBox[{"{", "transformations", "}"}], ",", 
     RowBox[{"{", "oldVars", "}"}], ",", 
     RowBox[{"{", "newVars", "}"}], ",", 
     RowBox[{"{", "functions", "}"}]}], "]"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ClearAll", "[", "dChange", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dChange", "[", 
    RowBox[{
    "expr_", ",", "transformations_List", ",", "oldVars_List", ",", 
     "newVars_List", ",", "functions_List"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "pos", ",", "functionsReplacements", ",", "variablesReplacements", ",", 
       "arguments", ",", "heads", ",", "newVarsSolved"}], "}"}], ",", 
     RowBox[{
      RowBox[{"pos", "=", 
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{"Outer", "[", 
          RowBox[{"Position", ",", "functions", ",", "oldVars"}], "]"}], ",", 
         
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "2", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"3", ",", "4"}], "}"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"heads", "=", 
       RowBox[{"functions", "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "0"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"arguments", "=", 
       RowBox[{"List", "@@@", "functions"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"newVarsSolved", "=", 
       RowBox[{"newVars", "/.", 
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{"transformations", ",", "newVars"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"functionsReplacements", "=", 
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{"Function", "[", 
          RowBox[{"i", ",", 
           RowBox[{
            RowBox[{"heads", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Function", "[", 
                RowBox[{"#", ",", "#2"}], "]"}], "&"}], "[", 
              RowBox[{
               RowBox[{"arguments", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", 
               RowBox[{"ReplacePart", "[", 
                RowBox[{
                 RowBox[{"functions", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", 
                 RowBox[{"Thread", "[", 
                  RowBox[{
                   RowBox[{"pos", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
                   "newVarsSolved"}], "]"}]}], "]"}]}], "]"}], ")"}]}]}], 
          "]"}], ",", 
         RowBox[{"Range", "@", 
          RowBox[{"Length", "@", "functions"}]}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"variablesReplacements", "=", 
       RowBox[{
        RowBox[{"Solve", "[", 
         RowBox[{"transformations", ",", "oldVars"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"expr", "/.", "functionsReplacements"}], "/.", 
         "variablesReplacements"}], "//", "Simplify"}], "//", "Normal"}]}]}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"dChange", "[", 
   RowBox[{"expr_", ",", 
    RowBox[{"functions", ":", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"_", "[", "___", "]"}], "\[Equal]", "_"}], ")"}], ".."}], 
      "}"}]}]}], "]"}], ":=", 
  RowBox[{"expr", "/.", 
   RowBox[{"Replace", "[", 
    RowBox[{"functions", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"f_", "[", "vars__", "]"}], "\[Equal]", "body_"}], ")"}], 
      "\[RuleDelayed]", 
      RowBox[{"(", 
       RowBox[{"f", "\[Rule]", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", "vars", "}"}], ",", "body"}], "]"}]}], ")"}]}], ",", 
     RowBox[{"{", "1", "}"}]}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dChange", "[", 
    RowBox[{"expr_", ",", "x___"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"dChange", "[", 
      RowBox[{"expr", ",", "##"}], "]"}], "&"}], "@@", 
    RowBox[{"Replace", "[", 
     RowBox[{
      RowBox[{"{", "x", "}"}], ",", 
      RowBox[{
       RowBox[{"var", ":", 
        RowBox[{"Except", "[", "_List", "]"}]}], "\[RuleDelayed]", 
       RowBox[{"{", "var", "}"}]}], ",", 
      RowBox[{"{", "1", "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.646998142831975*^9, {3.6476413934824963`*^9, 3.647641439641926*^9}, 
   3.6476415793211184`*^9, {3.648198402668096*^9, 3.648198404464897*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"dChange", "[", 
    RowBox[{"expression", ",", 
     RowBox[{"{", "transformations", "}"}], ",", 
     RowBox[{"{", "oldVars", "}"}], ",", 
     RowBox[{"{", "newVars", "}"}], ",", 
     RowBox[{"{", "functions", "}"}]}], "]"}], "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{
   RowBox[{"dChange", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"u", "[", 
         RowBox[{"x", ",", "t"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "2"}], "}"}]}], "]"}], "\[Equal]", 
      RowBox[{
       RowBox[{"c", "^", "2"}], " ", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"u", "[", 
          RowBox[{"x", ",", "t"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "\[Equal]", 
        RowBox[{"x", "+", 
         RowBox[{"c", " ", "t"}]}]}], ",", 
       RowBox[{"r", "\[Equal]", 
        RowBox[{"x", "-", 
         RowBox[{"c", " ", "t"}]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "t"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "r"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", "[", 
       RowBox[{"x", ",", "t"}], "]"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
   
   RowBox[{"dChange", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"\[Eta]", "*", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"f", "[", "\[Eta]", "]"}], ",", "\[Eta]"}], "]"}]}], ",",
           "\[Eta]"}], "]"}], "/", "\[Eta]"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"s", "^", "2"}], "/", 
           RowBox[{"\[Eta]", "^", "2"}]}]}], ")"}], "*", 
        RowBox[{"f", "[", "\[Eta]", "]"}]}], "-", 
       RowBox[{
        RowBox[{"f", "[", "\[Eta]", "]"}], "^", "3"}]}], "\[Equal]", "0"}], 
     ",", 
     RowBox[{"\[Eta]", "\[Equal]", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "z"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}], "]"}]}], ",", "\[Eta]", ",", "z", 
     ",", 
     RowBox[{"f", "[", "\[Eta]", "]"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dChange", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"u", "[", 
           RowBox[{"x", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], "+", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"u", "[", 
          RowBox[{"x", ",", "t"}], "]"}], ",", 
         RowBox[{"{", "t", "}"}]}], "]"}], "-", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"x", " ", 
          RowBox[{"u", "[", 
           RowBox[{"x", ",", "t"}], "]"}]}], ",", 
         RowBox[{"{", "x", "}"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"u", "[", 
        RowBox[{"x", ",", "t"}], "]"}], "\[Equal]", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], " ", 
          RowBox[{"x", "^", "2"}]}], "]"}], " ", 
        RowBox[{"f", "[", "x", "]"}], " ", 
        RowBox[{"T", "[", "t", "]"}]}]}]}], "]"}], "//", 
    "Simplify"}]}]}]], "Input",
 CellChangeTimes->{{3.647641475160035*^9, 3.647641498154008*^9}, {
   3.647641543282469*^9, 3.647641544305929*^9}, 3.647641592260879*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"(*", "ListDerivatives", "*)"}], "Subsection"], 
  RowBox[{
   RowBox[{
    RowBox[{"ListDerivAP", "=", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"#1", "\[Equal]", "0"}], ",", "#2", ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"OddQ", "[", "#1", "]"}], ",", 
          RowBox[{"#0", "[", 
           RowBox[{
            RowBox[{"#1", "-", "1"}], ",", 
            RowBox[{"Differences", "[", 
             RowBox[{"Prepend", "[", 
              RowBox[{"#2", ",", "0"}], "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"#0", "[", 
           RowBox[{
            RowBox[{"#1", "-", "1"}], ",", 
            RowBox[{"Differences", "[", 
             RowBox[{"Append", "[", 
              RowBox[{"#2", ",", "0"}], "]"}], "]"}]}], "]"}]}], "]"}]}], 
       "]"}], "&"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"ListDerivPA", "=", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"#1", "\[Equal]", "0"}], ",", "#2", ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"OddQ", "[", "#1", "]"}], ",", 
          RowBox[{"#0", "[", 
           RowBox[{
            RowBox[{"#1", "-", "1"}], ",", 
            RowBox[{"Differences", "[", 
             RowBox[{"Append", "[", 
              RowBox[{"#2", ",", "0"}], "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"#0", "[", 
           RowBox[{
            RowBox[{"#1", "-", "1"}], ",", 
            RowBox[{"Differences", "[", 
             RowBox[{"Prepend", "[", 
              RowBox[{"#2", ",", "0"}], "]"}], "]"}]}], "]"}]}], "]"}]}], 
       "]"}], "&"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"ListDeriv", "=", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"ListDerivPA", "[", 
           RowBox[{"#1", ",", "#2"}], "]"}], "+", 
          RowBox[{"ListDerivAP", "[", 
           RowBox[{"#1", ",", "#2"}], "]"}]}], ")"}], "/", "2"}], "]"}], 
      "&"}]}], ";"}], "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"oneStepDifference", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Differences", "[", 
        RowBox[{
         RowBox[{"PadLeft", "[", 
          RowBox[{"#1", ",", 
           RowBox[{
            RowBox[{"Dimensions", "[", "#1", "]"}], "+", "1"}]}], "]"}], ",", 
         "1", ",", "1"}], "]"}], "+", 
       RowBox[{"Differences", "[", 
        RowBox[{
         RowBox[{"PadRight", "[", 
          RowBox[{"#1", ",", 
           RowBox[{
            RowBox[{"Dimensions", "[", "#1", "]"}], "+", "1"}]}], "]"}], ",", 
         "1", ",", "1"}], "]"}]}], "&"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"twoStepDifference", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Differences", "[", 
        RowBox[{
         RowBox[{"PadLeft", "[", 
          RowBox[{"#1", ",", 
           RowBox[{
            RowBox[{"Dimensions", "[", "#1", "]"}], "+", "2"}]}], "]"}], ",", 
         "1", ",", "2"}], "]"}], "+", 
       RowBox[{"Differences", "[", 
        RowBox[{
         RowBox[{"PadRight", "[", 
          RowBox[{"#1", ",", 
           RowBox[{
            RowBox[{"Dimensions", "[", "#1", "]"}], "+", "2"}]}], "]"}], ",", 
         "1", ",", "2"}], "]"}]}], "&"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"ListDerivCombineRichardson", "=", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"#1", "\[Equal]", "0"}], ",", "#2", ",", 
        RowBox[{"#0", "[", 
         RowBox[{
          RowBox[{"#1", "-", "1"}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", "*", 
              RowBox[{"oneStepDifference", "[", "#2", "]"}]}], "-", 
             RowBox[{"twoStepDifference", "[", "#2", "]"}]}], ")"}], "/", 
           "12"}]}], "]"}]}], "]"}], "&"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"ListDerivALaRichardson", "=", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{"ListDerivCombineRichardson", "[", 
        RowBox[{"#1", ",", "#2"}], "]"}], "]"}], "&"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"ListDeriv", "=", 
     RowBox[{
      RowBox[{"ListDerivCombineRichardson", "[", 
       RowBox[{"#1", ",", "#2"}], "]"}], "&"}]}], ";"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"ListDeriv", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"ListDerivCombineRichardson", "[", 
        RowBox[{"#1", ",", "#2"}], "]"}], "/", 
       RowBox[{"dx", "^", "#1"}]}], "&"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ListDeriv", "[", 
     RowBox[{"2", ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e"}], "}"}]}], "]"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.660236665032138*^9, 3.660236699913198*^9}, {
  3.660236776231904*^9, 3.660236786565318*^9}, {3.6602403654340277`*^9, 
  3.6602404007886963`*^9}, {3.66024049734367*^9, 3.6602405279568863`*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"(*", 
    RowBox[{"Matrix", " ", "Derivatives"}], "*)"}], "Subsection"], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"pDerivLR", "=", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"#1", "\[Equal]", "0"}], ",", "#2", ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"OddQ", "[", "#1", "]"}], ",", 
          RowBox[{"#0", "[", 
           RowBox[{
            RowBox[{"#1", "-", "1"}], ",", 
            RowBox[{"Differences", "[", 
             RowBox[{"PadLeft", "[", 
              RowBox[{"#2", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"Dimensions", "[", "#2", "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], ",", 
                 RowBox[{
                  RowBox[{"Dimensions", "[", "#2", "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], "]"}], "]"}]}], 
           "]"}], ",", 
          RowBox[{"#0", "[", 
           RowBox[{
            RowBox[{"#1", "-", "1"}], ",", 
            RowBox[{"Differences", "[", 
             RowBox[{"PadRight", "[", 
              RowBox[{"#2", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"Dimensions", "[", "#2", "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], ",", 
                 RowBox[{
                  RowBox[{"Dimensions", "[", "#2", "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], "]"}], "]"}]}], 
           "]"}]}], "]"}]}], "]"}], "&"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"pDerivRL", "=", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"#1", "\[Equal]", "0"}], ",", "#2", ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"OddQ", "[", "#1", "]"}], ",", 
          RowBox[{"#0", "[", 
           RowBox[{
            RowBox[{"#1", "-", "1"}], ",", 
            RowBox[{"Differences", "[", 
             RowBox[{"PadRight", "[", 
              RowBox[{"#2", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"Dimensions", "[", "#2", "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], ",", 
                 RowBox[{
                  RowBox[{"Dimensions", "[", "#2", "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], "]"}], "]"}]}], 
           "]"}], ",", 
          RowBox[{"#0", "[", 
           RowBox[{
            RowBox[{"#1", "-", "1"}], ",", 
            RowBox[{"Differences", "[", 
             RowBox[{"PadLeft", "[", 
              RowBox[{"#2", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"Dimensions", "[", "#2", "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], ",", 
                 RowBox[{
                  RowBox[{"Dimensions", "[", "#2", "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], "]"}], "]"}]}], 
           "]"}]}], "]"}]}], "]"}], "&"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"pDeriv", "=", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"pDerivLR", "[", 
           RowBox[{"#1", ",", "#2"}], "]"}], "+", 
          RowBox[{"pDerivRL", "[", 
           RowBox[{"#1", ",", "#2"}], "]"}]}], ")"}], "/", "2"}], "]"}], 
      "&"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"xDeriv", "=", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"pDerivLR", "[", 
            RowBox[{"#1", ",", 
             RowBox[{"#2", "\[Transpose]"}]}], "]"}], "\[Transpose]"}], "+", 
          RowBox[{
           RowBox[{"pDerivRL", "[", 
            RowBox[{"#1", ",", 
             RowBox[{"#2", "\[Transpose]"}]}], "]"}], "\[Transpose]"}]}], 
         ")"}], "/", "2"}], "]"}], "&"}]}], ";"}], "\[IndentingNewLine]", 
   "\n", 
   RowBox[{
    RowBox[{"oneStepDifferenceMatrix", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Differences", "[", 
        RowBox[{
         RowBox[{"PadLeft", "[", 
          RowBox[{"#1", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Dimensions", "[", "#1", "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], ",", 
             RowBox[{
              RowBox[{"Dimensions", "[", "#1", "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], "]"}], ",", "1", ",",
          "1"}], "]"}], "+", 
       RowBox[{"Differences", "[", 
        RowBox[{
         RowBox[{"PadRight", "[", 
          RowBox[{"#1", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Dimensions", "[", "#1", "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], ",", 
             RowBox[{
              RowBox[{"Dimensions", "[", "#1", "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], "]"}], ",", "1", ",",
          "1"}], "]"}]}], "&"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"twoStepDifferenceMatrix", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Differences", "[", 
        RowBox[{
         RowBox[{"PadLeft", "[", 
          RowBox[{"#1", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Dimensions", "[", "#1", "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "+", "2"}], ",", 
             RowBox[{
              RowBox[{"Dimensions", "[", "#1", "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], "]"}], ",", "1", ",",
          "2"}], "]"}], "+", 
       RowBox[{"Differences", "[", 
        RowBox[{
         RowBox[{"PadRight", "[", 
          RowBox[{"#1", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Dimensions", "[", "#1", "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "+", "2"}], ",", 
             RowBox[{
              RowBox[{"Dimensions", "[", "#1", "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], "]"}], ",", "1", ",",
          "2"}], "]"}]}], "&"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"DerivCombineRichardsonMatrix", "=", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"#1", "\[Equal]", "0"}], ",", "#2", ",", 
        RowBox[{"#0", "[", 
         RowBox[{
          RowBox[{"#1", "-", "1"}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", "*", 
              RowBox[{"oneStepDifferenceMatrix", "[", "#2", "]"}]}], "-", 
             RowBox[{"twoStepDifferenceMatrix", "[", "#2", "]"}]}], ")"}], 
           "/", "12"}]}], "]"}]}], "]"}], "&"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"pDeriv", "=", 
     RowBox[{
      RowBox[{"DerivCombineRichardsonMatrix", "[", 
       RowBox[{"#1", ",", "#2"}], "]"}], "&"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"xDeriv", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"DerivCombineRichardsonMatrix", "[", 
        RowBox[{"#1", ",", 
         RowBox[{"#2", "\[Transpose]"}]}], "]"}], "\[Transpose]"}], "&"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"Absorbing", " ", "dp"}], "&"}], " ", "dx", " ", "into", " ", 
     "derivatives", " ", "does", " ", "not", " ", 
     RowBox[{
      RowBox[{"work", "!"}], "?"}]}], "*)"}], "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"pDerivAbsorbed", "=", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"pDerivLR", "[", 
            RowBox[{"#1", ",", "#2"}], "]"}], "+", 
           RowBox[{"pDerivRL", "[", 
            RowBox[{"#1", ",", "#2"}], "]"}]}], ")"}], "/", "2"}], "/", 
        RowBox[{"dp", "^", "#1"}]}], "]"}], "&"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"xDerivAbsorbed", "=", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"pDerivLR", "[", 
             RowBox[{"#1", ",", 
              RowBox[{"#2", "\[Transpose]"}]}], "]"}], "\[Transpose]"}], "+", 
           
           RowBox[{
            RowBox[{"pDerivRL", "[", 
             RowBox[{"#1", ",", 
              RowBox[{"#2", "\[Transpose]"}]}], "]"}], "\[Transpose]"}]}], 
          ")"}], "/", "2"}], "/", 
        RowBox[{"dx", "^", "#1"}]}], "]"}], "&"}]}], ";"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"multiDrop", "=", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"#1", "\[Equal]", "0"}], ",", "#2", ",", 
        RowBox[{"#0", "[", 
         RowBox[{
          RowBox[{"#1", "-", "1"}], ",", 
          RowBox[{"Drop", "[", 
           RowBox[{"#2", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", 
              RowBox[{"-", "1"}], ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", 
              RowBox[{"-", "1"}], ",", "2"}], "}"}]}], "]"}]}], "]"}]}], 
       "]"}], "&"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.660236665032138*^9, 3.660236702155292*^9}, 
   3.660236742992838*^9}],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{"Total", " ", "Time", " ", "Derivative"}], "*)"}], 
  "Subsubsection"]], "Input",
 CellChangeTimes->{{3.658684704953487*^9, 3.6586847143483067`*^9}, 
   3.660237624669897*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"func", "[", "x_", "]"}], ":=", 
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"x", "^", "2"}]}], "*", "2", "*", "9"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"func", "[", "x_", "]"}], ":=", 
   RowBox[{"A", "+", 
    RowBox[{"Cos", "[", 
     RowBox[{
      RowBox[{"kappa", "*", "x"}], "-", 
      RowBox[{"omega", "*", "t"}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"func", "[", "x_", "]"}], ":=", 
    RowBox[{"10", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "^", "2"}], "+", 
       RowBox[{"1", "/", "50"}]}], ")"}], "*", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"x", "^", "2"}]}], "*", "2", "*", "9"}], "]"}]}]}], ";"}], 
  "\n", 
  RowBox[{"(*", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"XXX", "=", "0.5"}], ";", " ", 
  RowBox[{"yRange", "=", 
   RowBox[{"2", "/", "1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"approxDerivativeW", ":=", 
   RowBox[{
    RowBox[{"#", "-", 
     RowBox[{
      RowBox[{"1", "/", "2000"}], "*", 
      RowBox[{"(", 
       RowBox[{"#", "*", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{"#", ",", 
             RowBox[{"{", 
              RowBox[{"x", ",", "2"}], "}"}]}], "]"}], "/", "#"}], ",", "x"}],
          "]"}]}], ")"}]}]}], "&"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"evolutionSteps", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Nest", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", "approxDerivativeW", "]"}], ",", "#", ",", 
     "n"}], "]"}], "&"}]}]}], "Input",
 CellChangeTimes->{{3.65864896907248*^9, 3.6586490232001963`*^9}, {
   3.658649402564534*^9, 3.658649436047902*^9}, {3.6586495057181*^9, 
   3.658649653961751*^9}, {3.65864969239305*^9, 3.658649873300452*^9}, {
   3.658649913594743*^9, 3.658649954199501*^9}, {3.6586499847600937`*^9, 
   3.6586500276277857`*^9}, {3.658650072919133*^9, 3.658650101512863*^9}, {
   3.658650203515381*^9, 3.6586502201498613`*^9}, {3.658650292076528*^9, 
   3.658650338345099*^9}, {3.658650382334957*^9, 3.6586504145354147`*^9}, {
   3.658656568518737*^9, 3.6586565985490313`*^9}, {3.658670300889721*^9, 
   3.658670301627543*^9}, {3.6586712721450977`*^9, 3.658671315837391*^9}, {
   3.6586713753140574`*^9, 3.6586715617080383`*^9}, {3.658684870826539*^9, 
   3.6586849287681932`*^9}, {3.658685001914304*^9, 3.658685084125677*^9}, {
   3.6586851430402203`*^9, 3.658685159250239*^9}, {3.658685197721281*^9, 
   3.658685287607114*^9}, {3.65868533359245*^9, 3.658685343812052*^9}, {
   3.658685403406395*^9, 3.658685682837682*^9}, {3.658685723403871*^9, 
   3.65868574312429*^9}, {3.6586858249729548`*^9, 3.658686072336282*^9}, {
   3.6586861086106043`*^9, 3.658686183999032*^9}, {3.658864547739197*^9, 
   3.658864577132923*^9}, {3.6588646095098743`*^9, 3.6588646218283873`*^9}, {
   3.659558365649341*^9, 3.659558425759535*^9}, {3.6595584608318777`*^9, 
   3.659558474909143*^9}, {3.659558539056959*^9, 3.659558617527665*^9}, {
   3.659558667475646*^9, 3.659558695275173*^9}, {3.659558727373501*^9, 
   3.659558787660748*^9}, {3.659558837471974*^9, 3.6595588616587276`*^9}, {
   3.659558895763618*^9, 3.6595589710827103`*^9}, {3.659559017348937*^9, 
   3.6595590246220617`*^9}, {3.659559062272152*^9, 3.659559098464879*^9}, {
   3.660228160392704*^9, 3.6602281637756*^9}, {3.660241682490054*^9, 
   3.660241684775476*^9}, {3.6602421005429907`*^9, 3.660242109770894*^9}, {
   3.66025540315774*^9, 3.660255436026528*^9}, {3.660255504393952*^9, 
   3.660255552448433*^9}, 3.660257668900937*^9, 3.660257792566317*^9, {
   3.660257938375566*^9, 3.660257954291519*^9}, {3.66025802468576*^9, 
   3.660258026275178*^9}, {3.660258262379333*^9, 3.660258277230082*^9}, {
   3.6602583129290237`*^9, 3.66025834031234*^9}, {3.660258392283217*^9, 
   3.660258425235733*^9}, {3.660258477519107*^9, 3.660258502232131*^9}, 
   3.660258538946239*^9, 3.6602586823124723`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"iMax", "=", 
   RowBox[{"3", "-", "1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"gaussianEvolved", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"evolutionSteps", "[", "i", "]"}], "[", 
      RowBox[{"func", "[", "x", "]"}], "]"}], "//", "Simplify"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "0", ",", "iMax"}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.65864896907248*^9, 3.6586490232001963`*^9}, {
   3.658649402564534*^9, 3.658649436047902*^9}, {3.6586495057181*^9, 
   3.658649653961751*^9}, {3.65864969239305*^9, 3.658649873300452*^9}, {
   3.658649913594743*^9, 3.658649954199501*^9}, {3.6586499847600937`*^9, 
   3.6586500276277857`*^9}, {3.658650072919133*^9, 3.658650101512863*^9}, {
   3.658650203515381*^9, 3.6586502201498613`*^9}, {3.658650292076528*^9, 
   3.658650338345099*^9}, {3.658650382334957*^9, 3.6586504145354147`*^9}, {
   3.658656568518737*^9, 3.6586565985490313`*^9}, {3.658670300889721*^9, 
   3.658670301627543*^9}, {3.6586712721450977`*^9, 3.658671315837391*^9}, {
   3.6586713753140574`*^9, 3.6586715617080383`*^9}, {3.658684870826539*^9, 
   3.6586849287681932`*^9}, {3.658685001914304*^9, 3.658685084125677*^9}, {
   3.6586851430402203`*^9, 3.658685159250239*^9}, {3.658685197721281*^9, 
   3.658685287607114*^9}, {3.65868533359245*^9, 3.658685343812052*^9}, {
   3.658685403406395*^9, 3.658685682837682*^9}, {3.658685723403871*^9, 
   3.65868574312429*^9}, {3.6586858249729548`*^9, 3.658686072336282*^9}, {
   3.6586861086106043`*^9, 3.658686183999032*^9}, {3.658864547739197*^9, 
   3.658864577132923*^9}, {3.6588646095098743`*^9, 3.6588646218283873`*^9}, {
   3.659558365649341*^9, 3.659558425759535*^9}, {3.6595584608318777`*^9, 
   3.659558474909143*^9}, {3.659558539056959*^9, 3.659558617527665*^9}, {
   3.659558667475646*^9, 3.659558695275173*^9}, {3.659558727373501*^9, 
   3.659558787660748*^9}, {3.659558837471974*^9, 3.6595588616587276`*^9}, {
   3.659558895763618*^9, 3.6595589710827103`*^9}, {3.659559017348937*^9, 
   3.6595590246220617`*^9}, {3.659559062272152*^9, 3.659559098464879*^9}, {
   3.660228160392704*^9, 3.6602281637756*^9}, {3.660241682490054*^9, 
   3.660241684775476*^9}, {3.6602421005429907`*^9, 3.660242109770894*^9}, {
   3.66025540315774*^9, 3.660255436026528*^9}, 3.660255504393952*^9, {
   3.6602555644511538`*^9, 3.66025559592726*^9}, 3.660255679411592*^9, {
   3.66025771965802*^9, 3.660257733652608*^9}, 3.660258571670603*^9, 
   3.6602586029270782`*^9}],

Cell[BoxData[
 RowBox[{"gaussianEvolved", "[", 
  RowBox[{"[", "3", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.660257628091319*^9, 3.660257640376086*^9}, {
  3.660257686383094*^9, 3.6602576927715387`*^9}, {3.660257818813168*^9, 
  3.660257854330912*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"A", "=", "1.01"}], ";", "    ", 
   RowBox[{"omega", "=", "1"}], ";", "      ", 
   RowBox[{"kappa", "=", "1"}], ";", "   ", 
   RowBox[{"t", "=", "0"}], ";", "  ", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Plot", "[", 
        RowBox[{
         RowBox[{"Evaluate", "[", 
          RowBox[{"gaussianEvolved", "[", 
           RowBox[{"[", 
            RowBox[{"i", "+", "1"}], "]"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", 
           RowBox[{"-", "XXX"}], ",", "XXX"}], "}"}], ",", 
         RowBox[{"PlotPoints", "\[Rule]", "995"}], ",", 
         RowBox[{"MaxRecursion", "\[Rule]", "1"}], ",", 
         RowBox[{"PlotStyle", "\[Rule]", 
          RowBox[{"Thickness", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"i", "+", "1"}], ")"}], "/", "600"}], "]"}]}], ",", 
         RowBox[{"PlotStyle", "\[Rule]", 
          RowBox[{"RGBColor", "[", 
           RowBox[{"0.9", ",", 
            RowBox[{"N", "[", 
             RowBox[{
              RowBox[{"i", "/", "3"}], ",", 
              RowBox[{"i", "/", "5"}]}], "]"}]}], "]"}]}], ",", 
         RowBox[{"PlotRange", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1"}], "}"}]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "iMax"}], "}"}]}], "]"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "444"}]}], "]"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.65864896907248*^9, 3.6586490232001963`*^9}, {
   3.658649402564534*^9, 3.658649436047902*^9}, {3.6586495057181*^9, 
   3.658649653961751*^9}, {3.65864969239305*^9, 3.658649873300452*^9}, {
   3.658649913594743*^9, 3.658649954199501*^9}, {3.6586499847600937`*^9, 
   3.6586500276277857`*^9}, {3.658650072919133*^9, 3.658650101512863*^9}, {
   3.658650203515381*^9, 3.6586502201498613`*^9}, {3.658650292076528*^9, 
   3.658650338345099*^9}, {3.658650382334957*^9, 3.6586504145354147`*^9}, {
   3.658656568518737*^9, 3.6586565985490313`*^9}, {3.658670300889721*^9, 
   3.658670301627543*^9}, {3.6586712721450977`*^9, 3.658671315837391*^9}, {
   3.6586713753140574`*^9, 3.6586715617080383`*^9}, {3.658684870826539*^9, 
   3.6586849287681932`*^9}, {3.658685001914304*^9, 3.658685084125677*^9}, {
   3.6586851430402203`*^9, 3.658685159250239*^9}, {3.658685197721281*^9, 
   3.658685287607114*^9}, {3.65868533359245*^9, 3.658685343812052*^9}, {
   3.658685403406395*^9, 3.658685682837682*^9}, {3.658685723403871*^9, 
   3.65868574312429*^9}, {3.6586858249729548`*^9, 3.658686072336282*^9}, {
   3.6586861086106043`*^9, 3.658686183999032*^9}, {3.658864547739197*^9, 
   3.658864577132923*^9}, {3.6588646095098743`*^9, 3.6588646218283873`*^9}, {
   3.659558365649341*^9, 3.659558425759535*^9}, {3.6595584608318777`*^9, 
   3.659558474909143*^9}, {3.659558539056959*^9, 3.659558617527665*^9}, {
   3.659558667475646*^9, 3.659558695275173*^9}, {3.659558727373501*^9, 
   3.659558787660748*^9}, {3.659558837471974*^9, 3.6595588616587276`*^9}, {
   3.659558895763618*^9, 3.6595589710827103`*^9}, {3.659559017348937*^9, 
   3.6595590246220617`*^9}, {3.659559062272152*^9, 3.659559098464879*^9}, {
   3.660228160392704*^9, 3.6602281637756*^9}, {3.660241682490054*^9, 
   3.660241684775476*^9}, {3.6602421005429907`*^9, 3.660242109770894*^9}, {
   3.66025540315774*^9, 3.660255436026528*^9}, 3.660255504393952*^9, 
   3.6602555644511538`*^9, {3.66025569976232*^9, 3.66025578213785*^9}, {
   3.660256208740942*^9, 3.660256215155649*^9}, {3.660257537896233*^9, 
   3.660257550457446*^9}, {3.6602576466564693`*^9, 3.660257649456479*^9}, {
   3.660257758666151*^9, 3.660257768924912*^9}, {3.660257871657425*^9, 
   3.660257904000311*^9}, {3.660257980190324*^9, 3.660257999428866*^9}, {
   3.6602580471005983`*^9, 3.660258050932781*^9}, 3.660258123824524*^9, {
   3.660258188971662*^9, 3.660258204478359*^9}, {3.660258300925644*^9, 
   3.660258302755453*^9}, {3.660258364504818*^9, 3.660258366100189*^9}, {
   3.660258448990383*^9, 3.6602584526648483`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"xH", "=", "XXX"}], ";", " ", 
  RowBox[{"xL", "=", 
   RowBox[{"-", "xH"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nprec", "=", "15"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dx", "=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"xH", "-", "xL"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"Nx", "-", "1"}], ")"}]}], ",", "Nprec"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"xvals", "=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"xL", "+", 
        RowBox[{"dx", " ", 
         RowBox[{"(", 
          RowBox[{"i", "-", "1"}], ")"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "Nx"}], "}"}]}], "]"}], ",", "Nprec"}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.660240705992732*^9, 3.660240757278517*^9}, 
   3.660241707072122*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"func", "[", "x_", "]"}], ":=", 
     RowBox[{
      RowBox[{"x", "^", "2"}], "/", "2"}]}], ";"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"funcVals", "=", 
    RowBox[{"func", "[", "xvals", "]"}]}], ";"}], "*)"}]], "Input",
 CellChangeTimes->{{3.660228180597681*^9, 3.660228260143238*^9}, 
   3.660228310470406*^9, {3.660228440624127*^9, 3.6602284575875874`*^9}, {
   3.66022859689694*^9, 3.660228610347691*^9}, {3.660237947495297*^9, 
   3.660237986908844*^9}, 3.6602380329061203`*^9, {3.660238070059491*^9, 
   3.660238119374688*^9}, {3.660238181561634*^9, 3.660238230201614*^9}, {
   3.660238282606607*^9, 3.6602383054210253`*^9}, {3.660238341115878*^9, 
   3.660238413892013*^9}, {3.6602384692912807`*^9, 3.660238661062435*^9}, {
   3.660238738965226*^9, 3.6602387559484797`*^9}, {3.660240421631053*^9, 
   3.660240422042995*^9}, {3.660240712702057*^9, 3.660240745957526*^9}, {
   3.660240825276495*^9, 3.6602408393707247`*^9}, 3.6602410248402863`*^9, {
   3.660241126395109*^9, 3.660241165896048*^9}, {3.660241206568041*^9, 
   3.660241232752099*^9}, 3.660241276153195*^9, {3.660241313945307*^9, 
   3.66024139168556*^9}, {3.660241538039249*^9, 3.660241541036553*^9}, {
   3.660241587909524*^9, 3.66024160400881*^9}, {3.660241724703244*^9, 
   3.6602417424981947`*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"totalDtW", ":=", 
    RowBox[{
     RowBox[{"#", "-", 
      RowBox[{
       RowBox[{"1", "/", "2000"}], "*", 
       RowBox[{"(", 
        RowBox[{"#", "*", " ", 
         RowBox[{"ListDeriv", "[", 
          RowBox[{"1", ",", 
           RowBox[{
            RowBox[{"ListDeriv", "[", 
             RowBox[{"2", ",", "#"}], "]"}], "/", "#"}]}], "]"}]}], ")"}]}]}],
      "&"}]}], ";"}], "*)"}]], "Input",
 CellChangeTimes->{{3.660228180597681*^9, 3.660228260143238*^9}, 
   3.660228310470406*^9, {3.660228440624127*^9, 3.6602284575875874`*^9}, {
   3.66022859689694*^9, 3.660228610347691*^9}, {3.660237947495297*^9, 
   3.660237986908844*^9}, 3.6602380329061203`*^9, {3.660238070059491*^9, 
   3.660238119374688*^9}, {3.660238181561634*^9, 3.660238230201614*^9}, {
   3.660238282606607*^9, 3.6602383054210253`*^9}, {3.660238341115878*^9, 
   3.660238413892013*^9}, {3.6602384692912807`*^9, 3.660238661062435*^9}, {
   3.660238738965226*^9, 3.6602387559484797`*^9}, {3.660240421631053*^9, 
   3.660240422042995*^9}, {3.660240712702057*^9, 3.660240745957526*^9}, {
   3.660240825276495*^9, 3.6602408393707247`*^9}, 3.6602410248402863`*^9, {
   3.660241126395109*^9, 3.660241165896048*^9}, {3.660241206568041*^9, 
   3.660241232752099*^9}, 3.660241276153195*^9, {3.660241313945307*^9, 
   3.66024139168556*^9}, {3.660241538039249*^9, 3.660241541036553*^9}, {
   3.660241587909524*^9, 3.66024160400881*^9}, {3.660241724703244*^9, 
   3.660241728700358*^9}, 3.660241779445753*^9, {3.660241875576887*^9, 
   3.660241899685055*^9}, {3.6602419791818533`*^9, 3.660242004448311*^9}, {
   3.660242069573515*^9, 3.660242071951071*^9}, 3.6602422206088*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"evolutionSteps", "[", "n_", "]"}], ":=", 
    RowBox[{
     RowBox[{"Nest", "[", 
      RowBox[{"totalDtW", ",", "#", ",", "n"}], "]"}], "&"}]}], ";"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.660228180597681*^9, 3.660228260143238*^9}, 
   3.660228310470406*^9, {3.660228440624127*^9, 3.6602284575875874`*^9}, {
   3.66022859689694*^9, 3.660228610347691*^9}, {3.660237947495297*^9, 
   3.660237986908844*^9}, 3.6602380329061203`*^9, {3.660238070059491*^9, 
   3.660238119374688*^9}, {3.660238181561634*^9, 3.660238230201614*^9}, {
   3.660238282606607*^9, 3.6602383054210253`*^9}, {3.660238341115878*^9, 
   3.660238413892013*^9}, {3.6602384692912807`*^9, 3.660238661062435*^9}, {
   3.660238738965226*^9, 3.6602387559484797`*^9}, {3.660240421631053*^9, 
   3.660240422042995*^9}, {3.660240712702057*^9, 3.660240745957526*^9}, {
   3.660240825276495*^9, 3.6602408393707247`*^9}, 3.6602410248402863`*^9, {
   3.660241126395109*^9, 3.660241165896048*^9}, {3.660241206568041*^9, 
   3.660241232752099*^9}, 3.660241276153195*^9, {3.660241313945307*^9, 
   3.66024139168556*^9}, {3.660241538039249*^9, 3.660241541036553*^9}, {
   3.660241587909524*^9, 3.66024160400881*^9}, {3.660241724703244*^9, 
   3.660241728700358*^9}, {3.660241779445753*^9, 3.66024178521026*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"nPlot", "=", 
   RowBox[{"Show", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ListPlot", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"xvals", ",", 
           RowBox[{"ListDeriv", "[", 
            RowBox[{"0", ",", "funcVals"}], "]"}]}], "}"}], "\[Transpose]"}], 
        ",", 
        RowBox[{"Joined", "\[Rule]", "True"}], ",", 
        RowBox[{"PlotRange", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "2"}], "}"}]}]}], "]"}], ",", 
      RowBox[{"ListPlot", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"xvals", ",", 
           RowBox[{
            RowBox[{"evolutionSteps", "[", "3", "]"}], "[", "funcVals", 
            "]"}]}], "}"}], "\[Transpose]"}], ",", 
        RowBox[{"Joined", "\[Rule]", "True"}], ",", 
        RowBox[{"PlotRange", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "2"}], "}"}]}]}], "]"}]}], "}"}], "]"}]}],
   "*)"}]], "Input",
 CellChangeTimes->{{3.660228180597681*^9, 3.660228260143238*^9}, 
   3.660228310470406*^9, {3.660228440624127*^9, 3.6602284575875874`*^9}, {
   3.66022859689694*^9, 3.660228610347691*^9}, {3.660237947495297*^9, 
   3.660237986908844*^9}, 3.6602380329061203`*^9, {3.660238070059491*^9, 
   3.660238119374688*^9}, {3.660238181561634*^9, 3.660238230201614*^9}, {
   3.660238282606607*^9, 3.6602383054210253`*^9}, {3.660238341115878*^9, 
   3.660238413892013*^9}, {3.6602384692912807`*^9, 3.660238661062435*^9}, {
   3.660238738965226*^9, 3.6602387559484797`*^9}, {3.660240421631053*^9, 
   3.660240422042995*^9}, {3.660240712702057*^9, 3.660240745957526*^9}, {
   3.660240825276495*^9, 3.6602408393707247`*^9}, 3.6602410248402863`*^9, {
   3.660241126395109*^9, 3.660241165896048*^9}, {3.660241206568041*^9, 
   3.660241232752099*^9}, 3.660241276153195*^9, {3.660241313945307*^9, 
   3.66024139168556*^9}, {3.660241538039249*^9, 3.660241541036553*^9}, {
   3.660241587909524*^9, 3.66024160400881*^9}, {3.660241724703244*^9, 
   3.660241728700358*^9}, {3.660241779445753*^9, 3.66024178521026*^9}, {
   3.660241818820808*^9, 3.660241853507654*^9}, {3.660241951434081*^9, 
   3.6602420497934523`*^9}, {3.66024230167809*^9, 3.660242306190716*^9}, {
   3.660242359248879*^9, 3.660242369091539*^9}}],

Cell[BoxData[
 RowBox[{"(*", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"iMax", "=", "3"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"gaussianEvolved", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"evolutionSteps", "[", "i", "]"}], "[", "funcVals", "]"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "iMax"}], "}"}]}], "]"}]}], ";"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.660228180597681*^9, 3.660228260143238*^9}, 
   3.660228310470406*^9, {3.660228440624127*^9, 3.6602284575875874`*^9}, {
   3.66022859689694*^9, 3.660228610347691*^9}, {3.660237947495297*^9, 
   3.660237968481195*^9}, {3.660241573855872*^9, 3.660241583033319*^9}, {
   3.660241642947167*^9, 3.660241669687933*^9}, 3.660242421857057*^9, {
   3.6602425955046053`*^9, 3.660242596874243*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"ListPlot", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{"xvals", ",", 
            RowBox[{"gaussianEvolved", "\[LeftDoubleBracket]", 
             RowBox[{"i", "+", "1"}], "\[RightDoubleBracket]"}]}], "}"}], 
          "\[Transpose]"}], ",", 
         RowBox[{"Joined", "\[Rule]", "True"}], ",", 
         RowBox[{"PlotStyle", "\[Rule]", 
          RowBox[{"Thickness", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"i", "+", "1"}], ")"}], "/", "600"}], "]"}]}], ",", 
         RowBox[{"PlotStyle", "\[Rule]", 
          RowBox[{"RGBColor", "[", 
           RowBox[{"0.9", ",", 
            RowBox[{"N", "[", 
             RowBox[{
              RowBox[{"i", "/", "3"}], ",", 
              RowBox[{"i", "/", "5"}]}], "]"}]}], "]"}]}], ",", 
         RowBox[{"PlotRange", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "yRange"}], ",", "yRange"}], "}"}]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "iMax"}], "}"}]}], "]"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "444"}]}], "]"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"Clear", "[", "t", "]"}], ";"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.660228180597681*^9, 3.660228260143238*^9}, 
   3.660228310470406*^9, {3.660228440624127*^9, 3.6602284575875874`*^9}, {
   3.66022859689694*^9, 3.66022860809317*^9}, {3.6602424839684677`*^9, 
   3.6602425406719437`*^9}, {3.660242577707953*^9, 3.660242578371316*^9}, {
   3.662862413243387*^9, 3.6628624389790897`*^9}}],

Cell[CellGroupData[{

Cell["\<\
Assignment of State: Squeezed Vacuum, Coherent State or 2-mode superposition\
\>", "Subtitle",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630620536209*^9}, {
   3.615630656303398*^9, 3.6156306666273937`*^9}, 3.656004695788188*^9}],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"TrueQ", "[", 
    RowBox[{"stateCASE", "==", "squeezedVacuumState"}], "]"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Squeezed", " ", "Vacuum"}], "*)"}], 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"n_", ",", "r_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"Mod", "[", 
        RowBox[{"n", ",", "2"}], "]"}]}], ")"}], "*", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", 
          RowBox[{"Tanh", "[", "r", "]"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"n", "/", "2"}], ")"}]}], "/", 
       RowBox[{"2", "^", 
        RowBox[{"(", 
         RowBox[{"n", "/", "2"}], ")"}]}]}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "/", "2"}], ")"}], "!"}]}], " ", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"n", "!"}], "/", 
       RowBox[{"Cosh", "[", "r", "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
   ",", 
   RowBox[{"(*", 
    RowBox[{"Coherent", " ", "State"}], "*)"}], 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"n_", ",", "r_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"r", "^", "2"}]}], "/", "2"}], "]"}], "*", 
     RowBox[{
      RowBox[{"r", "^", "n"}], "/", " ", 
      RowBox[{"Sqrt", "[", " ", 
       RowBox[{"n", "!"}], "]"}]}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.615630728652275*^9, 
   3.615630777189464*^9}, {3.61563081930855*^9, 3.615630829989641*^9}, {
   3.6156309214343233`*^9, 3.615630946955887*^9}, {3.615630977592058*^9, 
   3.6156310861637573`*^9}, {3.615631131220243*^9, 3.6156311872428627`*^9}, {
   3.615631230817059*^9, 3.6156312685815687`*^9}, {3.6156313480841846`*^9, 
   3.6156313901882677`*^9}, {3.615631486800911*^9, 3.615631487915812*^9}, {
   3.615631536011013*^9, 3.615631637816193*^9}, 3.615631868100024*^9, {
   3.615631924512506*^9, 3.6156319262381363`*^9}, {3.615631959743784*^9, 
   3.6156320368530083`*^9}, {3.615632218620048*^9, 3.6156322530705214`*^9}, {
   3.615632396608055*^9, 3.615632397442463*^9}, 3.615632441121344*^9, {
   3.615632513038216*^9, 3.6156325315957212`*^9}, 3.615632567448143*^9, {
   3.615632632047385*^9, 3.6156326781963997`*^9}, {3.6156327585698853`*^9, 
   3.6156327972272387`*^9}, {3.615632892706315*^9, 3.615632927673995*^9}, {
   3.61563302029067*^9, 3.615633021730453*^9}, {3.615633052247924*^9, 
   3.615633139391014*^9}, {3.615633250742509*^9, 3.615633252300255*^9}, {
   3.615633371965705*^9, 3.6156334715337543`*^9}, {3.615633521473732*^9, 
   3.615633523585849*^9}, {3.615633605978108*^9, 3.615633631917869*^9}, {
   3.6156338087883387`*^9, 3.615633870979003*^9}, {3.615634363709557*^9, 
   3.615634377815282*^9}, {3.6157191114523706`*^9, 3.615719118711396*^9}, {
   3.615719376199911*^9, 3.615719377060686*^9}, 3.615724760534513*^9, {
   3.647774676640965*^9, 3.647774946387105*^9}, {3.647774982276249*^9, 
   3.647775028150834*^9}, {3.6477751576146173`*^9, 3.647775272638075*^9}, 
   3.6477753802410517`*^9, {3.647775426490138*^9, 3.647775489004987*^9}, {
   3.64777555227553*^9, 3.647775553578343*^9}, 3.647775599297473*^9, {
   3.6477756710072947`*^9, 3.6477757161661587`*^9}, 3.64777579603017*^9, 
   3.6477758345738173`*^9, {3.647775875783554*^9, 3.647775888651189*^9}, 
   3.6477759673695087`*^9, {3.6477760165804253`*^9, 3.647776061173418*^9}, 
   3.6477809577883244`*^9, {3.648135481979289*^9, 3.648135570976281*^9}, {
   3.648135622784834*^9, 3.648135634006173*^9}, {3.648135671391283*^9, 
   3.6481357234700813`*^9}, {3.6481357703769617`*^9, 3.64813577096496*^9}, 
   3.6481370020405083`*^9, {3.6481375002486343`*^9, 3.648137500655303*^9}, {
   3.648138610690114*^9, 3.648138649438416*^9}, {3.648139474880383*^9, 
   3.648139476208766*^9}, {3.64816080585052*^9, 3.648160809050832*^9}, {
   3.648161090409831*^9, 3.648161135631425*^9}, {3.648198236272389*^9, 
   3.648198302347412*^9}, 3.648198346713374*^9, {3.6481987744837513`*^9, 
   3.648198787694199*^9}, {3.648198824809278*^9, 3.648198830944315*^9}, {
   3.648198861661236*^9, 3.648198895409309*^9}, 3.648358032439155*^9, {
   3.6560052263894167`*^9, 3.656005255450087*^9}, {3.656005502706415*^9, 
   3.656005524209649*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"schleichAm", "[", 
    RowBox[{"n_", ",", "squee_", ",", "displace_"}], "]"}], " ", "=", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"2", " ", "Pi", " ", "squee", " ", "*", 
       RowBox[{"(", 
        RowBox[{"n", "+", 
         RowBox[{"1", "/", "2"}], "-", 
         RowBox[{"displace", "^", "2"}]}], ")"}]}], "]"}]}], "*", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "+", 
         RowBox[{"1", "/", "2"}], "-", 
         RowBox[{"displace", "^", "2"}]}], ")"}], "/", "squee"}]}], "]"}]}]}], 
  RowBox[{"(*", 
   RowBox[{"schleich", "  ", 
    RowBox[{"(", 
     RowBox[{"4.43", "a"}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"n_", ",", "r_"}], "]"}], "=", 
    RowBox[{
     RowBox[{"Sqrt", "[", "2", "]"}], "*", 
     RowBox[{
      RowBox[{"schleichAm", "[", 
       RowBox[{"n", ",", "Squee", ",", "Displace"}], "]"}], "^", 
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}]}], "*", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", 
         RowBox[{"(", "n", ")"}]}], "*", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", "*", "Displace", "*", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"n", "+", 
            RowBox[{"1", "/", "2"}]}], "]"}]}], "]"}]}]}], ")"}]}]}], "*)"}], 
  
  RowBox[{"(*", 
   RowBox[{"Squeezed", " ", 
    RowBox[{"Coherent", ":", " ", 
     RowBox[{"schleich", " ", 
      RowBox[{"(", "4.47", ")"}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"sumRest", "[", 
      RowBox[{"r_", ",", "N_"}], "]"}], "=", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"c", "[", 
          RowBox[{"n", ",", "r"}], "]"}], "^", "2"}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", 
          RowBox[{"N", "+", "1"}], ",", "Infinity"}], "}"}]}], "]"}], "//", 
      "Simplify"}]}], ";"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"sumRest", "[", 
      RowBox[{"r", ",", 
       RowBox[{"Floor", "[", "nCutOff", "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0.01", ",", "1.7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"nCutOff", ",", "6", ",", "40"}], "}"}]}], "]"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nmax", "=", " ", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"sQueeze", "<", "0.75"}], ",", "4", ",", 
     RowBox[{"Ceiling", "[", 
      RowBox[{"Re", "[", 
       RowBox[{"nN", "/.", " ", 
        RowBox[{"FindRoot", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"sumRest", "[", 
             RowBox[{"sQueeze", ",", "nN"}], "]"}], "*", 
            RowBox[{"Conjugate", "[", 
             RowBox[{"sumRest", "[", 
              RowBox[{"sQueeze", ",", "nN"}], "]"}], "]"}]}], "\[Equal]", 
           RowBox[{"0.01", "^", "2"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"nN", ",", "1"}], "}"}]}], "]"}]}], "]"}], "]"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Cut-off at        Nmax = \>\"", ",", "Nmax"}], "]"}]}], "Input",\

 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.615630728652275*^9, 
   3.615630777189464*^9}, {3.61563081930855*^9, 3.615630829989641*^9}, {
   3.6156309214343233`*^9, 3.615630946955887*^9}, {3.615630977592058*^9, 
   3.6156310861637573`*^9}, {3.615631131220243*^9, 3.6156311872428627`*^9}, {
   3.615631230817059*^9, 3.6156312685815687`*^9}, {3.6156313480841846`*^9, 
   3.6156313901882677`*^9}, {3.615631486800911*^9, 3.615631487915812*^9}, {
   3.615631536011013*^9, 3.615631637816193*^9}, 3.615631868100024*^9, {
   3.615631924512506*^9, 3.6156319262381363`*^9}, {3.615631959743784*^9, 
   3.6156320368530083`*^9}, {3.615632218620048*^9, 3.6156322530705214`*^9}, {
   3.615632396608055*^9, 3.615632397442463*^9}, 3.615632441121344*^9, {
   3.615632513038216*^9, 3.6156325315957212`*^9}, 3.615632567448143*^9, {
   3.615632632047385*^9, 3.6156326781963997`*^9}, {3.6156327585698853`*^9, 
   3.6156327972272387`*^9}, {3.615632892706315*^9, 3.615632927673995*^9}, {
   3.61563302029067*^9, 3.615633021730453*^9}, {3.615633052247924*^9, 
   3.615633139391014*^9}, {3.615633250742509*^9, 3.615633252300255*^9}, {
   3.615633371965705*^9, 3.6156334715337543`*^9}, {3.615633521473732*^9, 
   3.615633523585849*^9}, {3.615633605978108*^9, 3.615633631917869*^9}, {
   3.6156338087883387`*^9, 3.615633870979003*^9}, {3.615634363709557*^9, 
   3.615634377815282*^9}, {3.6157191114523706`*^9, 3.615719118711396*^9}, {
   3.615719376199911*^9, 3.615719377060686*^9}, 3.615724760534513*^9, {
   3.647774676640965*^9, 3.647774946387105*^9}, {3.647774982276249*^9, 
   3.647775028150834*^9}, {3.6477751576146173`*^9, 3.647775272638075*^9}, 
   3.6477753802410517`*^9, {3.647775426490138*^9, 3.647775489004987*^9}, {
   3.64777555227553*^9, 3.647775553578343*^9}, 3.647775599297473*^9, {
   3.6477756710072947`*^9, 3.6477757161661587`*^9}, 3.64777579603017*^9, 
   3.6477758345738173`*^9, {3.647775875783554*^9, 3.647775888651189*^9}, 
   3.6477759673695087`*^9, {3.6477760165804253`*^9, 3.647776061173418*^9}, 
   3.6477809577883244`*^9, {3.648135481979289*^9, 3.648135570976281*^9}, {
   3.648135622784834*^9, 3.648135634006173*^9}, {3.648135671391283*^9, 
   3.6481357234700813`*^9}, {3.6481357703769617`*^9, 3.64813577096496*^9}, 
   3.6481370020405083`*^9, {3.6481375002486343`*^9, 3.648137500655303*^9}, {
   3.648138610690114*^9, 3.648138649438416*^9}, {3.648139474880383*^9, 
   3.648139476208766*^9}, {3.64816080585052*^9, 3.648160809050832*^9}, {
   3.648161090409831*^9, 3.648161135631425*^9}, {3.648198236272389*^9, 
   3.648198302347412*^9}, 3.648198346713374*^9, 3.6481987744837513`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Nmax", "=", "NMAX"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Superposition", " ", "0"}], " ", "&"}], " ", "1"}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"If", "[", " ", 
    RowBox[{
     RowBox[{"stateCASE", "==", "twoStateSuperpostion"}], ",", 
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"n_", ",", "r_"}], "]"}], ":=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"n", "<", "2"}], ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"n", "<", "1"}], ",", 
          RowBox[{"Cos", "[", "mMixAngle", "]"}], ",", 
          RowBox[{"Sin", "[", "mMixAngle", "]"}]}], "]"}], ",", "0"}], 
       "]"}]}], ","}], "]"}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{"sumC", "=", 
  RowBox[{
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"n", ",", "stateParameter"}], "]"}], "^", "2"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "Nmax"}], "}"}]}], "]"}], "//", 
   "N"}]}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n", ",", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{"c", "[", 
          RowBox[{"n", ",", "r"}], "]"}], "]"}], "/.", 
        RowBox[{"r", "\[Rule]", "stateParameter"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "Nmax"}], "}"}]}], "]"}], ",", 
   RowBox[{"Filling", "\[Rule]", "Axis"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"PointSize", "[", "Large", "]"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.6146250956178417`*^9, {3.614625238741321*^9, 3.6146252467753077`*^9}, 
   3.6146253881992817`*^9, {3.6146255851432877`*^9, 3.614625599711957*^9}, {
   3.614626226880926*^9, 3.614626253811233*^9}, {3.614628591894071*^9, 
   3.6146286204309177`*^9}, {3.614628699035138*^9, 3.6146287200710783`*^9}, 
   3.614947132402603*^9, 3.614955374763155*^9, {3.614955488759242*^9, 
   3.6149554933512363`*^9}, {3.61495553740322*^9, 3.614955598197612*^9}, {
   3.614958095380776*^9, 3.614958114279903*^9}, {3.614962482049327*^9, 
   3.614962498724513*^9}, 3.614974854246909*^9, {3.615034957062192*^9, 
   3.61503495813976*^9}, {3.615035049191717*^9, 3.615035064774683*^9}, {
   3.6150381436270523`*^9, 3.615038144957848*^9}, {3.6150385535077753`*^9, 
   3.6150385569869213`*^9}, {3.615038646091672*^9, 3.615038653429974*^9}, {
   3.6150421333477497`*^9, 3.615042178762349*^9}, {3.615115638109686*^9, 
   3.615115652284381*^9}, {3.6151160531471853`*^9, 3.615116054032937*^9}, {
   3.615116091006647*^9, 3.615116094678626*^9}, {3.6151162357506657`*^9, 
   3.615116237686349*^9}, {3.615288307412657*^9, 3.615288330087881*^9}, {
   3.615288392967445*^9, 3.6152884213631*^9}, {3.61528848628238*^9, 
   3.61528848684837*^9}, {3.615371741970375*^9, 3.6153717501018753`*^9}, {
   3.61538055685283*^9, 3.6153805911051292`*^9}, {3.6154805957564993`*^9, 
   3.6154806541622753`*^9}, 3.615480822770226*^9, {3.615481456514741*^9, 
   3.615481481638803*^9}, {3.615630578827091*^9, 3.615630583314435*^9}, {
   3.615630623031876*^9, 3.61563062832372*^9}, {3.615630728652275*^9, 
   3.615630761234407*^9}, {3.6156337325919237`*^9, 3.615633748118788*^9}, {
   3.6156337824151287`*^9, 3.615633791809537*^9}, 3.6156340162062902`*^9, {
   3.6156344340348043`*^9, 3.615634448277055*^9}, {3.615731495335596*^9, 
   3.615731496258127*^9}, {3.615731554159746*^9, 3.615731588995831*^9}, {
   3.615731645456256*^9, 3.615731650031377*^9}, {3.6157325652719793`*^9, 
   3.615732594288124*^9}, {3.616155043898801*^9, 3.616155049634276*^9}, {
   3.6161551558787947`*^9, 3.616155166172997*^9}, 3.616155224429307*^9, {
   3.625313289975685*^9, 3.625313291263955*^9}, {3.646529214381423*^9, 
   3.646529239106741*^9}, 3.6465529964404716`*^9, 3.6465550276634197`*^9, 
   3.646556773695417*^9, {3.646581692332983*^9, 3.6465817191043987`*^9}, {
   3.6469925942213173`*^9, 3.646992597246503*^9}, {3.6476358612452717`*^9, 
   3.647635861842379*^9}, 3.647635918718376*^9, {3.6476360408497066`*^9, 
   3.647636044244774*^9}, 3.64777529405916*^9, {3.647775399493689*^9, 
   3.6477754114587717`*^9}, {3.647775511734724*^9, 3.64777551381595*^9}, {
   3.647775570004334*^9, 3.6477755802211523`*^9}, {3.647775767127709*^9, 
   3.647775767601615*^9}, {3.647775807556218*^9, 3.647775812978774*^9}, {
   3.647775898460167*^9, 3.6477759024925117`*^9}, {3.647776718165799*^9, 
   3.647776735925946*^9}, 3.647780972797079*^9, {3.6477811193994617`*^9, 
   3.647781132601787*^9}, {3.648135741617066*^9, 3.64813574925666*^9}, {
   3.648161185974351*^9, 3.648161194319182*^9}, {3.6481989143068447`*^9, 
   3.64819891595432*^9}, {3.656005056969735*^9, 3.6560050927011414`*^9}, {
   3.6560057147009287`*^9, 3.656005737616598*^9}, 3.656005927631811*^9, {
   3.662863031458249*^9, 3.662863033388967*^9}, {3.662863089942834*^9, 
   3.6628630950069437`*^9}, {3.66286337170085*^9, 3.662863375213793*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["HOSc Wavefunctions Solve QHOSc and Kerr Hamiltonian ", "Subtitle",
 CellChangeTimes->{{3.614964414963908*^9, 3.6149644331540117`*^9}, {
  3.614964507388142*^9, 3.614964586068369*^9}, {3.6149646215863237`*^9, 
  3.614964625709463*^9}, {3.6149647479826317`*^9, 3.614964750427102*^9}, {
  3.614965548700951*^9, 3.61496556082316*^9}, {3.61532395486687*^9, 
  3.6153239833848543`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Alpha]", "=", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{"k", " ", "m"}], "]"}], "/", "h"}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Psi]", "[", 
   RowBox[{"n_", ",", "x_"}], "]"}], ":=", 
  RowBox[{
   SqrtBox[
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SuperscriptBox["2", "n"], " ", 
       RowBox[{"n", "!"}]}]], 
     SqrtBox[
      FractionBox["\[Alpha]", "\[Pi]"]]}]], 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["x", "2"], " ", "\[Alpha]"}], "2"]}]], " ", 
   RowBox[{"HermiteH", "[", 
    RowBox[{"n", ",", 
     RowBox[{"x", " ", 
      SqrtBox["\[Alpha]"]}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"XX", "=", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "@", 
    RowBox[{"Append", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Psi]", "[", 
           RowBox[{"n", ",", "x"}], "]"}], "+", "n", "+", 
          RowBox[{"1", "/", "2"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "0", ",", "Nmax"}], "}"}]}], "]"}], "/.", 
       "FixParameters"}], ",", 
      RowBox[{
       RowBox[{"x", "^", "2"}], "/", "2"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
   RowBox[{"Filling", "\[Rule]", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"n", "->", 
       RowBox[{"n", "-", 
        RowBox[{"1", "/", "2"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", 
        RowBox[{"1", "+", "Nmax"}]}], "}"}]}], "]"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"Nmax", "+", 
       RowBox[{"3", "/", "2"}]}]}], "}"}]}], ",", 
   RowBox[{"Epilog", "\[Rule]", 
    RowBox[{"Text", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{
        RowBox[{"ToExpression", "[", 
         RowBox[{"\"\<\\\\Psi s\>\"", ",", "TeXForm", ",", "HoldForm"}], 
         "]"}], ",", "Large"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"XX", "-", "1"}], ",", "Nmax"}], "}"}]}], "]"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"checkExactExpressions", "\[Equal]", "True"}], ",", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"check", " ", "Norm"}], ",", " ", 
      RowBox[{"Schroedinger", " ", "Eq", " ", "fullfilled", " ", "etc"}]}], 
     "*)"}], 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Print", "[", 
         RowBox[{"\"\<NormY[\>\"", ",", "n", ",", "\"\<]=\>\"", ",", 
          RowBox[{"Integrate", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"\[Psi]", "[", 
              RowBox[{"n", ",", "x"}], "]"}], "^", "2"}], ",", 
            RowBox[{"{", 
             RowBox[{"x", ",", 
              RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}], ",", 
            RowBox[{"Assumptions", "\[Rule]", 
             RowBox[{
              RowBox[{"Re", "[", "\[Alpha]", "]"}], ">", "0"}]}]}], "]"}]}], 
         "]"}], ";", 
        RowBox[{"progressCount", "=", 
         RowBox[{"n", "/", "Nmax"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "0", ",", "3"}], "}"}]}], "]"}], "}"}], ","}], 
   "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"SEq", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"h", "^", "2"}]}], "/", "2"}], " ", "/", "m"}], ")"}], " ", 
     RowBox[{"D", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"k", " ", "/", "2"}], " ", 
     RowBox[{"x", "^", "2"}], " ", "#"}]}], "&"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E0", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"n", "+", 
     RowBox[{"1", "/", "2"}]}], ")"}], "h", " ", 
   RowBox[{"Sqrt", "[", 
    RowBox[{"k", "/", "m"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EKerr", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      RowBox[{"\[CapitalLambda]", "^", "2"}], 
      RowBox[{"E0", "[", "n", "]"}]}]}], ")"}], 
   RowBox[{"E0", "[", "n", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SEqKerr", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"SEq", "[", "n", "]"}], "[", "#", " ", "]"}], "+", 
    RowBox[{
     RowBox[{"\[CapitalLambda]", "^", "2"}], 
     RowBox[{
      RowBox[{"SEq", "[", "n", "]"}], "[", 
      RowBox[{
       RowBox[{"SEq", "[", "n", "]"}], "[", "#", "]"}], "]"}]}]}], " ", 
   "&"}]}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<Schroedinger Equation [\>\"", ",", "n", ",", "\"\<]  =  \>\"", ",", 
     RowBox[{"Simplify", " ", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"SEq", "[", "n", "]"}], "[", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}], "]"}], "-", 
        RowBox[{
         RowBox[{"E0", "[", "n", "]"}], " ", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}]}]}], ",", 
       RowBox[{"m", ">", "0"}]}], "]"}], ",", "\"\<  KerrSchroedinger = \>\"",
      ",", 
     RowBox[{"Simplify", " ", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"SEqKerr", "[", "n", "]"}], "[", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}], "]"}], "-", 
        RowBox[{
         RowBox[{"EKerr", "[", "n", "]"}], " ", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"n", ",", "x"}], "]"}]}]}], ",", 
       RowBox[{"m", ">", "0"}]}], "]"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6149712970450697`*^9, 3.6149713150958347`*^9}, {
   3.614971353000649*^9, 3.6149713551262617`*^9}, {3.614971389418667*^9, 
   3.614971394532563*^9}, {3.614971569897333*^9, 3.614971655105781*^9}, {
   3.6149717063260717`*^9, 3.614971740546277*^9}, {3.6149717716282673`*^9, 
   3.614971863352543*^9}, {3.614972167324223*^9, 3.6149721682640953`*^9}, {
   3.6149722101573257`*^9, 3.614972305568782*^9}, {3.6149723501856318`*^9, 
   3.61497235253734*^9}, {3.614972397727605*^9, 3.614972430994451*^9}, {
   3.614972461310595*^9, 3.6149724853912773`*^9}, {3.614972541476495*^9, 
   3.61497263572766*^9}, {3.614973051987741*^9, 3.614973101858994*^9}, {
   3.614973161834687*^9, 3.6149732224471083`*^9}, {3.614973325384207*^9, 
   3.614973354540308*^9}, {3.614974089425714*^9, 3.6149741679898376`*^9}, {
   3.615036620444438*^9, 3.615036629665597*^9}, {3.615036689801827*^9, 
   3.615036755536851*^9}, {3.615038199251889*^9, 3.615038228542738*^9}, 
   3.615038280800419*^9, {3.615038318536511*^9, 3.615038352499639*^9}, {
   3.61503840371795*^9, 3.61503842887295*^9}, 3.615038571277171*^9, {
   3.6150386047327642`*^9, 3.615038621093993*^9}, 3.615038659580532*^9, 
   3.615038708858124*^9, {3.615115432860112*^9, 3.6151155170432463`*^9}, {
   3.61512073113266*^9, 3.615120847596033*^9}, {3.615287243583329*^9, 
   3.615287303942059*^9}, {3.615287368497786*^9, 3.615287379087604*^9}, {
   3.615287411698729*^9, 3.615287412838089*^9}, {3.615287764848983*^9, 
   3.615287779263331*^9}, {3.61528783711241*^9, 3.6152878404579563`*^9}, {
   3.615287889615262*^9, 3.6152878937792807`*^9}, {3.615287948211751*^9, 
   3.615287954320362*^9}, {3.6152880211708117`*^9, 3.6152880565529757`*^9}, {
   3.615288089213471*^9, 3.615288129554603*^9}, {3.615288230420476*^9, 
   3.6152882384160423`*^9}, 3.615288299840619*^9, {3.615312421831871*^9, 
   3.615312430032889*^9}, 3.615312517420349*^9, {3.615312550279986*^9, 
   3.615312599789455*^9}, {3.6153126308524227`*^9, 3.6153127096748667`*^9}, 
   3.61531275535991*^9, {3.615312810930678*^9, 3.615312856923562*^9}, {
   3.615313690496354*^9, 3.6153137563833437`*^9}, {3.615313815075828*^9, 
   3.615313816953742*^9}, {3.615313853944314*^9, 3.615313898246543*^9}, {
   3.615313935717043*^9, 3.6153139610936747`*^9}, 3.615314031927821*^9, {
   3.615323045097859*^9, 3.6153230712209263`*^9}, {3.615323112092744*^9, 
   3.615323207639126*^9}, {3.615323238695693*^9, 3.615323260844934*^9}, {
   3.615323363383919*^9, 3.6153236204357567`*^9}, {3.615323661199132*^9, 
   3.615323672706085*^9}, {3.615323791679906*^9, 3.615323900962809*^9}, {
   3.615375674168036*^9, 3.615375682837879*^9}, {3.6153757579686117`*^9, 
   3.615375817873116*^9}, {3.615624518020364*^9, 3.615624530107736*^9}, 
   3.6156302418856897`*^9, {3.615633886870707*^9, 3.615633915728862*^9}, 
   3.615633988416417*^9, {3.615732755499036*^9, 3.615732786733766*^9}, {
   3.6157565088817663`*^9, 3.615756515898457*^9}, {3.724675977442707*^9, 
   3.7246760445309067`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Brumer Distribution", "Subtitle",
 CellChangeTimes->{{3.615037249391127*^9, 3.615037256084381*^9}, {
  3.655707848941453*^9, 3.6557078559647284`*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"XX", "=", "2.1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"showDetailsAndPlots", "\[Equal]", "True"}], ",", 
     RowBox[{"(*", 
      RowBox[{
      "Show", " ", "Brumer", " ", "Classical", " ", "Eigenfunctions"}], 
      "*)"}], 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"ringNorm", "[", 
         RowBox[{"R_", ",", "ringWidth_"}], "]"}], ":=", 
        RowBox[{"Integrate", "[", 
         RowBox[{
          RowBox[{"2", "*", "Pi", "*", "r", "*", 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"r", "-", "R"}], ")"}], "^", "2"}]}], "/", 
             RowBox[{"ringWidth", "^", "2"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"r", ",", "0", ",", "Infinity"}], "}"}], ",", 
          RowBox[{"Assumptions", "\[Rule]", 
           RowBox[{"A", ">", "0"}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ringFct", "[", 
         RowBox[{
         "deltaN_", ",", "x_", ",", "p_", ",", "rRadius_", ",", 
          "ringWidth_"}], "]"}], ":=", 
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Sqrt", "[", 
                 RowBox[{
                  RowBox[{"x", "^", "2"}], "+", 
                  RowBox[{"p", "^", "2"}]}], "]"}], "-", "rRadius"}], ")"}], 
              "^", "2"}]}], "/", 
            RowBox[{"ringWidth", "^", "2"}]}], "+", 
           RowBox[{"deltaN", "*", 
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"x", "+", 
                RowBox[{"I", "*", "p"}]}], ")"}], "/", 
              RowBox[{"Sqrt", "[", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "+", 
                RowBox[{"p", "^", "2"}]}], "]"}]}], "]"}]}]}], "]"}], "/", 
         RowBox[{"(", 
          RowBox[{"\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"E", "^", 
               RowBox[{"(", 
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"rRadius", "^", "2"}], "/", 
                   RowBox[{"ringWidth", "^", "2"}]}], ")"}]}], ")"}]}], " ", 
              RowBox[{"ringWidth", "^", "2"}]}], "+", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Pi]", "]"}], " ", "ringWidth", " ", 
              "rRadius"}], "+", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Pi]", "]"}], " ", "ringWidth", " ", 
              "rRadius", " ", 
              RowBox[{"Erf", "[", 
               RowBox[{"rRadius", "/", "ringWidth"}], "]"}]}]}], ")"}]}], 
          ")"}]}]}], ";", "\n", 
       RowBox[{
        RowBox[{"R", "[", 
         RowBox[{"mm_", ",", "nn_"}], "]"}], ":=", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"mm", "+", "nn"}], ")"}], "+", 
          RowBox[{"1", "/", "2"}]}], "]"}]}], ";", "\n", 
       RowBox[{"ringSmear", "=", 
        RowBox[{"1", "/", "20"}]}], ";", "\n", 
       RowBox[{"pBrumerRing", "=", 
        RowBox[{"Plot3D", "[", 
         RowBox[{
          RowBox[{"Re", "[", 
           RowBox[{"ringFct", "[", 
            RowBox[{"8", ",", "x", ",", "p", ",", 
             RowBox[{"R", "[", 
              RowBox[{"0", ",", "2"}], "]"}], ",", "ringSmear"}], "]"}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", 
            RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", 
            RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
          RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
          RowBox[{"PlotPoints", "\[Rule]", "80"}]}], "]"}]}], ";", "\n", 
       RowBox[{"Show", "[", "pBrumerRing", "]"}]}], "}"}], ","}], "]"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.655707831078267*^9, 3.6557078310918016`*^9}, {
   3.65570788363424*^9, 3.655707884836645*^9}, 3.655707928699367*^9, {
   3.655708173397049*^9, 3.6557081736192923`*^9}, {3.6572673098005857`*^9, 
   3.657267310304142*^9}, {3.6572711907210903`*^9, 3.657271192705525*^9}, 
   3.6572719889294777`*^9, {3.657272045210252*^9, 3.657272060574123*^9}, 
   3.657272922976207*^9, 3.657274493265964*^9, {3.6572825201672993`*^9, 
   3.657282520515811*^9}, 3.657282637221245*^9, {3.658236179522517*^9, 
   3.658236241519684*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"showDetailsAndPlots", "\[Equal]", "True"}], ",", 
    RowBox[{"(*", 
     RowBox[{"Show", " ", "Brumer", " ", "Classical", " ", "Eigenfunctions"}],
      "*)"}], 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"c", "[", 
          RowBox[{"ii", ",", "stateParameter"}], "]"}], " ", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"ii", ",", "x"}], "]"}], " ", 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", "I"}], " ", "t", " ", 
           RowBox[{
            RowBox[{"Energy", "[", "ii", "]"}], "/", "h"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "0", ",", "Nmax"}], "}"}]}], "]"}], ";", "\n", 
      RowBox[{
       RowBox[{"semiClassicalRingState", "[", 
        RowBox[{"x_", ",", "p_", ",", "ringWidth_", ",", "time_"}], "]"}], ":=", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Abs", "[", 
             RowBox[{
              RowBox[{"c", "[", 
               RowBox[{"ii", ",", "stateParameter"}], "]"}], "*", 
              RowBox[{"c", "[", 
               RowBox[{"jj", ",", "stateParameter"}], "]"}]}], "]"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"ii", "-", "jj"}], ")"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Arg", "[", 
                  RowBox[{"x", "+", 
                   RowBox[{"I", "*", "p"}]}], "]"}], "-", 
                 RowBox[{"time", "*", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"LAMBDA", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"R", "[", 
                    RowBox[{"ii", ",", "jj"}], "]"}], "^", "2"}]}]}], 
                   ")"}]}]}], ")"}]}], "+", 
              RowBox[{"Arg", "[", 
               RowBox[{
                RowBox[{"c", "[", 
                 RowBox[{"ii", ",", "stateParameter"}], "]"}], "*", 
                RowBox[{"c", "[", 
                 RowBox[{"jj", ",", "stateParameter"}], "]"}]}], "]"}]}], 
             "]"}], " ", 
            RowBox[{"ringFct", "[", 
             RowBox[{"0", ",", "x", ",", "p", ",", 
              RowBox[{"R", "[", 
               RowBox[{"ii", ",", "jj"}], "]"}], ",", "ringSmear"}], "]"}]}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"jj", ",", "0", ",", "ii"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", "0", ",", "5"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"tt", "=", 
       RowBox[{"0", "*", "Pi", "*", 
        RowBox[{"5", "/", "2"}]}]}], ";", "\n", 
      RowBox[{"semiClassicalRingStatePlot", "=", 
       RowBox[{"Plot3D", "[", 
        RowBox[{
         RowBox[{"semiClassicalRingState", "[", 
          RowBox[{"x", ",", "p", ",", "ringSmear", ",", "tt"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", 
           RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"p", ",", 
           RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
         RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
         RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
         RowBox[{"PlotPoints", "\[Rule]", "40"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Show", "[", 
       RowBox[{"semiClassicalRingStatePlot", ",", 
        RowBox[{"ImageSize", "\[Rule]", "644"}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", "}"}]}], "]"}], "*)"}]], "Input",
 CellChangeTimes->{{3.65570790050244*^9, 3.655707924748292*^9}, {
  3.657266593079729*^9, 3.6572666226832047`*^9}, {3.657266753063018*^9, 
  3.657266766541291*^9}, {3.657268064180068*^9, 3.657268065760645*^9}, {
  3.658236253035462*^9, 3.658236284384651*^9}, {3.658650141164836*^9, 
  3.658650147920988*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Moyal Bracket", "Subtitle",
 CellChangeTimes->{{3.615037249391127*^9, 3.615037256084381*^9}}],

Cell[BoxData[{
 RowBox[{"InnerBracket", ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"h", "/", "2"}], 
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"#", ",", "X"}], "]"}], ",", "p"}], "]"}], "-", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"#", ",", "P"}], "]"}], ",", "x"}], "]"}]}], ")"}]}], 
   "&"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NestedInnerBracket", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Nest", "[", 
    RowBox[{"InnerBracket", ",", "#", ",", "n"}], "]"}], "&"}]}], "\n", 
 RowBox[{
  RowBox[{"F", "[", 
   RowBox[{"x_", ",", "p_", ",", "X_", ",", "P_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WF", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}], 
   RowBox[{"H", "[", 
    RowBox[{"X", ",", "P"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"H", "[", 
   RowBox[{"X_", ",", "P_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"P", "^", "2"}], "/", "2"}], "/", "m"}], "+", 
   RowBox[{
    RowBox[{"X", "^", "2"}], 
    RowBox[{"k", "/", "2"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[CapitalLambda]", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"P", "^", "2"}], "/", "2"}], "/", "m"}]}], "+", 
      RowBox[{"\[Lambda]", " ", 
       RowBox[{"X", "^", "2"}], 
       RowBox[{"k", "/", "2"}]}]}], ")"}], "^", 
    "2"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<H = \>\"", ",", 
   RowBox[{"H", "[", 
    RowBox[{"X", ",", "P"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MoyalBracket", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"2", "/", "h"}], " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"NestedInnerBracket", "[", 
             RowBox[{
              RowBox[{"2", "n"}], "+", "1"}], "]"}], "[", 
            RowBox[{"F", "[", 
             RowBox[{"x", ",", "p", ",", "X", ",", "P"}], "]"}], "]"}], 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"n", "+", "1"}], ")"}]}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "n"}], "+", "1"}], ")"}], "!"}], ")"}]}]}], ",", 
          
          RowBox[{"{", 
           RowBox[{"n", ",", "0", ",", "2"}], "}"}]}], "]"}]}], "/.", 
       RowBox[{"X", "\[Rule]", "x"}]}], "/.", 
      RowBox[{"P", "\[Rule]", "p"}]}], "//", "Simplify"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"//", "TraditionalForm"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"MoyalKerrFinest", "=", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"ExpandAll", "[", "MoyalBracket", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"Derivative", ",", "\[CapitalLambda]", ",", "\[Lambda]"}], 
      "}"}]}], "]"}], "//", "TraditionalForm"}]}], "\n", 
 RowBox[{
  RowBox[{"MoyalKerr", "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"MoyalBracket", ",", 
      RowBox[{"{", 
       RowBox[{"Derivative", ",", "\[CapitalLambda]"}], "}"}]}], "]"}], "//", 
    "InputForm"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"MoyalKerr", "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"MoyalBracket", ",", 
      RowBox[{"{", 
       RowBox[{"Derivative", ",", "\[CapitalLambda]"}], "}"}]}], "]"}], "//", 
    "OutputForm"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MoyalKerr", "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"MoyalBracket", ",", 
      RowBox[{"{", 
       RowBox[{"Derivative", ",", "\[CapitalLambda]"}], "}"}]}], "]"}], "//", 
    "StandardForm"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"MoyalKerrFinest", " ", "/.", 
     RowBox[{"m", "\[Rule]", "M"}]}], "/.", 
    RowBox[{"h", "\[Rule]", "hbar"}]}], "//", " ", "TeXForm"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.615018982555271*^9, 3.615019021654953*^9}, {
   3.615019056637583*^9, 3.615019169814467*^9}, {3.6150347639203367`*^9, 
   3.615034807348419*^9}, {3.615034842867296*^9, 3.6150348491357813`*^9}, {
   3.615034918050912*^9, 3.615034921839909*^9}, {3.615034994191354*^9, 
   3.6150350361348677`*^9}, {3.615035111811181*^9, 3.615035224682994*^9}, {
   3.6150353043096*^9, 3.615035307723707*^9}, {3.615035422051449*^9, 
   3.615035437183424*^9}, {3.6150355659644957`*^9, 3.61503557086731*^9}, {
   3.615035671902892*^9, 3.615035674277556*^9}, {3.615035736571361*^9, 
   3.615035750951644*^9}, {3.61503588209053*^9, 3.615035896819859*^9}, 
   3.615036820773353*^9, {3.615036919919993*^9, 3.615036921954317*^9}, {
   3.6150404378473043`*^9, 3.6150405653034973`*^9}, {3.615040653180766*^9, 
   3.615040703612061*^9}, 3.615042219086753*^9, 3.615042351355496*^9, {
   3.615115699963099*^9, 3.615115713448882*^9}, {3.6151157565216637`*^9, 
   3.615115763350399*^9}, {3.61511584473072*^9, 3.615115847424518*^9}, {
   3.615116160872566*^9, 3.61511616303062*^9}, {3.615117232161532*^9, 
   3.615117246801209*^9}, {3.6151174123138514`*^9, 3.615117480822221*^9}, {
   3.615117670363701*^9, 3.615117671533584*^9}, {3.615117733481123*^9, 
   3.615117772716714*^9}, {3.615120594715362*^9, 3.615120604554988*^9}, {
   3.615121324725821*^9, 3.6151213386855993`*^9}, {3.615121746426581*^9, 
   3.6151217504028397`*^9}, {3.615122026428989*^9, 3.6151220489863787`*^9}, 
   3.615288162975751*^9, {3.615288505967013*^9, 3.6152886320253572`*^9}, {
   3.615288683852578*^9, 3.615288719262138*^9}, {3.6153002594534073`*^9, 
   3.615300270615068*^9}, {3.615300308841262*^9, 3.6153003101682377`*^9}, {
   3.615300491021636*^9, 3.6153004912098513`*^9}, 3.6157249031030083`*^9, {
   3.6157249844657373`*^9, 3.6157250052715683`*^9}, 3.6465633210574207`*^9, {
   3.647641836785802*^9, 3.647641839299685*^9}, 3.647642452862856*^9, {
   3.6479425054307003`*^9, 3.647942536508113*^9}}],

Cell["\<\
(*dChange[expression,{transformations},{oldVars},{newVars},{functions}]*)
MoyalKerr
Assuming[{r > 0, theta > 0, theta < Pi/2}, dChange[MoyalKerr, {r^2 == x^2 + \
p^2, theta == ArcTan[p/x]}, {x, p}, {r, theta}, {WF[x, p, \
t]}]](*/.C[1]\[Rule]0/2*)\
\>", "Text",
 CellChangeTimes->{{3.64764189070016*^9, 3.647642038077449*^9}, {
   3.647642073216033*^9, 3.647642075007023*^9}, {3.647642226926365*^9, 
   3.647642242204768*^9}, {3.6476423106307487`*^9, 3.6476423157109547`*^9}, {
   3.6476424868353786`*^9, 3.647642496174294*^9}, {3.647642582051828*^9, 
   3.647642591197427*^9}, {3.647642641523151*^9, 3.647642675232442*^9}, 
   3.6476427789152946`*^9, 3.6476428109958*^9, {3.647642926739524*^9, 
   3.647642933610669*^9}, {3.6476430635557117`*^9, 3.647643124757526*^9}, 
   3.647643174395816*^9, {3.6476444328497334`*^9, 3.647644493221175*^9}, 
   3.64794247885168*^9}],

Cell["\<\
MoyalKerr
MoyalKerr /. Derivative[n_, m_, 0][WF_][x_, p_, T_] :> D[WF[r*Cos[theta], \
r*Sin[theta], T], {r, n}, {theta, m}] // Simplify
(*rep=eqs/.Derivative[n_,m_][F_][x_,y_]\[RuleDelayed]D[F[x[s,t],y[s,t]],{s,n},\
{t,m}]*)\
\>", "Text",
 CellChangeTimes->{{3.64764189070016*^9, 3.647642038077449*^9}, {
   3.647642073216033*^9, 3.647642075007023*^9}, {3.647642226926365*^9, 
   3.647642242204768*^9}, {3.6476423106307487`*^9, 3.6476423157109547`*^9}, {
   3.6476424868353786`*^9, 3.647642496174294*^9}, {3.647642582051828*^9, 
   3.647642591197427*^9}, {3.647642641523151*^9, 3.647642675232442*^9}, 
   3.6476427789152946`*^9, 3.6476428109958*^9, {3.647642926739524*^9, 
   3.647642933610669*^9}, {3.6476430635557117`*^9, 3.647643124757526*^9}, {
   3.647643174395816*^9, 3.647643196544937*^9}, {3.64764323762572*^9, 
   3.6476432660230722`*^9}, {3.647643300170163*^9, 3.64764330349721*^9}, {
   3.6476439340798264`*^9, 3.64764395159424*^9}, {3.647643996506928*^9, 
   3.647644044494582*^9}, {3.647644081746207*^9, 3.647644126031889*^9}, {
   3.647644218202504*^9, 3.647644218546474*^9}, {3.647644355390951*^9, 
   3.6476443586883497`*^9}, 3.647942478854279*^9}],

Cell[CellGroupData[{

Cell["Assign Wigner Flow Components", "Subsubtitle",
 CellChangeTimes->{{3.615725032093897*^9, 3.615725044180377*^9}, 
   3.615725463701329*^9, {3.6157255135097227`*^9, 3.615725557342465*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"WFx", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", "4"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "switch", " ", "\[CapitalLambda]", " ", "\[Lambda]", " ", "k", " ", 
        RowBox[{"h", "^", "2"}], " ", "m", " ", "x", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"WF", "[", 
           RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "p", ",", "x"}], 
         "]"}]}], "+", " ", 
       RowBox[{"m", " ", "\[CapitalLambda]", " ", "\[Lambda]", " ", 
        RowBox[{"h", "^", "2"}], " ", "k", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "switch"}], ")"}], " ", "p", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"WF", "[", 
           RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", "2"}], "}"}]}], "]"}]}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"4", " ", "p", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "4"}], " ", "\[CapitalLambda]", " ", 
           "\[CapitalLambda]", " ", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"WF", "[", 
              RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"x", ",", "2"}], "}"}]}], "]"}], " ", 
           RowBox[{"h", "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"WF", "[", 
            RowBox[{"x", ",", "p", ",", "t"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalLambda]", " ", "\[CapitalLambda]", " ", 
                RowBox[{"p", "^", "2"}]}], "+", 
               RowBox[{"\[Lambda]", " ", "\[CapitalLambda]", " ", "k", " ", 
                RowBox[{"x", "^", "2"}], " ", "m"}]}], ")"}], "+", "m"}], 
            ")"}]}]}], ")"}]}]}], ")"}], "/", 
     RowBox[{"m", "^", "2"}]}]}], "/.", 
   RowBox[{"switch", "\[Rule]", "s"}]}]}]], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.6240441507393312`*^9}, 3.624044333965494*^9, {3.624868809299417*^9, 
   3.624868889248692*^9}, {3.624875377631196*^9, 3.624875380070023*^9}, {
   3.625310382407557*^9, 3.6253104128767033`*^9}, {3.6295663802678833`*^9, 
   3.6295663870851583`*^9}, {3.646563695716837*^9, 3.6465637860736237`*^9}, 
   3.6465663019076967`*^9, {3.64700669762381*^9, 3.6470067943761578`*^9}, {
   3.6470068254882402`*^9, 3.647007004726845*^9}}],

Cell[BoxData[{
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"WFx", "[", 
     RowBox[{"X", ",", "P", ",", "T", ",", "s"}], "]"}], "//", "ExpandAll"}], 
   ",", "s"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"WFx", "[", 
          RowBox[{"X", ",", "P", ",", "T", ",", "s"}], "]"}], "//", 
         "ExpandAll"}], ",", "s"}], "]"}], "/.", 
      RowBox[{"m", "\[Rule]", "MM"}]}], "/.", 
     RowBox[{"s", "\[Rule]", "0"}]}], "/.", 
    RowBox[{"h", "\[Rule]", "hbar"}]}], "//", "TraditionalForm"}], "//", 
  "TeXForm"}]}], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.6240441507393312`*^9}, 3.624044333965494*^9, {3.624868809299417*^9, 
   3.624868889248692*^9}, {3.624875377631196*^9, 3.624875380070023*^9}, {
   3.625310382407557*^9, 3.6253104128767033`*^9}, {3.6295663802678833`*^9, 
   3.6295663870851583`*^9}, {3.646563695716837*^9, 3.6465637860736237`*^9}, 
   3.6465663019076967`*^9, {3.64700669762381*^9, 3.647006751576983*^9}, 
   3.64700711983996*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WFp", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "4"}], " ", "switch", " ", "\[CapitalLambda]", " ", 
        "\[Lambda]", " ", 
        RowBox[{"h", "^", "2"}], " ", "p", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"WF", "[", 
           RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "1"}], "}"}]}], "]"}]}], "+", " ", 
       RowBox[{
        RowBox[{"1", "/", "4"}], 
        RowBox[{"h", "^", "2"}], "\[CapitalLambda]", " ", "\[Lambda]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "switch"}], ")"}], "x", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"WF", "[", 
           RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "4"}], "\[Lambda]", " ", "\[Lambda]", 
           " ", "k", " ", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"WF", "[", 
              RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"p", ",", "2"}], "}"}]}], "]"}], " ", 
           RowBox[{"h", "^", "2"}], " ", "m"}], "+", 
          RowBox[{
           RowBox[{"WF", "[", 
            RowBox[{"x", ",", "p", ",", "t"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalLambda]", " ", "\[Lambda]", " ", 
                RowBox[{"p", "^", "2"}]}], "+", 
               RowBox[{"\[Lambda]", " ", "\[Lambda]", " ", "k", " ", 
                RowBox[{"x", "^", "2"}], " ", "m"}]}], ")"}], "+", "m"}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], " ", 
    RowBox[{"k", "/", "m"}]}], "/.", 
   RowBox[{"switch", "\[Rule]", "s"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"WFp", "[", 
      RowBox[{"X", ",", "P", ",", "T", ",", "s"}], "]"}], "//", "ExpandAll"}],
     ",", "s"}], "]"}], "//", "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"WFp", "[", 
          RowBox[{"X", ",", "P", ",", "T", ",", "s"}], "]"}], "//", 
         "ExpandAll"}], ",", "s"}], "]"}], "/.", 
      RowBox[{"m", "\[Rule]", "MM"}]}], "/.", 
     RowBox[{"s", "\[Rule]", "0"}]}], "/.", 
    RowBox[{"h", "\[Rule]", "hbar"}]}], "//", "TraditionalForm"}], "//", 
  "TeXForm"}]}], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.624044116541326*^9}, {3.624044177273033*^9, 3.624044180116425*^9}, 
   3.624044299297868*^9, {3.6248689045480223`*^9, 3.624868909746416*^9}, {
   3.625310440565892*^9, 3.6253104547216988`*^9}, {3.629566365472601*^9, 
   3.629566368310835*^9}, {3.6465639009238157`*^9, 3.64656390479714*^9}, 
   3.646566375747611*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WFxClassical", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], ":=", 
  StyleBox[
   RowBox[{
    RowBox[{"k", " ", "\[Lambda]", " ", "\[CapitalLambda]", " ", "p", " ", 
     SuperscriptBox["x", "2"], " ", 
     RowBox[{
      RowBox[{"WF", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/", "m"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[CapitalLambda]", "2"], " ", 
     SuperscriptBox["p", "3"], " ", 
     RowBox[{
      RowBox[{"WF", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/", 
      SuperscriptBox["m", "2"]}]}], "+", 
    RowBox[{"p", " ", 
     RowBox[{
      RowBox[{"WF", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/", "m"}]}]}], 
   "Input"]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WFpClassical", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "k"}], " ", "x", " ", 
    RowBox[{"WF", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], "-", 
   RowBox[{
    SuperscriptBox["k", "2"], " ", 
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", 
    RowBox[{"WF", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], "-", 
   RowBox[{"k", " ", 
    SuperscriptBox["p", "2"], " ", "x", " ", "\[Lambda]", " ", 
    "\[CapitalLambda]", " ", 
    RowBox[{
     RowBox[{"WF", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/", 
     "m"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{"WFxClassical", "[", 
   RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{"WFpClassical", "[", 
   RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.6240441507393312`*^9}, 3.624044333965494*^9, {3.624868809299417*^9, 
   3.624868889248692*^9}, {3.624875377631196*^9, 3.624875380070023*^9}, {
   3.625310382407557*^9, 3.6253104128767033`*^9}, {3.6295663802678833`*^9, 
   3.6295663870851583`*^9}, {3.646563695716837*^9, 3.6465637860736237`*^9}, 
   3.6465663019076967`*^9, {3.64700669762381*^9, 3.6470067943761578`*^9}, {
   3.6470068254882402`*^9, 3.647007004726845*^9}, {3.647007058254902*^9, 
   3.6470070970415173`*^9}, {3.647007143267346*^9, 3.647007165496517*^9}, {
   3.647007209389969*^9, 3.6470072267167*^9}, {3.647007353332209*^9, 
   3.647007363590686*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WFxQuantum", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WFx", 
    StyleBox["[", "Input"], 
    RowBox[{
     StyleBox["x", "Input"], 
     StyleBox[",", "Input"], 
     StyleBox["p", "Input"], 
     StyleBox[",", "Input"], 
     StyleBox["t", "Input"], ",", "s"}], "]"}], "-", 
   RowBox[{"WFxClassical", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WFpQuantum", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WFp", 
    StyleBox["[", "Input"], 
    RowBox[{
     StyleBox["x", "Input"], 
     StyleBox[",", "Input"], 
     StyleBox["p", "Input"], 
     StyleBox[",", "Input"], 
     StyleBox["t", "Input"], ",", "s"}], "]"}], "-", 
   RowBox[{"WFpClassical", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{"WFxQuantum", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "]"}], "//", 
  "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{"WFpQuantum", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "]"}], "//", 
  "TraditionalForm"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.6470082568713923`*^9, 3.6470083858823757`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Term1", "=", "MoyalBracket"}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Term2", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"WFx", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "S"}], "]"}], ",", "x"}], "]"}],
      "+", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"WFp", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ",", "p"}], 
      "]"}]}], ")"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"thatDifference", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Term1", "-", "Term2"}], "/.", 
     RowBox[{"S", "\[Rule]", "s"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", "thatDifference", "]"}]}], "Input",
 CellChangeTimes->{{3.615725527463876*^9, 3.615725528948922*^9}, 
   3.61572556260935*^9, {3.615732639243745*^9, 3.615732679453244*^9}, 
   3.615732719169498*^9, {3.624043559803176*^9, 3.624043621777893*^9}, {
   3.624043659974092*^9, 3.62404367670789*^9}, {3.624043707890226*^9, 
   3.624043861197624*^9}, {3.624043947315907*^9, 3.624043987260639*^9}, {
   3.624044037336994*^9, 3.624044040235622*^9}, {3.6240441104581957`*^9, 
   3.624044116541326*^9}, {3.624044177273033*^9, 3.624044180116425*^9}, 
   3.624044299297868*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WFx$s", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WFx", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
   RowBox[{"WFx", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "0"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFx$s", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "//", "Simplify"}], "//",
   "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      FormBox[
       FormBox[
        RowBox[{
         SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
         "\[CapitalLambda]", " ", "s", " "}],
        TraditionalForm],
       TraditionalForm], "/", "4"}], "/", "m"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"x", " ", 
         RowBox[{"WF", "[", 
          RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "+", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"p", " ", 
         RowBox[{"WF", "[", 
          RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "2"}], "}"}]}], "]"}]}], ")"}]}], "//", 
   "HoldForm"}], "//", "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WFxsElegant", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     FormBox[
      FormBox[
       RowBox[{
        SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
        "\[CapitalLambda]", " ", "s", " "}],
       TraditionalForm],
      TraditionalForm], "/", "4"}], "/", "m"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"x", " ", 
        RowBox[{"WF", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "+", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"p", " ", 
        RowBox[{"WF", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "2"}], "}"}]}], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFx$s", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
   RowBox[{"WFxsElegant", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}]}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.624176466042376*^9, 3.62417683252396*^9}, {
   3.624176924608576*^9, 3.624177220730056*^9}, 3.6241772821715097`*^9, 
   3.6241776849862747`*^9, {3.624177874394723*^9, 3.624177932802676*^9}, {
   3.6241779663616858`*^9, 3.624178013709126*^9}, {3.624178101207879*^9, 
   3.6241781636421223`*^9}, {3.6241814797152777`*^9, 3.624181521896975*^9}, {
   3.624181574795165*^9, 3.624181650453536*^9}, {3.624181769765004*^9, 
   3.624181951890307*^9}, {3.6247890313855333`*^9, 3.624789100674017*^9}, {
   3.6247891335910873`*^9, 3.624789134396093*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"WFp$s", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"WFp", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
    RowBox[{"WFp", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "0"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WFp$s", "[", 
    RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "//", "Simplify"}], "//",
   "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FormBox[
        FormBox[
         RowBox[{
          SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
          "\[CapitalLambda]", " ", "s", " "}],
         TraditionalForm],
        TraditionalForm]}], "/", "4"}], "/", "m"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"p", " ", 
         RowBox[{"WF", "[", 
          RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "+", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"x", " ", 
         RowBox[{"WF", "[", 
          RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], ")"}]}], "//", 
   "HoldForm"}], "//", "TraditionalForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WFpsElegant", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FormBox[
       FormBox[
        RowBox[{
         SuperscriptBox["h", "2"], " ", "k", " ", "\[Lambda]", " ", 
         "\[CapitalLambda]", " ", "s", " "}],
        TraditionalForm],
       TraditionalForm]}], "/", "4"}], "/", "m"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"p", " ", 
        RowBox[{"WF", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "+", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"x", " ", 
        RowBox[{"WF", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"WFp$s", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
    RowBox[{"WFpsElegant", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}]}], "//", "Simplify"}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.6247891570460873`*^9, 3.624789170168043*^9}, {
   3.624789210102661*^9, 3.624789234886491*^9}, 3.624789267740053*^9, {
   3.624789300635976*^9, 3.624789338496626*^9}, 3.647942604731247*^9, 
   3.647942641228479*^9}],

Cell["\<\
timePrint[WFx[x, p, t, 0] // Expand // TraditionalForm]
timePrint[WFx[x, p, t, 1] // Expand // TraditionalForm]
timePrint[WFx[x, p, t, s] - WFx[x, p, t, 0] // Expand // TraditionalForm]\
\>", "Text",
 CellChangeTimes->{{3.624182264794106*^9, 3.6241823053134117`*^9}, {
   3.624182794619049*^9, 3.624182800937439*^9}, {3.6241832838527193`*^9, 
   3.62418330201934*^9}, {3.624788510144264*^9, 3.624788524779582*^9}, 
   3.647942653237974*^9}],

Cell[TextData[StyleBox["Continuity Equation (Moyal bracket only!)", \
"Subsection"]], "Chapter",
 CellChangeTimes->{{3.624954279811018*^9, 3.624954286338881*^9}, {
  3.624954573355047*^9, 3.624954587867218*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"wfuncDt", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}], "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"WF", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "t"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"continuityEquationFullfilled", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"0", "*", 
        RowBox[{"wfuncDt", "[", 
         RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], "+", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"WFx", "[", 
          RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ",", "x"}], 
        "]"}], "+", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"WFp", "[", 
          RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ",", "p"}], 
        "]"}], "-", "MoyalBracket"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "p", ",", "t"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", "continuityEquationFullfilled", "]"}]}], "Input",
 CellChangeTimes->{{3.62495440060717*^9, 3.624954467685678*^9}, {
   3.624954536592366*^9, 3.62495456697657*^9}, 3.662862289257658*^9, {
   3.662862786886375*^9, 3.662862808363715*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Assignment of State", "Subtitle",
 CellChangeTimes->{{3.615311702645843*^9, 3.615311707246711*^9}, {
   3.615311745926982*^9, 3.61531180732405*^9}, {3.6153119459079247`*^9, 
   3.615311949238516*^9}, {3.615312183516096*^9, 3.6153122039492273`*^9}, 
   3.615725910850113*^9, {3.655709732053796*^9, 3.65570973598133*^9}}],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", 
  RowBox[{"i", ",", "ii", ",", "j"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Energy", "[", "i_", "]"}], ":=", 
    RowBox[{"E0", "[", "i", "]"}]}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Energy", "[", "i_", "]"}], ":=", 
   RowBox[{"EKerr", "[", "i", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Xi]", "[", 
    RowBox[{"x_", ",", "t_", ",", "\[Tau]_"}], "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"ii", ",", "stateParameter"}], "]"}], 
      RowBox[{"\[Psi]", "[", 
       RowBox[{"ii", ",", "x"}], "]"}], 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "I"}], " ", "t", " ", 
        RowBox[{
         RowBox[{"Energy", "[", "ii", "]"}], "/", "h"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Xi]conj", "[", 
    RowBox[{"x_", ",", "t_", ",", "\[Tau]_"}], "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Conjugate", "[", 
       RowBox[{"c", "[", 
        RowBox[{"ii", ",", "stateParameter"}], "]"}], "]"}], 
      RowBox[{"\[Psi]", "[", 
       RowBox[{"ii", ",", "x"}], "]"}], 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"+", "I"}], " ", "t", " ", 
        RowBox[{
         RowBox[{"Energy", "[", "ii", "]"}], "/", "h"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "0", ",", "Nmax"}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, 
   3.615328385704236*^9, {3.615328744378584*^9, 3.6153287799687347`*^9}, {
   3.615328987316884*^9, 3.615328990741791*^9}, 3.615329097580762*^9, 
   3.615329253855715*^9, {3.615330658311314*^9, 3.6153307498683777`*^9}, 
   3.615330921555663*^9, 3.61533204568215*^9, 3.615332563209057*^9, {
   3.615634190510241*^9, 3.615634239773162*^9}, {3.615634478087792*^9, 
   3.615634481089449*^9}, {3.615634623602338*^9, 3.615634626481221*^9}, 
   3.615641438572461*^9, {3.6157395944797697`*^9, 3.615739665757576*^9}, {
   3.615739734213461*^9, 3.615739768659885*^9}, {3.615739881661104*^9, 
   3.615739933286222*^9}, {3.615740011872445*^9, 3.615740025625989*^9}, {
   3.615740073397553*^9, 3.615740091891831*^9}, {3.615740325925481*^9, 
   3.615740330470478*^9}, {3.615742891394403*^9, 3.615742894679743*^9}, {
   3.6157430310993*^9, 3.615743099122088*^9}, {3.615743150179474*^9, 
   3.615743151709302*^9}, {3.615743187251524*^9, 3.615743248189742*^9}, 
   3.615753975574485*^9, {3.6157540161118097`*^9, 3.615754050815352*^9}, {
   3.615754172481432*^9, 3.615754177655167*^9}, {3.615754208084609*^9, 
   3.6157542161206903`*^9}, {3.615754360004344*^9, 3.615754453254593*^9}, {
   3.6157545277695637`*^9, 3.615754530994121*^9}, {3.615754603679699*^9, 
   3.6157546264101057`*^9}, {3.615754658937257*^9, 3.615754666490737*^9}, 
   3.615754772231031*^9, 3.615756984538136*^9, {3.61575701896502*^9, 
   3.615757019682733*^9}, {3.615757052182633*^9, 3.615757072552759*^9}, {
   3.615757114785241*^9, 3.615757157415572*^9}, 3.6157575403076963`*^9, {
   3.61575802427798*^9, 3.6157580594924707`*^9}, {3.615758113186903*^9, 
   3.6157581138698463`*^9}, {3.6157582108072777`*^9, 
   3.6157582272845507`*^9}, {3.61575844149684*^9, 3.615758456106846*^9}, {
   3.61575852021458*^9, 3.615758528087078*^9}, {3.615758566212085*^9, 
   3.615758595340784*^9}, {3.6157586264375668`*^9, 3.615758750434924*^9}, {
   3.615758786466999*^9, 3.615758872009001*^9}, {3.6157589587577133`*^9, 
   3.6157589711151867`*^9}, {3.616510649457903*^9, 3.6165106690543203`*^9}, 
   3.6165126623992863`*^9, {3.616512830402712*^9, 3.616512847525229*^9}, 
   3.616513151884907*^9, {3.624955013589396*^9, 3.624955014059816*^9}, {
   3.624955483923208*^9, 3.624955484050034*^9}, {3.625313264593042*^9, 
   3.625313270599378*^9}, {3.647774620968156*^9, 3.6477746546056023`*^9}, {
   3.647776763745688*^9, 3.647776794945004*^9}, {3.647780994301491*^9, 
   3.647781020161085*^9}, {3.648135803297061*^9, 3.64813587557316*^9}, 
   3.64815521172173*^9, {3.648161225895842*^9, 3.6481612315676413`*^9}, 
   3.648198445210218*^9, {3.6483575377569513`*^9, 3.648357562584592*^9}, {
   3.648558416509809*^9, 3.648558416590852*^9}, {3.648558449387416*^9, 
   3.6485584527321167`*^9}, {3.648558502147355*^9, 3.648558502216867*^9}, {
   3.655639466358261*^9, 3.6556395229621058`*^9}, {3.655640366223472*^9, 
   3.655640375964715*^9}, 3.656005686185204*^9, 3.6560061666285267`*^9, 
   3.656006236914651*^9, 3.724675685475354*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"checkExactExpressions", "\[Equal]", "True"}], ",", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"check", " ", "Norm"}], ",", " ", 
      RowBox[{"Schroedinger", " ", "Eq", " ", "fullfilled", " ", "etc"}]}], 
     "*)"}], 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"SEQ$Fullfilled", "=", 
       RowBox[{"Simplify", " ", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"SEqKerr", "[", "n", "]"}], "[", 
           RowBox[{"\[Xi]", "[", 
            RowBox[{"x", ",", "t", ",", "\[Tau]"}], "]"}], "]"}], "-", 
          RowBox[{"I", "  ", "h", " ", 
           RowBox[{"D", "[", " ", 
            RowBox[{
             RowBox[{"\[Xi]", "[", 
              RowBox[{"x", ",", "t", ",", "\[Tau]"}], "]"}], ",", "t"}], 
            "]"}]}]}], ",", 
         RowBox[{"m", ">", "0"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"timePrint", "[", "SEQ$Fullfilled", "]"}]}], "}"}], ","}], 
   "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, 
   3.615328385704236*^9, {3.615328744378584*^9, 3.6153287799687347`*^9}, {
   3.615328987316884*^9, 3.615328990741791*^9}, 3.615329097580762*^9, 
   3.615329253855715*^9, {3.615330658311314*^9, 3.6153307498683777`*^9}, 
   3.615330921555663*^9, 3.61533204568215*^9, 3.615332563209057*^9, {
   3.615634190510241*^9, 3.615634239773162*^9}, {3.615634478087792*^9, 
   3.615634481089449*^9}, {3.615634623602338*^9, 3.615634626481221*^9}, 
   3.615641438572461*^9, {3.6157395944797697`*^9, 3.615739665757576*^9}, {
   3.615739734213461*^9, 3.615739768659885*^9}, {3.615739881661104*^9, 
   3.615739933286222*^9}, {3.615740011872445*^9, 3.615740025625989*^9}, {
   3.615740073397553*^9, 3.615740091891831*^9}, {3.615740325925481*^9, 
   3.615740330470478*^9}, {3.615742891394403*^9, 3.615742894679743*^9}, {
   3.6157430310993*^9, 3.615743099122088*^9}, {3.615743150179474*^9, 
   3.615743151709302*^9}, {3.615743187251524*^9, 3.615743248189742*^9}, 
   3.615753975574485*^9, {3.6157540161118097`*^9, 3.615754050815352*^9}, {
   3.615754172481432*^9, 3.615754177655167*^9}, {3.615754208084609*^9, 
   3.6157542161206903`*^9}, {3.615754360004344*^9, 3.615754453254593*^9}, {
   3.6157545277695637`*^9, 3.615754530994121*^9}, {3.615754603679699*^9, 
   3.6157546264101057`*^9}, {3.615754658937257*^9, 3.615754666490737*^9}, 
   3.615754772231031*^9, 3.615756984538136*^9, {3.61575701896502*^9, 
   3.615757019682733*^9}, {3.615757052182633*^9, 3.615757072552759*^9}, {
   3.615757114785241*^9, 3.615757157415572*^9}, 3.6157575403076963`*^9, {
   3.61575802427798*^9, 3.6157580594924707`*^9}, {3.615758113186903*^9, 
   3.6157581138698463`*^9}, {3.6157582108072777`*^9, 
   3.6157582272845507`*^9}, {3.61575844149684*^9, 3.615758456106846*^9}, {
   3.61575852021458*^9, 3.615758528087078*^9}, {3.615758566212085*^9, 
   3.615758595340784*^9}, {3.6157586264375668`*^9, 3.615758750434924*^9}, {
   3.615758786466999*^9, 3.615758872009001*^9}, {3.6157589587577133`*^9, 
   3.6157589711151867`*^9}, {3.616510649457903*^9, 3.6165106690543203`*^9}, 
   3.6165126623992863`*^9, {3.616512830402712*^9, 3.616512847525229*^9}, 
   3.616513151884907*^9, {3.624955013589396*^9, 3.624955014059816*^9}, {
   3.624955483923208*^9, 3.624955484050034*^9}, {3.625313264593042*^9, 
   3.625313270599378*^9}, {3.647774620968156*^9, 3.6477746546056023`*^9}, {
   3.647776763745688*^9, 3.647776794945004*^9}, {3.647780994301491*^9, 
   3.647781020161085*^9}, {3.648135803297061*^9, 3.64813587557316*^9}, 
   3.64815521172173*^9, {3.648161225895842*^9, 3.6481612315676413`*^9}, 
   3.648198445210218*^9, {3.6483575377569513`*^9, 3.648357562584592*^9}, {
   3.648558416509809*^9, 3.648558416590852*^9}, {3.648558449387416*^9, 
   3.6485584527321167`*^9}, {3.648558502147355*^9, 3.648558502216867*^9}, {
   3.655639466358261*^9, 3.6556395229621058`*^9}, {3.655640366223472*^9, 
   3.655640375964715*^9}, 3.656005686185204*^9, 3.6560061666285267`*^9, 
   3.656006236914651*^9, 3.724675685475354*^9, {3.7246761032792597`*^9, 
   3.7246761131401873`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPsi]", "[", 
    RowBox[{"x_", ",", "t_", ",", "\[Tau]_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"x", "^", "2"}]}], " ", 
      RowBox[{"\[Alpha]", "/", "2"}]}], "]"}], 
    RowBox[{"Simplify", "[", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"Expand", "[", 
        RowBox[{
         RowBox[{"\[Xi]", "[", 
          RowBox[{"x", ",", "t", ",", "\[Tau]"}], "]"}], " ", 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"x", "^", "2"}], " ", 
           RowBox[{"\[Alpha]", "/", "2"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "Exp"}], "}"}]}], "]"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{"timePrint", "[", 
  RowBox[{"\[CapitalPsi]", "[", 
   RowBox[{"X", ",", "T", ",", "mMixAngle"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, 
   3.615328385704236*^9, {3.615328744378584*^9, 3.6153287799687347`*^9}, {
   3.615328987316884*^9, 3.615328990741791*^9}, 3.615329097580762*^9, 
   3.615329253855715*^9, {3.615330658311314*^9, 3.6153307498683777`*^9}, 
   3.615330921555663*^9, 3.61533204568215*^9, 3.615332563209057*^9, {
   3.615634190510241*^9, 3.615634239773162*^9}, {3.615634478087792*^9, 
   3.615634481089449*^9}, {3.615634623602338*^9, 3.615634626481221*^9}, 
   3.615641438572461*^9, {3.6157395944797697`*^9, 3.615739665757576*^9}, {
   3.615739734213461*^9, 3.615739768659885*^9}, {3.615739881661104*^9, 
   3.615739933286222*^9}, {3.615740011872445*^9, 3.615740025625989*^9}, {
   3.615740073397553*^9, 3.615740091891831*^9}, {3.615740325925481*^9, 
   3.615740330470478*^9}, {3.615742891394403*^9, 3.615742894679743*^9}, {
   3.6157430310993*^9, 3.6157430890337467`*^9}, {3.615757787600575*^9, 
   3.615757840711211*^9}, 3.6157580200698843`*^9, {3.6157610777939367`*^9, 
   3.615761081009884*^9}, {3.6157611392790956`*^9, 3.615761157137271*^9}, 
   3.616043059537681*^9, 3.6483581381488113`*^9, 3.6485582002313557`*^9, {
   3.648558416614324*^9, 3.64855841662016*^9}, {3.648558502242507*^9, 
   3.648558502248784*^9}, {3.7246754209277267`*^9, 3.724675478137185*^9}, {
   3.7246755828217373`*^9, 3.724675586248307*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]", "[", 
    RowBox[{"x_", ",", "y_", ",", "t_", ",", "\[Tau]_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Xi]conj", "[", 
      RowBox[{
       RowBox[{"x", "+", "y"}], ",", 
       RowBox[{"+", "t"}], ",", "\[Tau]"}], "]"}], " ", 
     RowBox[{"\[CapitalPsi]", "[", 
      RowBox[{
       RowBox[{"x", "-", "y"}], ",", "t", ",", "\[Tau]"}], "]"}]}], "/.", 
    "FixParameters"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"timePrint", "[", 
   RowBox[{"\[Rho]", "[", 
    RowBox[{"x", ",", "y", ",", "t", ",", "\[Tau]"}], "]"}], "]"}], 
  RowBox[{"(*", " ", 
   RowBox[{"DW", "=", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Rho]", "[", 
         RowBox[{"x", ",", "y", ",", "t", ",", "\[Tau]"}], "]"}], 
        RowBox[{"Exp", "[", 
         RowBox[{"I", " ", "2", " ", "y", " ", "p"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", 
         RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}]}], "]"}], " ", 
     "Prohibitively", " ", 
     RowBox[{"SLOW", "!"}]}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, {
   3.615328385704236*^9, 3.61532842127243*^9}, {3.615328452177451*^9, 
   3.615328700955434*^9}, {3.61532913868193*^9, 3.615329140662854*^9}, {
   3.615329209708338*^9, 3.615329231643388*^9}, {3.615329538017696*^9, 
   3.6153295577324953`*^9}, {3.615330828281961*^9, 3.615330837113493*^9}, {
   3.6156389980699053`*^9, 3.615639089290873*^9}, {3.615639143068521*^9, 
   3.615639253553862*^9}, {3.6156393013390093`*^9, 3.6156393105481*^9}, {
   3.615639351484426*^9, 3.6156393555923357`*^9}, {3.615639410246297*^9, 
   3.615639423347652*^9}, {3.6156395121911697`*^9, 3.61563951611325*^9}, 
   3.615640096430455*^9, {3.615640442620921*^9, 3.615640460798748*^9}, {
   3.6156405179817133`*^9, 3.615640518330245*^9}, {3.6157256355018253`*^9, 
   3.61572563566157*^9}, {3.615725679695396*^9, 3.615725689107225*^9}, {
   3.615725903901721*^9, 3.6157259246853333`*^9}, {3.6157328388913403`*^9, 
   3.6157328561011133`*^9}, {3.615732897391026*^9, 3.615732919763029*^9}, {
   3.6157330434262857`*^9, 3.615733051956244*^9}, {3.615739058818254*^9, 
   3.6157390844150867`*^9}, {3.6157401863675337`*^9, 
   3.6157402093576937`*^9}, {3.6157402648349543`*^9, 3.615740267420556*^9}, 
   3.6157403380019217`*^9, 3.61574046647064*^9, {3.6157572043922*^9, 
   3.6157572085762463`*^9}, 3.615759117066454*^9, 3.615759196823285*^9, {
   3.6157595390100737`*^9, 3.615759545973748*^9}, {3.615759579691811*^9, 
   3.615759627921238*^9}, {3.624955394225871*^9, 3.624955466609825*^9}, 
   3.646557129686454*^9, 3.646993253447712*^9, 3.646993310004129*^9, {
   3.647776823505705*^9, 3.6477768270301523`*^9}, 3.64855820024431*^9, {
   3.6485584166304073`*^9, 3.648558416801186*^9}, {3.6485585022595387`*^9, 
   3.6485585022693167`*^9}, 3.724677024616679*^9, {3.7246770969467583`*^9, 
   3.7246770988285303`*^9}, {3.72467719182465*^9, 3.72467720115979*^9}, {
   3.724677276476345*^9, 3.724677306951542*^9}, {3.7246773385011663`*^9, 
   3.724677345441855*^9}, {3.7246773786433687`*^9, 3.7246774281466627`*^9}, {
   3.7246775112621*^9, 3.724677533557213*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x_", ",", "y_", ",", "t_", ",", "\[Tau]_"}], "]"}], "=", 
    RowBox[{"Expand", "[", 
     RowBox[{"\[Rho]", "[", 
      RowBox[{"x", ",", "y", ",", "t", ",", "\[Tau]"}], "]"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"Exp", ",", "x", ",", "y"}], "}"}], ";"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, {
   3.615328385704236*^9, 3.61532842127243*^9}, {3.615328452177451*^9, 
   3.615328700955434*^9}, {3.61532913868193*^9, 3.615329140662854*^9}, {
   3.615329209708338*^9, 3.615329231643388*^9}, {3.615329538017696*^9, 
   3.6153295577324953`*^9}, {3.615330828281961*^9, 3.615330837113493*^9}, {
   3.6156389980699053`*^9, 3.615639089290873*^9}, {3.615639143068521*^9, 
   3.615639253553862*^9}, {3.6156393013390093`*^9, 3.6156393105481*^9}, {
   3.615639351484426*^9, 3.6156393555923357`*^9}, {3.615639410246297*^9, 
   3.615639423347652*^9}, {3.6156395121911697`*^9, 3.61563951611325*^9}, 
   3.615640096430455*^9, {3.615640442620921*^9, 3.615640460798748*^9}, {
   3.6156405179817133`*^9, 3.615640518330245*^9}, {3.6157256355018253`*^9, 
   3.61572563566157*^9}, {3.615725679695396*^9, 3.615725689107225*^9}, {
   3.615725903901721*^9, 3.6157259246853333`*^9}, {3.6157328388913403`*^9, 
   3.6157328561011133`*^9}, {3.615732897391026*^9, 3.615732919763029*^9}, {
   3.6157330434262857`*^9, 3.615733051956244*^9}, {3.615739058818254*^9, 
   3.6157390844150867`*^9}, {3.6157401863675337`*^9, 
   3.6157402093576937`*^9}, {3.6157402648349543`*^9, 3.615740267420556*^9}, 
   3.6157403380019217`*^9, 3.61574046647064*^9, {3.6157572043922*^9, 
   3.6157572085762463`*^9}, 3.615759117066454*^9, 3.615759196823285*^9, {
   3.6157595390100737`*^9, 3.615759545973748*^9}, {3.615759579691811*^9, 
   3.615759627921238*^9}, {3.624955394225871*^9, 3.624955466609825*^9}, 
   3.646557129686454*^9, 3.646993253447712*^9, 3.646993310004129*^9, {
   3.647776823505705*^9, 3.6477768270301523`*^9}, 3.64855820024431*^9, {
   3.6485584166304073`*^9, 3.648558416801186*^9}, {3.6485585022595387`*^9, 
   3.6485585022693167`*^9}, 3.724677024616679*^9, {3.7246770969467583`*^9, 
   3.7246770988285303`*^9}, {3.72467719182465*^9, 3.72467720115979*^9}, {
   3.724677276476345*^9, 3.724677306951542*^9}, {3.7246773385011663`*^9, 
   3.724677345441855*^9}, {3.7246773786433687`*^9, 3.7246774281466627`*^9}, {
   3.7246775112621*^9, 3.724677573875863*^9}, {3.724677682161112*^9, 
   3.724677699677329*^9}, 3.7246787486575613`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"WignerFunction", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"FourierTransform", "[", 
        RowBox[{
         RowBox[{"\[Rho]", "[", 
          RowBox[{"x", ",", " ", 
           RowBox[{"y", "/", "2"}], ",", "t", ",", "\[Tau]"}], "]"}], ",", 
         "y", ",", "p"}], "]"}], "/", "h"}], "/", "Pi"}], "/.", 
     RowBox[{"h", "\[Rule]", "Hbar"}]}], "/.", 
    RowBox[{"\[Tau]", "\[Rule]", "mMixAngle"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"timePrint", "[", "WignerFunction", 
   RowBox[{"(*", 
    RowBox[{"[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}], "*)"}], "]"}], ";"}]}], "Input",\

 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, {
   3.615328385704236*^9, 3.61532842127243*^9}, {3.615328452177451*^9, 
   3.615328700955434*^9}, {3.61532913868193*^9, 3.615329140662854*^9}, {
   3.615329209708338*^9, 3.615329231643388*^9}, {3.615329538017696*^9, 
   3.6153295577324953`*^9}, {3.615330828281961*^9, 3.615330837113493*^9}, {
   3.6156389980699053`*^9, 3.615639089290873*^9}, {3.615639143068521*^9, 
   3.615639253553862*^9}, {3.6156393013390093`*^9, 3.6156393105481*^9}, {
   3.615639351484426*^9, 3.6156393555923357`*^9}, {3.615639410246297*^9, 
   3.615639423347652*^9}, {3.6156395121911697`*^9, 3.61563951611325*^9}, 
   3.615640096430455*^9, {3.615640442620921*^9, 3.615640460798748*^9}, {
   3.6156405179817133`*^9, 3.615640518330245*^9}, {3.6157256355018253`*^9, 
   3.61572563566157*^9}, {3.615725679695396*^9, 3.615725689107225*^9}, {
   3.615725903901721*^9, 3.6157259246853333`*^9}, {3.6157328388913403`*^9, 
   3.6157328561011133`*^9}, {3.615732897391026*^9, 3.615732919763029*^9}, {
   3.6157330434262857`*^9, 3.615733051956244*^9}, {3.615739058818254*^9, 
   3.6157390844150867`*^9}, {3.6157401863675337`*^9, 
   3.6157402093576937`*^9}, {3.6157402648349543`*^9, 3.615740267420556*^9}, 
   3.6157403380019217`*^9, 3.61574046647064*^9, {3.6157572043922*^9, 
   3.6157572085762463`*^9}, 3.615759117066454*^9, 3.615759196823285*^9, {
   3.6157595390100737`*^9, 3.615759545973748*^9}, {3.615759579691811*^9, 
   3.615759627921238*^9}, {3.624955394225871*^9, 3.624955466609825*^9}, 
   3.646557129686454*^9, 3.646993253447712*^9, 3.646993310004129*^9, {
   3.647776823505705*^9, 3.6477768270301523`*^9}, 3.64855820024431*^9, {
   3.6485584166304073`*^9, 3.648558416801186*^9}, {3.6485585022595387`*^9, 
   3.6485585022693167`*^9}, 3.724677024616679*^9, {3.7246770969467583`*^9, 
   3.7246770988285303`*^9}, {3.72467719182465*^9, 3.72467720115979*^9}, {
   3.724677276476345*^9, 3.724677306951542*^9}, {3.7246773385011663`*^9, 
   3.724677345441855*^9}, {3.7246773786433687`*^9, 3.7246774281466627`*^9}, {
   3.7246775112621*^9, 3.724677513838917*^9}, {3.724678853253701*^9, 
   3.724678859430565*^9}}],

Cell[BoxData[
 RowBox[{"Count", "[", 
  RowBox[{
   RowBox[{"Expand", "[", 
    RowBox[{"WignerFunction", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], ",", 
   RowBox[{"+", "_"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, {
   3.615328385704236*^9, 3.61532842127243*^9}, {3.615328452177451*^9, 
   3.615328700955434*^9}, {3.61532913868193*^9, 3.615329140662854*^9}, {
   3.615329209708338*^9, 3.615329231643388*^9}, {3.615329538017696*^9, 
   3.6153295577324953`*^9}, {3.615330828281961*^9, 3.615330837113493*^9}, {
   3.6156389980699053`*^9, 3.615639089290873*^9}, {3.615639143068521*^9, 
   3.615639253553862*^9}, {3.6156393013390093`*^9, 3.6156393105481*^9}, {
   3.615639351484426*^9, 3.6156393555923357`*^9}, {3.615639410246297*^9, 
   3.615639423347652*^9}, {3.6156395121911697`*^9, 3.61563951611325*^9}, 
   3.615640096430455*^9, {3.615640442620921*^9, 3.615640460798748*^9}, {
   3.6156405179817133`*^9, 3.615640518330245*^9}, {3.6157256355018253`*^9, 
   3.61572563566157*^9}, {3.615725679695396*^9, 3.615725689107225*^9}, {
   3.615725903901721*^9, 3.6157259246853333`*^9}, {3.6157328388913403`*^9, 
   3.6157328561011133`*^9}, {3.615732897391026*^9, 3.615732919763029*^9}, {
   3.6157330434262857`*^9, 3.615733051956244*^9}, {3.615739058818254*^9, 
   3.6157390844150867`*^9}, {3.6157401863675337`*^9, 
   3.6157402093576937`*^9}, {3.6157402648349543`*^9, 3.615740267420556*^9}, 
   3.6157403380019217`*^9, 3.61574046647064*^9, {3.6157572043922*^9, 
   3.6157572085762463`*^9}, 3.615759117066454*^9, 3.615759196823285*^9, {
   3.6157595390100737`*^9, 3.615759545973748*^9}, {3.615759579691811*^9, 
   3.615759627921238*^9}, {3.624955394225871*^9, 3.624955466609825*^9}, 
   3.646557129686454*^9, 3.646993253447712*^9, 3.646993310004129*^9, {
   3.647776823505705*^9, 3.6477768270301523`*^9}, 3.64855820024431*^9, {
   3.6485584166304073`*^9, 3.648558416801186*^9}, {3.6485585022595387`*^9, 
   3.6485585022693167`*^9}, 3.724677024616679*^9, {3.7246777606150007`*^9, 
   3.724677788933764*^9}}],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Wigner Flow analytical with Continuity Equation (\
\[Lambda] ->\[CapitalLambda])", "Section"]], "Subsubtitle",
 CellChangeTimes->{{3.615725928887197*^9, 3.615725936711233*^9}, {
  3.624966082984323*^9, 3.6249661051841717`*^9}, {3.624966855615535*^9, 
  3.6249668724076*^9}}],

Cell[BoxData[{
 RowBox[{"ss", "=", "1"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"wfxAnalytical", "[", 
     RowBox[{"x_", ",", "p_", ",", "t_", ",", "ss_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"WFx", "[", 
       RowBox[{"x", ",", "p", ",", "t", ",", "ss"}], "]"}], "/.", 
      RowBox[{"WF", "\[Rule]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"WignerFunction", "[", 
          RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.",
      "FixParameters"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Count", "[", 
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{"wfxAnalytical", "[", 
       RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "]"}], ",", 
     RowBox[{"+", "_"}]}], "]"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"wfpAnalytical", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_", ",", "ss_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"WFp", "[", 
      RowBox[{"x", ",", "p", ",", "t", ",", "ss"}], "]"}], "/.", 
     RowBox[{"WF", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"WignerFunction", "[", 
         RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.", 
    "FixParameters"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"wfAnalytical", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_", ",", "ss_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"wfxAnalytical", "[", 
       RowBox[{"x", ",", "p", ",", "t", ",", "ss"}], "]"}], ",", "x"}], "]"}],
     "+", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"wfpAnalytical", "[", 
       RowBox[{"x", ",", "p", ",", "t", ",", "ss"}], "]"}], ",", "p"}], 
     "]"}]}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"timePrint", "[", 
     RowBox[{"Simplify", "[", 
      RowBox[{"wfAnalytical", "[", 
       RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "]"}], "]"}], 
    ";"}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"wfuncDt", "[", 
    RowBox[{"x", ",", "p", ",", "t"}], "]"}], "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"WignerFunction", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", "t"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"timePrint", "[", 
   RowBox[{"Simplify", "[", 
    RowBox[{"wfuncDt", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"continuityEquation", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"wfuncDt", "[", 
          RowBox[{"x", ",", "p", ",", "t"}], "]"}], "+", 
         RowBox[{"wfAnalytical", "[", 
          RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "p", ",", "t"}], "}"}]}], "]"}], "/.", 
      RowBox[{"\[Lambda]", "\[Rule]", "\[CapitalLambda]"}]}], ",", 
     RowBox[{"m", ">", "0"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", "continuityEquation", "]"}]}], "Input",
 CellChangeTimes->{{3.615312206470563*^9, 3.6153123544097643`*^9}, {
   3.615327172312214*^9, 3.615327258125339*^9}, {3.615327291858444*^9, 
   3.615327305151923*^9}, {3.615327349486661*^9, 3.615327443259947*^9}, {
   3.6153275347964687`*^9, 3.615327602731915*^9}, {3.615328074350875*^9, 
   3.615328176547944*^9}, {3.61532821991238*^9, 3.6153283438058357`*^9}, {
   3.615328385704236*^9, 3.61532842127243*^9}, {3.615328452177451*^9, 
   3.615328700955434*^9}, {3.61532913868193*^9, 3.615329140662854*^9}, {
   3.615329209708338*^9, 3.615329231643388*^9}, {3.615329538017696*^9, 
   3.6153295577324953`*^9}, {3.615330828281961*^9, 3.615330837113493*^9}, {
   3.6156389980699053`*^9, 3.615639089290873*^9}, {3.615639143068521*^9, 
   3.615639253553862*^9}, {3.6156393013390093`*^9, 3.6156393105481*^9}, {
   3.615639351484426*^9, 3.6156393555923357`*^9}, {3.615639410246297*^9, 
   3.615639423347652*^9}, {3.6156395121911697`*^9, 3.61563951611325*^9}, 
   3.615640096430455*^9, {3.615640442620921*^9, 3.615640460798748*^9}, {
   3.6156405179817133`*^9, 3.615640518330245*^9}, {3.6157256355018253`*^9, 
   3.61572563566157*^9}, {3.615725679695396*^9, 3.615725689107225*^9}, {
   3.615725903901721*^9, 3.615726007983356*^9}, {3.615726223510936*^9, 
   3.615726227431016*^9}, {3.6157420001868467`*^9, 3.615742006151602*^9}, {
   3.615742040590849*^9, 3.615742122827833*^9}, {3.615742195261923*^9, 
   3.615742230972183*^9}, {3.6157423951717777`*^9, 3.615742460213076*^9}, {
   3.615757446793147*^9, 3.6157574620257597`*^9}, {3.6160431623304577`*^9, 
   3.616043189595357*^9}, {3.616043254953803*^9, 3.616043293541442*^9}, {
   3.616043328990443*^9, 3.616043342309023*^9}, {3.6165110851208897`*^9, 
   3.616511091061223*^9}, {3.616511154796013*^9, 3.6165111776629868`*^9}, {
   3.6249537488892117`*^9, 3.6249537623589153`*^9}, {3.624954672091284*^9, 
   3.62495469089832*^9}, 3.624954847418378*^9, {3.6249550855471573`*^9, 
   3.624955091287768*^9}, {3.624955198841002*^9, 3.624955200431562*^9}, {
   3.6249552316841373`*^9, 3.624955336120886*^9}, {3.625311379870614*^9, 
   3.625311400913364*^9}, {3.646552860600666*^9, 3.6465528738692007`*^9}, {
   3.6465533062612543`*^9, 3.646553316266013*^9}, {3.72475689340244*^9, 
   3.7247568974842243`*^9}, {3.724758019295168*^9, 3.724758019654763*^9}, {
   3.7247581034301987`*^9, 3.7247581041602583`*^9}, {3.724758156100769*^9, 
   3.724758177619005*^9}, 3.749279385810101*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"continuityEquation", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"wfuncDt", "[", 
        RowBox[{"x", ",", "p", ",", "t"}], "]"}], "+", 
       RowBox[{"wfAnalytical", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}]}], "/.", 
      RowBox[{"\[Lambda]", "\[Rule]", "\[CapitalLambda]"}]}], ",", 
     RowBox[{"m", ">", "0"}]}], "]"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.6249549163991737`*^9, 3.6249549664723883`*^9}, {
   3.624955610626749*^9, 3.624955612449327*^9}, {3.646553395032299*^9, 
   3.646553398280514*^9}, 3.724758104354889*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Wigner Functions numerical", "Subsubtitle",
 CellChangeTimes->{{3.6157257941396627`*^9, 3.615725802449313*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"schneller", "=", 
    RowBox[{
     RowBox[{"E", "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}]}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "-", 
            RowBox[{"y", "/", "2"}]}], ")"}], "^", "2"}]}], "-", 
        RowBox[{
         RowBox[{"1", "/", "2"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"y", "/", "2"}]}], ")"}], "^", "2"}]}]}], ")"}]}], "*", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"TrueQ", "[", 
        RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], ",", 
       "1", ",", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{"-", 
          RowBox[{"stateParameter", "^", "2"}]}], "]"}], "/", 
        RowBox[{"Sqrt", "[", "Pi", "]"}]}]}], "]"}], " ", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"ExpToTrig", "[", 
        RowBox[{"Expand", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Rho]", "[", 
            RowBox[{"x", ",", 
             RowBox[{"y", "/", "2"}], ",", "t", ",", "\[Tau]"}], "]"}], "/", 
           RowBox[{"E", "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{"1", "/", "2"}], ")"}]}], " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"x", "-", 
                  RowBox[{"y", "/", "2"}]}], ")"}], "^", "2"}]}], "-", 
              RowBox[{
               RowBox[{"1", "/", "2"}], " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"x", "+", 
                  RowBox[{"y", "/", "2"}]}], ")"}], "^", "2"}]}]}], ")"}]}]}],
           " ", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"TrueQ", "[", 
             RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], 
            ",", "1", ",", 
            RowBox[{
             RowBox[{"Sqrt", "[", "Pi", "]"}], " ", 
             RowBox[{"Exp", "[", 
              RowBox[{"stateParameter", "^", "2"}], "]"}]}]}], "]"}]}], "]"}],
         "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"Cos", ",", "Sin", ",", "x", ",", "y", ",", 
         RowBox[{"Tanh", "[", "sQueeze", "]"}]}], "}"}], ",", "Simplify"}], 
      "]"}]}]}], ";"}], "\n", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"schneller", "=", 
     RowBox[{
      RowBox[{"\[ExponentialE]", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}], " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"x", "-", 
             RowBox[{"y", "/", "2"}]}], ")"}], "^", "2"}]}], "-", 
         RowBox[{
          RowBox[{"1", "/", "2"}], " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"x", "+", 
             RowBox[{"y", "/", "2"}]}], ")"}], "^", "2"}]}]}], ")"}]}], 
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{"ExpandAll", "[", 
         RowBox[{
          RowBox[{"\[Rho]", "[", 
           RowBox[{"x", ",", 
            RowBox[{"y", "/", "2"}], ",", "t", ",", "\[Tau]"}], "]"}], "/", 
          RowBox[{"\[ExponentialE]", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{"1", "/", "2"}], ")"}]}], " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"x", "-", 
                 RowBox[{"y", "/", "2"}]}], ")"}], "^", "2"}]}], "-", 
             RowBox[{
              RowBox[{"1", "/", "2"}], " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"x", "+", 
                 RowBox[{"y", "/", "2"}]}], ")"}], "^", "2"}]}]}], ")"}]}]}], 
         "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"x", "+", 
           RowBox[{"y", "/", "2"}]}], ",", 
          RowBox[{"x", "-", 
           RowBox[{"y", "/", "2"}]}]}], "}"}]}], "]"}]}]}], ";"}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"WignerFunction2", "[", 
     RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"TrueQ", "[", 
         RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}], ",",
         "1", ",", 
        RowBox[{"Exp", "[", 
         RowBox[{"-", 
          RowBox[{"stateParameter", "^", "2"}]}], "]"}]}], "]"}], "/", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"x", "^", "2"}], "+", 
        RowBox[{"p", "^", "2"}]}], "]"}]}], "*", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Expand", "[", 
          RowBox[{
           RowBox[{"FourierTransform", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"schneller", "/", "h"}], "/", "Pi"}], ",", "y", ",", 
             "p"}], "]"}], "*", 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"x", "^", "2"}], "+", 
             RowBox[{"p", "^", "2"}]}], "]"}], "*", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"TrueQ", "[", 
              RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], "]"}],
              ",", "1", ",", 
             RowBox[{"Exp", "[", 
              RowBox[{"stateParameter", "^", "2"}], "]"}]}], "]"}]}], "]"}], "/.", 
         RowBox[{"h", "\[Rule]", "1"}]}], "/.", 
        RowBox[{"\[Tau]", "\[Rule]", "mMixAngle"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"_Sin", ",", "_Cos", ",", "p", ",", "Pi"}], "}"}]}], 
      "]"}]}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "This", " ", "version", " ", "`WignerFunction2`", " ", "is", " ", "not", 
      " ", "faster", " ", "or", " ", "superior"}], "..."}], "."}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"WignerFunctionN", "[", 
     RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"WignerFunction2", "[", 
       RowBox[{"x", ",", "p", ",", "t"}], "]"}], "//", "N"}], "//", 
     "Chop"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"intermediateWF", "=", 
    RowBox[{
     RowBox[{"WignerFunctionNN", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], "//", "Chop"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"WignerFunctionN", "[", 
     RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"intermediateWF", "//", "TrigReduce"}], "//", "Chop"}], ",", 
       RowBox[{"{", 
        RowBox[{"Cos", ",", "Sin"}], "}"}]}], "]"}], "/", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"x", "^", "2"}], "+", 
       RowBox[{"p", "^", "2"}]}], "]"}]}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"timePrint", "[", "WignerFunctionN", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.724679321445496*^9, 3.724679321447962*^9}, {
  3.724679367120866*^9, 3.7246793890127974`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"intermediateWF", "=", 
   RowBox[{
    RowBox[{"WignerFunctionNN", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}], "//", "Chop"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.647517906158998*^9, 3.647517939357039*^9}, {
   3.6475179949655247`*^9, 3.6475180126816053`*^9}, {3.64751805715273*^9, 
   3.647518072936112*^9}, {3.647518113874671*^9, 3.647518119720194*^9}, {
   3.6475181555847*^9, 3.647518235568243*^9}, {3.647518266492424*^9, 
   3.647518267356043*^9}, {3.647518319911366*^9, 3.64751837224555*^9}, {
   3.6475184035329237`*^9, 3.647518410499648*^9}, 3.648202257313993*^9, {
   3.64820246290351*^9, 3.648202471564665*^9}, {3.648203701358893*^9, 
   3.648203721091221*^9}, 3.648203919589829*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"WignerFunctionN", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"intermediateWF", "//", "TrigReduce"}], "//", "Chop"}], ",", 
      RowBox[{"{", 
       RowBox[{"Cos", ",", "Sin"}], "}"}]}], "]"}], "/", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"x", "^", "2"}], "+", 
      RowBox[{"p", "^", "2"}]}], "]"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.647517906158998*^9, 3.647517939357039*^9}, {
   3.6475179949655247`*^9, 3.6475180126816053`*^9}, {3.64751805715273*^9, 
   3.647518072936112*^9}, {3.647518113874671*^9, 3.647518119720194*^9}, {
   3.6475181555847*^9, 3.647518235568243*^9}, {3.647518266492424*^9, 
   3.647518267356043*^9}, {3.647518319911366*^9, 3.64751837224555*^9}, {
   3.6475184035329237`*^9, 3.647518410499648*^9}, 3.648202257313993*^9, {
   3.64820246290351*^9, 3.648202471564665*^9}, 3.648203928851054*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"XX", "=", "2.5"}], ";", " ", 
   RowBox[{"ZZ", "=", 
    RowBox[{"1", "/", "Pi"}]}], ";"}], " ", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"TT", "=", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", 
           RowBox[{"Pi", " ", "/", 
            RowBox[{"Abs", "[", 
             RowBox[{
              RowBox[{"E0", "[", "1", "]"}], "-", 
              RowBox[{"E0", "[", "0", "]"}]}], "]"}]}]}], ")"}], "/", "8"}], 
        " ", "/.", "FixParameters"}], ",", "4"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"DTT", "=", 
     RowBox[{"N", "[", 
      RowBox[{"TT", "/", "numberOfFrames"}], "]"}]}], ";"}], "*)"}]}], "\n", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"\[Rho]", "[", 
    RowBox[{"x", ",", "0", ",", "0", ",", "mMixAngle"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
   RowBox[{"PlotPoints", "\[Rule]", "35"}], ",", 
   RowBox[{"MaxRecursion", "\[Rule]", "0"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6153297092380342`*^9, 3.615329785168223*^9}, {
   3.6153298718801193`*^9, 3.615329874799344*^9}, {3.6153299515696983`*^9, 
   3.6153299721745977`*^9}, 3.615330108624568*^9, {3.615330402694769*^9, 
   3.615330511979083*^9}, {3.615330546916795*^9, 3.615330581365438*^9}, 
   3.615330757263938*^9, {3.6153310630027323`*^9, 3.615331063452479*^9}, {
   3.615331097970161*^9, 3.615331127003668*^9}, {3.615331164592587*^9, 
   3.615331214935355*^9}, {3.6153312498820887`*^9, 3.615331253403664*^9}, {
   3.615331384888257*^9, 3.615331388177849*^9}, 3.615331420023917*^9, {
   3.615331462795383*^9, 3.615331547535287*^9}, {3.615331589514385*^9, 
   3.615331591530878*^9}, 3.6153316705998783`*^9, {3.615331829539322*^9, 
   3.615331900829331*^9}, {3.6153321121144447`*^9, 3.615332155925251*^9}, {
   3.615332251773364*^9, 3.6153322946228037`*^9}, {3.615333272813233*^9, 
   3.6153332846333923`*^9}, {3.615333356658101*^9, 3.6153333919780197`*^9}, {
   3.615333552928935*^9, 3.615333598126939*^9}, {3.615372196785733*^9, 
   3.6153722132385063`*^9}, 3.61537225784061*^9, {3.615372853158967*^9, 
   3.615372855618018*^9}, 3.6153733745245743`*^9, {3.615373913756947*^9, 
   3.61537394734962*^9}, {3.615374317822193*^9, 3.615374319479198*^9}, {
   3.615374386474951*^9, 3.6153744150353727`*^9}, {3.615377778501686*^9, 
   3.615377782633802*^9}, {3.615480477870656*^9, 3.61548051491334*^9}, {
   3.615480876202793*^9, 3.615480883831133*^9}, 3.615568238076152*^9, {
   3.615568799836649*^9, 3.615568801130519*^9}, {3.615577558611709*^9, 
   3.615577559188532*^9}, 3.6155775932888308`*^9, {3.6155778732858953`*^9, 
   3.615577884700395*^9}, 3.615581879955368*^9, {3.615581914860889*^9, 
   3.615581915549979*^9}, {3.6156407018297853`*^9, 3.615640707757072*^9}, {
   3.6156411397255363`*^9, 3.615641155705331*^9}, {3.6157405984467154`*^9, 
   3.615740600551593*^9}, {3.6157419017671843`*^9, 3.615741960446138*^9}, {
   3.6157613353498573`*^9, 3.6157613478094053`*^9}, {3.616044089341208*^9, 
   3.616044144903419*^9}, {3.616044182440158*^9, 3.616044230438621*^9}, {
   3.616044368031839*^9, 3.6160443718347797`*^9}, {3.6469983335283203`*^9, 
   3.646998346034295*^9}, {3.647362266070788*^9, 3.647362270019891*^9}, 
   3.647941230568522*^9, 3.6485582002687817`*^9, 3.655641827476495*^9, 
   3.749230317787663*^9}],

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Time spent= \>\"", ",", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ",", "4"}], "]"}], 
   ",", "\"\< Seconds  = \>\"", ",", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ")"}], "/", "60"}], 
     ",", "4"}], "]"}], ",", "\"\< Minutes\>\""}], "]"}]], "Input",
 CellChangeTimes->{{3.615332338682863*^9, 3.6153323671264963`*^9}, {
   3.6153708404981537`*^9, 3.6153708442947683`*^9}, {3.615370993774354*^9, 
   3.6153709970605383`*^9}, {3.615371503594904*^9, 3.615371513169588*^9}, {
   3.615371566099598*^9, 3.6153715845516644`*^9}, {3.6153716985333223`*^9, 
   3.615371700155863*^9}, {3.615371792539176*^9, 3.615371794326886*^9}, {
   3.61537795545512*^9, 3.61537798494068*^9}, {3.6153780494292316`*^9, 
   3.615378092443664*^9}, 3.615378164538499*^9, {3.61537826459508*^9, 
   3.61537826653004*^9}, {3.615379816338554*^9, 3.615379823278825*^9}, {
   3.6153804154286327`*^9, 3.615380431346485*^9}, {3.615380908263824*^9, 
   3.615381002835142*^9}, {3.615577431830936*^9, 3.615577507511448*^9}, {
   3.615577657622074*^9, 3.615577690526105*^9}, 3.615577793267749*^9, {
   3.615577838637783*^9, 3.61557783958727*^9}, {3.615577900895199*^9, 
   3.615577905978784*^9}, {3.615582278512148*^9, 3.6155822838313217`*^9}, 
   3.615582393374818*^9, 3.615582565462751*^9, 3.615634786415193*^9, {
   3.6156398594325733`*^9, 3.61563990714559*^9}, 3.6156400083521547`*^9, {
   3.615640897890258*^9, 3.615640905313417*^9}, 3.615717823245494*^9, 
   3.615718472574972*^9, {3.61571850902551*^9, 3.615718513623602*^9}, {
   3.615718630466916*^9, 3.615718637460788*^9}, {3.6157188495094976`*^9, 
   3.6157188790367727`*^9}, {3.61571890921705*^9, 3.6157190656980677`*^9}, {
   3.615726320880335*^9, 3.615726344654138*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"compensateForClassicalMovement", "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.6473585226071367`*^9, 3.6473585510538*^9}, {
   3.647358682624426*^9, 3.647358724333336*^9}, {3.647358966650272*^9, 
   3.6473589944804153`*^9}, {3.647359118256459*^9, 3.647359124414003*^9}, {
   3.6473592030849333`*^9, 3.647359209485674*^9}, 3.647359270846427*^9, {
   3.647359339622357*^9, 3.647359340468686*^9}, {3.647362368325342*^9, 
   3.647362397854302*^9}, 3.647362525952918*^9, 3.653825926667109*^9, 
   3.653825957228842*^9, 3.6538259930721207`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"colors2", "=", 
   RowBox[{"{", 
    RowBox[{
    "Red", ",", "Cyan", ",", "Cyan", ",", "Cyan", ",", "Cyan", ",", "Cyan", 
     ",", "Cyan", ",", "Cyan", ",", "Blue"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gradient2", "[", 
    RowBox[{
     RowBox[{"z_", "?", "NumericQ"}], ",", 
     RowBox[{"rest___", "?", "NumericQ"}]}], "]"}], ":=", 
   RowBox[{"Blend", "[", 
    RowBox[{"colors2", ",", "z"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6478176787642593`*^9, 3.647817704326685*^9}, {
   3.647817776773241*^9, 3.6478178261481533`*^9}, {3.6478178879233637`*^9, 
   3.647817925684845*^9}, {3.647817965999756*^9, 3.6478179723527527`*^9}, {
   3.647818023100072*^9, 3.647818041575585*^9}, 3.647818147719846*^9, {
   3.64781951577836*^9, 3.64781956942972*^9}, 3.647856409622579*^9}],

Cell[BoxData[{
 RowBox[{"R", "=", "RR"}], "\[IndentingNewLine]", 
 RowBox[{"nN", "=", "5"}], "\n", 
 RowBox[{"slower", "=", 
  RowBox[{"3", "/", "3."}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Wf", "[", 
    RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
   RowBox[{"WignerFunctionN", "[", 
    RowBox[{
     RowBox[{"R", "*", 
      RowBox[{"Cos", "[", 
       RowBox[{"x", "+", 
        RowBox[{"compensateForClassicalMovement", "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"R", "^", "2"}], "*", 
            RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
     ",", 
     RowBox[{
      RowBox[{"-", "R"}], "*", 
      RowBox[{"Sin", "[", 
       RowBox[{"x", "+", 
        RowBox[{"compensateForClassicalMovement", "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"R", "^", "2"}], "*", 
            RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
     ",", "t"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tableOfPlots2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"Wf", "[", 
        RowBox[{
         RowBox[{"x", "+", "Pi", "+", 
          RowBox[{"0", "*", "nT", "*", 
           RowBox[{"13", "/", "16"}], "*", 
           RowBox[{
            RowBox[{"TT", "/", "slower"}], "/", 
            RowBox[{"(", "nN", ")"}]}]}]}], ",", 
         RowBox[{"nT", "*", 
          RowBox[{
           RowBox[{"TT", "/", "slower"}], "/", "nN"}]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"ColorFunction", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"myColorFunc", "[", 
             RowBox[{"#1", ",", 
              RowBox[{"nT", "*", 
               RowBox[{"TT", "/", 
                RowBox[{"(", "nN", ")"}]}]}]}], "]"}], "&"}], ")"}]}], ",", 
         RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ","}], "*)"}], 
       
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Thickness", "[", 
           RowBox[{"0.015", "*", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ")"}]}], "]"}], ",", 
          RowBox[{"Opacity", "[", 
           RowBox[{"1", "-", 
            RowBox[{"0", "*", "nT", "*", "0.3"}]}], "]"}], ",", 
          RowBox[{"Directive", "[", 
           RowBox[{"RGBColor", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"1", "/", "4"}], "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{
              RowBox[{"1", "/", "3"}], "-", 
              RowBox[{"nT", "/", "nN"}]}]}], "]"}], "]"}]}], "}"}]}]}], "]"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1", "-", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"15", ",", "Black"}], "]"}]}]}], 
   RowBox[{"(*", 
    RowBox[{",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\[Theta]", ",", "W"}], "}"}]}]}], "*)"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"timePrint", "[", "ringPlotExecuted", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.6478176787642593`*^9, 3.647817704326685*^9}, {
   3.647817776773241*^9, 3.6478178261481533`*^9}, {3.6478178879233637`*^9, 
   3.647817925684845*^9}, {3.647817965999756*^9, 3.6478179723527527`*^9}, {
   3.647818023100072*^9, 3.647818041575585*^9}, 3.647818147719846*^9, {
   3.64781951577836*^9, 3.64781956942972*^9}, 3.647856409622579*^9, {
   3.647946347467008*^9, 3.647946352970357*^9}, {3.647946384348001*^9, 
   3.64794641011197*^9}, 3.647948292280335*^9, {3.647948374064362*^9, 
   3.647948380541463*^9}, {3.647948507321512*^9, 3.647948541740152*^9}, {
   3.6479485727374687`*^9, 3.64794860646966*^9}, {3.6479495526641073`*^9, 
   3.647949557807835*^9}, 3.648137841394105*^9, {3.648155745555275*^9, 
   3.648155805115921*^9}, {3.648155853444354*^9, 3.6481558945294733`*^9}, {
   3.64835826029879*^9, 3.648358270187827*^9}, 3.64855541675072*^9, 
   3.648595596061872*^9, {3.653826134732232*^9, 3.653826157780237*^9}, {
   3.653979796976554*^9, 3.653979807991653*^9}, {3.653979852080027*^9, 
   3.653979880574848*^9}, {3.653979911797864*^9, 3.6539799291219673`*^9}, {
   3.6541053631340103`*^9, 3.6541053871801767`*^9}, {3.6541059068241377`*^9, 
   3.654105954919024*^9}, {3.654105991710649*^9, 3.654106009226643*^9}, {
   3.654106546087408*^9, 3.654106571175474*^9}, 3.654106615260579*^9, 
   3.654107498030134*^9, 3.6541076870526733`*^9, 3.654107744767465*^9, {
   3.654341376664727*^9, 3.654341381231179*^9}, {3.6543419563973103`*^9, 
   3.654341988355933*^9}, {3.654342135270645*^9, 3.654342140298518*^9}, 
   3.654425897334467*^9, 3.7246753133960743`*^9, {3.724679049081377*^9, 
   3.7246790630419292`*^9}, {3.725056646490005*^9, 3.7250566470686007`*^9}, 
   3.72505668508712*^9, {3.725056812986928*^9, 3.725056813488863*^9}}],

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{"export$Directoy", ",", "\"\<Fig_2.pdf\>\""}], "]"}], ",", 
   "ringPlot", ",", 
   RowBox[{"ImageResolution", "\[Rule]", "300"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.653979991018581*^9, 3.6539799966109667`*^9}, {
  3.654021257744617*^9, 3.6540212812002773`*^9}, {3.657453663270059*^9, 
  3.657453670658114*^9}, {3.725056699535315*^9, 3.725056701568226*^9}}],

Cell[BoxData[{
 RowBox[{"dt", "=", 
  RowBox[{"1", 
   RowBox[{"TT", "/", "5.25"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"R", "=", "1.7"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Wf", "[", 
    RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
   RowBox[{"WignerFunctionN", "[", 
    RowBox[{
     RowBox[{"R", "*", 
      RowBox[{"Cos", "[", 
       RowBox[{"x", "+", 
        RowBox[{"compensateForClassicalMovement", "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"R", "^", "2"}], "*", 
            RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
     ",", 
     RowBox[{
      RowBox[{"-", "R"}], "*", 
      RowBox[{"Sin", "[", 
       RowBox[{"x", "+", 
        RowBox[{"compensateForClassicalMovement", "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"R", "^", "2"}], "*", 
            RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}], 
     ",", "t"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Log", "[", 
    RowBox[{"Re", "[", 
     RowBox[{"Wf", "[", 
      RowBox[{"x", ",", "dt"}], "]"}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", 
     RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Thickness", "[", "0.015", "]"}], ",", "Red"}], "}"}]}], ",", 
   RowBox[{
   "PlotLabel", "\[Rule]", 
    "\"\<wf first goes negative (coherent State) after Finite [not 0] \
time\>\""}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"PlotPoints", "\[Rule]", "349"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6485557204453897`*^9, 3.648555994176511*^9}, {
   3.648596181585917*^9, 3.6485962246948223`*^9}, 3.6485963704303217`*^9, {
   3.648596546966732*^9, 3.648596979309573*^9}, {3.6485970221104813`*^9, 
   3.64859703183817*^9}, 3.648636027843534*^9, {3.64863633016646*^9, 
   3.6486364343772087`*^9}, {3.6508650888091288`*^9, 3.65086511498763*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"cfun", "[", 
    RowBox[{"x_", ",", "t_"}], "]"}], "=", 
   RowBox[{"Re", "[", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{
        RowBox[{"R", "*", 
         RowBox[{"Cos", "[", 
          RowBox[{"x", "+", 
           RowBox[{"compensateForClassicalMovement", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"R", "^", "2"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}],
         ",", 
        RowBox[{
         RowBox[{"-", "R"}], "*", 
         RowBox[{"Sin", "[", 
          RowBox[{"x", "+", 
           RowBox[{"compensateForClassicalMovement", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"R", "^", "2"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], "]"}]}],
         ",", "t"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "2"}], "}"}]}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"cfun", "[", 
     RowBox[{"x_", ",", " ", "t_"}], "]"}], " ", "=", " ", 
    RowBox[{"Re", "[", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"WignerFunctionN", "[", 
        RowBox[{
         RowBox[{"R", "*", 
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"compensateForClassicalMovement", "*", "t", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"LAMBDA", "^", "2"}], "*", 
                RowBox[{"R", "^", "2"}]}], " ", "+", " ", "1"}], ")"}]}], " ",
             "+", " ", "x"}], "]"}]}], ",", " ", "\n", "      ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "R"}], ")"}], "*", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"compensateForClassicalMovement", "*", "t", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"LAMBDA", "^", "2"}], "*", 
                RowBox[{"R", "^", "2"}]}], " ", "+", " ", "1"}], ")"}]}], " ",
             "+", " ", "x"}], "]"}]}], ",", " ", "t"}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"x", ",", " ", "2"}], "}"}]}], "]"}], "]"}]}], ";"}], 
  " "}], "\n", 
 RowBox[{
  RowBox[{"myColorFunc", "[", 
   RowBox[{"x_", ",", " ", "t_"}], "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"colorRange", "[", 
    RowBox[{"55", "*", 
     RowBox[{"cfun", "[", 
      RowBox[{"x", ",", " ", "t"}], "]"}]}], "]"}], " ", "/.", " ", 
   RowBox[{"colorRange", " ", "->", " ", 
    RowBox[{"ColorData", "[", "\"\<GreenPinkTones\>\"", "]"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"myColorFunc", "[", 
   RowBox[{"x_", ",", " ", "t_"}], "]"}], " ", ":=", " ", 
  RowBox[{"gradient2", "[", 
   RowBox[{"4", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"cfun", "[", 
       RowBox[{"x", ",", " ", "t"}], "]"}], " ", "+", " ", "0.15"}], ")"}]}], 
   "]"}]}], "\n", 
 RowBox[{
  RowBox[{"myColorFunc2", "[", 
   RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"colorRange", "[", 
    RowBox[{"5", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"cfun", "[", 
        RowBox[{"x", ",", "t"}], "]"}], "+", "0.1005"}], ")"}]}], "]"}], "/.", 
   RowBox[{"colorRange", "\[Rule]", 
    RowBox[{"ColorData", "[", "\"\<RedGreenSplit\>\"", "]"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"myColorFunc", "[", 
   RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
  RowBox[{"gradient2", "[", 
   RowBox[{"5", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"cfun", "[", 
       RowBox[{"x", ",", "t"}], "]"}], "+", "0.1005"}], ")"}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.6478176787642593`*^9, 3.647817704326685*^9}, {
   3.647817776773241*^9, 3.6478178261481533`*^9}, {3.6478178879233637`*^9, 
   3.647817925684845*^9}, {3.647817965999756*^9, 3.6478179723527527`*^9}, {
   3.647818023100072*^9, 3.647818041575585*^9}, 3.647818147719846*^9, {
   3.64781951577836*^9, 3.64781956942972*^9}, 3.647856409622579*^9, {
   3.647946347467008*^9, 3.647946352970357*^9}, {3.647946384348001*^9, 
   3.64794641011197*^9}, 3.647948292280335*^9, {3.647948374064362*^9, 
   3.647948380541463*^9}, {3.647948507321512*^9, 3.647948541740152*^9}, {
   3.6479485727374687`*^9, 3.64794860646966*^9}, {3.647948677602337*^9, 
   3.647948684625163*^9}, 3.647953200843544*^9}],

Cell[BoxData[{
 RowBox[{"nN", "=", "16"}], "\[IndentingNewLine]", 
 RowBox[{"nn", "=", "7"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tableOfPlots2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Wf", "[", 
         RowBox[{"x", ",", 
          RowBox[{"nT", "*", 
           RowBox[{
            RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"ColorFunction", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"myColorFunc", "[", 
             RowBox[{"#1", ",", 
              RowBox[{"nT", "*", 
               RowBox[{
                RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "&"}], 
           ")"}]}], ",", 
         RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ","}], "*)"}], 
       
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Thickness", "[", 
         RowBox[{"0.015", "*", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"nT", "/", "nn"}]}], ")"}]}], "]"}]}], ",", 
       RowBox[{"Axes", "\[Rule]", "True"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.6479584884642067`*^9, 3.647958542313592*^9}, {
   3.647958596051414*^9, 3.6479586031083403`*^9}, {3.6479586431142178`*^9, 
   3.647958693567768*^9}, {3.647958781123733*^9, 3.647958802846842*^9}, 
   3.647958866353325*^9, {3.6479592142106867`*^9, 3.6479592458556137`*^9}, {
   3.648155941969243*^9, 3.648155975059309*^9}, {3.648156107446306*^9, 
   3.648156114623598*^9}, {3.6481563367854147`*^9, 3.648156372012664*^9}, {
   3.648156611677099*^9, 3.648156642036955*^9}, 3.648159870152774*^9, {
   3.6544261984134197`*^9, 3.654426206513978*^9}, 3.6544266546291723`*^9, 
   3.6544274557917547`*^9}],

Cell[BoxData[
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}]}], 
   RowBox[{"(*", 
    RowBox[{",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\[Theta]", ",", "W"}], "}"}]}]}], "*)"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tableOfPlots2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Wf", "[", 
         RowBox[{"x", ",", 
          RowBox[{"nT", "*", 
           RowBox[{
            RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Thickness", "[", 
           RowBox[{"0.015", "*", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ")"}]}], "]"}], ",", 
          RowBox[{"Opacity", "[", 
           RowBox[{"1", "-", 
            RowBox[{"0", "*", "nT", "*", "0.3"}]}], "]"}], ",", 
          RowBox[{"Directive", "[", 
           RowBox[{"RGBColor", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"1", "/", "4"}], "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{"1", "-", 
              RowBox[{"nT", "/", "nN"}]}], ",", 
             RowBox[{
              RowBox[{"1", "/", "3"}], "-", 
              RowBox[{"nT", "/", "nN"}]}]}], "]"}], "]"}]}], "}"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.06"}], ",", "0.25"}], "}"}]}], ",", 
       RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
       RowBox[{"AspectRatio", "\[Rule]", 
        RowBox[{"1", "/", "3"}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6479584884642067`*^9, 3.647958542313592*^9}, {
   3.647958596051414*^9, 3.6479586031083403`*^9}, {3.6479586431142178`*^9, 
   3.647958693567768*^9}, {3.647958781123733*^9, 3.647958802846842*^9}, 
   3.647958866353325*^9, {3.6479592142106867`*^9, 3.6479592458556137`*^9}, {
   3.648155941969243*^9, 3.648155975059309*^9}, {3.648156107446306*^9, 
   3.648156114623598*^9}, {3.6481563367854147`*^9, 3.648156372012664*^9}, {
   3.648156611677099*^9, 3.648156642036955*^9}, 3.648159870152774*^9, {
   3.6544261984134197`*^9, 3.654426206513978*^9}, {3.654426264178012*^9, 
   3.654426280314992*^9}, {3.654426376374936*^9, 3.6544264366372423`*^9}, {
   3.654426527598617*^9, 3.654426617823125*^9}, {3.654426813201311*^9, 
   3.6544268495387506`*^9}, 3.6544268992783527`*^9, 3.654426932310829*^9, 
   3.654427450575445*^9}],

Cell[BoxData[
 RowBox[{"tableOfPlots2", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"Wf", "[", 
       RowBox[{
        RowBox[{"x", "+", "Pi", "+", 
         RowBox[{"0", "*", "nT", "*", 
          RowBox[{"13", "/", "16"}], "*", 
          RowBox[{
           RowBox[{"TT", "/", "slower"}], "/", 
           RowBox[{"(", "nN", ")"}]}]}]}], ",", 
        RowBox[{"nT", "*", 
         RowBox[{
          RowBox[{"TT", "/", "slower"}], "/", "nN"}]}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", 
        RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"ColorFunction", "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"myColorFunc", "[", 
            RowBox[{"#1", ",", 
             RowBox[{"nT", "*", 
              RowBox[{"TT", "/", 
               RowBox[{"(", "nN", ")"}]}]}]}], "]"}], "&"}], ")"}]}], ",", 
        RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ","}], "*)"}], 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Thickness", "[", 
          RowBox[{"0.015", "*", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"nT", "/", "nN"}]}], ")"}]}], "]"}], ",", 
         RowBox[{"Opacity", "[", 
          RowBox[{"1", "-", 
           RowBox[{"0", "*", "nT", "*", "0.3"}]}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"RGBColor", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"1", "/", "4"}], "-", 
             RowBox[{"nT", "/", "nN"}]}], ",", 
            RowBox[{"1", "-", 
             RowBox[{"nT", "/", "nN"}]}], ",", 
            RowBox[{
             RowBox[{"1", "/", "3"}], "-", 
             RowBox[{"nT", "/", "nN"}]}]}], "]"}], "]"}]}], "}"}]}]}], "]"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"nT", ",", "0", ",", "nN"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{3.654426017873945*^9, 3.654427112058428*^9}],

Cell[BoxData[
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}]}], 
   RowBox[{"(*", 
    RowBox[{",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\[Theta]", ",", "W"}], "}"}]}]}], "*)"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.654426065708068*^9, 3.6544260659796762`*^9}}],

Cell[BoxData[{
 RowBox[{"ringPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"tableOfPlots2", "[", 
       RowBox[{"[", "mm", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mm", ",", "1", ",", 
        RowBox[{"nN", "+", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "333"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "3"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"100", ",", "Black"}], "]"}]}]}], 
   RowBox[{"(*", 
    RowBox[{",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\[Theta]", ",", "W"}], "}"}]}]}], "*)"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"timePrint", "[", "AnotherRingPlotExecuted", "]"}], ";"}]}], "Input",\

 CellChangeTimes->{{3.654427486031385*^9, 3.6544274881901217`*^9}, {
  3.7246796507372303`*^9, 3.724679662302822*^9}}],

Cell[BoxData[
 StyleBox[
  RowBox[{"Expand", " ", "in", " ", "partial", " ", "waves", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Sin", " ", "&"}], " ", "Cos"}], ")"}], " ", "on", " ", "a", " ",
    "ring", " ", "with", "  ", "radius", " ", "R"}], "Subsubtitle"]], "Input",\

 CellChangeTimes->{{3.650897596394082*^9, 3.650897596395741*^9}, {
   3.650897636317545*^9, 3.650897723616489*^9}, 3.650898154792191*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Consider", " ", "'"}], 
     RowBox[{"constant", "'"}], " ", "cos"}], "-", 
    RowBox[{"waves", " ", "on", " ", "a", " ", "ring"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"nrW", "=", "10"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ringWavelet", "[", 
      RowBox[{"x_", ",", "t_", ",", "n_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{"I", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "*", "n"}], "-", 
          RowBox[{
           RowBox[{"oo", "[", "n", "]"}], "*", "t"}]}], ")"}]}], "]"}], "/", 
      RowBox[{"Sqrt", "[", "Pi", "]"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"CosRingWavelet", "[", 
      RowBox[{"x_", ",", "t_", ",", "n_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Cos", "[", 
       RowBox[{
        RowBox[{"x", "*", "n"}], "-", 
        RowBox[{
         RowBox[{"oo", "[", "n", "]"}], "*", "t"}]}], "]"}], "/", 
      RowBox[{"Sqrt", "[", "Pi", "]"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"SinRingWavelet", "[", 
      RowBox[{"x_", ",", "t_", ",", "n_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Sin", "[", 
       RowBox[{
        RowBox[{"x", "*", "n"}], "-", 
        RowBox[{
         RowBox[{"oo", "[", "n", "]"}], "*", "t"}]}], "]"}], "/", 
      RowBox[{"Sqrt", "[", "Pi", "]"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"crW", "[", "0", "]"}], "=", 
     RowBox[{
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ringWavelet", "[", 
          RowBox[{"x", ",", "0", ",", "0"}], "]"}], "*", 
         RowBox[{
          RowBox[{"Wf", "[", 
           RowBox[{"x", ",", 
            RowBox[{"0", "*", "nN", "*", 
             RowBox[{"3", "/", "4"}], "*", 
             RowBox[{
              RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "/", 
          "2"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "0", ",", 
          RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
        RowBox[{"AccuracyGoal", "\[Rule]", "4"}]}], "]"}], "//", "Chop"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"coeffn", "=", 
         RowBox[{"NIntegrate", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"ringWavelet", "[", 
             RowBox[{"x", ",", "0", ",", "n"}], "]"}], "*", 
            RowBox[{"Wf", "[", 
             RowBox[{"x", ",", 
              RowBox[{"0", "*", "nN", "*", 
               RowBox[{"3", "/", "4"}], "*", 
               RowBox[{
                RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}]}], ",", 
           
           RowBox[{"{", 
            RowBox[{"x", ",", "0", ",", 
             RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
           RowBox[{"AccuracyGoal", "\[Rule]", "4"}]}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"crW", "[", "n", "]"}], "=", 
         RowBox[{"Re", "[", 
          RowBox[{"coeffn", "//", "Chop"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"srW", "[", "n", "]"}], "=", 
         RowBox[{"Im", "[", 
          RowBox[{"coeffn", "//", "Chop"}], "]"}]}], ",", 
        RowBox[{"timePrint", "[", 
         RowBox[{"crW", "[", "n", "]"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", "nrW"}], "}"}]}], "]"}], ";"}], "\n", "\n", 
   RowBox[{"Show", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ListPlot", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Abs", "[", 
           RowBox[{"crW", "[", "n", "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "0", ",", "nrW"}], "}"}]}], "]"}], ",", 
        RowBox[{"Filling", "\[Rule]", "Axis"}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{"PointSize", "[", "0.05", "]"}]}], ",", 
        RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
        RowBox[{"AxesOrigin", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}]}], "]"}], ",", 
      RowBox[{"ListPlot", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Abs", "[", 
           RowBox[{"srW", "[", "n", "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "0", ",", "nrW"}], "}"}]}], "]"}], ",", 
        RowBox[{"Filling", "\[Rule]", "Axis"}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"Red", ",", 
           RowBox[{"PointSize", "[", "0.05", "]"}]}], "}"}]}], ",", 
        RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "}"}], "]"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"negCurvatureOfCos", "=", 
     RowBox[{"-", "1"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"\[Kappa]", "=", 
     RowBox[{"negCurvatureOfCos", "*", 
      RowBox[{
       RowBox[{
        RowBox[{"LAMBDA", "^", "2"}], "/", "4"}], "/", 
       RowBox[{"R", "^", "2"}]}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"fiddleFactorForCurvatureInR", "=", "1"}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"oo", "[", "n_", "]"}], ":=", 
     RowBox[{"(", 
      RowBox[{"n", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"R", "^", "2"}], "*", 
            RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "-", 
         RowBox[{"\[Kappa]", "*", 
          RowBox[{"n", "^", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"fiddleFactorForCurvatureInR", "*", "0.25"}]}], 
            ")"}]}]}]}], ")"}]}], ")"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"ringWave", "[", 
      RowBox[{"x_", ",", "t_"}], "]"}], ":=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"crW", "[", "n", "]"}], "*", 
         RowBox[{"CosRingWavelet", "[", 
          RowBox[{"x", ",", "t", ",", "n"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"srW", "[", "n", "]"}], "*", 
         RowBox[{"SinRingWavelet", "[", 
          RowBox[{"x", ",", "t", ",", "n"}], "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "0", ",", "nrW"}], "}"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"ddt", "=", 
     RowBox[{"1", "/", "1"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Show", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Plot", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Re", "[", 
            RowBox[{"Wf", "[", 
             RowBox[{"x", ",", 
              RowBox[{"ddt", "*", "nN", "*", 
               RowBox[{"3", "/", "4"}], "*", 
               RowBox[{
                RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "]"}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "0", ",", 
            RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"Red", ",", 
             RowBox[{"Thickness", "[", "0.01", "]"}]}], "}"}]}]}], "]"}], ",", 
        RowBox[{"Plot", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Re", "[", 
            RowBox[{"ringWave", "[", 
             RowBox[{"x", ",", 
              RowBox[{"ddt", "*", "nN", "*", 
               RowBox[{"3", "/", "4"}], "*", 
               RowBox[{
                RowBox[{"TT", "/", "nN"}], "/", "slower"}]}]}], "]"}], "]"}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "0", ",", 
            RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"Cyan", ",", 
             RowBox[{"Thickness", "[", "0.007", "]"}], ",", "Dashed"}], 
            "}"}]}]}], "]"}]}], "}"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.650897596394082*^9, 3.650897596395741*^9}, {
   3.650897636317545*^9, 3.6508977179893093`*^9}, {3.650897774063499*^9, 
   3.6508978267332077`*^9}, 3.6508978600357018`*^9, {3.6508981321989717`*^9, 
   3.650898137632465*^9}, {3.656008521371941*^9, 3.656008589966757*^9}, {
   3.656008709168024*^9, 3.656008740686084*^9}, {3.65823682994315*^9, 
   3.65823685870634*^9}, {3.658236914262465*^9, 3.658236966902117*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"initWfuncPlot", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{"x", ",", "p", ",", 
        RowBox[{"0", "*", 
         RowBox[{"TT", "/", "3"}]}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"MeshFunctions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"#3", "&"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", 
      RowBox[{"{", "25", "}"}]}], ",", 
     RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
     RowBox[{"ColorFunction", " ", "->", " ", "TricoloreColorFunc"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "32"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"pts", "=", 
   RowBox[{"Cases", "[", 
    RowBox[{"initWfuncPlot", ",", 
     RowBox[{"x_GraphicsComplex", "\[RuleDelayed]", 
      RowBox[{"First", "@", "x"}]}], ",", "Infinity"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"ListPointPlot3D", "[", "pts", "]"}], ";"}], "\n", 
 RowBox[{"maxWF", "=", 
  RowBox[{
   RowBox[{"Max", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"pts", ",", "1"}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], " ", ".999"}]}], "\n", 
 RowBox[{"minWF", "=", 
  RowBox[{"Min", "[", 
   RowBox[{
    RowBox[{"Flatten", "[", 
     RowBox[{"pts", ",", "1"}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.647874059847856*^9, 3.647874112368532*^9}, {
   3.6478741434668694`*^9, 3.6478741647112417`*^9}, {3.6478741975307093`*^9, 
   3.647874316911936*^9}, {3.647883432849091*^9, 3.647883433695364*^9}, {
   3.6478836630474863`*^9, 3.64788371934129*^9}, {3.647883984364443*^9, 
   3.647884120788754*^9}, {3.647884153587347*^9, 3.6478842091789618`*^9}, {
   3.647884260014555*^9, 3.647884371553238*^9}, {3.647884459601219*^9, 
   3.6478845010979433`*^9}, {3.647943646745854*^9, 3.647943648342964*^9}, {
   3.6479436806104107`*^9, 3.64794370569802*^9}, {3.647943745210697*^9, 
   3.647943777849147*^9}, {3.648157536285483*^9, 3.648157563194174*^9}, 
   3.6540033329786873`*^9, {3.654003595425962*^9, 3.6540037158376713`*^9}, 
   3.654021068111121*^9, {3.654022077911805*^9, 3.65402210388743*^9}, {
   3.654022712238564*^9, 3.6540227143770323`*^9}, {3.657267548508017*^9, 
   3.6572675587656727`*^9}, 3.658142014934482*^9, 3.658258490404167*^9, {
   3.658258717372273*^9, 3.658258720876259*^9}, 3.749228406938773*^9}],

Cell[BoxData[
 RowBox[{"quantumVsClassicalPlot", "=", 
  RowBox[{"GraphicsGrid", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", "initWfuncPlot", "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Show", "[", 
        RowBox[{"initWfuncPlot", ",", 
         RowBox[{"ViewPoint", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"5", ",", 
            RowBox[{"-", "10"}], ",", 
            RowBox[{"-", "0"}]}], "}"}]}]}], "]"}], "}"}]}], "}"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "666"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.647874059847856*^9, 3.647874112368532*^9}, {
   3.6478741434668694`*^9, 3.6478741647112417`*^9}, {3.6478741975307093`*^9, 
   3.647874316911936*^9}, {3.647883432849091*^9, 3.647883433695364*^9}, {
   3.6478836630474863`*^9, 3.64788371934129*^9}, {3.647883984364443*^9, 
   3.647884120788754*^9}, {3.647884153587347*^9, 3.6478842091789618`*^9}, {
   3.647884260014555*^9, 3.647884371553238*^9}, {3.647884459601219*^9, 
   3.6478845010979433`*^9}, {3.647943646745854*^9, 3.647943648342964*^9}, {
   3.6479436806104107`*^9, 3.64794370569802*^9}, {3.647943745210697*^9, 
   3.647943777849147*^9}, {3.648157536285483*^9, 3.648157563194174*^9}, 
   3.6540033329786873`*^9, {3.654003595425962*^9, 3.6540037158376713`*^9}, 
   3.654021068111121*^9, {3.654022077911805*^9, 3.65402210388743*^9}, {
   3.654022712238564*^9, 3.6540227143770323`*^9}, {3.657267548508017*^9, 
   3.657267631850408*^9}, {3.6572678082986403`*^9, 3.657267824297627*^9}, {
   3.657270496611582*^9, 3.6572705082421103`*^9}, {3.6572706228903303`*^9, 
   3.657270666915155*^9}, 3.6572707651333303`*^9, {3.657271023661446*^9, 
   3.6572711128624067`*^9}, {3.657271362895479*^9, 3.657271365831451*^9}, {
   3.724686714248643*^9, 3.724686727482539*^9}}],

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{"export$Directoy", ",", 
     RowBox[{"ToString", "[", " ", "stateCASE", "]"}], ",", 
     "\"\<__smear__\>\"", ",", 
     RowBox[{"ToString", "[", 
      RowBox[{"N", "[", 
       RowBox[{"ringSmear", ",", "2"}], "]"}], "]"}], ",", "\"\<.png\>\""}], 
    "]"}], ",", "quantumVsClassicalPlot"}], "]"}]], "Input",
 CellChangeTimes->{{3.647874059847856*^9, 3.647874112368532*^9}, {
   3.6478741434668694`*^9, 3.6478741647112417`*^9}, {3.6478741975307093`*^9, 
   3.647874316911936*^9}, {3.647883432849091*^9, 3.647883433695364*^9}, {
   3.6478836630474863`*^9, 3.64788371934129*^9}, {3.647883984364443*^9, 
   3.647884120788754*^9}, {3.647884153587347*^9, 3.6478842091789618`*^9}, {
   3.647884260014555*^9, 3.647884371553238*^9}, {3.647884459601219*^9, 
   3.6478845010979433`*^9}, {3.647943646745854*^9, 3.647943648342964*^9}, {
   3.6479436806104107`*^9, 3.64794370569802*^9}, {3.647943745210697*^9, 
   3.647943777849147*^9}, {3.648157536285483*^9, 3.648157563194174*^9}, 
   3.6540033329786873`*^9, {3.654003595425962*^9, 3.6540037158376713`*^9}, 
   3.654021068111121*^9, {3.654022077911805*^9, 3.65402210388743*^9}, {
   3.654022712238564*^9, 3.6540227143770323`*^9}, {3.657267548508017*^9, 
   3.657267631850408*^9}, {3.6572678082986403`*^9, 3.657267824297627*^9}, {
   3.657270496611582*^9, 3.6572705082421103`*^9}, {3.6572706228903303`*^9, 
   3.657270666915155*^9}, {3.6572707651333303`*^9, 3.65727080382154*^9}, 
   3.657270847951461*^9, {3.6572709695471*^9, 3.657270972547859*^9}, {
   3.657271706069788*^9, 3.6572717615317707`*^9}, 3.657271935619981*^9}],

Cell[BoxData[
 RowBox[{"initWfuncPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"initWfuncPlot", ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"x", ",", "p", ",", 
       RowBox[{"\"\<  \>\"", "W"}]}], "}"}]}], ",", 
    RowBox[{"Axes", "\[Rule]", "False"}], ",", 
    RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"20", ",", "Black"}], "]"}]}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "111"}], ",", 
    RowBox[{"TicksStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"White", ",", "White", ",", "White"}], "}"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.653980141917246*^9, 3.6539802427872*^9}, {
   3.65398029477639*^9, 3.653980315037592*^9}, {3.654003320970912*^9, 
   3.654003345995899*^9}, {3.654015014103475*^9, 3.654015027502697*^9}, {
   3.654019092654346*^9, 3.654019097134405*^9}, 3.654020385769669*^9, {
   3.654022127444009*^9, 3.6540221542681828`*^9}, {3.654022185546664*^9, 
   3.6540222173915863`*^9}, {3.654022309345478*^9, 3.654022311335836*^9}, 
   3.757535219288529*^9}],

Cell[BoxData[{
 RowBox[{"tt", "=", 
  RowBox[{
   RowBox[{"3", "/", "2"}], "ttevol"}]}], "\[IndentingNewLine]", 
 RowBox[{"tt", "=", 
  RowBox[{"19", "ttevol"}]}]}], "Input",
 CellChangeTimes->{
  3.647000109725974*^9, 3.647782070539196*^9, 3.647945536946357*^9, 
   3.6479457980431957`*^9, {3.648157093560257*^9, 3.648157095928442*^9}, {
   3.648157126312725*^9, 3.648157152975025*^9}, {3.648159218043338*^9, 
   3.648159228820607*^9}, 3.6481592994455423`*^9, 3.6481593436080303`*^9, 
   3.64815937973285*^9, {3.648319606292104*^9, 3.64831961543438*^9}, 
   3.6483198253195457`*^9, 3.6483271727755423`*^9, {3.6483567547017527`*^9, 
   3.64835676842693*^9}, {3.6483570421242437`*^9, 3.648357043061283*^9}, {
   3.648357088722649*^9, 3.648357143618578*^9}, 3.648357187000828*^9, {
   3.64835770424432*^9, 3.648357720727326*^9}, {3.6538263202535458`*^9, 
   3.6538263301372643`*^9}, {3.653977442988081*^9, 3.653977487836235*^9}, {
   3.6541043822721863`*^9, 3.654104437182547*^9}, {3.6556421656867323`*^9, 
   3.655642169753674*^9}, {3.658235999676836*^9, 3.6582360056305647`*^9}, {
   3.658262279444107*^9, 3.658262280226408*^9}, 3.658262317045618*^9, {
   3.658262353125113*^9, 3.6582624493328047`*^9}}],

Cell[BoxData[
 RowBox[{"blacklinePlot", "=", 
  RowBox[{"ParametricPlot3D", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"RR", "*", 
       RowBox[{"Sin", "[", "u", "]"}]}], ",", 
      RowBox[{
       RowBox[{"-", "RR"}], "*", 
       RowBox[{"Cos", "[", "u", "]"}]}], ",", 
      RowBox[{"0.002", "+", 
       RowBox[{"Re", "[", 
        RowBox[{"WignerFunctionN", "[", 
         RowBox[{
          RowBox[{"RR", "*", 
           RowBox[{"Sin", "[", "u", "]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "RR"}], "*", 
           RowBox[{"Cos", "[", "u", "]"}]}], ",", "tt"}], "]"}], "]"}]}]}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"u", ",", "0", ",", 
      RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
    RowBox[{"ColorFunction", "->", 
     RowBox[{"Function", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", "Black"}], "]"}]}], 
    ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<x\>\"", ",", "\"\<p\>\"", ",", "\"\< W\>\""}], "}"}]}], 
    ",", 
    RowBox[{"Axes", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], ",", 
    RowBox[{"Boxed", "\[Rule]", "False"}], "\n", ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"25", ",", "Black", ",", "Italic"}], "]"}]}], ",", 
    RowBox[{"ViewPoint", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"4", ",", 
       RowBox[{"-", "3"}], ",", "3"}], "}"}]}]}], "]"}]}]], "Input"],

Cell[BoxData[{
 RowBox[{"plotWF", "=", 
  RowBox[{"Plot3D", "[", 
   RowBox[{
    RowBox[{"Re", "[", 
     RowBox[{"WignerFunctionN", "[", 
      RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"p", ",", 
      RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<\\nx\>\"", ",", "Italic"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<   p\\n\\n\>\"", ",", "Italic"}], "]"}]}], "}"}]}], ",", 
    
    RowBox[{"MeshFunctions", "->", 
     RowBox[{"{", 
      RowBox[{"#3", "&"}], "}"}]}], ",", 
    RowBox[{"Mesh", "\[Rule]", 
     RowBox[{"{", "12", "}"}]}], ",", 
    RowBox[{"MeshStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"White", ",", 
       RowBox[{"Thickness", "[", "0.0035", "]"}]}], "]"}]}], ",", 
    RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
    RowBox[{"ColorFunction", " ", "->", " ", "TricoloreColorFunc"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"PlotPoints", "\[Rule]", "43"}], ",", 
    RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
    RowBox[{"Axes", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], ",", 
    RowBox[{"Ticks", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "2"}], "}"}]}], "}"}]}],
     ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"15", ",", "Black"}], "]"}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pts", "=", 
   RowBox[{"Cases", "[", 
    RowBox[{"plotWF", ",", 
     RowBox[{"x_GraphicsComplex", "\[RuleDelayed]", 
      RowBox[{"First", "@", "x"}]}], ",", "Infinity"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"ListPointPlot3D", "[", "pts", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"maxWF", "=", 
   RowBox[{
    RowBox[{"Max", "[", 
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{"pts", ",", "1"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], ".999"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"minWF", "=", 
   RowBox[{"Min", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"pts", ",", "1"}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.647000109725974*^9, 3.647782070539196*^9, 3.647945536946357*^9, 
   3.6479457980431957`*^9, {3.648157093560257*^9, 3.648157095928442*^9}, {
   3.648157126312725*^9, 3.648157152975025*^9}, {3.648159218043338*^9, 
   3.648159228820607*^9}, 3.6481592994455423`*^9, 3.6481593436080303`*^9, 
   3.64815937973285*^9, {3.648319606292104*^9, 3.64831961543438*^9}, 
   3.6483198253195457`*^9, 3.6483271727755423`*^9, {3.6483567547017527`*^9, 
   3.64835676842693*^9}, {3.6483570421242437`*^9, 3.648357043061283*^9}, {
   3.648357088722649*^9, 3.648357143618578*^9}, 3.648357187000828*^9, {
   3.64835770424432*^9, 3.648357720727326*^9}, 3.6538263202535458`*^9, {
   3.658141495135891*^9, 3.6581415024059677`*^9}, {3.658141667985304*^9, 
   3.65814171315984*^9}, {3.65814175859306*^9, 3.658141769650072*^9}, {
   3.658142050011092*^9, 3.658142059454138*^9}, 3.658258491325472*^9, 
   3.658258854988413*^9, {3.6582611823188343`*^9, 3.658261182779203*^9}, 
   3.658262002182602*^9, {3.658262057823485*^9, 3.658262067060215*^9}, {
   3.6582621447726*^9, 3.658262155143106*^9}, {3.658262186936613*^9, 
   3.658262225860487*^9}, 3.749228408562727*^9, {3.749228647601385*^9, 
   3.7492286700372953`*^9}, 3.749228748289233*^9, {3.749229361489842*^9, 
   3.7492293665818644`*^9}, {3.7492297407356167`*^9, 3.749229754705636*^9}, 
   3.749230002006102*^9, {3.749230485090797*^9, 3.749230526276325*^9}, {
   3.749231963561605*^9, 3.74923196648657*^9}, {3.749232905968524*^9, 
   3.749232977269332*^9}, 3.757535229592997*^9}],

Cell[BoxData[
 RowBox[{"wfuncPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"plotWF", ",", "blacklinePlot", ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Min", "[", 
        RowBox[{
         RowBox[{"Flatten", "[", 
          RowBox[{"pts", ",", "1"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], ",", "maxWF"}], 
      "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"x", ",", "p", ",", 
       RowBox[{"ToString", "[", "\"\<  W\>\"", "]"}]}], "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"25", ",", "Black", ",", "Italic", ",", 
       RowBox[{"FontFamily", " ", "->", " ", "\"\<Helvetica\>\""}]}], "]"}]}],
     ",", 
    RowBox[{"TicksStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", "25", ",", 
       RowBox[{"FontFamily", " ", "->", " ", "\"\<Helvetica\>\""}], ",", 
       RowBox[{"FontSlant", "\[Rule]", "Plain"}]}], "]"}]}], ",", 
    RowBox[{"Axes", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], ",", 
    RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
    RowBox[{"ViewPoint", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"4", ",", 
       RowBox[{"-", "3"}], ",", "4"}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.647000109725974*^9, 3.647782070539196*^9, 3.647945536946357*^9, 
   3.6479457980431957`*^9, {3.648157093560257*^9, 3.648157095928442*^9}, {
   3.648157126312725*^9, 3.648157152975025*^9}, {3.648159218043338*^9, 
   3.648159228820607*^9}, 3.6481592994455423`*^9, 3.6481593436080303`*^9, 
   3.64815937973285*^9, {3.648319606292104*^9, 3.64831961543438*^9}, 
   3.6483198253195457`*^9, 3.6483271727755423`*^9, {3.6483567547017527`*^9, 
   3.64835676842693*^9}, {3.6483570421242437`*^9, 3.648357043061283*^9}, {
   3.648357088722649*^9, 3.648357143618578*^9}, 3.648357187000828*^9, {
   3.64835770424432*^9, 3.648357720727326*^9}, 3.6538263202535458`*^9, {
   3.658141495135891*^9, 3.6581415024059677`*^9}, {3.658141667985304*^9, 
   3.65814171315984*^9}, {3.65814175859306*^9, 3.658141769650072*^9}, {
   3.658142050011092*^9, 3.658142059454138*^9}, 3.658258491325472*^9, 
   3.658258854988413*^9, {3.6582611823188343`*^9, 3.658261182779203*^9}, 
   3.658262002182602*^9, {3.658262057823485*^9, 3.658262067060215*^9}, {
   3.6582621447726*^9, 3.658262155143106*^9}, {3.658262186936613*^9, 
   3.658262225860487*^9}, {3.658262613237975*^9, 3.6582627283175287`*^9}, {
   3.658262981252812*^9, 3.658263049258747*^9}, {3.6582631093879137`*^9, 
   3.6582632214088984`*^9}, {3.658263276067864*^9, 3.658263311109267*^9}, {
   3.658263409293769*^9, 3.65826342675014*^9}, 3.6582635100163717`*^9, 
   3.658263558525073*^9, {3.757535468113221*^9, 3.757535468304652*^9}}],

Cell[BoxData[
 RowBox[{"classicalWFplot", "=", 
  RowBox[{"ContourPlot", "[", 
   RowBox[{
    RowBox[{"Re", "[", 
     RowBox[{"WignerFunctionN", "[", 
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", "*", "p"}]}], ")"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "+", 
                RowBox[{"p", "^", "2"}]}], ")"}], "*", 
              RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
        "]"}], ",", 
       RowBox[{"Im", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"I", "*", "p"}]}], ")"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{"I", "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x", "^", "2"}], "+", 
                RowBox[{"p", "^", "2"}]}], ")"}], "*", 
              RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
        "]"}], ",", "0"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"p", ",", 
      RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
    RowBox[{"ColorFunction", "\[Rule]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Abs", "[", "#1", "]"}], ">", 
          RowBox[{"10", "^", 
           RowBox[{"(", 
            RowBox[{"-", "7"}], ")"}]}]}], ",", "White", ",", "Red"}], "]"}], 
       "&"}], ")"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.648158528228737*^9, 3.648158562221519*^9}, {
  3.6481585962231894`*^9, 3.6481586443363447`*^9}, {3.648158679360386*^9, 
  3.648158714246237*^9}, {3.648357632609377*^9, 3.648357639109188*^9}, {
  3.6483577001420183`*^9, 3.6483577012376003`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"classicalProbDensityPlot", "=", 
    RowBox[{"Plot3D", "[", 
     RowBox[{
      RowBox[{"Re", "[", 
       RowBox[{"WignerFunctionN", "[", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"x", "+", 
             RowBox[{"I", "*", "p"}]}], ")"}], "*", 
           RowBox[{"Exp", "[", 
            RowBox[{"I", "*", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"x", "^", "2"}], "+", 
                  RowBox[{"p", "^", "2"}]}], ")"}], "*", 
                RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}],
           "]"}], ",", 
         RowBox[{"Im", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"x", "+", 
             RowBox[{"I", "*", "p"}]}], ")"}], "*", 
           RowBox[{"Exp", "[", 
            RowBox[{"I", "*", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"x", "^", "2"}], "+", 
                  RowBox[{"p", "^", "2"}]}], ")"}], "*", 
                RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}],
           "]"}], ",", "0"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", 
        RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
      RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
      RowBox[{"PlotPoints", "\[Rule]", 
       RowBox[{"106", "-", 
        RowBox[{"0", "*", "66"}]}]}], ",", 
      RowBox[{"MaxRecursion", "\[Rule]", "1"}], ",", 
      RowBox[{"Axes", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], " ", ",", 
      RowBox[{"MeshFunctions", "->", 
       RowBox[{"{", 
        RowBox[{"#3", "&"}], "}"}]}], ",", 
      RowBox[{"Mesh", "\[Rule]", 
       RowBox[{"{", "25", "}"}]}], ",", 
      RowBox[{"ColorFunction", " ", "->", " ", "TricoloreColorFunc"}], ",", 
      RowBox[{"AxesLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"x", ",", "p", ",", "W"}], "}"}]}], ",", 
      RowBox[{"LabelStyle", "\[Rule]", 
       RowBox[{"Directive", "[", 
        RowBox[{"15", ",", "Black", ",", 
         RowBox[{"FontFamily", " ", "->", " ", "\"\<Helvetica\>\""}]}], 
        "]"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.648158528228737*^9, 3.648158562221519*^9}, {
   3.6481585962231894`*^9, 3.6481586443363447`*^9}, {3.648158679360386*^9, 
   3.648158750441286*^9}, 3.6481593697093353`*^9, {3.648160105049062*^9, 
   3.648160105740308*^9}, 3.648160196576582*^9, 3.648160725146158*^9, 
   3.653826397465179*^9, {3.653826455273937*^9, 3.653826468835475*^9}, {
   3.6538265104339523`*^9, 3.6538265326134567`*^9}, 3.653826589371234*^9, {
   3.6538266649826736`*^9, 3.653826667782432*^9}, 3.6539385665219727`*^9, 
   3.65393906725747*^9, 3.653980397167651*^9, {3.653980428063712*^9, 
   3.6539804327866993`*^9}, 3.6581420170948353`*^9, 3.658258492470673*^9, 
   3.6582588680204773`*^9, 3.658262110145363*^9, {3.658265915859646*^9, 
   3.658265916164564*^9}, {3.724690161467389*^9, 3.724690163855788*^9}, {
   3.7250555477301693`*^9, 3.725055548545158*^9}, 3.749228410533388*^9, 
   3.757535468533987*^9}],

Cell[BoxData[
 RowBox[{"classicalProbDensityPlot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"classicalProbDensityPlot", ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"x", ",", "p", ",", "W"}], "}"}]}], ",", 
    RowBox[{"Axes", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], ",", 
    RowBox[{"Boxed", "\[Rule]", "False"}], "\n", ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"25", ",", "Black", ",", 
       RowBox[{"FontFamily", " ", "->", " ", "\"\<Helvetica\>\""}]}], 
      "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6538266132166557`*^9, 3.653826687208727*^9}, {
   3.653937713230644*^9, 3.6539377283837147`*^9}, {3.653938463273615*^9, 
   3.6539384987609577`*^9}, 3.653938603903137*^9, 3.653938681020383*^9, {
   3.653938799528965*^9, 3.65393881397796*^9}, {3.653939000572496*^9, 
   3.653939025962329*^9}, {3.65393916817523*^9, 3.653939191443952*^9}, {
   3.653939250950494*^9, 3.653939285680676*^9}, {3.653980504536561*^9, 
   3.653980597548603*^9}, {3.6539806626249857`*^9, 3.653980696120268*^9}, {
   3.653980824142436*^9, 3.653980824402266*^9}, 3.6540216415001*^9, 
   3.757535468720899*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"circTable", "=", 
   RowBox[{"Evaluate", "@", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"ParametricPlot3D", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"R", "*", 
           RowBox[{"Sin", "[", "u", "]"}]}], ",", 
          RowBox[{"R", "*", 
           RowBox[{"Cos", "[", "u", "]"}]}], ",", "maxWF"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"u", ",", "0", ",", 
          RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{"Directive", "[", 
          RowBox[{
           RowBox[{"RGBColor", "[", 
            RowBox[{
             RowBox[{"1", "-", "R"}], ",", 
             RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], ",", 
           RowBox[{"Thickness", "[", "0.005", "]"}]}], "]"}]}], ",", 
        RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"R", ",", "0.3", ",", "3.0", ",", "0.325"}], "}"}]}], 
     "]"}]}]}], ";", 
  RowBox[{"circTable", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Evaluate", "@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"ParametricPlot3D", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"R", "*", 
             RowBox[{"Sin", "[", "u", "]"}]}], ",", 
            RowBox[{"R", "*", 
             RowBox[{"Cos", "[", "u", "]"}]}], ",", "maxWF"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"u", ",", "0", ",", 
            RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"Directive", "[", 
            RowBox[{
             RowBox[{"RGBColor", "[", 
              RowBox[{
               RowBox[{"1", "-", "R"}], ",", 
               RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], ",", 
             RowBox[{"Thickness", "[", "0.005", "]"}]}], "]"}]}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"R", ",", "0.3", ",", "3.0", ",", "0.325"}], "}"}]}], 
       "]"}]}], ",", 
     RowBox[{"Evaluate", "@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"ParametricPlot3D", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"R", "*", 
             RowBox[{"Sin", "[", "u", "]"}]}], ",", 
            RowBox[{"R", "*", 
             RowBox[{"Cos", "[", "u", "]"}]}], ",", "maxWF"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"u", ",", "0", ",", 
            RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
          RowBox[{"ColorFunction", "->", 
           RowBox[{"Function", "[", 
            RowBox[{
             RowBox[{"{", "u", "}"}], ",", 
             RowBox[{"Hue", "[", "u", "]"}]}], "]"}]}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"R", ",", "RR", ",", "RR", ",", "0"}], "}"}]}], "]"}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.647638732469612*^9, 3.647638739359915*^9}, 
   3.6478661459964323`*^9, {3.647882937802672*^9, 3.647882953916353*^9}, {
   3.6478830346203747`*^9, 3.647883035129428*^9}, 3.6479436088338413`*^9, 
   3.6479438067579117`*^9, {3.6479461875307817`*^9, 3.6479462258032293`*^9}, {
   3.647946916371418*^9, 3.647946947241912*^9}, {3.647947125312501*^9, 
   3.647947129139003*^9}, 3.647948231910965*^9, {3.647949334456217*^9, 
   3.647949337276479*^9}, {3.647949389344603*^9, 3.647949398909251*^9}, {
   3.6479495254138327`*^9, 3.6479495266923237`*^9}, 3.6479495909939337`*^9, {
   3.64795055112781*^9, 3.647950566600129*^9}, {3.6479509114934683`*^9, 
   3.6479509159101152`*^9}, {3.6479539788903303`*^9, 3.647953990502781*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"bImage", "=", 
   RowBox[{"GraphicsRow", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"classicalProbDensityPlot", ",", 
       RowBox[{"Show", "[", 
        RowBox[{"wfuncPlot", ",", "blacklinePlot", ",", 
         RowBox[{"LabelStyle", "\[Rule]", 
          RowBox[{"Directive", "[", 
           RowBox[{"25", ",", "Black", ",", 
            RowBox[{"FontFamily", " ", "->", " ", "\"\<Helvetica\>\""}], ",", 
            
            RowBox[{"FontSlant", "\[Rule]", "Italic"}]}], "]"}]}]}], "]"}]}], 
      "}"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"fig1Plot", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"bImage", ",", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"Inset", "[", 
      RowBox[{
       RowBox[{"Show", "[", 
        RowBox[{"initWfuncPlot", ",", 
         RowBox[{"ImageSize", "\[Rule]", "300"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"369", ",", 
         RowBox[{"-", "120"}]}], "}"}]}], "]"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{"export$Directoy", ",", 
     RowBox[{"ToString", "[", " ", "stateCASE", "]"}], ",", 
     "\"\<_Fig_1.pdf\>\""}], "]"}], ",", 
   RowBox[{"ImageCrop", "[", "fig1Plot", "]"}], ",", 
   RowBox[{"ImageResolution", "\[Rule]", "600"}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.654021311891164*^9, 3.65402225065594*^9, {3.6541016234226294`*^9, 
   3.654101639993896*^9}, {3.654102019592784*^9, 3.6541020270471697`*^9}, 
   3.654102076595422*^9, {3.657452082204701*^9, 3.657452093906151*^9}, {
   3.658261353275785*^9, 3.65826139913428*^9}, {3.658261485410133*^9, 
   3.658261487296653*^9}, {3.65826153977157*^9, 3.658261554036261*^9}, {
   3.725054836175486*^9, 3.7250548532450037`*^9}, {3.725055077888904*^9, 
   3.725055102292045*^9}, {3.725102772288274*^9, 3.7251027786029453`*^9}, 
   3.757535468902224*^9}],

Cell[BoxData[{
 RowBox[{"bImage", "=", 
  RowBox[{"GraphicsRow", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"(*", 
      RowBox[{"wfuncPlot", ","}], "*)"}], "ringPlot", "}"}], ",", 
    RowBox[{"-", "90"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "4444"}]}], "]"}]}], "\n", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{"export$Directoy", ",", "\"\<_Fig_2.pdf\>\""}], "]"}], ",", 
   RowBox[{"ImageCrop", "[", "bImage", "]"}], ",", 
   RowBox[{"ImageResolution", "\[Rule]", "900"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.65410694766162*^9, 3.6541069673994703`*^9}, {
   3.654107310735811*^9, 3.654107325243703*^9}, {3.6541073772577553`*^9, 
   3.6541074065030823`*^9}, {3.654107587512782*^9, 3.6541076188639507`*^9}, 
   3.654507492937909*^9, {3.6574522151539392`*^9, 3.6574522287568607`*^9}, 
   3.65823526758805*^9, 3.725055909192608*^9, {3.725056025847272*^9, 
   3.7250560291267853`*^9}, {3.725056308096652*^9, 3.7250563167730923`*^9}, 
   3.725056353107885*^9, 3.725102784993308*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"oneCircPlot", "=", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"R", "*", 
        RowBox[{"Sin", "[", "u", "]"}]}], ",", 
       RowBox[{"R", "*", 
        RowBox[{"Cos", "[", "u", "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0", ",", 
       RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{
          RowBox[{"1", "-", "R"}], ",", 
          RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], ",", 
        RowBox[{"Thickness", "[", "0.02", "]"}]}], "]"}]}]}], "]"}]}], ";", 
  RowBox[{"wfContourPlot", "=", 
   RowBox[{"ContourPlot", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Abs", "[", "#1", "]"}], ">", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "7"}], ")"}]}]}], ",", "White", ",", "Red"}], "]"}],
         "&"}], ")"}]}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", "Automatic"}]}], "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.648555187359499*^9, 3.648555222302568*^9}, {
   3.6485552562342567`*^9, 3.648555312311494*^9}, {3.648555347086375*^9, 
   3.6485553960400257`*^9}, {3.6485554303814573`*^9, 3.648555438692051*^9}, {
   3.6541024191313477`*^9, 3.654102420563052*^9}, 3.654102473209086*^9, 
   3.6541036122915773`*^9}],

Cell[BoxData[{
 RowBox[{"iSize", "=", "222"}], "\[IndentingNewLine]", 
 RowBox[{"GraphicsRow", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"ContourPlot", "[", 
     RowBox[{
      RowBox[{"Re", "[", 
       RowBox[{"WignerFunctionN", "[", 
        RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", 
        RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
      RowBox[{"ColorFunction", "\[Rule]", "Hue"}], ",", 
      RowBox[{"AxesLabel", "\[Rule]", "Automatic"}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "iSize"}]}], "]"}], ",", 
    RowBox[{"Show", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"wfContourPlot", ",", "oneCircPlot"}], "}"}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "iSize"}]}], "]"}], ",", 
    RowBox[{"ContourPlot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{"WignerFunctionN", "[", 
         RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], "\[Equal]", "0"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", 
        RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
      RowBox[{"ColorFunction", "\[Rule]", "Black"}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "iSize"}]}], "]"}], ",", 
    RowBox[{"Plot3D", "[", 
     RowBox[{
      RowBox[{"Re", "[", 
       RowBox[{"WignerFunctionN", "[", 
        RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", 
        RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
      RowBox[{"ColorFunction", "\[Rule]", "Hue"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Min", "[", 
          RowBox[{
           RowBox[{"Flatten", "[", 
            RowBox[{"pts", ",", "1"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], ",", "0"}], 
        "}"}]}], ",", 
      RowBox[{"AxesLabel", "\[Rule]", "Automatic"}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "iSize"}]}], "]"}]}], "}"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Time spent= \>\"", ",", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ",", "4"}], "]"}], 
   ",", "\"\< Seconds  = \>\"", ",", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ")"}], "/", "60"}], 
     ",", "4"}], "]"}], ",", "\"\< Minutes\>\""}], "]"}]}], "Input",
 CellChangeTimes->{{3.615332338682863*^9, 3.6153323671264963`*^9}, {
   3.6153708404981537`*^9, 3.6153708442947683`*^9}, {3.615370993774354*^9, 
   3.6153709970605383`*^9}, {3.615371503594904*^9, 3.615371513169588*^9}, {
   3.615371566099598*^9, 3.6153715845516644`*^9}, {3.6153716985333223`*^9, 
   3.615371700155863*^9}, {3.615371792539176*^9, 3.615371794326886*^9}, {
   3.61537795545512*^9, 3.61537798494068*^9}, {3.6153780494292316`*^9, 
   3.615378092443664*^9}, 3.615378164538499*^9, {3.61537826459508*^9, 
   3.61537826653004*^9}, {3.615379816338554*^9, 3.615379823278825*^9}, {
   3.6153804154286327`*^9, 3.615380431346485*^9}, {3.615380908263824*^9, 
   3.615381002835142*^9}, {3.615577431830936*^9, 3.615577507511448*^9}, {
   3.615577657622074*^9, 3.615577690526105*^9}, 3.615577793267749*^9, {
   3.615577838637783*^9, 3.61557783958727*^9}, {3.615577900895199*^9, 
   3.615577905978784*^9}, {3.615582278512148*^9, 3.6155822838313217`*^9}, 
   3.615582393374818*^9, 3.615582565462751*^9, 3.615634786415193*^9, {
   3.6156398594325733`*^9, 3.61563990714559*^9}, 3.6156400083521547`*^9, {
   3.615640897890258*^9, 3.615640905313417*^9}, 3.615717823245494*^9, 
   3.615718472574972*^9, {3.61571850902551*^9, 3.615718513623602*^9}, {
   3.615718630466916*^9, 3.615718637460788*^9}, {3.6157188495094976`*^9, 
   3.6157188790367727`*^9}, {3.61571890921705*^9, 3.6157190656980677`*^9}, {
   3.615726320880335*^9, 3.615726371831237*^9}, {3.6157597966277122`*^9, 
   3.615759806308758*^9}, {3.615760537298394*^9, 3.615760539460875*^9}, {
   3.6157605754819813`*^9, 3.6157605989877567`*^9}, {3.615760669083221*^9, 
   3.615760678246271*^9}, {3.615760715064034*^9, 3.615760937770069*^9}, {
   3.615762128428687*^9, 3.6157622632120867`*^9}, {3.615762343702821*^9, 
   3.61576238343464*^9}, {3.615762512908841*^9, 3.61576252211234*^9}, {
   3.615762553270893*^9, 3.615762606682221*^9}, {3.615762708931279*^9, 
   3.615762778315568*^9}, {3.615762827822987*^9, 3.615762831080234*^9}, {
   3.615762861213982*^9, 3.61576300018223*^9}, {3.6160456989639893`*^9, 
   3.616045814272274*^9}, {3.646553561754218*^9, 3.646553579722275*^9}, {
   3.6465536462556562`*^9, 3.6465536524337673`*^9}, 3.646553683601815*^9, {
   3.646998365616191*^9, 3.6469984369882097`*^9}, {3.646998697216879*^9, 
   3.646998698375543*^9}, {3.64700002981325*^9, 3.6470000817937727`*^9}, {
   3.6470002420760927`*^9, 3.647000261793206*^9}, {3.647000330922517*^9, 
   3.647000358119982*^9}, {3.647000414794549*^9, 3.647000446876391*^9}, {
   3.647000489520912*^9, 3.647000595880293*^9}, {3.647000643904684*^9, 
   3.647000875404587*^9}, 3.647782085260008*^9, 3.647871858020123*^9, 
   3.647873355079796*^9, {3.6479426988021193`*^9, 3.647942767718624*^9}, {
   3.647943841388782*^9, 3.647943913811144*^9}, {3.647944014391893*^9, 
   3.647944047240374*^9}, 3.647944091896286*^9, {3.647944129912315*^9, 
   3.647944200392415*^9}, 3.647944239770906*^9, 3.6479456339118*^9, {
   3.648555062999188*^9, 3.648555109591546*^9}, {3.648555227883666*^9, 
   3.648555229621484*^9}, 3.6485554767181053`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Wigner Flow Numerically & wVelocity", "Subsubtitle",
 CellChangeTimes->{{3.616511251072329*^9, 3.616511268652046*^9}, {
  3.6479413873089943`*^9, 3.6479413976425257`*^9}}],

Cell[BoxData[
 RowBox[{"WFx", "[", 
  RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"wfxAnalytical", "[", 
  RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"FixParameters", "=", 
    RowBox[{"FixParameters", "//", "N"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"SS", "=", "0"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"For", " ", "wfx"}], " ", "&"}], " ", "wfp", " ", "NOT", " ", 
      "Simplified", "    ", "is", "  ", "half", " ", "the", " ", "speed"}], 
     "..."}], "*)"}], 
   RowBox[{
    RowBox[{
     RowBox[{"wfx", "[", 
      RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"wfxAnalytical", "[", 
         RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "/.", 
        "FixParameters"}], "//", "Simplify"}], "//", "N"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"timePrint", "[", "wfx", "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"wfp", "[", 
      RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"wfpAnalytical", "[", 
         RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "/.", 
        "FixParameters"}], "//", "Simplify"}], "//", "N"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"timePrint", "[", "wfp", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"The", " ", "ABOVE", " ", "wfx"}], " ", "&"}], " ", "wfp", 
       " ", "are", " ", "20", "%", " ", "faster", " ", "than", " ", 
       RowBox[{"this", ":", "\[IndentingNewLine]", 
        RowBox[{"wfx", "[", 
         RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}]}]}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"WFx", "[", 
           RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "/.", 
          RowBox[{"WF", "\[Rule]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"WignerFunctionN", "[", 
              RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.",
          "FixParameters"}], "//", "Simplify"}], "//", "N"}]}], ";", "\n", 
     "\[IndentingNewLine]", "   ", 
     RowBox[{
      RowBox[{"wfp", "[", 
       RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"WFp", "[", 
           RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "/.", 
          RowBox[{"WF", "\[Rule]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"WignerFunctionN", "[", 
              RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.",
          "FixParameters"}], "//", "Simplify"}], "//", "N"}]}], ";"}], 
    "\[IndentingNewLine]", "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.6154830709726067`*^9, 3.6154831240468817`*^9}, 
   3.6154831930393753`*^9, {3.615483226715691*^9, 3.615483228283736*^9}, 
   3.6156406402556133`*^9, 3.615640872145905*^9, {3.6249672539627*^9, 
   3.624967268522709*^9}, 3.624967388414727*^9, {3.624967647330106*^9, 
   3.624967648102256*^9}, {3.6249676918113403`*^9, 3.6249676961505337`*^9}, {
   3.646998464407543*^9, 3.6469984662469463`*^9}, {3.647000151760639*^9, 
   3.64700015526504*^9}, 3.647007581229868*^9, 3.647945642452858*^9, {
   3.648158479252096*^9, 3.648158482267465*^9}, {3.648160134408243*^9, 
   3.64816014442714*^9}, {3.648204088338429*^9, 3.648204099543247*^9}, {
   3.648204728728716*^9, 3.648204735263379*^9}, {3.6482162549594097`*^9, 
   3.648216261055564*^9}, {3.648220112599798*^9, 3.648220164893093*^9}, {
   3.712617130431768*^9, 3.712617138830442*^9}, 3.724686822599277*^9, {
   3.724690188011867*^9, 3.724690229554349*^9}, {3.7246903567958727`*^9, 
   3.724690372509811*^9}, {3.7246904335663633`*^9, 3.7246904381246433`*^9}, {
   3.724690802417982*^9, 3.72469081459263*^9}, {3.724690861914928*^9, 
   3.724690896813031*^9}, {3.724690978177297*^9, 3.724691016335424*^9}, {
   3.724694910576733*^9, 3.7246949156846313`*^9}, {3.724695413668428*^9, 
   3.72469541844733*^9}, {3.724757053193342*^9, 3.724757055870777*^9}, {
   3.7247570927786093`*^9, 3.724757099911429*^9}, 3.724758104517997*^9, {
   3.7247798256507196`*^9, 3.724779858822709*^9}, {3.7247799196156063`*^9, 
   3.724779946111319*^9}, {3.724874082036832*^9, 3.7248741425999413`*^9}, {
   3.724965035052257*^9, 3.7249650611860228`*^9}, 3.724965107259472*^9, {
   3.724965141152831*^9, 3.724965160291749*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SS", "=", "0"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"wfx", "[", 
      RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"WFx", "[", 
         RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "/.", 
        RowBox[{"WF", "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"WignerFunctionN", "[", 
            RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.",
        "FixParameters"}], "//", "Simplify"}]}], ";", "\n", 
    RowBox[{
     RowBox[{"wfp", "[", 
      RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"WFp", "[", 
         RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "/.", 
        RowBox[{"WF", "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"WignerFunctionN", "[", 
            RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.",
        "FixParameters"}], "//", "Simplify"}]}], ";"}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"timePrint", "[", "wfxFinal", "]"}], ";"}]}], "Input",
 CellChangeTimes->{3.724694953634018*^9, 3.724696221499647*^9, 
  3.724758318877665*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"wfxClass", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"WFxClassical", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/.", 
     RowBox[{"WF", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"WignerFunctionN", "[", 
         RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.", 
    "FixParameters"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"wfpClass", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"WFpClassical", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}], "/.", 
     RowBox[{"WF", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"WignerFunctionN", "[", 
         RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.", 
    "FixParameters"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6470075906288567`*^9, 3.647007656827342*^9}, {
  3.648158487533011*^9, 3.648158490917601*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"wfxQuant", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"WFx", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
       RowBox[{"WFxClassical", "[", 
        RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ")"}], "/.", 
     RowBox[{"WF", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"WignerFunctionN", "[", 
         RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.", 
    "FixParameters"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"wfpQuant", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"WFp", "[", 
        RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "-", 
       RowBox[{"WFpClassical", "[", 
        RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ")"}], "/.", 
     RowBox[{"WF", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"WignerFunctionN", "[", 
         RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.", 
    "FixParameters"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.647008118556843*^9, 3.647008198994134*^9}, 
   3.647008457312654*^9, {3.6481585039499397`*^9, 3.648158509621934*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"wfxQuant", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"WFxQuantum", "[", 
       RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ")"}], "/.", 
     RowBox[{"WF", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"WignerFunctionN", "[", 
         RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.", 
    "FixParameters"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"wfpQuant", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"WFpQuantum", "[", 
       RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ")"}], "/.", 
     RowBox[{"WF", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"WignerFunctionN", "[", 
         RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "&"}], ")"}]}]}], "/.", 
    "FixParameters"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.647008466132082*^9, 3.647008483618897*^9}, {
  3.648158494607048*^9, 3.648158497245351*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"wflow", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"wfx", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ",", 
    RowBox[{"wfp", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wflowClass", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"wfxClass", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}], ",", 
    RowBox[{"wfpClass", "[", 
     RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wflowQuant", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"wfxQuant", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], ",", 
    RowBox[{"wfpQuant", "[", 
     RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"strPlot", "=", 
   RowBox[{"VectorPlot", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"wflow", "[", 
       RowBox[{"x", ",", "p", ",", "0", ",", "0"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", "Automatic"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wVelocity", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"{", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"wfx", "[", 
      RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "/", 
     RowBox[{"WignerFunctionN", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"wfp", "[", 
      RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "/", 
     RowBox[{"WignerFunctionN", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}]}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wVelocityQuantumPart", "[", 
   RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"{", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"wfxQuant", "[", 
      RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "/", 
     RowBox[{"WignerFunctionN", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"wfpQuant", "[", 
      RowBox[{"x", ",", "p", ",", "t", ",", "s"}], "]"}], "/", 
     RowBox[{"WignerFunctionN", "[", 
      RowBox[{"x", ",", "p", ",", "t"}], "]"}]}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"timePrint", "[", "wVelocities", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.6154836768479424`*^9, 3.615483676849675*^9}, {
   3.615483727710005*^9, 3.615483830710971*^9}, {3.6154841584556503`*^9, 
   3.615484189359499*^9}, 3.6154842438962193`*^9, {3.615484434815405*^9, 
   3.6154844409036407`*^9}, 3.615484562227837*^9, {3.615648126732998*^9, 
   3.615648142115561*^9}, {3.616046000022031*^9, 3.6160460593479958`*^9}, {
   3.616046225322619*^9, 3.616046275422038*^9}, {3.6160463554138937`*^9, 
   3.616046390880128*^9}, {3.616046510547579*^9, 3.616046533299488*^9}, {
   3.616046681324477*^9, 3.616046687362389*^9}, {3.616046892463769*^9, 
   3.616046910928891*^9}, {3.6160469641210747`*^9, 3.6160470277359056`*^9}, {
   3.616510837137395*^9, 3.6165108371426*^9}, {3.616511290340214*^9, 
   3.6165113899648314`*^9}, {3.616511428867907*^9, 3.616511445111868*^9}, {
   3.616511557592888*^9, 3.616511566005363*^9}, {3.6165116080355873`*^9, 
   3.6165116170818453`*^9}, {3.616511674271237*^9, 3.616511712806754*^9}, {
   3.616511849450259*^9, 3.616511864938525*^9}, {3.6165119008657722`*^9, 
   3.616511925068158*^9}, {3.616511955912479*^9, 3.616511979155217*^9}, 
   3.6165120322438707`*^9, {3.647007668108721*^9, 3.6470076800522757`*^9}, {
   3.647007936013362*^9, 3.647007950270032*^9}, {3.647008545273981*^9, 
   3.647008567800041*^9}, {3.647008617921957*^9, 3.6470086263590317`*^9}, {
   3.647008778287861*^9, 3.6470088293599253`*^9}, {3.647041053181579*^9, 
   3.6470411062944193`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Streamlines", "Subsubtitle",
 CellChangeTimes->{{3.616511251072329*^9, 3.616511268652046*^9}, {
  3.6479413873089943`*^9, 3.6479413976425257`*^9}, {3.6479414373740463`*^9, 
  3.6479414390716867`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"XX", "=", "1.5"}], ";", 
  RowBox[{"streamLinesWF", "=", 
   RowBox[{"StreamPlot", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"wflow", "[", 
       RowBox[{"x", ",", "p", ",", "tt", ",", "0"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"Background", "\[Rule]", "None"}], ",", 
     RowBox[{"StreamColorFunction", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x", ",", "p", ",", "vx", ",", "vp", ",", "n"}], "}"}], ",", 
        
        RowBox[{"Blend", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Darker", "[", "Green", "]"}], ",", "Red"}], "}"}], ",", 
          RowBox[{"1", "-", 
           RowBox[{"HeavisideTheta", "[", 
            RowBox[{"x", "*", "vp"}], "]"}]}]}], "]"}]}], "]"}]}], " ", ",", 
     RowBox[{"StreamColorFunctionScaling", "\[Rule]", 
      RowBox[{"{", "False", "}"}]}], " ", ",", 
     RowBox[{"StreamPoints", "\[Rule]", "999"}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"25", ",", "Black", ",", 
        RowBox[{"FontFamily", " ", "->", " ", "\"\<Helvetica\>\""}]}], 
       "]"}]}], ",", 
     RowBox[{"TicksStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Directive", "[", 
         RowBox[{"Black", ",", "40"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Black", ",", "50"}], "]"}]}], "}"}]}], ",", 
     RowBox[{"Ticks", "\[Rule]", "Automatic"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"streamLinesWFclassical", "=", 
   RowBox[{"StreamPlot", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"wflowClass", "[", 
       RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"Background", "\[Rule]", "None"}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"25", ",", "Black", ",", 
        RowBox[{"FontFamily", " ", "->", " ", "\"\<Helvetica\>\""}]}], 
       "]"}]}], ",", 
     RowBox[{"StreamColorFunction", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x", ",", "p", ",", "vx", ",", "vp", ",", "n"}], "}"}], ",", 
        
        RowBox[{"Blend", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Darker", "[", "Green", "]"}], ",", "Red"}], "}"}], ",", 
          RowBox[{"1", "-", 
           RowBox[{"HeavisideTheta", "[", 
            RowBox[{"x", "*", "vp"}], "]"}]}]}], "]"}]}], "]"}]}], " ", ",", 
     RowBox[{"StreamColorFunctionScaling", "\[Rule]", 
      RowBox[{"{", "False", "}"}]}], " ", ",", 
     RowBox[{"StreamPoints", "\[Rule]", "Fine"}], ",", 
     RowBox[{"Ticks", "\[Rule]", "Automatic"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"streamLinesWFincorrect", " ", "=", " ", 
   RowBox[{"StreamPlot", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"wflow", "[", 
       RowBox[{"x", ",", "p", ",", "tt", ",", "1"}], "]"}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"x", ",", " ", 
       RowBox[{"-", "XX"}], ",", " ", "XX"}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"p", ",", " ", 
       RowBox[{"-", "XX"}], ",", " ", "XX"}], "}"}], ",", " ", 
     RowBox[{"AspectRatio", " ", "->", " ", "Automatic"}], ",", " ", 
     RowBox[{"Background", " ", "->", " ", "None"}], ",", " ", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"25", ",", "Black", ",", 
        RowBox[{"FontFamily", " ", "->", " ", "\"\<Helvetica\>\""}]}], 
       "]"}]}], ",", 
     RowBox[{"StreamColorFunction", " ", "->", " ", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "x", ",", " ", "p", ",", " ", "vx", ",", " ", "vp", ",", " ", "n"}], 
         "}"}], ",", " ", 
        RowBox[{"Blend", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Darker", "[", "Green", "]"}], ",", " ", "Red"}], "}"}], 
          ",", " ", 
          RowBox[{"1", " ", "-", " ", 
           RowBox[{"HeavisideTheta", "[", 
            RowBox[{"x", "*", "vp"}], "]"}]}]}], "]"}]}], "]"}]}], " ", ",", 
     " ", 
     RowBox[{"StreamColorFunctionScaling", " ", "->", " ", 
      RowBox[{"{", "False", "}"}]}], " ", ",", " ", 
     RowBox[{"StreamPoints", " ", "->", " ", "2222"}], ",", 
     RowBox[{"Ticks", "\[Rule]", "Automatic"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"incorrectSOneFlowPlot", "=", 
   RowBox[{"StreamPlot", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"wflow", "[", 
       RowBox[{"x", ",", "p", ",", "tt", ",", "1"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"Background", "\[Rule]", "None"}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"25", ",", 
        RowBox[{"FontFamily", " ", "->", " ", "\"\<Helvetica\>\""}]}], 
       "]"}]}], ",", 
     RowBox[{"Axes", "\[Rule]", "True"}], ",", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"AxesLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<x  \>\"", ",", "Italic"}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\< p\>\"", ",", "Italic"}], "]"}]}], "}"}]}], ","}], 
      "*)"}], 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"AxesStyle", "\[Rule]", 
        RowBox[{"Directive", "[", 
         RowBox[{"35", ",", "Italic"}], "]"}]}], ","}], "*)"}], 
     RowBox[{"StreamPoints", "\[Rule]", "999"}], ",", 
     RowBox[{"StreamColorFunction", "\[Rule]", "Hue"}], ",", 
     RowBox[{"Ticks", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "2"}], ",", "0", ",", "2"}], "}"}], ",", "3"}], 
       "}"}]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"GraphicsRow", "[", 
    RowBox[{"{", 
     RowBox[{
     "streamLinesWF", ",", "streamLinesWFclassical", ",", 
      "incorrectSOneFlowPlot", ",", "streamLinesWFincorrect"}], "}"}], "]"}], 
   ",", 
   RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"timePrint", "[", "imagedStreamlines", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.657389493300654*^9, 3.6573894934401693`*^9}, {
   3.657389541069902*^9, 3.657389605148332*^9}, 3.749228214386224*^9, {
   3.749228946472283*^9, 3.749228948501102*^9}, {3.749228988800227*^9, 
   3.74922900336534*^9}, {3.749229103353796*^9, 3.749229165249682*^9}, 
   3.7492292099875793`*^9, {3.749229387691517*^9, 3.749229389110952*^9}, {
   3.749229656057316*^9, 3.749229682843296*^9}, {3.749230793115632*^9, 
   3.749230835874263*^9}, {3.749231856706286*^9, 3.749231884600623*^9}, {
   3.74923229105552*^9, 3.7492323007272673`*^9}, {3.7492323321877527`*^9, 
   3.749232419559043*^9}, {3.749232457815427*^9, 3.749232488864292*^9}, {
   3.749232540199357*^9, 3.749232547824724*^9}, {3.749232586417169*^9, 
   3.749232616903799*^9}, {3.749232787901675*^9, 3.749232799084732*^9}, {
   3.749278767445898*^9, 3.74927876880818*^9}, {3.74927880738413*^9, 
   3.7492788217287283`*^9}, {3.7492788821316767`*^9, 3.7492789653866*^9}, 
   3.749279043679757*^9, {3.749279123177574*^9, 3.749279137760844*^9}, {
   3.7492795723875513`*^9, 3.74927963021159*^9}, {3.749279748212686*^9, 
   3.749279749065514*^9}, {3.757535469087202*^9, 3.757535469594397*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"incorrectFlowImage", "=", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"GraphicsRow", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Show", "[", 
         RowBox[{"plotWF", ",", 
          RowBox[{"ViewPoint", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "15009"}], "}"}]}], ",", 
          RowBox[{"TicksStyle", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Directive", "[", 
              RowBox[{"Black", ",", "42"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
              RowBox[{"Black", ",", "42"}], "]"}], ",", "White"}], "}"}]}], 
          ",", 
          RowBox[{"AxesLabel", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Style", "[", 
              RowBox[{"\"\<\\t\\t        x\>\"", ",", "Italic"}], "]"}], ",", 
             
             RowBox[{"Style", "[", 
              RowBox[{"\"\<   p\\n\\n\\n\\n\\n\\n\>\"", ",", "Italic"}], 
              "]"}]}], "}"}]}], ",", 
          RowBox[{"LabelStyle", "\[Rule]", 
           RowBox[{"Directive", "[", 
            RowBox[{"45", ",", "Black", ",", 
             RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}]}], 
            "]"}]}]}], "]"}], ",", 
        RowBox[{"Show", "[", 
         RowBox[{"streamLinesWFincorrect", ",", 
          RowBox[{"FrameTicksStyle", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Directive", "[", 
              RowBox[{"Black", ",", "42"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
              RowBox[{"Black", ",", "42"}], "]"}]}], "}"}]}], ",", 
          RowBox[{"FrameTicks", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "0", ",", "1"}], "}"}], ",", 
               "None"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "0", ",", "1"}], "}"}], ",", 
               "None"}], "}"}]}], "}"}]}], ",", 
          RowBox[{"FrameLabel", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Style", "[", 
              RowBox[{"\"\<\\t\\t        x\>\"", ",", "Italic"}], "]"}], ",", 
             
             RowBox[{"Style", "[", 
              RowBox[{"\"\<   p\\n\\n\\n\\n\\n\\n\>\"", ",", "Italic"}], 
              "]"}]}], "}"}]}], ",", 
          RowBox[{"RotateLabel", "\[Rule]", "False"}], ",", 
          RowBox[{"LabelStyle", "\[Rule]", 
           RowBox[{"Directive", "[", 
            RowBox[{"45", ",", "Black", ",", 
             RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}]}], 
            "]"}]}]}], "]"}], ",", 
        RowBox[{"Show", "[", 
         RowBox[{"streamLinesWF", ",", 
          RowBox[{"FrameTicksStyle", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Directive", "[", 
              RowBox[{"Black", ",", "42"}], "]"}], ",", 
             RowBox[{"Directive", "[", 
              RowBox[{"Black", ",", "42"}], "]"}]}], "}"}]}], ",", 
          RowBox[{"FrameTicks", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "0", ",", "1"}], "}"}], ",", 
               "None"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "0", ",", "1"}], "}"}], ",", 
               "None"}], "}"}]}], "}"}]}], ",", 
          RowBox[{"FrameLabel", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Style", "[", 
              RowBox[{"\"\<\\t\\t        x\>\"", ",", "Italic"}], "]"}], ",", 
             
             RowBox[{"Style", "[", 
              RowBox[{"\"\<   p\\n\\n\\n\\n\\n\\n\>\"", ",", "Italic"}], 
              "]"}]}], "}"}]}], ",", 
          RowBox[{"RotateLabel", "\[Rule]", "False"}], ",", 
          RowBox[{"LabelStyle", "\[Rule]", 
           RowBox[{"Directive", "[", 
            RowBox[{"45", ",", "Black", ",", 
             RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica\>\""}]}], 
            "]"}]}]}], "]"}]}], "}"}], "]"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "2222"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{"export$Directoy", ",", "\"\<Fig_Appendix.pdf\>\""}], "]"}], ",", 
   
   RowBox[{"ImageCrop", "[", "incorrectFlowImage", "]"}], ",", 
   RowBox[{"ImageResolution", "\[Rule]", "900"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.757571885341775*^9, 3.7575718853468924`*^9}, 
   3.757571929387701*^9, {3.757572373811726*^9, 3.757572375084736*^9}, 
   3.7575727192665854`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["divwVelocity", "Subsubtitle",
 CellChangeTimes->{{3.616511251072329*^9, 3.616511268652046*^9}, {
  3.6479413873089943`*^9, 3.6479413976425257`*^9}, {3.647941474894266*^9, 
  3.6479414764569693`*^9}}],

Cell["\<\
divwVeloc[x_, p_, t_, s_] = D[wVelocity[x, p, t, s][[1]], x] + D[wVelocity[x, \
p, t, s][[2]], p];
divRange = 125;
Plot3D[{Re[divwVeloc[x, p, tt, SS]], 0 Im[divwVeloc[x, p, tt, SS]]}, {x, -XX, \
XX}, {p, -XX, XX}, AspectRatio -> Automatic, PlotRange -> {-divRange, \
divRange}, PlotPoints -> numberOfPlotPoints, MaxRecursion -> 0, PlotStyle -> \
{Opacity[0.51], Opacity[0.06]}, PlotLabel -> \"KERR: divergence(w)\"]\
\>", "Text",
 CellChangeTimes->{{3.6165120799512253`*^9, 3.6165125272223787`*^9}, {
   3.616512558105331*^9, 3.616512590226716*^9}, {3.616512931994651*^9, 
   3.616512980500165*^9}, {3.616513022111842*^9, 3.616513053877818*^9}, {
   3.6165132342564363`*^9, 3.616513279263054*^9}, {3.616513313467132*^9, 
   3.616513318668453*^9}, {3.616513349870579*^9, 3.6165133662266817`*^9}, 
   3.616513403104834*^9, {3.61651344207953*^9, 3.616513458601178*^9}, {
   3.616857329565007*^9, 3.6168573734437447`*^9}, 3.646993014833432*^9, {
   3.646993075378716*^9, 3.646993179614789*^9}, {3.6469984936580973`*^9, 
   3.646998495063106*^9}, 3.6479415264616423`*^9, {3.6479418083139467`*^9, 
   3.647941815838334*^9}}],

Cell["\<\
divwVelocQuPart[x_, p_, t_, s_] = D[wVelocityQuantumPart[x, p, t, s][[1]], x] \
+ D[wVelocityQuantumPart[x, p, t, s][[2]], p];
divRange = 125;
Plot3D[{Re[divwVelocQuPart[x, p, tt, SS]], 0 Im[divwVelocQuPart[x, p, tt, \
SS]]}, {x, -XX, XX}, {p, -XX, XX}, AspectRatio -> Automatic, PlotRange -> \
{-divRange, divRange}, PlotPoints -> numberOfPlotPoints, MaxRecursion -> 0, \
PlotStyle -> {Opacity[0.51], Opacity[0.06]}, PlotLabel -> \"KERR: \
\[Del]QuantumPart == \[Del](w)\"]\
\>", "Text",
 CellChangeTimes->{{3.647008911808626*^9, 3.6470089779985857`*^9}, {
   3.647040559956032*^9, 3.64704057392743*^9}, {3.647040652973548*^9, 
   3.6470406781246023`*^9}, 3.647941526462658*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"streamLinesWF", "=", 
   RowBox[{"StreamPlot", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"wflow", "[", 
       RowBox[{"x", ",", "p", ",", "tt", ",", "SS"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"Background", "\[Rule]", "None"}], ",", 
     RowBox[{"StreamColorFunction", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x", ",", "p", ",", "vx", ",", "vp", ",", "n"}], "}"}], ",", 
        
        RowBox[{"Blend", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Green", ",", "Red"}], "}"}], ",", 
          RowBox[{"1", "-", 
           RowBox[{"HeavisideTheta", "[", 
            RowBox[{"x", "*", "vp"}], "]"}]}]}], "]"}]}], "]"}]}], " ", ",", 
     RowBox[{"StreamColorFunctionScaling", "\[Rule]", 
      RowBox[{"{", "False", "}"}]}], " ", ",", 
     RowBox[{"StreamPoints", "\[Rule]", "Fine"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.617544668920517*^9, 3.617544682296224*^9}, {
   3.625129024472189*^9, 3.625129029413493*^9}, 3.646995184448864*^9, {
   3.646995679878539*^9, 3.646995733848165*^9}, {3.646995962624712*^9, 
   3.6469959746561413`*^9}, {3.646998034616312*^9, 3.646998051149168*^9}, {
   3.657389524863393*^9, 3.657389531015115*^9}, 3.7492302869423523`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"classicalWFplot", "=", 
   RowBox[{"ContourPlot", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "p"}]}], ")"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x", "^", "2"}], "+", 
                 RowBox[{"p", "^", "2"}]}], ")"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
         "]"}], ",", 
        RowBox[{"Im", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "p"}]}], ")"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x", "^", "2"}], "+", 
                 RowBox[{"p", "^", "2"}]}], ")"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
         "]"}], ",", "0"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Abs", "[", "#1", "]"}], ">", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "7"}], ")"}]}]}], ",", "White", ",", "Red"}], "]"}],
         "&"}], ")"}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.617544668920517*^9, 3.617544682296224*^9}, {
   3.625129024472189*^9, 3.625129029413493*^9}, 3.646995184448864*^9, {
   3.646995679878539*^9, 3.646995733848165*^9}, {3.646995962624712*^9, 
   3.646995968568075*^9}, 3.646996006001893*^9, {3.646997601728467*^9, 
   3.646997626793646*^9}, 3.647637434123045*^9, {3.647873163120502*^9, 
   3.647873175018118*^9}, {3.6478733752144213`*^9, 3.647873376102415*^9}, 
   3.647948214354248*^9}],

Cell["\<\
lnAbsP3D = Plot3D[Log[Abs[divwVeloc[x, p, tt, SS]], 10], {x, -XX, XX}, {p, \
-XX, XX}, AspectRatio -> Automatic, PlotRange -> {-5, 5}, PlotLabel -> \
\"KERR: ln(Abs(divergence(w)))\"]
ArctanP3D = Plot3D[ArcTan[Re[divwVeloc[x, p, tt, SS]]/10], {x, -XX, XX}, {p, \
-XX, XX}, AspectRatio -> Automatic, PlotPoints -> 31, PlotRange -> All, \
PlotLabel -> \"KERR: ArcTan(divergence(w))\", ColorFunction -> Function[{x, \
p, z}, Hue[(z + 1/2)*2/Pi]]];
contourArctanP3D = ContourPlot[ArcTan[Re[divwVeloc[x, p, tt, SS]]/10], {x, \
-XX, XX}, {p, -XX, XX}, ColorFunction -> (If[#1 > 0, White, Red] &)]\
\>", "Text",
 CellChangeTimes->{{3.617544668920517*^9, 3.617544682296224*^9}, {
   3.625129024472189*^9, 3.625129029413493*^9}, 3.646995184448864*^9, {
   3.646995679878539*^9, 3.646995733848165*^9}, {3.646995962624712*^9, 
   3.646995968568075*^9}, 3.646996006001893*^9, {3.646997601728467*^9, 
   3.646997626793646*^9}, {3.647637434123045*^9, 3.647637439808742*^9}, 
   3.64794202872121*^9, 3.647942088757224*^9}],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"plotWF", ",", 
     RowBox[{"ParametricPlot3D", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"RR", "*", 
          RowBox[{"Sin", "[", "u", "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "RR"}], "*", 
          RowBox[{"Cos", "[", "u", "]"}]}], ",", 
         RowBox[{"0.01", "+", 
          RowBox[{"Re", "[", 
           RowBox[{"WignerFunctionN", "[", 
            RowBox[{
             RowBox[{"RR", "*", 
              RowBox[{"Sin", "[", "u", "]"}]}], ",", 
             RowBox[{
              RowBox[{"-", "RR"}], "*", 
              RowBox[{"Cos", "[", "u", "]"}]}], ",", "tt"}], "]"}], "]"}]}]}],
         "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"u", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"ColorFunction", "->", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
          RowBox[{"Hue", "[", "z", "]"}]}], "]"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"ViewPoint", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "8"}], ",", 
      RowBox[{"-", "30"}], ",", "20"}], "}"}]}], ",", 
   RowBox[{"Axes", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"True", ",", "True", ",", "False"}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"x", ",", "p", ",", "\"\<\>\""}], "}"}]}], ",", 
   RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.648572586646431*^9, 3.648572744593195*^9}}],

Cell[BoxData[{
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"plotWF", ",", 
     RowBox[{"Graphics3D", "[", 
      RowBox[{"to3d", "[", 
       RowBox[{
        RowBox[{"Show", "[", 
         RowBox[{"{", "streamLinesWF", "}"}], "]"}], ",", "5", ",", "0.99"}], 
       "]"}], "]"}], ",", 
     RowBox[{"ParametricPlot3D", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"RR", "*", 
          RowBox[{"Sin", "[", "u", "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "RR"}], "*", 
          RowBox[{"Cos", "[", "u", "]"}]}], ",", 
         RowBox[{"0.01", "+", 
          RowBox[{"Re", "[", 
           RowBox[{"WignerFunctionN", "[", 
            RowBox[{
             RowBox[{"RR", "*", 
              RowBox[{"Sin", "[", "u", "]"}]}], ",", 
             RowBox[{
              RowBox[{"-", "RR"}], "*", 
              RowBox[{"Cos", "[", "u", "]"}]}], ",", "tt"}], "]"}], "]"}]}]}],
         "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"u", ",", "0", ",", 
         RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
       RowBox[{"ColorFunction", "->", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
          RowBox[{"Hue", "[", "z", "]"}]}], "]"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"ViewPoint", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "100"}], "}"}]}], ",", 
   RowBox[{"Axes", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"True", ",", "True", ",", "False"}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"x", ",", "p", ",", "\"\<\>\""}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"timePrint", "[", "imagedStreamlinePlot", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.648572586646431*^9, 3.648572744593195*^9}, {
  3.724682613777598*^9, 3.7246826196333323`*^9}}],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"GraphicsRow", "[", 
    RowBox[{"{", 
     RowBox[{"classicalWFplot", ",", 
      RowBox[{"Show", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"plotWF", ",", 
          RowBox[{"Graphics3D", "[", 
           RowBox[{"to3d", "[", 
            RowBox[{
             RowBox[{"Show", "[", 
              RowBox[{"{", "streamLinesWF", "}"}], "]"}], ",", "5", ",", 
             "0.99"}], "]"}], "]"}]}], "}"}], 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{",", 
              RowBox[{"Graphics3D", "[", 
               RowBox[{"to3d", "[", 
                RowBox[{
                 RowBox[{"Show", "[", 
                  RowBox[{"{", "contourArctanP3D", "}"}], "]"}], ",", "5", 
                 ",", "0.29"}], "]"}], "]"}]}], "}"}], ",", 
            RowBox[{"ViewPoint", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "10"}], "}"}]}], ",", 
            RowBox[{"PlotLabel", "\[Rule]", "labelPlot"}]}], "]"}], ",", 
          RowBox[{"Show", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"ArctanP3D", ",", 
              RowBox[{"Graphics3D", "[", 
               RowBox[{"to3d", "[", 
                RowBox[{
                 RowBox[{"Show", "[", 
                  RowBox[{"{", "contourArctanP3D", "}"}], "]"}], ",", "5", 
                 ",", "0.09"}], "]"}], "]"}]}], "}"}], ",", 
            RowBox[{"ViewPoint", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "10"}], "}"}]}]}]}]}], "*)"}], ",", 
        
        RowBox[{"PlotLabel", "\[Rule]", "labelPlot"}]}], "]"}]}], "}"}], 
    "]"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "1200"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.617544668920517*^9, 3.617544682296224*^9}, {
   3.625129024472189*^9, 3.625129029413493*^9}, 3.646995184448864*^9, {
   3.646995679878539*^9, 3.646995733848165*^9}, {3.646995962624712*^9, 
   3.646995968568075*^9}, 3.646996006001893*^9, 3.64699604253332*^9, {
   3.646996087859852*^9, 3.646996101105256*^9}, {3.646996539713215*^9, 
   3.646996569402256*^9}, 3.646996638182087*^9, {3.646996912627047*^9, 
   3.6469969163454657`*^9}, 3.6479421278398457`*^9, 3.647943143381776*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"R", "=", "0.5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ttable", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", ",", 
       RowBox[{"Integrate", "[", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{"WignerFunctionN", "[", 
           RowBox[{
            RowBox[{"R", "*", 
             RowBox[{"Cos", "[", "theta", "]"}]}], ",", 
            RowBox[{
             RowBox[{"-", "R"}], "*", 
             RowBox[{"Sin", "[", "theta", "]"}]}], ",", "t"}], "]"}], "]"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"theta", ",", "0", ",", 
           RowBox[{"2", "*", "Pi"}]}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", "TT", ",", 
       RowBox[{"TT", "/", "5.0"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"ListLinePlot", "[", 
  RowBox[{
   RowBox[{"ttable", "//", "Chop"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}]}], ",", 
   RowBox[{
   "PlotLabel", "\[Rule]", "\"\<\[ContourIntegral] dr W(t) = const\>\""}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", "R", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.647640741316362*^9, 3.647640751853231*^9}, {
   3.6476408010789213`*^9, 3.6476408496153727`*^9}, {3.647944520043625*^9, 
   3.647944543249118*^9}, {3.6479445956299143`*^9, 3.647944641872346*^9}, 
   3.6479447923685703`*^9, 3.6479456576586647`*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"divIncrement", "[", 
    RowBox[{"x_", ",", "p_", ",", "t_", ",", "s_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"wfxQuant", "[", 
         RowBox[{"xx", ",", "pp", ",", "tt", ",", "SS"}], "]"}], ",", "xx"}], 
       "]"}], "+", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"wfpQuant", "[", 
         RowBox[{"xx", ",", "pp", ",", "tt", ",", "SS"}], "]"}], ",", "pp"}], 
       "]"}]}], "/.", 
     RowBox[{"xx", "\[Rule]", "x"}]}], "/.", 
    RowBox[{"pp", "\[Rule]", "p"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.647095914181013*^9, 3.647095940042659*^9}, 
   3.647942253105444*^9}],

Cell[BoxData[{
 RowBox[{"dtphi", "=", 
  RowBox[{
   RowBox[{"Pi", "/", "180"}], "*", "20"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"classicalWFplot3D", "=", 
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"WignerFunctionN", "[", 
       RowBox[{
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "p"}]}], ")"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x", "^", "2"}], "+", 
                 RowBox[{"p", "^", "2"}]}], ")"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
         "]"}], ",", 
        RowBox[{"Im", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"I", "*", "p"}]}], ")"}], "*", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x", "^", "2"}], "+", 
                 RowBox[{"p", "^", "2"}]}], ")"}], "*", 
               RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], "]"}]}], 
         "]"}], ",", "0"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Abs", "[", "#1", "]"}], ">", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "7"}], ")"}]}]}], ",", "White", ",", "Red"}], "]"}],
         "&"}], ")"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pts", "=", 
   RowBox[{"Cases", "[", 
    RowBox[{"classicalWFplot3D", ",", 
     RowBox[{"x_GraphicsComplex", "\[RuleDelayed]", 
      RowBox[{"First", "@", "x"}]}], ",", "Infinity"}], "]"}]}], ";"}], "\n", 

 RowBox[{
  RowBox[{
   RowBox[{"timePrint", "[", "completedClassicalPlot", "]"}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"ListPointPlot3D", "[", 
    RowBox[{"pts", ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Min", "[", 
         RowBox[{
          RowBox[{"Flatten", "[", 
           RowBox[{"pts", ",", "1"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}], ",", 
        RowBox[{"Max", "[", 
         RowBox[{
          RowBox[{"Flatten", "[", 
           RowBox[{"pts", ",", "1"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"All", ",", "3"}], "]"}], "]"}], "]"}]}], "}"}]}]}], "]"}],
    "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"GraphicsGrid", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Plot3D", "[", 
         RowBox[{
          RowBox[{"Re", "[", 
           RowBox[{"WignerFunctionN", "[", 
            RowBox[{
             RowBox[{"Re", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"x", "+", 
                 RowBox[{"I", "*", "p"}]}], ")"}], "*", 
               RowBox[{"Exp", "[", 
                RowBox[{"I", "*", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x", "^", "2"}], "+", 
                    RowBox[{"p", "^", "2"}]}], ")"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], 
                "]"}]}], "]"}], ",", 
             RowBox[{"Im", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"x", "+", 
                 RowBox[{"I", "*", "p"}]}], ")"}], "*", 
               RowBox[{"Exp", "[", 
                RowBox[{"I", "*", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x", "^", "2"}], "+", 
                    RowBox[{"p", "^", "2"}]}], ")"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], 
                "]"}]}], "]"}], ",", "0"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", 
            RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", 
            RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
          RowBox[{"ColorFunction", "\[Rule]", "Hue"}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
        RowBox[{"Plot3D", "[", 
         RowBox[{
          RowBox[{"Re", "[", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"WignerFunctionN", "[", 
              RowBox[{
               RowBox[{"Re", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"x", "+", 
                   RowBox[{"I", "*", "p"}]}], ")"}], "*", 
                 RowBox[{"Exp", "[", 
                  RowBox[{"I", "*", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x", "^", "2"}], "+", 
                    RowBox[{"p", "^", "2"}]}], ")"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], 
                  "]"}]}], "]"}], ",", 
               RowBox[{"Im", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"x", "+", 
                   RowBox[{"I", "*", "p"}]}], ")"}], "*", 
                 RowBox[{"Exp", "[", 
                  RowBox[{"I", "*", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x", "^", "2"}], "+", 
                    RowBox[{"p", "^", "2"}]}], ")"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], 
                  "]"}]}], "]"}], ",", "0"}], "]"}]}], "+", 
            RowBox[{"WignerFunctionN", "[", 
             RowBox[{"x", ",", "p", ",", "tt"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", 
            RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", 
            RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
          RowBox[{"ColorFunction", "\[Rule]", "Hue"}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
          RowBox[{"ViewPoint", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"0", "*", "1000"}], ",", "10"}], "}"}]}]}], "]"}], ",", 
        RowBox[{"Plot3D", "[", 
         RowBox[{
          RowBox[{"Re", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"WignerFunctionN", "[", 
                 RowBox[{
                  RowBox[{"Re", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"x", "+", 
                    RowBox[{"I", "*", "p"}]}], ")"}], "*", 
                    RowBox[{"Exp", "[", 
                    RowBox[{"I", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x", "^", "2"}], "+", 
                    RowBox[{"p", "^", "2"}]}], ")"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], 
                    "]"}]}], "]"}], ",", 
                  RowBox[{"Im", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"x", "+", 
                    RowBox[{"I", "*", "p"}]}], ")"}], "*", 
                    RowBox[{"Exp", "[", 
                    RowBox[{"I", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x", "^", "2"}], "+", 
                    RowBox[{"p", "^", "2"}]}], ")"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}], 
                    "]"}]}], "]"}], ",", "0"}], "]"}]}], "+", 
               RowBox[{"WignerFunctionN", "[", 
                RowBox[{"x", ",", "p", ",", "tt"}], "]"}]}], ")"}], "*", 
             "0"}], "+", 
            RowBox[{
             RowBox[{"divIncrement", "[", 
              RowBox[{
               RowBox[{"Re", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"x", "+", 
                   RowBox[{"I", "*", "p"}]}], ")"}], "*", 
                 RowBox[{"Exp", "[", 
                  RowBox[{
                   RowBox[{"-", "I"}], "*", "dtphi"}], "]"}]}], "]"}], ",", 
               RowBox[{"Im", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"x", "+", 
                   RowBox[{"I", "*", "p"}]}], ")"}], "*", 
                 RowBox[{"Exp", "[", 
                  RowBox[{
                   RowBox[{"-", "I"}], "*", "dtphi"}], "]"}]}], "]"}], ",", 
               "tt", ",", "SS"}], "]"}], "/", "25"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", 
            RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", 
            RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
          RowBox[{"ColorFunction", "\[Rule]", "Hue"}], ",", 
          RowBox[{"PlotRange", "\[Rule]", 
           RowBox[{"1", "*", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "0.05"}], ",", "0.05"}], "}"}]}]}], ",", 
          RowBox[{"ViewPoint", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"0", "*", "1000"}], ",", "10"}], "}"}]}]}], "]"}]}], 
       "}"}], "}"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}], "*)"}]}]}], "Input",
 CellChangeTimes->{
  3.647096407043749*^9, {3.6470964641589127`*^9, 3.647096464543235*^9}, {
   3.647096742270155*^9, 3.6470967815753202`*^9}, 3.6479422667428713`*^9}],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"GraphicsRow", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Show", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Plot3D", "[", 
           RowBox[{
            RowBox[{"Re", "[", 
             RowBox[{"WignerFunctionN", "[", 
              RowBox[{"x", ",", "p", ",", "tt"}], "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"x", ",", 
              RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"p", ",", 
              RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
            RowBox[{"MeshFunctions", "->", 
             RowBox[{"{", 
              RowBox[{"#3", "&"}], "}"}]}], ",", 
            RowBox[{"Mesh", "\[Rule]", 
             RowBox[{"{", "25", "}"}]}], ",", 
            RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
            RowBox[{"ColorFunction", " ", "->", " ", "TricoloreColorFunc"}], 
            ",", 
            RowBox[{"PlotRange", "\[Rule]", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", 
              RowBox[{"1", "/", "Pi"}]}]}], ",", 
            RowBox[{"PlotPoints", "\[Rule]", "numberOfPlotPoints"}], ",", 
            RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
            RowBox[{"Axes", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{"True", ",", "True", ",", "False"}], "}"}]}]}], "]"}], 
          ",", "circTable", ",", "\[IndentingNewLine]", 
          RowBox[{"Graphics3D", "[", 
           RowBox[{"to3d", "[", 
            RowBox[{
             RowBox[{"Show", "[", 
              RowBox[{"{", "\[IndentingNewLine]", 
               RowBox[{"StreamPlot", "[", 
                RowBox[{
                 RowBox[{"Re", "[", 
                  RowBox[{"wflow", "[", 
                   RowBox[{"x", ",", "p", ",", "tt", ",", "1"}], "]"}], "]"}],
                  ",", 
                 RowBox[{"{", 
                  RowBox[{"x", ",", 
                   RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"p", ",", 
                   RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                 RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
                 RowBox[{"Background", "\[Rule]", "None"}], ",", 
                 RowBox[{"StreamColorFunction", "\[Rule]", 
                  RowBox[{"Function", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"x", ",", "p", ",", "vx", ",", "vp", ",", "n"}], 
                    "}"}], ",", 
                    RowBox[{"Blend", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Darker", "[", "Green", "]"}], ",", "Red"}], 
                    "}"}], ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"HeavisideTheta", "[", 
                    RowBox[{"x", "*", "vp"}], "]"}]}]}], "]"}]}], "]"}]}], 
                 " ", ",", 
                 RowBox[{"StreamColorFunctionScaling", "\[Rule]", 
                  RowBox[{"{", "False", "}"}]}], " ", ",", 
                 RowBox[{"StreamPoints", "\[Rule]", "Fine"}]}], "]"}], "}"}], 
              "]"}], "\[IndentingNewLine]", ",", "maxWF", ",", ".75"}], "]"}],
            "]"}]}], "\[IndentingNewLine]", "}"}], ",", 
        RowBox[{"ViewPoint", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1000"}], "}"}]}]}], "]"}], ",", 
      RowBox[{"Show", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Show", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"Plot", "[", 
              RowBox[{
               RowBox[{"Re", "[", 
                RowBox[{"WignerFunctionN", "[", 
                 RowBox[{
                  RowBox[{"R", "*", 
                   RowBox[{"Cos", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                    "]"}]}], ",", 
                  RowBox[{
                   RowBox[{"-", "R"}], "*", 
                   RowBox[{"Sin", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                    "]"}]}], ",", "tt"}], "]"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"theta", ",", "0", ",", 
                 RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
               RowBox[{"ColorFunction", "\[Rule]", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"RGBColor", "[", 
                   RowBox[{
                    RowBox[{"1", "-", "R"}], ",", 
                    RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], "&"}], 
                 ")"}]}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"R", ",", "0.3", ",", "3.0", ",", "0.325"}], "}"}]}], 
            "]"}], ",", 
           RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
           RowBox[{"Axes", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"AxesOrigin", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}]}], ",", 
           RowBox[{"PlotLabel", "\[Rule]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"TrueQ", "[", 
               RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], 
               "]"}], ",", 
              RowBox[{"StringJoin", "[", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                  "\"\<Inverted Kerr  \>\"", ",", "\"\<\>\""}], "]"}], ",", 
                "\"\<Squeeze=\>\"", ",", 
                RowBox[{"ToString", "[", 
                 RowBox[{"stateParameter", "//", "N"}], "]"}]}], "]"}], ",", 
              RowBox[{"StringJoin", "[", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                  "\"\<Inverted Kerr  \>\"", ",", "\"\<\>\""}], "]"}], ",", 
                "\"\<Coherent=\>\"", ",", 
                RowBox[{"ToString", "[", 
                 RowBox[{"stateParameter", "//", "N"}], "]"}]}], "]"}]}], 
             "]"}]}]}], "]"}], ",", 
         RowBox[{"Plot", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Re", "[", 
             RowBox[{"WignerFunctionN", "[", 
              RowBox[{
               RowBox[{"R", "*", 
                RowBox[{"Cos", "[", 
                 RowBox[{"theta", "+", 
                  RowBox[{"compensateForClassicalMovement", "*", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                 "]"}]}], ",", 
               RowBox[{
                RowBox[{"-", "R"}], "*", 
                RowBox[{"Sin", "[", 
                 RowBox[{"theta", "+", 
                  RowBox[{"compensateForClassicalMovement", "*", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                 "]"}]}], ",", "tt"}], "]"}], "]"}], "/.", 
            RowBox[{"R", "\[Rule]", "RR"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"theta", ",", "0", ",", 
             RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
           RowBox[{"ColorFunction", "\[Rule]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"myColorFunc", "[", 
               RowBox[{"#1", ",", "tt"}], "]"}], "&"}], ")"}]}], ",", 
           RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
           RowBox[{"PlotStyle", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"Thickness", "[", "0.01", "]"}], "}"}]}], ",", 
           RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
           RowBox[{"Axes", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"True", ",", "True"}], "}"}]}]}], "]"}]}], "}"}], 
       "]"}]}], "}"}], "]"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.647784222545601*^9, 3.6477842308958197`*^9}, {
   3.647784275135676*^9, 3.647784304996791*^9}, {3.647817795869616*^9, 
   3.647817797530177*^9}, {3.647818306101618*^9, 3.647818312670066*^9}, {
   3.647819777721402*^9, 3.647819778206023*^9}, {3.6478740209234047`*^9, 
   3.647874022656577*^9}, 3.647877467871708*^9, {3.6478775413260393`*^9, 
   3.647877596677455*^9}, {3.647882873896647*^9, 3.647882875035367*^9}, {
   3.647883015048066*^9, 3.647883022263771*^9}, {3.6478831400064783`*^9, 
   3.6478831417259293`*^9}, 3.647884532486432*^9, 3.6479447625191517`*^9, 
   3.6479456704971333`*^9, 3.647946013027738*^9, {3.64794606635736*^9, 
   3.64794607183426*^9}, {3.647947020530814*^9, 3.6479470345129023`*^9}, {
   3.647947143669148*^9, 3.647947158982896*^9}, {3.64794946919895*^9, 
   3.64794946932483*^9}, {3.647949688649864*^9, 3.647949700850513*^9}, {
   3.64794990087289*^9, 3.647949902510181*^9}, {3.6479504219825687`*^9, 
   3.647950502619761*^9}, {3.647950700934649*^9, 3.647950708389901*^9}, {
   3.647950782793624*^9, 3.647950792329832*^9}, {3.6479508341065063`*^9, 
   3.6479508359317427`*^9}, 3.647950898939354*^9, {3.647950954405119*^9, 
   3.647950984658662*^9}, {3.647951407117765*^9, 3.647951422440662*^9}, {
   3.647951473857767*^9, 3.6479514744518137`*^9}, {3.6479515203232117`*^9, 
   3.647951521327835*^9}, {3.647951562772646*^9, 3.647951590538917*^9}, {
   3.647951620583638*^9, 3.647951628133065*^9}, {3.647951667975473*^9, 
   3.6479516990097733`*^9}, {3.647951746060931*^9, 3.6479517729432497`*^9}, {
   3.647951846351877*^9, 3.6479518586280193`*^9}, 3.647951919833302*^9, 
   3.647951985246524*^9, 3.647952031324005*^9, {3.6479520784552517`*^9, 
   3.647952123964142*^9}, 3.647952424133417*^9, 3.647952490386581*^9, {
   3.64795253779014*^9, 3.6479526253706636`*^9}, {3.6479526738215847`*^9, 
   3.647952688601592*^9}, {3.647953099452752*^9, 3.647953112439096*^9}, {
   3.6479531532057323`*^9, 3.6479532168545313`*^9}, {3.647953257857213*^9, 
   3.647953276197989*^9}, {3.6479534323031588`*^9, 3.6479534347968187`*^9}, {
   3.6479536511410933`*^9, 3.647953657842311*^9}, {3.647953724530962*^9, 
   3.6479538149250193`*^9}, {3.64795386729946*^9, 3.647953870147318*^9}, 
   3.647954015925189*^9, {3.6481985757158833`*^9, 3.6481986313310823`*^9}, {
   3.648215642205123*^9, 3.648215649152733*^9}, 3.6482162034949512`*^9, 
   3.6483580441791*^9, {3.648363705091927*^9, 3.6483637386824083`*^9}, 
   3.648558935303226*^9, 3.655636434589275*^9, 3.658142019226757*^9, 
   3.658258495962758*^9, 3.6628866124283113`*^9, 3.74922841209121*^9}],

Cell[BoxData[
 RowBox[{"timePrint", "[", "TT", "]"}]], "Input",
 CellChangeTimes->{{3.64821613156478*^9, 3.648216145892171*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sTretch", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"GraphicsRow", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Show", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Plot3D", "[", 
          RowBox[{
           RowBox[{"Re", "[", 
            RowBox[{"WignerFunctionN", "[", 
             RowBox[{
              RowBox[{"rr", " ", 
               RowBox[{"Cos", "[", "theta", "]"}]}], ",", 
              RowBox[{"rr", " ", 
               RowBox[{"Sin", "[", "theta", "]"}]}], ",", "tt"}], "]"}], 
            "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"theta", ",", "0", ",", 
             RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"rr", ",", "0", ",", "XX"}], "}"}], ",", 
           RowBox[{"MeshFunctions", "->", 
            RowBox[{"{", 
             RowBox[{"#3", "&"}], "}"}]}], ",", 
           RowBox[{"Mesh", "\[Rule]", 
            RowBox[{"{", "25", "}"}]}], ",", 
           RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
           RowBox[{"ColorFunction", " ", "->", " ", "TricoloreColorFunc"}], 
           ",", 
           RowBox[{"PlotRange", "\[Rule]", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", 
             RowBox[{"1", "/", "Pi"}]}]}], ",", 
           RowBox[{"PlotPoints", "\[Rule]", "numberOfPlotPoints"}], ",", 
           RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
           RowBox[{"Axes", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"True", ",", "True", ",", "False"}], "}"}]}]}], "]"}], 
         RowBox[{"(*", 
          RowBox[{",", "circTable", ",", "\[IndentingNewLine]", 
           RowBox[{"Graphics3D", "[", 
            RowBox[{"to3d", "[", 
             RowBox[{
              RowBox[{"Show", "[", 
               RowBox[{"{", "\[IndentingNewLine]", 
                RowBox[{"StreamPlot", "[", 
                 RowBox[{
                  RowBox[{"Re", "[", 
                   RowBox[{"wflow", "[", 
                    RowBox[{"x", ",", "p", ",", "tt", ",", "0"}], "]"}], 
                   "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"x", ",", 
                    RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"p", ",", 
                    RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                  RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
                  RowBox[{"Background", "\[Rule]", "None"}], ",", 
                  RowBox[{"StreamColorFunction", "\[Rule]", 
                   RowBox[{"Function", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"x", ",", "p", ",", "vx", ",", "vp", ",", "n"}], 
                    "}"}], ",", 
                    RowBox[{"Blend", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Darker", "[", "Green", "]"}], ",", "Red"}], 
                    "}"}], ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"HeavisideTheta", "[", 
                    RowBox[{"x", "*", "vp"}], "]"}]}]}], "]"}]}], "]"}]}], 
                  " ", ",", 
                  RowBox[{"StreamColorFunctionScaling", "\[Rule]", 
                   RowBox[{"{", "False", "}"}]}], " ", ",", 
                  RowBox[{"StreamPoints", "\[Rule]", "Fine"}]}], "]"}], "}"}],
                "]"}], "\[IndentingNewLine]", ",", "maxWF", ",", ".75"}], 
             "]"}], "]"}]}], "*)"}], "\[IndentingNewLine]", "}"}], ",", 
        RowBox[{"ViewPoint", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1000"}], "}"}]}]}], "]"}], ",", 
      RowBox[{"Show", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Show", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"Plot", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"R", ",", 
                 RowBox[{"Re", "[", 
                  RowBox[{"R", "+", 
                   RowBox[{"sTretch", "*", 
                    RowBox[{"WignerFunctionN", "[", 
                    RowBox[{
                    RowBox[{"R", "*", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                    "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", "R"}], "*", 
                    RowBox[{"Sin", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                    "]"}]}], ",", "tt"}], "]"}]}]}], "]"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"theta", ",", "0", ",", 
                 RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
               RowBox[{"ColorFunction", "\[Rule]", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"RGBColor", "[", 
                   RowBox[{
                    RowBox[{"1", "-", "R"}], ",", 
                    RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], "&"}], 
                 ")"}]}]}], 
              RowBox[{"(*", 
               RowBox[{",", 
                RowBox[{"PlotLegends", "\[Rule]", 
                 RowBox[{"ToString", "[", 
                  RowBox[{"N", "[", 
                   RowBox[{"R", ",", "3"}], "]"}], "]"}]}]}], "*)"}], "]"}], 
             ",", 
             RowBox[{"{", 
              RowBox[{"R", ",", "0.3", ",", "3.0", ",", "0.325"}], "}"}]}], 
            "]"}], ",", 
           RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
           RowBox[{"Axes", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"AxesOrigin", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}]}], ",", 
           RowBox[{"PlotLabel", "\[Rule]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"TrueQ", "[", 
               RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], 
               "]"}], ",", 
              RowBox[{"StringJoin", "[", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                  "\"\<Inverted Kerr  \>\"", ",", "\"\<\>\""}], "]"}], ",", 
                "\"\<Squeeze=\>\"", ",", 
                RowBox[{"ToString", "[", 
                 RowBox[{"stateParameter", "//", "N"}], "]"}]}], "]"}], ",", 
              RowBox[{"StringJoin", "[", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                  "\"\<Inverted Kerr  \>\"", ",", "\"\<\>\""}], "]"}], ",", 
                "\"\<Coherent=\>\"", ",", 
                RowBox[{"ToString", "[", 
                 RowBox[{"stateParameter", "//", "N"}], "]"}]}], "]"}]}], 
             "]"}]}]}], "]"}], ",", 
         RowBox[{"Plot", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"R", ",", 
              RowBox[{"Re", "[", 
               RowBox[{"R", "+", 
                RowBox[{"sTretch", "*", 
                 RowBox[{"WignerFunctionN", "[", 
                  RowBox[{
                   RowBox[{"R", "*", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                    "]"}]}], ",", 
                   RowBox[{
                    RowBox[{"-", "R"}], "*", 
                    RowBox[{"Sin", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                    "]"}]}], ",", "tt"}], "]"}]}]}], "]"}]}], "}"}], "/.", 
            RowBox[{"R", "\[Rule]", "RR"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"theta", ",", "0", ",", 
             RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
           RowBox[{"ColorFunction", "\[Rule]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"myColorFunc", "[", 
               RowBox[{"#1", ",", "tt"}], "]"}], "&"}], ")"}]}], ",", 
           RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
           RowBox[{"PlotStyle", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"Thickness", "[", "0.01", "]"}], "}"}]}], ",", 
           RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
           RowBox[{"Axes", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"True", ",", "True"}], "}"}]}]}], "]"}]}], "}"}], 
       "]"}]}], "}"}], "]"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"timePrint", "[", "showDualPlot", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.6484775563347883`*^9, 3.648477694605438*^9}, {
   3.648477760695322*^9, 3.6484777642296*^9}, {3.6484778262899227`*^9, 
   3.6484778275207987`*^9}, {3.6484778662939177`*^9, 3.648477907045891*^9}, {
   3.648477939886582*^9, 3.648477952343842*^9}, {3.648478013593143*^9, 
   3.648478040528651*^9}, 3.648478125693182*^9, 3.6581420202472486`*^9, 
   3.6582584968572493`*^9, 3.6628866126734858`*^9, {3.724682731592895*^9, 
   3.724682771067781*^9}, 3.749228413429357*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"animationCreation", " ", "&&", " ", "showDetailsAndPlots"}], 
    "  ", 
    RowBox[{"(*", 
     RowBox[{"Animation", " ", "in", " ", "polar", " ", "coordinates"}], 
     "*)"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"StreamsPlotAutomatic$T", "=", 
       RowBox[{"Table", "[", " ", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Show", "[", 
          RowBox[{
           RowBox[{"GraphicsRow", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Show", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"Plot3D", "[", 
                  RowBox[{
                   RowBox[{"Re", "[", 
                    RowBox[{"WignerFunctionN", "[", 
                    RowBox[{
                    RowBox[{"rr", " ", 
                    RowBox[{"Cos", "[", "theta", "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", "rr"}], " ", 
                    RowBox[{"Sin", "[", "theta", "]"}]}], ",", "t"}], "]"}], 
                    "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"theta", ",", "0", ",", 
                    RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"rr", ",", "0", ",", "XX"}], "}"}], ",", 
                   RowBox[{"MeshFunctions", "->", 
                    RowBox[{"{", 
                    RowBox[{"#3", "&"}], "}"}]}], ",", 
                   RowBox[{"Mesh", "\[Rule]", 
                    RowBox[{"{", "25", "}"}]}], ",", 
                   RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
                   
                   RowBox[{
                   "ColorFunction", " ", "->", " ", "TricoloreColorFunc"}], 
                   ",", 
                   RowBox[{"PlotRange", "\[Rule]", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", 
                    RowBox[{"1", "/", "Pi"}]}]}], ",", 
                   RowBox[{"PlotPoints", "\[Rule]", "numberOfPlotPoints"}], 
                   ",", 
                   RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
                   RowBox[{"Axes", "\[Rule]", 
                    RowBox[{"{", 
                    RowBox[{"True", ",", "True", ",", "False"}], "}"}]}]}], 
                  "]"}], 
                 RowBox[{"(*", 
                  RowBox[{",", "circTable", ",", "\[IndentingNewLine]", 
                   RowBox[{"Graphics3D", "[", 
                    RowBox[{"to3d", "[", 
                    RowBox[{
                    RowBox[{"Show", "[", 
                    RowBox[{"{", "\[IndentingNewLine]", 
                    RowBox[{"StreamPlot", "[", 
                    RowBox[{
                    RowBox[{"Re", "[", 
                    RowBox[{"wflow", "[", 
                    RowBox[{"x", ",", "p", ",", "tt", ",", "0"}], "]"}], 
                    "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"x", ",", 
                    RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"p", ",", 
                    RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                    RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
                    RowBox[{"Background", "\[Rule]", "None"}], ",", 
                    RowBox[{"StreamColorFunction", "\[Rule]", 
                    RowBox[{"Function", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"x", ",", "p", ",", "vx", ",", "vp", ",", "n"}], 
                    "}"}], ",", 
                    RowBox[{"Blend", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Darker", "[", "Green", "]"}], ",", "Red"}], 
                    "}"}], ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"HeavisideTheta", "[", 
                    RowBox[{"x", "*", "vp"}], "]"}]}]}], "]"}]}], "]"}]}], 
                    " ", ",", 
                    RowBox[{"StreamColorFunctionScaling", "\[Rule]", 
                    RowBox[{"{", "False", "}"}]}], " ", ",", 
                    RowBox[{"StreamPoints", "\[Rule]", "Fine"}]}], "]"}], 
                    "}"}], "]"}], "\[IndentingNewLine]", ",", "maxWF", ",", 
                    ".75"}], "]"}], "]"}]}], "*)"}], "\[IndentingNewLine]", 
                 "}"}], ",", 
                RowBox[{"ViewPoint", "\[Rule]", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0", ",", "1000"}], "}"}]}]}], "]"}], ",", 
              RowBox[{"Show", "[", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"Show", "[", 
                  RowBox[{
                   RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"Plot", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"R", ",", 
                    RowBox[{"Re", "[", 
                    RowBox[{"R", "+", 
                    RowBox[{"sTretch", "*", 
                    RowBox[{"WignerFunctionN", "[", 
                    RowBox[{
                    RowBox[{"R", "*", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], 
                    "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", "R"}], "*", 
                    RowBox[{"Sin", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], 
                    "]"}]}], ",", "t"}], "]"}]}]}], "]"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"theta", ",", "0", ",", 
                    RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
                    RowBox[{"ColorFunction", "\[Rule]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"RGBColor", "[", 
                    RowBox[{
                    RowBox[{"1", "-", "R"}], ",", 
                    RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], "&"}], 
                    ")"}]}]}], 
                    RowBox[{"(*", 
                    RowBox[{",", 
                    RowBox[{"PlotLegends", "\[Rule]", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"N", "[", 
                    RowBox[{"R", ",", "3"}], "]"}], "]"}]}]}], "*)"}], "]"}], 
                    ",", 
                    RowBox[{"{", 
                    RowBox[{"R", ",", "0.3", ",", "3.0", ",", "0.325"}], 
                    "}"}]}], "]"}], ",", 
                   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
                   RowBox[{"Axes", "\[Rule]", 
                    RowBox[{"{", 
                    RowBox[{"True", ",", "True"}], "}"}]}], ",", 
                   RowBox[{"AxesOrigin", "\[Rule]", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], ",", 
                   RowBox[{"PlotLabel", "\[Rule]", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"TrueQ", "[", 
                    RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], 
                    "]"}], ",", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                    "\"\<Inverted Kerr  \>\"", ",", "\"\<\>\""}], "]"}], ",", 
                    "\"\<Squeeze=\>\"", ",", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"stateParameter", "//", "N"}], "]"}]}], "]"}], 
                    ",", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                    "\"\<Inverted Kerr  \>\"", ",", "\"\<\>\""}], "]"}], ",", 
                    "\"\<Coherent=\>\"", ",", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"stateParameter", "//", "N"}], "]"}]}], "]"}]}], 
                    "]"}]}]}], "]"}], ",", 
                 RowBox[{"Plot", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"R", ",", 
                    RowBox[{"Re", "[", 
                    RowBox[{"R", "+", 
                    RowBox[{"sTretch", "*", 
                    RowBox[{"WignerFunctionN", "[", 
                    RowBox[{
                    RowBox[{"R", "*", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], 
                    "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", "R"}], "*", 
                    RowBox[{"Sin", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], 
                    "]"}]}], ",", "t"}], "]"}]}]}], "]"}]}], "}"}], "/.", 
                    RowBox[{"R", "\[Rule]", "RR"}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"theta", ",", "0", ",", 
                    RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
                   RowBox[{"ColorFunction", "\[Rule]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"myColorFunc", "[", 
                    RowBox[{"#1", ",", "t"}], "]"}], "&"}], ")"}]}], ",", 
                   RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
                   
                   RowBox[{"PlotStyle", "\[Rule]", 
                    RowBox[{"{", 
                    RowBox[{"Thickness", "[", "0.01", "]"}], "}"}]}], ",", 
                   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
                   RowBox[{"Axes", "\[Rule]", 
                    RowBox[{"{", 
                    RowBox[{"True", ",", "True"}], "}"}]}]}], "]"}]}], "}"}], 
               "]"}]}], "}"}], "]"}], ",", 
           RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}], 
         "\[IndentingNewLine]", ",", 
         RowBox[{"{", 
          RowBox[{"t", ",", "0", ",", 
           RowBox[{
            RowBox[{"0", "*", "3", "*", "DTT"}], "+", 
            RowBox[{"1", "*", 
             RowBox[{"(", 
              RowBox[{"TT", "-", "DTT"}], ")"}]}]}], ",", "DTT"}], "}"}]}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Export", "[", 
       RowBox[{
        RowBox[{"StringJoin", "[", 
         RowBox[{
          RowBox[{"StringJoin", "[", 
           RowBox[{
            RowBox[{"StringJoin", "[", 
             RowBox[{
              RowBox[{"StringJoin", "[", 
               RowBox[{"export$Directoy", ",", "\"\<WF_Polar_\>\"", ",", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                  "\"\<_InvKerr__\>\"", ",", "\"\<\>\""}], "]"}], ",", 
                "\"\<_Lambda_\>\""}], "]"}], ",", 
              RowBox[{"ToString", "[", " ", 
               RowBox[{"N", "[", "LAMBDA", "]"}], "]"}], ",", 
              "\"\<__Ncutoff_\>\"", ",", 
              RowBox[{"ToString", "[", "Nmax", "]"}]}], "]"}], ",", 
            "\"\<__t_\>\"", ",", 
            RowBox[{"ToString", "[", 
             RowBox[{"N", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ")"}], 
                "/", "60"}], ",", "3"}], "]"}], "]"}]}], "]"}], ",", 
          "\"\<_minutes.gif\>\""}], "]"}], ",", "StreamsPlotAutomatic$T", ",", 
        RowBox[{"\"\<Loop\>\"", "\[Rule]", "True"}], ",", 
        RowBox[{"\"\<DisplayDurations\>\"", "\[Rule]", "0.25"}]}], "]"}], ";",
       "\n", 
      RowBox[{"ListAnimate", "[", 
       RowBox[{"StreamsPlotAutomatic$T", ",", 
        RowBox[{"AnimationRate", "\[Rule]", "11"}], ",", 
        RowBox[{"AnimationRunning", "\[Rule]", "False"}]}], "]"}]}], "}"}], 
    ",", 
    RowBox[{"Print", "[", "\"\<No animations!\>\"", "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", 
  RowBox[{"WstreamAutomatic", ".", "gif"}], "]"}]}], "Input",
 CellChangeTimes->{{3.6473585226071367`*^9, 3.6473585510538*^9}, {
   3.647358682624426*^9, 3.647358724333336*^9}, {3.647358966650272*^9, 
   3.6473589944804153`*^9}, {3.647359118256459*^9, 3.647359124414003*^9}, {
   3.6473592030849333`*^9, 3.647359209485674*^9}, 3.647359270846427*^9, {
   3.647359339622357*^9, 3.647359340468686*^9}, {3.647362368325342*^9, 
   3.647362442584318*^9}, 3.647362668256967*^9, {3.647638775258465*^9, 
   3.647638778917226*^9}, 3.647818411434388*^9, {3.647819799551906*^9, 
   3.6478198000666723`*^9}, 3.647877669076373*^9, 3.647884566549181*^9, 
   3.647946099402823*^9, {3.647949502621339*^9, 3.6479495028494663`*^9}, {
   3.647949639860498*^9, 3.6479496625408573`*^9}, {3.6479510465983057`*^9, 
   3.647951053172331*^9}, 3.64795121589228*^9, {3.647954182588007*^9, 
   3.647954183514649*^9}, {3.648129757875136*^9, 3.6481297582670727`*^9}, {
   3.6481297941557007`*^9, 3.6481297943695927`*^9}, 3.648130021792447*^9, {
   3.648131557677135*^9, 3.6481315733815117`*^9}, {3.648131691430141*^9, 
   3.648131695620537*^9}, {3.6481327464671926`*^9, 3.64813276069384*^9}, 
   3.648198707699939*^9, {3.6482156725278683`*^9, 3.648215680186823*^9}, 
   3.6483580453897247`*^9, {3.648363791477755*^9, 3.6483637955681953`*^9}, {
   3.6484781997718573`*^9, 3.648478284583762*^9}, {3.648478327834332*^9, 
   3.648478334052195*^9}, 3.648478429127603*^9, 3.648478508938512*^9, {
   3.6484786181424437`*^9, 3.6484786287229156`*^9}, {3.648478759360999*^9, 
   3.648478766323307*^9}, {3.656008814006075*^9, 3.656008838322612*^9}, {
   3.656008884552534*^9, 3.656008918612879*^9}, 3.6581420212938623`*^9, 
   3.658258497564608*^9, 3.662886612867285*^9, 3.724694333106042*^9, {
   3.724707794683894*^9, 3.724707812258844*^9}, {3.746793418244947*^9, 
   3.746793418294783*^9}, 3.7467983244599333`*^9, 3.749228414487162*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{"animationCreation", "  ", 
    RowBox[{"(*", 
     RowBox[{"Animation", " ", "in", " ", "cartesian", " ", "coordinates"}], 
     "*)"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"StreamsPlotAutomatic$T", "=", 
       RowBox[{"Table", "[", " ", 
        RowBox[{
         RowBox[{"Show", "[", 
          RowBox[{
           RowBox[{"GraphicsRow", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Show", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"Plot3D", "[", 
                   RowBox[{
                    RowBox[{"Re", "[", 
                    RowBox[{"WignerFunctionN", "[", 
                    RowBox[{"x", ",", "p", ",", "t"}], "]"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"x", ",", 
                    RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"p", ",", 
                    RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                    RowBox[{"MeshFunctions", "->", 
                    RowBox[{"{", 
                    RowBox[{"#3", "&"}], "}"}]}], ",", 
                    RowBox[{"Mesh", "\[Rule]", 
                    RowBox[{"{", "25", "}"}]}], ",", 
                    RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
                    RowBox[{
                    "ColorFunction", " ", "->", " ", "TricoloreColorFunc"}], 
                    ",", 
                    RowBox[{"PlotRange", "\[Rule]", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "1"}], "}"}], "*", 
                    RowBox[{"1", "/", "Pi"}]}]}], ",", 
                    RowBox[{"PlotPoints", "\[Rule]", "numberOfPlotPoints"}], 
                    ",", 
                    RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
                    RowBox[{"Axes", "\[Rule]", 
                    RowBox[{"{", 
                    RowBox[{"True", ",", "True", ",", "False"}], "}"}]}]}], 
                   "]"}], ",", "circTable", ",", 
                  RowBox[{"Graphics3D", "[", 
                   RowBox[{"to3d", "[", 
                    RowBox[{
                    RowBox[{"Show", "[", 
                    RowBox[{"{", "\[IndentingNewLine]", 
                    RowBox[{"StreamPlot", "[", 
                    RowBox[{
                    RowBox[{"Re", "[", 
                    RowBox[{"wflow", "[", 
                    RowBox[{"x", ",", "p", ",", "t", ",", "0"}], "]"}], "]"}],
                     ",", 
                    RowBox[{"{", 
                    RowBox[{"x", ",", 
                    RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"p", ",", 
                    RowBox[{"-", "XX"}], ",", "XX"}], "}"}], ",", 
                    RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
                    RowBox[{"Background", "\[Rule]", "None"}], ",", 
                    RowBox[{"StreamColorFunction", "\[Rule]", 
                    RowBox[{"Function", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"x", ",", "p", ",", "vx", ",", "vp", ",", "n"}], 
                    "}"}], ",", 
                    RowBox[{"Blend", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Darker", "[", "Green", "]"}], ",", "Red"}], 
                    "}"}], ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"HeavisideTheta", "[", 
                    RowBox[{"x", "*", "vp"}], "]"}]}]}], "]"}]}], "]"}]}], 
                    " ", ",", 
                    RowBox[{"StreamColorFunctionScaling", "\[Rule]", 
                    RowBox[{"{", "False", "}"}]}], " ", ",", 
                    RowBox[{"StreamPoints", "\[Rule]", "Fine"}]}], "]"}], 
                    "}"}], "]"}], "\[IndentingNewLine]", ",", "maxWF", ",", 
                    ".75"}], "]"}], "]"}], ",", "\[IndentingNewLine]", 
                  RowBox[{"ParametricPlot3D", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"RR", "*", 
                    RowBox[{"Sin", "[", "u", "]"}]}], ",", 
                    RowBox[{"RR", "*", 
                    RowBox[{"Cos", "[", "u", "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"1", "/", "10"}], "+", 
                    RowBox[{"Re", "[", 
                    RowBox[{"WignerFunctionN", "[", 
                    RowBox[{
                    RowBox[{"RR", "*", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"u", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                    "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", "RR"}], "*", 
                    RowBox[{"Sin", "[", 
                    RowBox[{"u", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"RR", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "tt"}]}], 
                    "]"}]}], ",", "tt"}], "]"}], "]"}]}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"u", ",", "0", ",", 
                    RowBox[{"2", " ", "Pi"}]}], "}"}], ",", 
                    RowBox[{"ColorFunction", "->", 
                    RowBox[{"Function", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"myColorFunc", "[", 
                    RowBox[{"#", ",", "t"}], "]"}], "&"}], "[", 
                    RowBox[{"z", "-", 
                    RowBox[{"1", "/", "10"}]}], "]"}], ")"}]}], "]"}]}], ",", 
                    
                    RowBox[{"PlotStyle", "\[Rule]", 
                    RowBox[{"Thickness", "[", "0.01", "]"}]}], ",", 
                    RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], 
                 "\[IndentingNewLine]", "}"}], ",", 
                RowBox[{"ViewPoint", "\[Rule]", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0", ",", "1000"}], "}"}]}]}], "]"}], ",", 
              RowBox[{"Show", "[", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"Show", "[", 
                  RowBox[{
                   RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"Plot", "[", 
                    RowBox[{
                    RowBox[{"Re", "[", 
                    RowBox[{"WignerFunctionN", "[", 
                    RowBox[{
                    RowBox[{"R", "*", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], 
                    "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", "R"}], "*", 
                    RowBox[{"Sin", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], 
                    "]"}]}], ",", "t"}], "]"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"theta", ",", "0", ",", 
                    RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
                    RowBox[{"ColorFunction", "\[Rule]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"RGBColor", "[", 
                    RowBox[{
                    RowBox[{"1", "-", "R"}], ",", 
                    RowBox[{"R", "/", "2"}], ",", "0"}], "]"}], "&"}], 
                    ")"}]}]}], 
                    RowBox[{"(*", 
                    RowBox[{",", 
                    RowBox[{"PlotLegends", "\[Rule]", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"N", "[", 
                    RowBox[{"R", ",", "3"}], "]"}], "]"}]}]}], "*)"}], "]"}], 
                    ",", 
                    RowBox[{"{", 
                    RowBox[{"R", ",", "0.3", ",", "3.0", ",", "0.35"}], 
                    "}"}]}], "]"}], ",", 
                   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
                   RowBox[{"Axes", "\[Rule]", 
                    RowBox[{"{", 
                    RowBox[{"True", ",", "True"}], "}"}]}], ",", 
                   RowBox[{"AxesOrigin", "\[Rule]", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], ",", 
                   RowBox[{"PlotLabel", "->", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"TrueQ", "[", 
                    RowBox[{"stateCASE", "\[Equal]", "squeezedVacuumState"}], 
                    "]"}], ",", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                    "\"\<Inverted Kerr  \>\"", ",", "\"\<\>\""}], "]"}], ",", 
                    "\"\<Squeeze=\>\"", ",", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"stateParameter", "//", "N"}], "]"}]}], "]"}], 
                    ",", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                    "\"\<Inverted Kerr  \>\"", ",", "\"\<\>\""}], "]"}], ",", 
                    "\"\<Coherent=\>\"", ",", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"stateParameter", "//", "N"}], "]"}]}], "]"}]}], 
                    "]"}]}]}], "]"}], ",", 
                 RowBox[{"Plot", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"Re", "[", 
                    RowBox[{"WignerFunctionN", "[", 
                    RowBox[{
                    RowBox[{"R", "*", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], 
                    "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", "R"}], "*", 
                    RowBox[{"Sin", "[", 
                    RowBox[{"theta", "+", 
                    RowBox[{"compensateForClassicalMovement", "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"R", "^", "2"}], "*", 
                    RowBox[{"LAMBDA", "^", "2"}]}]}], ")"}], "*", "t"}]}], 
                    "]"}]}], ",", "t"}], "]"}], "]"}], "/.", 
                    RowBox[{"R", "\[Rule]", "RR"}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"theta", ",", "0", ",", 
                    RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
                   RowBox[{"ColorFunction", "\[Rule]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"myColorFunc", "[", 
                    RowBox[{"#1", ",", "t"}], "]"}], "&"}], ")"}]}], ",", 
                   RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
                   
                   RowBox[{"PlotStyle", "\[Rule]", 
                    RowBox[{"{", 
                    RowBox[{"Thickness", "[", "0.01", "]"}], "}"}]}], ",", 
                   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
                   RowBox[{"Axes", "\[Rule]", 
                    RowBox[{"{", 
                    RowBox[{"True", ",", "True"}], "}"}]}]}], "]"}]}], "}"}], 
               "]"}]}], "}"}], "]"}], ",", 
           RowBox[{"ImageSize", "\[Rule]", "1111"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"t", ",", "0", ",", 
           RowBox[{"(", 
            RowBox[{"TT", "-", "DTT"}], ")"}], ",", "DTT"}], "}"}]}], "]"}]}],
       ";", "\[IndentingNewLine]", 
      RowBox[{"Export", "[", 
       RowBox[{
        RowBox[{"StringJoin", "[", 
         RowBox[{
          RowBox[{"StringJoin", "[", 
           RowBox[{
            RowBox[{"StringJoin", "[", 
             RowBox[{
              RowBox[{"StringJoin", "[", 
               RowBox[{"export$Directoy", ",", "\"\<WF_\>\"", ",", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"invertKerr", "\[Equal]", "I"}], ",", 
                  "\"\<_InvKerr__\>\"", ",", "\"\<\>\""}], "]"}], ",", 
                "\"\<_Lambda_\>\""}], "]"}], ",", 
              RowBox[{"ToString", "[", " ", 
               RowBox[{"N", "[", "LAMBDA", "]"}], "]"}], ",", 
              "\"\<__Ncutoff_\>\"", ",", 
              RowBox[{"ToString", "[", "Nmax", "]"}]}], "]"}], ",", 
            "\"\<__t_\>\"", ",", 
            RowBox[{"ToString", "[", 
             RowBox[{"N", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"AbsoluteTime", "[", "]"}], "-", "$t0"}], ")"}], 
                "/", "60"}], ",", "3"}], "]"}], "]"}]}], "]"}], ",", 
          "\"\<_minutes.gif\>\""}], "]"}], ",", "StreamsPlotAutomatic$T", ",", 
        RowBox[{"\"\<Loop\>\"", "\[Rule]", "True"}], ",", 
        RowBox[{"\"\<DisplayDurations\>\"", "\[Rule]", "0.25"}]}], "]"}], ";",
       "\n", 
      RowBox[{"ListAnimate", "[", 
       RowBox[{"StreamsPlotAutomatic$T", ",", 
        RowBox[{"AnimationRate", "\[Rule]", "11"}], ",", 
        RowBox[{"AnimationRunning", "\[Rule]", "False"}]}], "]"}]}], "}"}], 
    ",", 
    RowBox[{"Print", "[", "\"\<No animations!\>\"", "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"timePrint", "[", 
  RowBox[{"WstreamAutomatic", ".", "gif"}], "]"}]}], "Input",
 CellChangeTimes->{{3.6473585226071367`*^9, 3.6473585510538*^9}, {
   3.647358682624426*^9, 3.647358724333336*^9}, {3.647358966650272*^9, 
   3.6473589944804153`*^9}, {3.647359118256459*^9, 3.647359124414003*^9}, {
   3.6473592030849333`*^9, 3.647359209485674*^9}, 3.647359270846427*^9, {
   3.647359339622357*^9, 3.647359340468686*^9}, {3.647362368325342*^9, 
   3.647362442584318*^9}, 3.647362668256967*^9, {3.647638775258465*^9, 
   3.647638778917226*^9}, 3.647818411434388*^9, {3.647819799551906*^9, 
   3.6478198000666723`*^9}, 3.647877669076373*^9, 3.647884566549181*^9, 
   3.647946099402823*^9, {3.647949502621339*^9, 3.6479495028494663`*^9}, {
   3.647949639860498*^9, 3.6479496625408573`*^9}, {3.6479510465983057`*^9, 
   3.647951053172331*^9}, 3.64795121589228*^9, {3.647954182588007*^9, 
   3.647954183514649*^9}, {3.648129757875136*^9, 3.6481297582670727`*^9}, {
   3.6481297941557007`*^9, 3.6481297943695927`*^9}, 3.648130021792447*^9, {
   3.648131557677135*^9, 3.6481315733815117`*^9}, {3.648131691430141*^9, 
   3.648131695620537*^9}, {3.6481327464671926`*^9, 3.64813276069384*^9}, 
   3.648198707699939*^9, {3.6482156725278683`*^9, 3.648215680186823*^9}, 
   3.6483580453897247`*^9, {3.648363791477755*^9, 3.6483637955681953`*^9}, {
   3.656008928213573*^9, 3.656008940197154*^9}, 3.658142022264439*^9, 
   3.658258498249078*^9, 3.662886613040328*^9, {3.7246941868094673`*^9, 
   3.7246941975319843`*^9}, 3.724694318445705*^9, {3.7467933991400843`*^9, 
   3.746793400792802*^9}, 3.7467982866649723`*^9, 3.7492284153418627`*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1358, 713},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
PrintingOptions->{"PaperOrientation"->"Portrait",
"PaperSize"->{594.75, 842.25},
"PostScriptOutputFile"->"/home/ole/PDF/Kerr.pdf",
"PrintCellBrackets"->False,
"PrintMultipleHorizontalPages"->False,
"PrintRegistrationMarks"->False,
"PrintingMargins"->{{54, 54}, {72, 72}}},
CellProlog:>SelectionMove[
  EvaluationCell[], All, Cell],
FrontEndVersion->"9.0 for Linux x86 (64-bit) (February 7, 2013)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]]}, Visible -> False, 
  FrontEndVersion -> "9.0 for Linux x86 (64-bit) (February 7, 2013)", 
  StyleDefinitions -> "PrivateStylesheetFormatting.nb"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 566, 13, 109, "Title"],
Cell[1148, 37, 8248, 153, 275, "Input"],
Cell[9399, 192, 13772, 240, 209, "Input"],
Cell[23174, 434, 230, 5, 39, "Input"],
Cell[23407, 441, 10869, 160, 99, "Input"],
Cell[34279, 603, 1223, 33, 168, "Input"],
Cell[35505, 638, 13796, 242, 319, "Input"],
Cell[49304, 882, 12033, 337, 847, "Input"],
Cell[61340, 1221, 3578, 110, 99, "Input"],
Cell[64921, 1333, 4954, 141, 323, "Input"],
Cell[69878, 1476, 9558, 269, 565, "Input"],
Cell[79439, 1747, 228, 6, 38, "Input"],
Cell[79670, 1755, 4047, 90, 165, "Input"],
Cell[83720, 1847, 2517, 41, 55, "Input"],
Cell[86240, 1890, 257, 5, 32, "Input"],
Cell[86500, 1897, 4087, 75, 77, "Input"],
Cell[90590, 1974, 933, 31, 99, "Input"],
Cell[91526, 2007, 1377, 26, 55, "Input"],
Cell[92906, 2035, 1698, 32, 32, "Input"],
Cell[94607, 2069, 1333, 23, 32, "Input"],
Cell[95943, 2094, 2359, 50, 77, "Input"],
Cell[98305, 2146, 859, 20, 77, "Input"],
Cell[99167, 2168, 1699, 42, 77, "Input"],
Cell[CellGroupData[{
Cell[100891, 2214, 1678, 24, 50, "Subtitle"],
Cell[102572, 2240, 5798, 108, 77, "Input"],
Cell[108373, 2350, 7508, 159, 187, "Input"],
Cell[115884, 2511, 5146, 100, 165, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[121067, 2616, 386, 5, 50, "Subtitle"],
Cell[121456, 2623, 8999, 228, 408, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[130492, 2856, 156, 2, 50, "Subtitle"],
Cell[130651, 2860, 4712, 119, 231, "Input"],
Cell[135366, 2981, 4082, 100, 231, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[139485, 3086, 99, 1, 50, "Subtitle"],
Cell[139587, 3089, 6021, 154, 275, "Input"],
Cell[145611, 3245, 879, 15, 71, "Text"],
Cell[146493, 3262, 1174, 19, 71, "Text"],
Cell[CellGroupData[{
Cell[147692, 3285, 192, 2, 29, "Subsubtitle"],
Cell[147887, 3289, 3004, 69, 55, "Input"],
Cell[150894, 3360, 1506, 33, 55, "Input"],
Cell[152403, 3395, 3706, 94, 99, "Input"],
Cell[156112, 3491, 2766, 64, 104, "Input"],
Cell[158881, 3557, 1378, 39, 121, "Input"],
Cell[160262, 3598, 1302, 32, 99, "Input"],
Cell[161567, 3632, 3214, 92, 127, "Input"],
Cell[164784, 3726, 2990, 92, 127, "Input"],
Cell[167777, 3820, 450, 8, 68, "Text"],
Cell[168230, 3830, 211, 3, 32, "Chapter"],
Cell[168444, 3835, 1269, 35, 99, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[169762, 3876, 325, 4, 50, "Subtitle"],
Cell[170090, 3882, 4990, 97, 143, "Input"],
Cell[175083, 3981, 4431, 75, 77, "Input"],
Cell[179517, 4058, 2554, 49, 55, "Input"],
Cell[182074, 4109, 3537, 66, 55, "Input"],
Cell[185614, 4177, 2858, 45, 32, "Input"],
Cell[188475, 4224, 3195, 57, 55, "Input"],
Cell[191673, 4283, 2358, 36, 32, "Input"],
Cell[CellGroupData[{
Cell[194056, 4323, 298, 4, 43, "Subsubtitle"],
Cell[194357, 4329, 5525, 123, 231, "Input"],
Cell[199885, 4454, 651, 15, 32, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[200573, 4474, 117, 1, 29, "Subsubtitle"],
Cell[200693, 4477, 7338, 214, 385, "Input"],
Cell[208034, 4693, 757, 14, 32, "Input"],
Cell[208794, 4709, 997, 22, 32, "Input"],
Cell[209794, 4733, 3440, 65, 99, "Input"],
Cell[213237, 4800, 1914, 34, 32, "Input"],
Cell[215154, 4836, 578, 9, 32, "Input"],
Cell[215735, 4847, 844, 19, 55, "Input"],
Cell[216582, 4868, 5716, 137, 275, "Input"],
Cell[222301, 5007, 456, 9, 32, "Input"],
Cell[222760, 5018, 2059, 55, 143, "Input"],
Cell[224822, 5075, 4421, 119, 209, "Input"],
Cell[229246, 5196, 2012, 49, 99, "Input"],
Cell[231261, 5247, 662, 19, 32, "Input"],
Cell[231926, 5268, 2515, 58, 99, "Input"],
Cell[234444, 5328, 2022, 56, 121, "Input"],
Cell[236469, 5386, 730, 20, 32, "Input"],
Cell[237202, 5408, 1014, 28, 77, "Input"],
Cell[238219, 5438, 419, 9, 36, "Input"],
Cell[238641, 5449, 8390, 234, 451, "Input"],
Cell[247034, 5685, 2865, 65, 165, "Input"],
Cell[249902, 5752, 1777, 32, 32, "Input"],
Cell[251682, 5786, 1659, 27, 55, "Input"],
Cell[253344, 5815, 1117, 24, 55, "Input"],
Cell[254464, 5841, 1203, 20, 55, "Input"],
Cell[255670, 5863, 1671, 47, 99, "Input"],
Cell[257344, 5912, 4305, 102, 187, "Input"],
Cell[261652, 6016, 2858, 56, 99, "Input"],
Cell[264513, 6074, 2090, 59, 99, "Input"],
Cell[266606, 6135, 3572, 83, 143, "Input"],
Cell[270181, 6220, 1229, 24, 55, "Input"],
Cell[271413, 6246, 3831, 92, 231, "Input"],
Cell[275247, 6340, 1972, 47, 121, "Input"],
Cell[277222, 6389, 1034, 21, 55, "Input"],
Cell[278259, 6412, 1875, 51, 77, "Input"],
Cell[280137, 6465, 5868, 119, 187, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[286042, 6589, 177, 2, 29, "Subsubtitle"],
Cell[286222, 6593, 99, 2, 32, "Input"],
Cell[286324, 6597, 109, 2, 32, "Input"],
Cell[286436, 6601, 4482, 101, 275, "Input"],
Cell[290921, 6704, 1303, 36, 99, "Input"],
Cell[292227, 6742, 1044, 30, 55, "Input"],
Cell[293274, 6774, 1371, 38, 55, "Input"],
Cell[294648, 6814, 1136, 32, 55, "Input"],
Cell[295787, 6848, 4192, 99, 165, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[300016, 6952, 206, 3, 29, "Subsubtitle"],
Cell[300225, 6957, 8151, 197, 429, "Input"],
Cell[308379, 7156, 4985, 124, 341, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[313401, 7285, 205, 3, 29, "Subsubtitle"],
Cell[313609, 7290, 1128, 18, 87, "Text"],
Cell[314740, 7310, 689, 12, 91, "Text"],
Cell[315432, 7324, 1563, 36, 77, "Input"],
Cell[316998, 7362, 2351, 63, 99, "Input"],
Cell[319352, 7427, 1017, 16, 87, "Text"],
Cell[320372, 7445, 1767, 48, 77, "Input"],
Cell[322142, 7495, 2044, 55, 121, "Input"],
Cell[324189, 7552, 2315, 55, 121, "Input"],
Cell[326507, 7609, 1519, 41, 102, "Input"],
Cell[328029, 7652, 726, 21, 32, "Input"],
Cell[328758, 7675, 10660, 282, 385, "Input"],
Cell[339421, 7959, 11537, 243, 517, "Input"],
Cell[350961, 8204, 128, 2, 32, "Input"],
Cell[351092, 8208, 10437, 238, 649, "Input"],
Cell[361532, 8448, 15300, 323, 693, "Input"],
Cell[376835, 8773, 16610, 351, 781, "Input"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

